Next-to-Next-to-Leading Order Evolution of Polarized Parton Densities in the Larin Scheme

In many calculations involving polarized twist-2 parton densities to higher order in the strong coupling constant one uses the Larin scheme to describe chiral effects in dimensional regularization. Upon forming observables, the scheme dependence cancels. Still one needs a corresponding regularization scheme to compute the contributing building blocks, like massless and massive Wilson coefficients, as well as the massive 3-loop operator matrix elements used in the variable flavor number scheme. These are matched to the evolved parton distribution functions in the Larin scheme. Starting with suitable input distributions we provide the solution of scale evolution of the different polarized parton distribution functions in Bjorken $x$ space for a wide range of virtualities $Q^2$ in the Larin scheme, at next-to-leading, and to next-to-next-to-leading order for the first time. We also illustrate the deviation between the parton distributions in the Larin and $\overline{\rm MS}$ schemes numerically.

==> anc/Npolpdf.f <==
      PROGRAM MAIN
*     ------------
*
*     Example Code: J. Bluemlein May 25 2024
*
      IMPLICIT REAL*8 (A-H,O-Z)
      COMMON / INTINI / IINI
      INTEGER IINI
      IINI = 0
*
      Q2=4.0D0
      ISET = 6
      WRITE(6,*) 'ISET=',ISET
*
      WRITE(6,*) '**** xf(x,Q2) distributions ****'
      WRITE(6,*) 'Q2=',Q2
      WRITE(6,*) 'X,Q2,XD3,XD8,XSI,XGL ='
*
      X=1.0D-9
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-8
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-7
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-6
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-5
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-4
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-3
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-2
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-1
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=3.0D-1
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=5.0D-1
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=9.0D-1
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      STOP
100   FORMAT(6(E12.5,2X))
      END     
*********************************************************************
*                                                                   *
*        POLARIZED PARTON DISTRIBUTION FUNCTIONS IN THE             * 
*        LARIN SCHEME AND THE MSBAR SCHEME FOR LO, NLO,             *
*        AND NNLO                                                   *
*                                                                   *
*            Johannes Bluemlein and Marco Saragnese                 *
*                         DESY 24–066                               *
*                                                                   *
*   PROBLEMS/QUESTIONS TO: Johannes.Bluemlein@desy.de               *
*                                                                   *
*   INPUT:   iset = number of the parton set :                      *
*                                                                   *
*      xg_1  iset = 1  LO   MSbar                                   *
*            iset = 2  NLO  MSbar                                   *
*            iset = 3  NNLO MSbar                                   * 
*            iset = 4  LO   Larin                                   *
*            iset = 5  NLO  Larin                                   *
*            iset = 6  NNLO Larin                                   *
*                                                                   *
*                                                                   *
*            x  = Bjorken-x       (between  1.0E-09 and 1.0E+0)     *
*            q2 = scale in GeV**2 (between  4.0E+00 and 1.0E+6)     *
*                                                                   *
*   OUTPUT:  x*D3    {valence)                                      *
*            x*D8    (valence)                                      *
*            x*DSI   (singlet)                                      *
*            x*DGL   (gluon)                                        *
*                                                                   *
*                                                                   *
*            The subroutine POLPDF returns the polarized parton     *
*            distribution function values and g1(p,n) at the given  *
*            point in Q^2 and XB by interpolating the data on the   *
*            specified grid.                                        *
*                                                                   *
*   COMMON:  The main program or the calling routine has to have    *
*            a common block  COMMON / INTINI / IINI , and  IINI     *
*            has always to be ZERO when POLPDF is called for the    *
*            first time or when 'ISET' has been changed.            *
*                                                                   *
*********************************************************************
      SUBROUTINE POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
*     ---------------------------------------------------------------
*
      IMPLICIT REAL*8 (A-H,O-Z)
*     
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      CHARACTER*80 STAR
*
      COMMON / INTINI / IINI
*
      DIMENSION QS(NQ),XB(NX),XPDF(NX,NQ,NPDF),XDPDF(NX,NQ,NPDF)
      DIMENSION AXB(NX,NQ,NPDF),BXB(NX,NQ,NPDF),CXB(NX,NQ,NPDF)
      DIMENSION AXBE(NX,NQ,NPDF),BXBE(NX,NQ,NPDF),CXBE(NX,NQ,NPDF)
*
      DIMENSION PDF1(NPDF),PDF2(NPDF),DPDF1(NPDF),DPDF2(NPDF)
      DIMENSION PDF(NPDF),DPDF(NPDF)
*
      SAVE QS, XB, XPDF, XDPDF
      SAVE AXB, BXB, CXB, AXBE, BXBE, CXBE
*
*     BJORKEN-X AND Q**2 VALUES OF THE GRID WHICH WILL BE READ IN 
*     TOGETHER WITH THE OTHER DATA :
*
c     DATA QQS/ 4.0D+00,
c     & 5.128835755D+00,6.576239050D+00,8.432112493D+00,10.81173001D+00,
c     & 13.86289686D+00,17.77513027D+00,22.79143092D+00,29.22337646D+00,
c     & 37.47047451D+00,48.04497736D+00,61.60369943D+00,78.98881407D+00,
c     & 101.2801635D+00,129.8623309D+00,166.5106415D+00,213.5014329D+00,
c     & 273.7534457D+00,351.0091151D+00,450.0670249D+00,577.0799624D+00,
c     & 739.9370861D+00,948.7539459D+00,1216.500790D+00,1559.808187D+00,
c     & 2000.000000D+00,2564.417877D+00,3288.119525D+00,4216.056247D+00,
c     & 5405.865006D+00,6931.448432D+00,8887.565137D+00,11395.71546D+00,
c     & 14611.68823D+00,18735.23726D+00,24022.48868D+00,30801.84972D+00,
c     & 39494.40703D+00,50640.08173D+00,64931.16545D+00,83255.32074D+00,
c     & 106750.7164D+00,136876.7228D+00,175504.5575D+00,225033.5125D+00,
c     & 288539.9812D+00,369968.5430D+00,474376.9729D+00,608250.3950D+00,
c     & 779904.0935D+00,1.000000000D+06/
*
*
c      DATA XB /
c     1 0.10000D-08, 0.13183D-08, 0.17378D-08, 0.22909D-08, 0.30200D-08,
c     2 0.39811D-08, 0.52481D-08, 0.69183D-08, 0.91201D-08, 0.12023D-07,
c     3 0.15849D-07, 0.20893D-07, 0.27542D-07, 0.36308D-07, 0.47863D-07,
c     4 0.63096D-07, 0.83176D-07, 0.10965D-06, 0.14454D-06, 0.19055D-06,
c     5 0.25119D-06, 0.33113D-06, 0.43652D-06, 0.57544D-06, 0.75858D-06,
c     1 0.10000D-05, 0.13183D-05, 0.17378D-05, 0.22909D-05, 0.30200D-05,
c     2 0.39811D-05, 0.52481D-05, 0.69183D-05, 0.91201D-05, 0.12023D-04,
c     3 0.15849D-04, 0.20893D-04, 0.27542D-04, 0.36308D-04, 0.47863D-04,
c     4 0.63096D-04, 0.83176D-04, 0.10965D-03, 0.14454D-03, 0.19055D-03,
c     5 0.25119D-03, 0.33113D-03, 0.43652D-03, 0.57544D-03, 0.75858D-03,
c     1 0.10000D-02, 0.13183D-02, 0.17378D-02, 0.22909D-02, 0.30200D-02,
c     2 0.39811D-02, 0.52481D-02, 0.69183D-02, 0.91201D-02, 0.12023D-01,
c     3 0.15849D-01, 0.20893D-01, 0.27542D-01, 0.36308D-01, 0.47863D-01,
c     4 0.63096D-01, 0.83176D-01,
c     6 0.10000D+00, 0.12500D+00, 0.15000D+00, 0.17500D+00, 0.20000D+00,
c     7 0.22500D+00, 0.25000D+00, 0.27500D+00, 0.30000D+00, 0.32500D+00,
c     8 0.35000D+00, 0.37500D+00, 0.40000D+00, 0.42500D+00, 0.45000D+00,
c     9 0.47500D+00, 0.50000D+00, 0.52500D+00, 0.55000D+00, 0.57500D+00,
c     A 0.60000D+00, 0.62500D+00, 0.65000D+00, 0.67500D+00, 0.70000D+00,
c     B 0.72500D+00, 0.75000D+00, 0.77500D+00, 0.80000D+00, 0.82500D+00,
c     C 0.85000D+00, 0.87500D+00, 0.90000D+00, 0.92500D+00, 0.95000D+00,
c     D 0.97500D+00, 0.10000D+01 /
*
*
*     CHECK OF X AND Q2 VALUES : 
*
      IF ( X.LT.1.0D-09 .OR. X.GT.1.0D+00 ) THEN
         WRITE(6,2000) 
         STOP 
       ENDIF 
      IF ( Q2.LT.4.0D+00 .OR. Q2.GT.1.0D+06 ) THEN
         WRITE(6,2001) 
         STOP
      ENDIF
*
      IF (IINI .NE. 0) GOTO 10
*
*     READING OF THE DATA SET :
*     
      LIN = 10
*
*     open input unit for NLO data
*
      IF (ISET .LT. 1) WRITE(6,2003)
      IF (ISET .GT. 8) WRITE(6,2003)
      IF (ISET .LT. 1) STOP
      IF (ISET .GT. 6) STOP
*
      IF (ISET .EQ. 1) 
     &   OPEN(UNIT=LIN,FILE='PolLOM',STATUS='UNKNOWN')
      IF (ISET .EQ. 2) 
     &   OPEN(UNIT=LIN,FILE='PolNLOM',STATUS='UNKNOWN')
      IF (ISET .EQ. 3) 
     &   OPEN(UNIT=LIN,FILE='PolNNLOM',STATUS='UNKNOWN')
      IF (ISET .EQ. 4) 
     &   OPEN(UNIT=LIN,FILE='PolLOL',STATUS='UNKNOWN')
      IF (ISET .EQ. 5) 
     &   OPEN(UNIT=LIN,FILE='PolNLOL',STATUS='UNKNOWN')
      IF (ISET .EQ. 6) 
     &   OPEN(UNIT=LIN,FILE='PolNNLOL',STATUS='UNKNOWN')
*
      READ(LIN,2004) STAR
      DO IQ = 1,NQ
         DO IX = 1,NX
            READ(LIN,*) XB(IX), QS(IQ),
     1           (XPDF(IX,IQ,IPDF),IPDF=1,NPDF)
*
         ENDDO
      ENDDO
*     
      CLOSE(LIN)
*
*     CALCULATE SPLINE COEFFIFIENTS FOR THE INTERPOLATION IN X :
*
      DO IPDF = 1,NPDF
         DO IQ = 1,NQ
            CALL SPLINE(NX,XB,XPDF,AXB,BXB,CXB,IPDF,IQ)
         ENDDO
      ENDDO
*
      IINI = 1
*
 10   CONTINUE
*
*     INTERPOLATION :
*     X: CUBIC SPLINE INTERPOLATION, LOG(Q2): LINEAR INTERPOLATION
*
      IQ = ISEARCHQ(NQ,QS,Q2)
      IF (IQ .EQ. NQ) IQ = NQ-1
      IX = ISEARCHX(NX,XB,X)
*
      DX = X - XB(IX)
*
      DO IPDF = 1,NPDF
         PDF1(IPDF) = XPDF(IX,IQ,IPDF)
     1        + DX*(AXB(IX,IQ,IPDF) + DX*(BXB(IX,IQ,IPDF) 
     2        + DX*CXB(IX,IQ,IPDF)))
         PDF2(IPDF) = XPDF(IX,IQ+1,IPDF)
     1        + DX*(AXB(IX,IQ+1,IPDF) + DX*(BXB(IX,IQ+1,IPDF) 
     2        + DX*CXB(IX,IQ+1,IPDF)))
      ENDDO
*
      TQ = (DLOG(Q2)-DLOG(QS(IQ))) / (DLOG(QS(IQ+1))-DLOG(QS(IQ)))
*
      DO IPDF = 1,NPDF
         PDF(IPDF)  = (1.0D0-TQ)*PDF1(IPDF) + TQ*PDF2(IPDF)
*         DPDF(IPDF) = (1.0D0-TQ)*DPDF1(IPDF) + TQ*DPDF2(IPDF)
      ENDDO
*
      XD3    = PDF(1)
      XD8    = PDF(2)
      XSI    = PDF(3)
      XGL    = PDF(4)
*
      RETURN
 2000 FORMAT (2X,'PARTON INTERPOLATION:  X OUT OF RANGE -- STOP')
 2001 FORMAT (2X,'PARTON INTERPOLATION: Q2 OUT OF RANGE -- STOP')
 2003    FORMAT (2X,'PARTON INTERPOLATION: ISET OUT OF RANGE -- '
     1        //'STOP')
 2004 FORMAT (A80)
 2005 FORMAT (14(1P,E13.5))
      END
* ---------------------------------------------------------------------
      SUBROUTINE SPLINE(N,X,Y,B,C,D,I,J)
* ---------------------------------------------------------------------
* CALCULATE THE COEFFICIENTS B,C,D IN A CUBIC SPLINE INTERPOLATION.
* INTERPOLATION SUBROUTINES ARE TAKEN FROM
* G.E. FORSYTHE, M.A. MALCOLM AND C.B. MOLER,
* COMPUTER METHODS FOR MATHEMATICAL COMPUTATIONS (PRENTICE-HALL, 1977).
*
* SUBROUTINE TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      DIMENSION X(NX), Y(NX,NQ,NPDF),
     1          B(NX,NQ,NPDF), C(NX,NQ,NPDF), D(NX,NQ,NPDF)
*
      NM1=N-1
      IF(N.LT.2) RETURN
      IF(N.LT.3) GO TO 250
      D(1,J,I)=X(2)-X(1)
      C(2,J,I)=(Y(2,J,I)-Y(1,J,I))/D(1,J,I)
      DO 210 K=2,NM1
         D(K,J,I)=X(K+1)-X(K)
         B(K,J,I)=2.0D0*(D(K-1,J,I)+D(K,J,I))
         C(K+1,J,I)=(Y(K+1,J,I)-Y(K,J,I))/D(K,J,I)
         C(K,J,I)=C(K+1,J,I)-C(K,J,I)
  210 CONTINUE
      B(1,J,I)=-D(1,J,I)
      B(N,J,I)=-D(N-1,J,I)
      C(1,J,I)=0.0D0
      C(N,J,I)=0.0D0
      IF(N.EQ.3) GO TO 215
      C(1,J,I)=C(3,J,I)/(X(4)-X(2))-C(2,J,I)/(X(3)-X(1))
      C(N,J,I)=C(N-1,J,I)/(X(N)-X(N-2))-C(N-2,J,I)/(X(N-1)-X(N-3))
      C(1,J,I)=C(1,J,I)*D(1,J,I)**2.0D0/(X(4)-X(1))
      C(N,J,I)=-C(N,J,I)*D(N-1,J,I)**2.0D0/(X(N)-X(N-3))
 215  CONTINUE
      DO 220 K=2,N
         T=D(K-1,J,I)/B(K-1,J,I)
         B(K,J,I)=B(K,J,I)-T*D(K-1,J,I)
         C(K,J,I)=C(K,J,I)-T*C(K-1,J,I)
 220  CONTINUE
      C(N,J,I)=C(N,J,I)/B(N,J,I)
      DO 230 IB=1,NM1
         K=N-IB
         C(K,J,I)=(C(K,J,I)-D(K,J,I)*C(K+1,J,I))/B(K,J,I)
 230  CONTINUE
      B(N,J,I)=(Y(N,J,I)-Y(NM1,J,I))/D(NM1,J,I)
     1     +D(NM1,J,I)*(C(NM1,J,I)+2.0D0*C(N,J,I))
      DO 240 K=1,NM1
         B(K,J,I)=(Y(K+1,J,I)-Y(K,J,I))/D(K,J,I)
     1        -D(K,J,I)*(C(K+1,J,I)+2.0D0*C(K,J,I))
         D(K,J,I)=(C(K+1,J,I)-C(K,J,I))/D(K,J,I)
         C(K,J,I)=3.0D0*C(K,J,I)
 240  CONTINUE
      C(N,J,I)=3.0D0*C(N,J,I)
      D(N,J,I)=D(N-1,J,I)
      RETURN
 250  CONTINUE
      B(1,J,I)=(Y(2,J,I)-Y(1,J,I))/(X(2)-X(1))
      C(1,J,I)=0.0D0
      D(1,J,I)=0.0D0
      B(2,J,I)=B(1,J,I)
      C(2,J,I)=0.0D0
      D(2,J,I)=0.0D0
      RETURN
      END
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(N,X,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      DIMENSION X(NX)
*
      MIN=1
      MAX=N+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.X(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*
      ISEARCHX=MIN
*
      RETURN
      END
*
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHQ(N,X,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      DIMENSION X(NQ)
*
      MIN=1
      MAX=N+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.X(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*
      ISEARCHQ=MIN
*
      RETURN
      END
*
* *********************************************************************


==> anc/Npolpdf.f_ <==
      PROGRAM MAIN
*     ------------
*
*     Example Code: J. Bluemlein May 25 2024
*
      IMPLICIT REAL*8 (A-H,O-Z)
      COMMON / INTINI / IINI
      INTEGER IINI
      IINI = 0
*
      Q2=4.0D0
      ISET = 6
      WRITE(6,*) 'ISET=',ISET
*
      WRITE(6,*) '**** xf(x,Q2) distributions ****'
      WRITE(6,*) 'Q2=',Q2
      WRITE(6,*) 'X,Q2,XD3,XD8,XSI,XGL ='
*
      X=1.0D-9
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-8
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-7
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-6
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-5
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-4
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-3
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-2
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=1.0D-1
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=3.0D-1
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=5.0D-1
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      X=9.0D-1
      CALL POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
      WRITE(6,100) X,Q2,XD3,XD8,XSI,XGL
*
      STOP
100   FORMAT(6(E12.5,2X))
      END     
*********************************************************************
*                                                                   *
*        POLARIZED PARTON DISTRIBUTION FUNCTIONS IN THE             * 
*        LARIN SCHEME AND THE MSBAR SCHEME FOR LO, NLO,             *
*        AND NNLO                                                   *
*                                                                   *
*            Johannes Bluemlein and Marco Saragnese                 *
*                         DESY 24–066                               *
*                                                                   *
*   PROBLEMS/QUESTIONS TO: Johannes.Bluemlein@desy.de               *
*                                                                   *
*   INPUT:   iset = number of the parton set :                      *
*                                                                   *
*      xg_1  iset = 1  LO   MSbar                                   *
*            iset = 2  NLO  MSbar                                   *
*            iset = 3  NNLO MSbar                                   * 
*            iset = 4  LO   Larin                                   *
*            iset = 5  NLO  Larin                                   *
*            iset = 6  NNLO Larin                                   *
*                                                                   *
*                                                                   *
*            x  = Bjorken-x       (between  1.0E-09 and 1.0E+0)     *
*            q2 = scale in GeV**2 (between  4.0E+00 and 1.0E+6)     *
*                                                                   *
*   OUTPUT:  x*D3    {valence)                                      *
*            x*D8    (valence)                                      *
*            x*DSI   (singlet)                                      *
*            x*DGL   (gluon)                                        *
*                                                                   *
*            x*D8    for xg_5^-                                     *   
*                                                                   *
*                                                                   *
*            The subroutine POLPDF returns the polarized parton     *
*            distribution function values and g1(p,n) at the given  *
*            point in Q^2 and XB by interpolating the data on the   *
*            specified grid.                                        *
*                                                                   *
*   COMMON:  The main program or the calling routine has to have    *
*            a common block  COMMON / INTINI / IINI , and  IINI     *
*            has always to be ZERO when POLPDF is called for the    *
*            first time or when 'ISET' has been changed.            *
*                                                                   *
*********************************************************************
      SUBROUTINE POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
*     ---------------------------------------------------------------
*
      IMPLICIT REAL*8 (A-H,O-Z)
*     
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      CHARACTER*80 STAR
*
      COMMON / INTINI / IINI
*
      DIMENSION QS(NQ),XB(NX),XPDF(NX,NQ,NPDF),XDPDF(NX,NQ,NPDF)
      DIMENSION AXB(NX,NQ,NPDF),BXB(NX,NQ,NPDF),CXB(NX,NQ,NPDF)
      DIMENSION AXBE(NX,NQ,NPDF),BXBE(NX,NQ,NPDF),CXBE(NX,NQ,NPDF)
*
      DIMENSION PDF1(NPDF),PDF2(NPDF),DPDF1(NPDF),DPDF2(NPDF)
      DIMENSION PDF(NPDF),DPDF(NPDF)
*
      SAVE QS, XB, XPDF, XDPDF
      SAVE AXB, BXB, CXB, AXBE, BXBE, CXBE
*
*     BJORKEN-X AND Q**2 VALUES OF THE GRID WHICH WILL BE READ IN 
*     TOGETHER WITH THE OTHER DATA :
*
c     DATA QQS/ 4.0D+00,
c     & 5.128835755D+00,6.576239050D+00,8.432112493D+00,10.81173001D+00,
c     & 13.86289686D+00,17.77513027D+00,22.79143092D+00,29.22337646D+00,
c     & 37.47047451D+00,48.04497736D+00,61.60369943D+00,78.98881407D+00,
c     & 101.2801635D+00,129.8623309D+00,166.5106415D+00,213.5014329D+00,
c     & 273.7534457D+00,351.0091151D+00,450.0670249D+00,577.0799624D+00,
c     & 739.9370861D+00,948.7539459D+00,1216.500790D+00,1559.808187D+00,
c     & 2000.000000D+00,2564.417877D+00,3288.119525D+00,4216.056247D+00,
c     & 5405.865006D+00,6931.448432D+00,8887.565137D+00,11395.71546D+00,
c     & 14611.68823D+00,18735.23726D+00,24022.48868D+00,30801.84972D+00,
c     & 39494.40703D+00,50640.08173D+00,64931.16545D+00,83255.32074D+00,
c     & 106750.7164D+00,136876.7228D+00,175504.5575D+00,225033.5125D+00,
c     & 288539.9812D+00,369968.5430D+00,474376.9729D+00,608250.3950D+00,
c     & 779904.0935D+00,1.000000000D+06/
*
*
c      DATA XB /
c     1 0.10000D-08, 0.13183D-08, 0.17378D-08, 0.22909D-08, 0.30200D-08,
c     2 0.39811D-08, 0.52481D-08, 0.69183D-08, 0.91201D-08, 0.12023D-07,
c     3 0.15849D-07, 0.20893D-07, 0.27542D-07, 0.36308D-07, 0.47863D-07,
c     4 0.63096D-07, 0.83176D-07, 0.10965D-06, 0.14454D-06, 0.19055D-06,
c     5 0.25119D-06, 0.33113D-06, 0.43652D-06, 0.57544D-06, 0.75858D-06,
c     1 0.10000D-05, 0.13183D-05, 0.17378D-05, 0.22909D-05, 0.30200D-05,
c     2 0.39811D-05, 0.52481D-05, 0.69183D-05, 0.91201D-05, 0.12023D-04,
c     3 0.15849D-04, 0.20893D-04, 0.27542D-04, 0.36308D-04, 0.47863D-04,
c     4 0.63096D-04, 0.83176D-04, 0.10965D-03, 0.14454D-03, 0.19055D-03,
c     5 0.25119D-03, 0.33113D-03, 0.43652D-03, 0.57544D-03, 0.75858D-03,
c     1 0.10000D-02, 0.13183D-02, 0.17378D-02, 0.22909D-02, 0.30200D-02,
c     2 0.39811D-02, 0.52481D-02, 0.69183D-02, 0.91201D-02, 0.12023D-01,
c     3 0.15849D-01, 0.20893D-01, 0.27542D-01, 0.36308D-01, 0.47863D-01,
c     4 0.63096D-01, 0.83176D-01,
c     6 0.10000D+00, 0.12500D+00, 0.15000D+00, 0.17500D+00, 0.20000D+00,
c     7 0.22500D+00, 0.25000D+00, 0.27500D+00, 0.30000D+00, 0.32500D+00,
c     8 0.35000D+00, 0.37500D+00, 0.40000D+00, 0.42500D+00, 0.45000D+00,
c     9 0.47500D+00, 0.50000D+00, 0.52500D+00, 0.55000D+00, 0.57500D+00,
c     A 0.60000D+00, 0.62500D+00, 0.65000D+00, 0.67500D+00, 0.70000D+00,
c     B 0.72500D+00, 0.75000D+00, 0.77500D+00, 0.80000D+00, 0.82500D+00,
c     C 0.85000D+00, 0.87500D+00, 0.90000D+00, 0.92500D+00, 0.95000D+00,
c     D 0.97500D+00, 0.10000D+01 /
*
*
*     CHECK OF X AND Q2 VALUES : 
*
      IF ( X.LT.1.0D-09 .OR. X.GT.1.0D+00 ) THEN
         WRITE(6,2000) 
         STOP 
       ENDIF 
      IF ( Q2.LT.4.0D+00 .OR. Q2.GT.1.0D+06 ) THEN
         WRITE(6,2001) 
         STOP
      ENDIF
*
      IF (IINI .NE. 0) GOTO 10
*
*     READING OF THE DATA SET :
*     
      LIN = 10
*
*     open input unit for NLO data
*
      IF (ISET .LT. 1) WRITE(6,2003)
      IF (ISET .GT. 8) WRITE(6,2003)
      IF (ISET .LT. 1) STOP
      IF (ISET .GT. 6) STOP
*
      IF (ISET .EQ. 1) 
     &   OPEN(UNIT=LIN,FILE='PolLOM',STATUS='UNKNOWN')
      IF (ISET .EQ. 2) 
     &   OPEN(UNIT=LIN,FILE='PolNLOM',STATUS='UNKNOWN')
      IF (ISET .EQ. 3) 
     &   OPEN(UNIT=LIN,FILE='PolNNLOM',STATUS='UNKNOWN')
      IF (ISET .EQ. 4) 
     &   OPEN(UNIT=LIN,FILE='PolLOL',STATUS='UNKNOWN')
      IF (ISET .EQ. 5) 
     &   OPEN(UNIT=LIN,FILE='PolNLOL',STATUS='UNKNOWN')
      IF (ISET .EQ. 6) 
     &   OPEN(UNIT=LIN,FILE='PolNNLOL',STATUS='UNKNOWN')
*
      READ(LIN,2004) STAR
      DO IQ = 1,NQ
         DO IX = 1,NX
            READ(LIN,*) XB(IX), QS(IQ),
     1           (XPDF(IX,IQ,IPDF),IPDF=1,NPDF)
*
         ENDDO
      ENDDO
*     
      CLOSE(LIN)
*
*     CALCULATE SPLINE COEFFIFIENTS FOR THE INTERPOLATION IN X :
*
      DO IPDF = 1,NPDF
         DO IQ = 1,NQ
            CALL SPLINE(NX,XB,XPDF,AXB,BXB,CXB,IPDF,IQ)
         ENDDO
      ENDDO
*
      IINI = 1
*
 10   CONTINUE
*
*     INTERPOLATION :
*     X: CUBIC SPLINE INTERPOLATION, LOG(Q2): LINEAR INTERPOLATION
*
      IQ = ISEARCHQ(NQ,QS,Q2)
      IF (IQ .EQ. NQ) IQ = NQ-1
      IX = ISEARCHX(NX,XB,X)
*
      DX = X - XB(IX)
*
      DO IPDF = 1,NPDF
         PDF1(IPDF) = XPDF(IX,IQ,IPDF)
     1        + DX*(AXB(IX,IQ,IPDF) + DX*(BXB(IX,IQ,IPDF) 
     2        + DX*CXB(IX,IQ,IPDF)))
         PDF2(IPDF) = XPDF(IX,IQ+1,IPDF)
     1        + DX*(AXB(IX,IQ+1,IPDF) + DX*(BXB(IX,IQ+1,IPDF) 
     2        + DX*CXB(IX,IQ+1,IPDF)))
      ENDDO
*
      TQ = (DLOG(Q2)-DLOG(QS(IQ))) / (DLOG(QS(IQ+1))-DLOG(QS(IQ)))
*
      DO IPDF = 1,NPDF
         PDF(IPDF)  = (1.0D0-TQ)*PDF1(IPDF) + TQ*PDF2(IPDF)
*         DPDF(IPDF) = (1.0D0-TQ)*DPDF1(IPDF) + TQ*DPDF2(IPDF)
      ENDDO
*
      XD3    = PDF(1)
      XD8    = PDF(2)
      XSI    = PDF(3)
      XGL    = PDF(4)
*
      RETURN
 2000 FORMAT (2X,'PARTON INTERPOLATION:  X OUT OF RANGE -- STOP')
 2001 FORMAT (2X,'PARTON INTERPOLATION: Q2 OUT OF RANGE -- STOP')
 2003    FORMAT (2X,'PARTON INTERPOLATION: ISET OUT OF RANGE -- '
     1        //'STOP')
 2004 FORMAT (A80)
 2005 FORMAT (14(1P,E13.5))
      END
* ---------------------------------------------------------------------
      SUBROUTINE SPLINE(N,X,Y,B,C,D,I,J)
* ---------------------------------------------------------------------
* CALCULATE THE COEFFICIENTS B,C,D IN A CUBIC SPLINE INTERPOLATION.
* INTERPOLATION SUBROUTINES ARE TAKEN FROM
* G.E. FORSYTHE, M.A. MALCOLM AND C.B. MOLER,
* COMPUTER METHODS FOR MATHEMATICAL COMPUTATIONS (PRENTICE-HALL, 1977).
*
* SUBROUTINE TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      DIMENSION X(NX), Y(NX,NQ,NPDF),
     1          B(NX,NQ,NPDF), C(NX,NQ,NPDF), D(NX,NQ,NPDF)
*
      NM1=N-1
      IF(N.LT.2) RETURN
      IF(N.LT.3) GO TO 250
      D(1,J,I)=X(2)-X(1)
      C(2,J,I)=(Y(2,J,I)-Y(1,J,I))/D(1,J,I)
      DO 210 K=2,NM1
         D(K,J,I)=X(K+1)-X(K)
         B(K,J,I)=2.0D0*(D(K-1,J,I)+D(K,J,I))
         C(K+1,J,I)=(Y(K+1,J,I)-Y(K,J,I))/D(K,J,I)
         C(K,J,I)=C(K+1,J,I)-C(K,J,I)
  210 CONTINUE
      B(1,J,I)=-D(1,J,I)
      B(N,J,I)=-D(N-1,J,I)
      C(1,J,I)=0.0D0
      C(N,J,I)=0.0D0
      IF(N.EQ.3) GO TO 215
      C(1,J,I)=C(3,J,I)/(X(4)-X(2))-C(2,J,I)/(X(3)-X(1))
      C(N,J,I)=C(N-1,J,I)/(X(N)-X(N-2))-C(N-2,J,I)/(X(N-1)-X(N-3))
      C(1,J,I)=C(1,J,I)*D(1,J,I)**2.0D0/(X(4)-X(1))
      C(N,J,I)=-C(N,J,I)*D(N-1,J,I)**2.0D0/(X(N)-X(N-3))
 215  CONTINUE
      DO 220 K=2,N
         T=D(K-1,J,I)/B(K-1,J,I)
         B(K,J,I)=B(K,J,I)-T*D(K-1,J,I)
         C(K,J,I)=C(K,J,I)-T*C(K-1,J,I)
 220  CONTINUE
      C(N,J,I)=C(N,J,I)/B(N,J,I)
      DO 230 IB=1,NM1
         K=N-IB
         C(K,J,I)=(C(K,J,I)-D(K,J,I)*C(K+1,J,I))/B(K,J,I)
 230  CONTINUE
      B(N,J,I)=(Y(N,J,I)-Y(NM1,J,I))/D(NM1,J,I)
     1     +D(NM1,J,I)*(C(NM1,J,I)+2.0D0*C(N,J,I))
      DO 240 K=1,NM1
         B(K,J,I)=(Y(K+1,J,I)-Y(K,J,I))/D(K,J,I)
     1        -D(K,J,I)*(C(K+1,J,I)+2.0D0*C(K,J,I))
         D(K,J,I)=(C(K+1,J,I)-C(K,J,I))/D(K,J,I)
         C(K,J,I)=3.0D0*C(K,J,I)
 240  CONTINUE
      C(N,J,I)=3.0D0*C(N,J,I)
      D(N,J,I)=D(N-1,J,I)
      RETURN
 250  CONTINUE
      B(1,J,I)=(Y(2,J,I)-Y(1,J,I))/(X(2)-X(1))
      C(1,J,I)=0.0D0
      D(1,J,I)=0.0D0
      B(2,J,I)=B(1,J,I)
      C(2,J,I)=0.0D0
      D(2,J,I)=0.0D0
      RETURN
      END
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(N,X,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      DIMENSION X(NX)
*
      MIN=1
      MAX=N+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.X(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*
      ISEARCHX=MIN
*
      RETURN
      END
*
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHQ(N,X,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      DIMENSION X(NQ)
*
      MIN=1
      MAX=N+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.X(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*
      ISEARCHQ=MIN
*
      RETURN
      END
*
* *********************************************************************


==> anc/PolLOL <==
 ***** POL LO Larin scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870020925228175E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730925958506148E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308175915919875E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566709236006147E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185913051001307E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963008278963571E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8450298123061657E-003  -9.8347384482622147E-004  -1.1723277857527137E-003  -2.8978878617635928E-005
   1.3183000246996812E-009   5.1288357549999999        2.9775020666420460E-003  -9.8884664475917816E-004  -1.1977447429671884E-003  -2.9598953915410675E-005
   1.7378000150003459E-009   5.1288357549999999        3.1167606357485056E-003  -9.9236157257109880E-004  -1.2234253808856010E-003  -3.0231743949116208E-005
   2.2908999142146058E-009   5.1288357549999999        3.2632476650178432E-003  -9.9381338804960251E-004  -1.2493991525843740E-003  -3.0879346013534814E-005
   3.0200000278313155E-009   5.1288357549999999        3.4173415042459965E-003  -9.9297740962356329E-004  -1.2756860814988613E-003  -3.1543830118607730E-005
   3.9810998941902653E-009   5.1288357549999999        3.5794761497527361E-003  -9.8961207550019026E-004  -1.3023205101490021E-003  -3.2227817428065464E-005
   5.2481001766579993E-009   5.1288357549999999        3.7501216866075993E-003  -9.8345533479005098E-004  -1.3293478405103087E-003  -3.2934443879639730E-005
   6.9183001549788514E-009   5.1288357549999999        3.9297607727348804E-003  -9.7422482213005424E-004  -1.3568219728767872E-003  -3.3667307434370741E-005
   9.1201002305751899E-009   5.1288357549999999        4.1189184412360191E-003  -9.6161459805443883E-004  -1.3848122907802463E-003  -3.4430664527462795E-005
   1.2023000373062587E-008   5.1288357549999999        4.3181632645428181E-003  -9.4529316993430257E-004  -1.4134050579741597E-003  -3.5229495551902801E-005
   1.5849000334355878E-008   5.1288357549999999        4.5280172489583492E-003  -9.2491053510457277E-004  -1.4426925918087363E-003  -3.6069202906219289E-005
   2.0892999330612838E-008   5.1288357549999999        4.7491588629782200E-003  -9.0007774997502565E-004  -1.4728053938597441E-003  -3.6956520489184186E-005
   2.7542000680114143E-008   5.1288357549999999        4.9822218716144562E-003  -8.7038386845961213E-004  -1.5038853744044900E-003  -3.7898767914157361E-005
   3.6307998385609608E-008   5.1288357549999999        5.2279406227171421E-003  -8.3537830505520105E-004  -1.5361099503934383E-003  -3.8904519897187129E-005
   4.7863000673942224E-008   5.1288357549999999        5.4870154708623886E-003  -7.9458666732534766E-004  -1.5696773771196604E-003  -3.9983140595722944E-005
   6.3096003088958241E-008   5.1288357549999999        5.7602659799158573E-003  -7.4748706538230181E-004  -1.6048311954364181E-003  -4.1145485738525167E-005
   8.3175997644957533E-008   5.1288357549999999        6.0485107824206352E-003  -6.9352635182440281E-004  -1.6418487066403031E-003  -4.2403447878314182E-005
   1.0965000285523274E-007   5.1288357549999999        6.3526928424835205E-003  -6.3209474319592118E-004  -1.6810629749670625E-003  -4.3770563934231177E-005
   1.4453999597208167E-007   5.1288357549999999        6.6736433655023575E-003  -5.6257168762385845E-004  -1.7228382639586926E-003  -4.5260952902026474E-005
   1.9054999711443088E-007   5.1288357549999999        7.0125702768564224E-003  -4.8421951942145824E-004  -1.7676395364105701E-003  -4.6891545935068280E-005
   2.5118998792095226E-007   5.1288357549999999        7.3703564703464508E-003  -3.9633459527976811E-004  -1.8159489845857024E-003  -4.8678706662030891E-005
   3.3112999631157436E-007   5.1288357549999999        7.7482298947870731E-003  -2.9809452826157212E-004  -1.8683619564399123E-003  -5.0641247071325779E-005
   4.3651999703797628E-007   5.1288357549999999        8.1474315375089645E-003  -1.8862867727875710E-004  -1.9255540100857615E-003  -5.2798553952015936E-005
   5.7544002629583701E-007   5.1288357549999999        8.5691940039396286E-003  -6.7026456235907972E-005  -1.9882859196513891E-003  -5.5169959523482248E-005
   7.5857997217099182E-007   5.1288357549999999        9.0149482712149620E-003   6.7724256950896233E-005  -2.0574468653649092E-003  -5.7775196182774380E-005
   9.9999999747524271E-007   5.1288357549999999        9.4861341640353203E-003   2.1668629779014736E-004  -2.1340397652238607E-003  -6.0632359236478806E-005
   1.3182999509808724E-006   5.1288357549999999        9.9843945354223251E-003   3.8103613769635558E-004  -2.2192264441400766E-003  -6.3757674070075154E-005
   1.7377999483869644E-006   5.1288357549999999        1.0511212050914764E-002   5.6194677017629147E-004  -2.3142821155488491E-003  -6.7161236074753106E-005
   2.2909000563231530E-006   5.1288357549999999        1.1068583466112614E-002   7.6081894803792238E-004  -2.4207327514886856E-003  -7.0848698669578880E-005
   3.0199998946045525E-006   5.1288357549999999        1.1658296920359135E-002   9.7903853747993708E-004  -2.5402463506907225E-003  -7.4812916864175349E-005
   3.9810997805034276E-006   5.1288357549999999        1.2282388284802437E-002   1.2181355850771070E-003  -2.6747374795377254E-003  -7.9032004578039050E-005
   5.2481000238913111E-006   5.1288357549999999        1.2943077832460403E-002   1.4797688927501440E-003  -2.8263831045478582E-003  -8.3462211478035897E-005
   6.9183001869532745E-006   5.1288357549999999        1.3642679899930954E-002   1.7656948184594512E-003  -2.9976305086165667E-003  -8.8028376922011375E-005
   9.1201000032015145E-006   5.1288357549999999        1.4383736997842789E-002   2.0778218749910593E-003  -3.1912564300000668E-003  -9.2612717708107084E-005
   1.2022999726468697E-005   5.1288357549999999        1.5169032849371433E-002   2.4182209745049477E-003  -3.4104064106941223E-003  -9.7038697276730090E-005
   1.5849000192247331E-005   5.1288357549999999        1.6001250594854355E-002   2.7889753691852093E-003  -3.6585258785635233E-003  -1.0104772081831470E-004
   2.0892999600619078E-005   5.1288357549999999        1.6883807256817818E-002   3.1925456132739782E-003  -3.9396332576870918E-003  -1.0427476809127256E-004
   2.7542000680114143E-005   5.1288357549999999        1.7820082604885101E-002   3.6314304452389479E-003  -4.2581311427056789E-003  -1.0620592365739867E-004
   3.6307999835116789E-005   5.1288357549999999        1.8814040347933769E-002   4.1084415279328823E-003  -4.6190302819013596E-003  -1.0612925689201802E-004
   4.7862999053904787E-005   5.1288357549999999        1.9869746640324593E-002   4.6264692209661007E-003  -5.0278040580451488E-003  -1.0306566400686279E-004
   6.3095998484641314E-005   5.1288357549999999        2.0992064848542213E-002   5.1888013258576393E-003  -5.4906508885324001E-003  -9.5677060016896576E-005
   8.3175997133366764E-005   5.1288357549999999        2.2186268121004105E-002   5.7989177294075489E-003  -6.0143410228192806E-003  -8.2144331827294081E-005
   1.0964999819407240E-004   5.1288357549999999        2.3458717390894890E-002   6.4607979729771614E-003  -6.6064600832760334E-003  -5.9996677009621635E-005
   1.4453999756369740E-004   5.1288357549999999        2.4816056713461876E-002   7.1784639731049538E-003  -7.2749373503029346E-003  -2.5907136659952812E-005
   1.9054999575018883E-004   5.1288357549999999        2.6267556473612785E-002   7.9571483656764030E-003  -8.0290054902434349E-003   2.4656899768160656E-005
   2.5119000929407775E-004   5.1288357549999999        2.7822513133287430E-002   8.8018337264657021E-003  -8.8776135817170143E-003   9.7757118055596948E-005
   3.3112999517470598E-004   5.1288357549999999        2.9493628069758415E-002   9.7189377993345261E-003  -9.8306825384497643E-003   2.0162283908575773E-004
   4.3652000022120774E-004   5.1288357549999999        3.1296301633119583E-002   1.0715796612203121E-002  -1.0898067615926266E-002   3.4736347151920199E-004
   5.7544000446796417E-004   5.1288357549999999        3.3249512314796448E-002   1.1800921522080898E-002  -1.2088919058442116E-002   5.4995488608255982E-004
   7.5857999036088586E-004   5.1288357549999999        3.5378098487854004E-002   1.2984997592866421E-002  -1.3411423191428185E-002   8.2971400115638971E-004
   1.0000000474974513E-003   5.1288357549999999        3.7713747471570969E-002   1.4281073585152626E-002  -1.4871022664010525E-002   1.2141139013692737E-003
   1.3183000264689326E-003   5.1288357549999999        4.0298480540513992E-002   1.5706047415733337E-002  -1.6469119116663933E-002   1.7405222170054913E-003
   1.7377999611198902E-003   5.1288357549999999        4.3186191469430923E-002   1.7280982807278633E-002  -1.8199147656559944E-002   2.4593323469161987E-003
   2.2909000981599092E-003   5.1288357549999999        4.6450946480035782E-002   1.9035013392567635E-002  -2.0044764503836632E-002   3.4395861439406872E-003
   3.0199999455362558E-003   5.1288357549999999        5.0189323723316193E-002   2.1005917340517044E-002  -2.1971728652715683E-002   4.7745155170559883E-003
   3.9810999296605587E-003   5.1288357549999999        5.4531227797269821E-002   2.3245269432663918E-002  -2.3921260610222816E-002   6.5907649695873260E-003
   5.2481000311672688E-003   5.1288357549999999        5.9650532901287079E-002   2.5823546573519707E-002  -2.5798451155424118E-002   9.0597327798604965E-003
   6.9182999432086945E-003   5.1288357549999999        6.5778315067291260E-002   2.8836991637945175E-002  -2.7456415817141533E-002   1.2411618605256081E-002
   9.1201001778244972E-003   5.1288357549999999        7.3220945894718170E-002   3.2417770475149155E-002  -2.8675837442278862E-002   1.6953200101852417E-002
   1.2023000046610832E-002   5.1288357549999999        8.2380257546901703E-002   3.6746710538864136E-002  -2.9137868434190750E-002   2.3087190464138985E-002
   1.5848999843001366E-002   5.1288357549999999        9.3769401311874390E-002   4.2066823691129684E-002  -2.8391258791089058E-002   3.1325723975896835E-002
   2.0893000066280365E-002   5.1288357549999999       0.10803925246000290        4.8706166446208954E-002  -2.5815153494477272E-002   4.2303353548049927E-002
   2.7542000636458397E-002   5.1288357549999999       0.12596975266933441        5.7090930640697479E-002  -2.0583968609571457E-002   5.6747239083051682E-002
   3.6308001726865768E-002   5.1288357549999999       0.14844548702239990        6.7760519683361053E-002  -1.1646621860563755E-002   7.5400322675704956E-002
   4.7862999141216278E-002   5.1288357549999999       0.17634002864360809        8.1351414322853088E-002   2.2445879876613617E-003   9.8814398050308228E-002
   6.3096001744270325E-002   5.1288357549999999       0.21029426157474518        9.8541803658008575E-002   2.2419286891818047E-002  0.12697346508502960     
   8.3176001906394958E-002   5.1288357549999999       0.25024902820587158       0.11987963318824768        4.9986615777015686E-002  0.15862616896629333     
  0.10000000149011612        5.1288357549999999       0.27955758571624756       0.13647960126399994        7.2685383260250092E-002  0.18010438978672028     
  0.12500000000000000        5.1288357549999999       0.31622692942619324       0.15877491235733032       0.10434897989034653       0.20367723703384399     
  0.15000000596046448        5.1288357549999999       0.34496298432350159       0.17803250253200531       0.13256646692752838       0.21799039840698242     
  0.17499999701976776        5.1288357549999999       0.36620885133743286       0.19412040710449219       0.15678086876869202       0.22416362166404724     
  0.20000000298023224        5.1288357549999999       0.38049301505088806       0.20699435472488403       0.17678186297416687       0.22346621751785278     
  0.22499999403953552        5.1288357549999999       0.38839754462242126       0.21668122708797455       0.19256876409053802       0.21719141304492950     
  0.25000000000000000        5.1288357549999999       0.39053463935852051       0.22326524555683136       0.20427303016185760       0.20658135414123535     
  0.27500000596046448        5.1288357549999999       0.38752952218055725       0.22687689960002899       0.21211108565330505       0.19278252124786377     
  0.30000001192092896        5.1288357549999999       0.38000759482383728       0.22768388688564301       0.21635390818119049       0.17682044208049774     
  0.32499998807907104        5.1288357549999999       0.36858510971069336       0.22588369250297546       0.21730674803256989       0.15958742797374725     
  0.34999999403953552        5.1288357549999999       0.35386160016059875       0.22169725596904755       0.21529518067836761       0.14183901250362396     
  0.37500000000000000        5.1288357549999999       0.33641433715820312       0.21536350250244141       0.21065522730350494       0.12419646978378296     
  0.40000000596046448        5.1288357549999999       0.31679394841194153       0.20713452994823456       0.20372618734836578       0.10715352743864059     
  0.42500001192092896        5.1288357549999999       0.29552108049392700       0.19727130234241486       0.19484552741050720        9.1085948050022125E-002
  0.44999998807907104        5.1288357549999999       0.27308359742164612       0.18603976070880890       0.18434472382068634        7.6262824237346649E-002
  0.47499999403953552        5.1288357549999999       0.24993462860584259       0.17370723187923431       0.17254634201526642        6.2859013676643372E-002
  0.50000000000000000        5.1288357549999999       0.22649104893207550       0.16053909063339233       0.15976141393184662        5.0967965275049210E-002
  0.52499997615814209        5.1288357549999999       0.20313224196434021       0.14679569005966187       0.14628735184669495        4.0614653378725052E-002
  0.55000001192092896        5.1288357549999999       0.18019933998584747       0.13272942602634430       0.13240616023540497        3.1768128275871277E-002
  0.57499998807907104        5.1288357549999999       0.15799467265605927       0.11858189851045609       0.11838264018297195        2.4353509768843651E-002
  0.60000002384185791        5.1288357549999999       0.13678143918514252       0.10458137094974518       0.10446286201477051        1.8263163045048714E-002
  0.62500000000000000        5.1288357549999999       0.11678364127874374        9.0940169990062714E-002   9.0872563421726227E-002   1.3366916216909885E-002
  0.64999997615814209        5.1288357549999999        9.8186187446117401E-002   7.7852301299571991E-002   7.7815599739551544E-002   9.5212105661630630E-003
  0.67500001192092896        5.1288357549999999        8.1135101616382599E-002   6.5491147339344025E-002   6.5472386777400970E-002   6.5770610235631466E-003
  0.69999998807907104        5.1288357549999999        6.5737962722778320E-002   5.4007247090339661E-002   5.3998354822397232E-002   4.3868180364370346E-003
  0.72500002384185791        5.1288357549999999        5.2064459770917892E-002   4.3526224792003632E-002   4.3522406369447708E-002   2.8096744790673256E-003
  0.75000000000000000        5.1288357549999999        4.0147077292203903E-002   3.4146819263696671E-002   3.4145399928092957E-002   1.7159399576485157E-003
  0.77499997615814209        5.1288357549999999        2.9981940984725952E-002   2.5939062237739563E-002   2.5938643142580986E-002   9.9011138081550598E-004
  0.80000001192092896        5.1288357549999999        2.1529784426093102E-002   1.8942555412650108E-002   1.8942488357424736E-002   5.3280813153833151E-004
  0.82499998807907104        5.1288357549999999        1.4717018231749535E-002   1.3164920732378960E-002   1.3164949603378773E-002   2.6166485622525215E-004
  0.85000002384185791        5.1288357549999999        9.4369286671280861E-003   8.5803512483835220E-003   8.5804108530282974E-003   1.1130734492326155E-004
  0.87500000000000000        5.1288357549999999        5.5509302765130997E-003   5.1282905042171478E-003   5.1283882930874825E-003   3.2558411476202309E-005
  0.89999997615814209        5.1288357549999999        2.8898871969431639E-003   2.7121813036501408E-003   2.7123489417135715E-003  -8.9580134954303503E-006
  0.92500001192092896        5.1288357549999999        1.2554415734484792E-003   1.1982723372057080E-003   1.1985399760305882E-003  -3.4636246709851548E-005
  0.94999998807907104        5.1288357549999999        4.2131310328841209E-004   4.1440525092184544E-004   4.1479206993244588E-004  -5.4955402447376400E-005
  0.97500002384185791        5.1288357549999999        1.3452378334477544E-004   1.4871839084662497E-004   1.4922436093911529E-004  -7.1637958171777427E-005
   1.0000000000000000        5.1288357549999999        1.1646547500276938E-004   1.4813462621532381E-004   1.4873039617668837E-004  -7.9798373917583376E-005
   9.9999997171806854E-010   6.5762390499999999        2.8601526282727718E-003  -9.8352844361215830E-004  -1.1749550467357039E-003  -5.8369092585053295E-005
   1.3183000246996812E-009   6.5762390499999999        2.9934125486761332E-003  -9.8866014741361141E-004  -1.2004079762846231E-003  -5.9622921980917454E-005
   1.7378000150003459E-009   6.5762390499999999        3.1335034873336554E-003  -9.9190871696919203E-004  -1.2261285446584225E-003  -6.0904138081241399E-005
   2.2908999142146058E-009   6.5762390499999999        3.2808710820972919E-003  -9.9306670017540455E-004  -1.2521474855020642E-003  -6.2217244703788310E-005
   3.0200000278313155E-009   6.5762390499999999        3.4358960110694170E-003  -9.9190755281597376E-004  -1.2784859864041209E-003  -6.3566680182702839E-005
   3.9810998941902653E-009   6.5762390499999999        3.5990152973681688E-003  -9.8818703554570675E-004  -1.3051797868683934E-003  -6.4958047005347908E-005
   5.2481001766579993E-009   6.5762390499999999        3.7707027513533831E-003  -9.8164076916873455E-004  -1.3322759186848998E-003  -6.6397973569110036E-005
   6.9183001549788514E-009   6.5762390499999999        3.9514442905783653E-003  -9.7198353614658117E-004  -1.3598304940387607E-003  -6.7894041421823204E-005
   9.1201002305751899E-009   6.5762390499999999        4.1417689062654972E-003  -9.5890654483810067E-004  -1.3879149919375777E-003  -6.9455185439437628E-005
   1.2023000373062587E-008   6.5762390499999999        4.3422495946288109E-003  -9.4207515940070152E-004  -1.4166184701025486E-003  -7.1091766585595906E-005
   1.5849000334355878E-008   6.5762390499999999        4.5534120872616768E-003  -9.2113605933263898E-004  -1.4460361562669277E-003  -7.2814982559066266E-005
   2.0892999330612838E-008   6.5762390499999999        4.7759390436112881E-003  -8.9569669216871262E-004  -1.4763021608814597E-003  -7.4638679507188499E-005
   2.7542000680114143E-008   6.5762390499999999        5.0104702822864056E-003  -8.6534215370193124E-004  -1.5075624687597156E-003  -7.6577845902647823E-005
   3.6307998385609608E-008   6.5762390499999999        5.2577448077499866E-003  -8.2961766747757792E-004  -1.5399991534650326E-003  -7.8649885836057365E-005
   4.7863000673942224E-008   6.5762390499999999        5.5184685625135899E-003  -7.8804453369230032E-004  -1.5738159418106079E-003  -8.0873658589553088E-005
   6.3096003088958241E-008   6.5762390499999999        5.7934676297008991E-003  -7.4009591480717063E-004  -1.6092623118311167E-003  -8.3270853792782873E-005
   8.3175997644957533E-008   6.5762390499999999        6.0835662297904491E-003  -6.8521359935402870E-004  -1.6466228989884257E-003  -8.5864980064798146E-005
   1.0965000285523274E-007   6.5762390499999999        6.3897152431309223E-003  -6.2278209952637553E-004  -1.6862390330061316E-003  -8.8682550995144993E-005
   1.4453999597208167E-007   6.5762390499999999        6.7127523943781853E-003  -5.5217533372342587E-004  -1.7284839414060116E-003  -9.1750764113385230E-005
   1.9054999711443088E-007   6.5762390499999999        7.0538949221372604E-003  -4.7264850581996143E-004  -1.7738337628543377E-003  -9.5101975603029132E-005
   2.5118998792095226E-007   6.5762390499999999        7.4140331707894802E-003  -3.8349174428731203E-004  -1.8227830296382308E-003  -9.8766569863073528E-005
   3.3112999631157436E-007   6.5762390499999999        7.7944057993590832E-003  -2.8387492056936026E-004  -1.8759415252134204E-003  -1.0277898400090635E-004
   4.3651999703797628E-007   6.5762390499999999        8.1962635740637779E-003  -1.7291930271312594E-004  -1.9340009894222021E-003  -1.0717362602008507E-004
   5.7544002629583701E-007   6.5762390499999999        8.6208498105406761E-003  -4.9705795390764251E-005  -1.9977414049208164E-003  -1.1198331048944965E-004
   7.5857997217099182E-007   6.5762390499999999        9.0696085244417191E-003   8.6787309555802494E-005  -2.0680741872638464E-003  -1.1723987699951977E-004
   9.9999999747524271E-007   6.5762390499999999        9.5439944416284561E-003   2.3763295030221343E-004  -2.1460270509123802E-003  -1.2296969362068921E-004
   1.3182999509808724E-006   6.5762390499999999        1.0045664384961128E-002   4.0401905425824225E-004  -2.2327918559312820E-003  -1.2919271830469370E-004
   1.7377999483869644E-006   6.5762390499999999        1.0576118715107441E-002   5.8712996542453766E-004  -2.3296768777072430E-003  -1.3591352035291493E-004
   2.2909000563231530E-006   6.5762390499999999        1.1137373745441437E-002   7.8838079934939742E-004  -2.4382483679801226E-003  -1.4312405255623162E-004
   3.0199998946045525E-006   6.5762390499999999        1.1731239967048168E-002   1.0091713629662991E-003  -2.5602192617952824E-003  -1.5078659635037184E-004
   3.9810997805034276E-006   6.5762390499999999        1.2359779328107834E-002   1.2510482920333743E-003  -2.6975572109222412E-003  -1.5882932348176837E-004
   5.2481000238913111E-006   6.5762390499999999        1.3025240972638130E-002   1.5156887238845229E-003  -2.8525008819997311E-003  -1.6713181685190648E-004
   6.9183001869532745E-006   6.5762390499999999        1.3729973696172237E-002   1.8048690399155021E-003  -3.0275685712695122E-003  -1.7550616757944226E-004
   9.1201000032015145E-006   6.5762390499999999        1.4476561918854713E-002   2.1205211523920298E-003  -3.2256201375275850E-003  -1.8367535085417330E-004
   1.2022999726468697E-005   6.5762390499999999        1.5267839655280113E-002   2.4647428654134274E-003  -3.4498970489948988E-003  -1.9124259415548295E-004
   1.5849000192247331E-005   6.5762390499999999        1.6106545925140381E-002   2.8396463021636009E-003  -3.7039543967694044E-003  -1.9764913304243237E-004
   2.0892999600619078E-005   6.5762390499999999        1.6996171325445175E-002   3.2477290369570255E-003  -3.9919395931065083E-003  -2.0213010429870337E-004
   2.7542000680114143E-005   6.5762390499999999        1.7940182238817215E-002   3.6915300879627466E-003  -4.3184026144444942E-003  -2.0364127703942358E-004
   3.6307999835116789E-005   6.5762390499999999        1.8942648544907570E-002   4.1739116422832012E-003  -4.6885223127901554E-003  -2.0077580120414495E-004
   4.7862999053904787E-005   6.5762390499999999        2.0007768645882607E-002   4.6978225000202656E-003  -5.1079615950584412E-003  -1.9165253615938127E-004
   6.3095998484641314E-005   6.5762390499999999        2.1140571683645248E-002   5.2666226401925087E-003  -5.5831354111433029E-003  -1.7376932373736054E-004
   8.3175997133366764E-005   6.5762390499999999        2.2346530109643936E-002   5.8838776312768459E-003  -6.1210505664348602E-003  -1.4381851360667497E-004
   1.0964999819407240E-004   6.5762390499999999        2.3632263764739037E-002   6.5536769106984138E-003  -6.7295553162693977E-003  -9.7431351605337113E-005
   1.4453999756369740E-004   6.5762390499999999        2.5004727765917778E-002   7.2801718488335609E-003  -7.4168485589325428E-003  -2.8899312383146025E-005
   1.9054999575018883E-004   6.5762390499999999        2.6473600417375565E-002   8.0687664449214935E-003  -8.1924563273787498E-003   6.9336012529674917E-005
   2.5119000929407775E-004   6.5762390499999999        2.8048666194081306E-002   8.9246435090899467E-003  -9.0655870735645294E-003   2.0705336646642536E-004
   3.3112999517470598E-004   6.5762390499999999        2.9743244871497154E-002   9.8544843494892120E-003  -1.0046399198472500E-002   3.9712135912850499E-004
   4.3652000022120774E-004   6.5762390499999999        3.1573522835969925E-002   1.0865952819585800E-002  -1.1144904419779778E-002   6.5633462509140372E-004
   5.7544000446796417E-004   6.5762390499999999        3.3559422940015793E-002   1.1967970058321953E-002  -1.2370254844427109E-002   1.0065477108582854E-003
   7.5857999036088586E-004   6.5762390499999999        3.5726986825466156E-002   1.3171741738915443E-002  -1.3730419799685478E-002   1.4763806248083711E-003
   1.0000000474974513E-003   6.5762390499999999        3.8109354674816132E-002   1.4490966685116291E-002  -1.5230248682200909E-002   2.1031175274401903E-003
   1.3183000264689326E-003   6.5762390499999999        4.0750332176685333E-002   1.5943363308906555E-002  -1.6870021820068359E-002   2.9356235172599554E-003
   1.7377999611198902E-003   6.5762390499999999        4.3705943971872330E-002   1.7550997436046600E-002  -1.8641242757439613E-002   4.0372288785874844E-003
   2.2909000981599092E-003   6.5762390499999999        4.7052804380655289E-002   1.9344266504049301E-002  -2.0524574443697929E-002   5.4915980435907841E-003
   3.0199999455362558E-003   6.5762390499999999        5.0890423357486725E-002   2.1362466737627983E-002  -2.2481244057416916E-002   7.4072582647204399E-003
   3.9810999296605587E-003   6.5762390499999999        5.5351972579956055E-002   2.3658988997340202E-002  -2.4445969611406326E-002   9.9261645227670670E-003
   5.2481000311672688E-003   6.5762390499999999        6.0614820569753647E-002   2.6306428015232086E-002  -2.6314811781048775E-002   1.3233352452516556E-002
   6.9182999432086945E-003   6.5762390499999999        6.6913388669490814E-002   2.9403386637568474E-002  -2.7928810566663742E-002   1.7568189650774002E-002
   9.1201001778244972E-003   6.5762390499999999        7.4556678533554077E-002   3.3084474503993988E-002  -2.9053185135126114E-002   2.3238200694322586E-002
   1.2023000046610832E-002   6.5762390499999999        8.3947397768497467E-002   3.7532731890678406E-002  -2.9350329190492630E-002   3.0632451176643372E-002
   1.5848999843001366E-002   6.5762390499999999        9.5595948398113251E-002   4.2992435395717621E-002  -2.8348099440336227E-002   4.0226057171821594E-002
   2.0893000066280365E-002   6.5762390499999999       0.11014434695243835        4.9790974706411362E-002  -2.5405129417777061E-002   5.2583392709493637E-002
   2.7542000636458397E-002   6.5762390499999999       0.12835323810577393        5.8349877595901489E-002  -1.9681334495544434E-002   6.8313442170619965E-002
   3.6308001726865768E-002   6.5762390499999999       0.15107175707817078        6.9196932017803192E-002  -1.0126196779310703E-002   8.7979584932327271E-002
   4.7862999141216278E-002   6.5762390499999999       0.17911428213119507        8.2945317029953003E-002   4.4779442250728607E-003  0.11188191920518875     
   6.3096001744270325E-002   6.5762390499999999       0.21303068101406097       0.10023190081119537        2.5383021682500839E-002  0.13968618214130402     
   8.3176001906394958E-002   6.5762390499999999       0.25263342261314392       0.12153753638267517        5.3553227335214615E-002  0.16979582607746124     
  0.10000000149011612        6.5762390499999999       0.28145408630371094       0.13799712061882019        7.6476469635963440E-002  0.18944495916366577     
  0.12500000000000000        6.5762390499999999       0.31717836856842041       0.15993410348892212       0.10808774083852768       0.20990590751171112     
  0.15000000596046448        6.5762390499999999       0.34480771422386169       0.17869853973388672       0.13589993119239807       0.22104689478874207     
  0.17499999701976776        6.5762390499999999       0.36487227678298950       0.19420038163661957       0.15946272015571594       0.22427202761173248     
  0.20000000298023224        6.5762390499999999       0.37796658277511597       0.20643109083175659       0.17865414917469025       0.22101093828678131     
  0.22499999403953552        6.5762390499999999       0.38472300767898560       0.21544814109802246       0.19354484975337982       0.21263578534126282     
  0.25000000000000000        6.5762390499999999       0.38579174876213074       0.22136186063289642       0.20432287454605103       0.20041288435459137     
  0.27500000596046448        6.5762390499999999       0.38182601332664490       0.22432494163513184       0.21124869585037231       0.18547597527503967     
  0.30000001192092896        6.5762390499999999       0.37347111105918884       0.22452361881732941       0.21462698280811310       0.16881377995014191     
  0.32499998807907104        6.5762390499999999       0.36135610938072205       0.22217060625553131       0.21478804945945740       0.15126696228981018     
  0.34999999403953552        6.5762390499999999       0.34608778357505798       0.21749891340732574       0.21207535266876221       0.13353139162063599     
  0.37500000000000000        6.5762390499999999       0.32824575901031494       0.21075665950775146       0.20683692395687103       0.11616589128971100     
  0.40000000596046448        6.5762390499999999       0.30837890505790710       0.20220240950584412       0.19941923022270203        9.9602639675140381E-002
  0.42500001192092896        6.5762390499999999       0.28700265288352966       0.19210104644298553       0.19016274809837341        8.4159426391124725E-002
  0.44999998807907104        6.5762390499999999       0.26459684967994690       0.18072004616260529       0.17939876019954681        7.0052847266197205E-002
  0.47499999403953552        6.5762390499999999       0.24160429835319519       0.16832610964775085       0.16744677722454071        5.7411886751651764E-002
  0.50000000000000000        6.5762390499999999       0.21842961013317108       0.15518197417259216       0.15461248159408569        4.6291414648294449E-002
  0.52499997615814209        6.5762390499999999       0.19543847441673279       0.14154349267482758       0.14118605852127075        3.6685276776552200E-002
  0.55000001192092896        6.5762390499999999       0.17295730113983154       0.12765689194202423       0.12744072079658508        2.8538744896650314E-002
  0.57499998807907104        6.5762390499999999       0.15127292275428772       0.11375620961189270       0.11363121122121811        2.1760053932666779E-002
  0.60000002384185791        6.5762390499999999       0.13063266873359680       0.10006083548069000        9.9992521107196808E-002   1.6230989247560501E-002
  0.62500000000000000        6.5762390499999999       0.11124460399150848        8.6773186922073364E-002   8.6738564074039459E-002   1.1816333048045635E-002
  0.64999997615814209        6.5762390499999999        9.3277849256992340E-002   7.4076533317565918E-002   7.4060827493667603E-002   8.3721447736024857E-003
  0.67500001192092896        6.5762390499999999        7.6863154768943787E-002   6.2132909893989563E-002   6.2127042561769485E-002   5.7528372853994370E-003
  0.69999998807907104        6.5762390499999999        6.2093541026115417E-002   5.1081180572509766E-002   5.1079887896776199E-002   3.8170118350535631E-003
  0.72500002384185791        6.5762390499999999        4.9025122076272964E-002   4.1035190224647522E-002   4.1035640984773636E-002   2.4320923257619143E-003
  0.75000000000000000        6.5762390499999999        3.7678044289350510E-002   3.2082088291645050E-002   3.2082930207252502E-002   1.4777745818719268E-003
  0.77499997615814209        6.5762390499999999        2.8037549927830696E-002   2.4280790239572525E-002   2.4281492456793785E-002   8.4836507448926568E-004
  0.80000001192092896        6.5762390499999999        2.0055195316672325E-002   1.7660588026046753E-002   1.7661027610301971E-002   4.5408768346533179E-004
  0.82499998807907104        6.5762390499999999        1.3650154694914818E-002   1.2219917029142380E-002   1.2220149859786034E-002   2.2147208801470697E-004
  0.85000002384185791        6.5762390499999999        8.7106674909591675E-003   7.9252989962697029E-003   7.9254247248172760E-003   9.2950795078650117E-005
  0.87500000000000000        6.5762390499999999        5.0955694168806076E-003   4.7104288823902607E-003   4.7105425037443638E-003   2.5813524189288728E-005
  0.89999997615814209        6.5762390499999999        2.6359322946518660E-003   2.4754221085458994E-003   2.4755955673754215E-003  -9.3220296548679471E-006
  0.92500001192092896        6.5762390499999999        1.1367893312126398E-003   1.0862187482416630E-003   1.0865031508728862E-003  -3.0361159588210285E-005
  0.94999998807907104        6.5762390499999999        3.7899211747571826E-004   3.7416652776300907E-004   3.7459423765540123E-004  -4.5750748540740460E-005
  0.97500002384185791        6.5762390499999999        1.2131461699027568E-004   1.3590249000117183E-004   1.3648350432049483E-004  -5.6537097407272086E-005
   1.0000000000000000        6.5762390499999999        1.0335174010833725E-004   1.3406419020611793E-004   1.3477558968588710E-004  -5.8387224271427840E-005
   9.9999997171806854E-010   8.4321124930000000        2.8746828902512789E-003  -9.8355184309184551E-004  -1.1774271260946989E-003  -8.8157976279035211E-005
   1.3183000246996812E-009   8.4321124930000000        3.0087002087384462E-003  -9.8845036700367928E-004  -1.2029132340103388E-003  -9.0059649664908648E-005
   1.7378000150003459E-009   8.4321124930000000        3.1495916191488504E-003  -9.9144130945205688E-004  -1.2286709388718009E-003  -9.2005320766475052E-005
   2.2908999142146058E-009   8.4321124930000000        3.2978055533021688E-003  -9.9231535568833351E-004  -1.2547315564006567E-003  -9.4002156401984394E-005
   3.0200000278313155E-009   8.4321124930000000        3.4537254832684994E-003  -9.9084374960511923E-004  -1.2811179039999843E-003  -9.6057265182025731E-005
   3.9810998941902653E-009   8.4321124930000000        3.6177916917949915E-003  -9.8678015638142824E-004  -1.3078670017421246E-003  -9.8179494671057910E-005
   5.2481001766579993E-009   8.4321124930000000        3.7904810160398483E-003  -9.7985751926898956E-004  -1.3350273948162794E-003  -1.0037928586825728E-004
   6.9183001549788514E-009   8.4321124930000000        3.9722826331853867E-003  -9.6978817600756884E-004  -1.3626572908833623E-003  -1.0266852768836543E-004
   9.1201002305751899E-009   8.4321124930000000        4.1637299582362175E-003  -9.5626048278063536E-004  -1.3908303808420897E-003  -1.0506108083063737E-004
   1.2023000373062587E-008   8.4321124930000000        4.3653990142047405E-003  -9.3893666053190827E-004  -1.4196381671354175E-003  -1.0757299605756998E-004
   1.5849000334355878E-008   8.4321124930000000        4.5778192579746246E-003  -9.1746042016893625E-004  -1.4491791371256113E-003  -1.1022148100892082E-004
   2.0892999330612838E-008   8.4321124930000000        4.8016794025897980E-003  -8.9143542572855949E-004  -1.4795906608924270E-003  -1.1302768689347431E-004
   2.7542000680114143E-008   8.4321124930000000        5.0376229919493198E-003  -8.6044328054413199E-004  -1.5110229142010212E-003  -1.1601431469898671E-004
   3.6307998385609608E-008   8.4321124930000000        5.2863936871290207E-003  -8.2402501720935106E-004  -1.5436627436429262E-003  -1.1920755787286907E-004
   4.7863000673942224E-008   8.4321124930000000        5.5487039498984814E-003  -7.8169762855395675E-004  -1.5777191147208214E-003  -1.2263549433555454E-004
   6.3096003088958241E-008   8.4321124930000000        5.8253849856555462E-003  -7.3292979504913092E-004  -1.6134479083120823E-003  -1.2633013830054551E-004
   8.3175997644957533E-008   8.4321124930000000        6.1172670684754848E-003  -6.7715824116021395E-004  -1.6511408612132072E-003  -1.3032577408012003E-004
   1.0965000285523274E-007   8.4321124930000000        6.4253085292875767E-003  -6.1376206576824188E-004  -1.6911480342969298E-003  -1.3466057134792209E-004
   1.4453999597208167E-007   8.4321124930000000        6.7503536120057106E-003  -5.4210977395996451E-004  -1.7338520847260952E-003  -1.3937288895249367E-004
   1.9054999711443088E-007   8.4321124930000000        7.0936284027993679E-003  -4.6144967200234532E-004  -1.7797407926991582E-003  -1.4450789603870362E-004
   2.5118998792095226E-007   8.4321124930000000        7.4560306966304779E-003  -3.7106598028913140E-004  -1.8293212633579969E-003  -1.5010638162493706E-004
   3.3112999631157436E-007   8.4321124930000000        7.8388080000877380E-003  -2.7012100326828659E-004  -1.8832187633961439E-003  -1.5621358761563897E-004
   4.3651999703797628E-007   8.4321124930000000        8.2432236522436142E-003  -1.5772813640069216E-004  -1.9421427277848125E-003  -1.6287261678371578E-004
   5.7544002629583701E-007   8.4321124930000000        8.6705293506383896E-003  -3.2960146199911833E-005  -2.0068935118615627E-003  -1.7012152238748968E-004
   7.5857997217099182E-007   8.4321124930000000        9.1221826151013374E-003   1.0521400690777227E-004  -2.0784058142453432E-003  -1.7799368652049452E-004
   9.9999999747524271E-007   8.4321124930000000        9.5996502786874771E-003   2.5787705089896917E-004  -2.1577358711510897E-003  -1.8651022401172668E-004
   1.3182999509808724E-006   8.4321124930000000        1.0104607790708542E-002   4.2622807086445391E-004  -2.2461072076112032E-003  -1.9567771232686937E-004
   1.7377999483869644E-006   8.4321124930000000        1.0638566687703133E-002   6.1146239750087261E-004  -2.3448653519153595E-003  -2.0547391613945365E-004
   2.2909000563231530E-006   8.4321124930000000        1.1203568428754807E-002   8.1500905798748136E-004  -2.4556203279644251E-003  -2.1585029026027769E-004
   3.0199998946045525E-006   8.4321124930000000        1.1801442131400108E-002   1.0382818290963769E-003  -2.5801362935453653E-003  -2.2670556791126728E-004
   3.9810997805034276E-006   8.4321124930000000        1.2434274889528751E-002   1.2828430626541376E-003  -2.7204391080886126E-003  -2.3787734971847385E-004
   5.2481000238913111E-006   8.4321124930000000        1.3104346580803394E-002   1.5503879403695464E-003  -2.8788368217647076E-003  -2.4911889340728521E-004
   6.9183001869532745E-006   8.4321124930000000        1.3814039528369904E-002   1.8427126342430711E-003  -3.0579271260648966E-003  -2.6006932603195310E-004
   9.1201000032015145E-006   8.4321124930000000        1.4565980061888695E-002   2.1617722231894732E-003  -3.2606627792119980E-003  -2.7021960704587400E-004
   1.2022999726468697E-005   8.4321124930000000        1.5363049693405628E-002   2.5096903555095196E-003  -3.4903930500149727E-003  -2.7886559837497771E-004
   1.5849000192247331E-005   8.4321124930000000        1.6208045184612274E-002   2.8886082582175732E-003  -3.7507941015064716E-003  -2.8504565125331283E-004
   2.0892999600619078E-005   8.4321124930000000        1.7104528844356537E-002   3.3010591287165880E-003  -4.0461570024490356E-003  -2.8747285250574350E-004
   2.7542000680114143E-005   8.4321124930000000        1.8056051805615425E-002   3.7496229633688927E-003  -4.3811923824250698E-003  -2.8443100745789707E-004
   3.6307999835116789E-005   8.4321124930000000        1.9066793844103813E-002   4.2372108437120914E-003  -4.7612632624804974E-003  -2.7365406276658177E-004
   4.7862999053904787E-005   8.4321124930000000        2.0141080021858215E-002   4.7668297775089741E-003  -5.1922369748353958E-003  -2.5217328220605850E-004
   6.3095998484641314E-005   8.4321124930000000        2.1284101530909538E-002   5.3419107571244240E-003  -5.6807566434144974E-003  -2.1611286501865834E-004
   8.3175997133366764E-005   8.4321124930000000        2.2501533851027489E-002   5.9661045670509338E-003  -6.2340758740901947E-003  -1.6044739459175617E-004
   1.0964999819407240E-004   8.4321124930000000        2.3800246417522430E-002   6.6436082124710083E-003  -6.8603088147938251E-003  -7.8661854786332697E-005
   1.4453999756369740E-004   8.4321124930000000        2.5187499821186066E-002   7.3787006549537182E-003  -7.5679174624383450E-003   3.7585210520774126E-005
   1.9054999575018883E-004   8.4321124930000000        2.6673370972275734E-002   8.1769535318017006E-003  -8.3667039871215820E-003   1.9913981668651104E-004
   2.5119000929407775E-004   8.4321124930000000        2.8268121182918549E-002   9.0437484905123711E-003  -9.2660998925566673E-003   4.1972202598117292E-004
   3.3112999517470598E-004   8.4321124930000000        2.9985677450895309E-002   9.9860224872827530E-003  -1.0276437737047672E-002   7.1702949935570359E-004
   4.3652000022120774E-004   8.4321124930000000        3.1842976808547974E-002   1.1011759750545025E-002  -1.1407792568206787E-002   1.1136466637253761E-003
   5.7544000446796417E-004   8.4321124930000000        3.3860869705677032E-002   1.2130280025303364E-002  -1.2669187039136887E-002   1.6382733592763543E-003
   7.5857999036088586E-004   8.4321124930000000        3.6066539585590363E-002   1.3353291898965836E-002  -1.4068186283111572E-002   2.3276102729141712E-003
   1.0000000474974513E-003   8.4321124930000000        3.8494527339935303E-002   1.4695121906697750E-002  -1.5608817338943481E-002   3.2282450702041388E-003
   1.3183000264689326E-003   8.4321124930000000        4.1190348565578461E-002   1.6174277290701866E-002  -1.7289936542510986E-002   4.3996600434184074E-003
   1.7377999611198902E-003   8.4321124930000000        4.4212028384208679E-002   1.7813781276345253E-002  -1.9100772216916084E-002   5.9167221188545227E-003
   2.2909000981599092E-003   8.4321124930000000        4.7638602554798126E-002   1.9645234569907188E-002  -2.1018588915467262E-002   7.8757032752037048E-003
   3.0199999455362558E-003   8.4321124930000000        5.1572304219007492E-002   2.1709363907575607E-002  -2.2999683395028114E-002   1.0397603735327721E-002
   3.9810999296605587E-003   8.4321124930000000        5.6149341166019440E-002   2.4061264470219612E-002  -2.4971904233098030E-002   1.3635953888297081E-002
   5.2481000311672688E-003   8.4321124930000000        6.1550248414278030E-002   2.6775505393743515E-002  -2.6822054758667946E-002   1.7784664407372475E-002
   6.9182999432086945E-003   8.4321124930000000        6.8012408912181854E-002   2.9952839016914368E-002  -2.8379142284393311E-002   2.3086467757821083E-002
   9.1201001778244972E-003   8.4321124930000000        7.5846984982490540E-002   3.3730071038007736E-002  -2.9393432661890984E-002   2.9842941090464592E-002
   1.2023000046610832E-002   8.4321124930000000        8.5457041859626770E-002   3.8292139768600464E-002  -2.9509766027331352E-002   3.8422334939241409E-002
   1.5848999843001366E-002   8.4321124930000000        9.7349710762500763E-002   4.3884214013814926E-002  -2.8237290680408478E-002   4.9255996942520142E-002
   2.0893000066280365E-002   8.4321124930000000       0.11215772479772568        5.0832603126764297E-002  -2.4917487055063248E-002   6.2833197414875031E-002
   2.7542000636458397E-002   8.4321124930000000       0.13062232732772827        5.9553809463977814E-002  -1.8700383603572845E-002   7.9644143581390381E-002
   3.6308001726865768E-002   8.4321124930000000       0.15355777740478516        7.0563800632953644E-002  -8.5415756329894066E-003  0.10007968544960022     
   4.7862999141216278E-002   8.4321124930000000       0.18172116577625275        8.4452711045742035E-002   6.7411540076136589E-003  0.12420770525932312     
   6.3096001744270325E-002   8.4321124930000000       0.21557545661926270       0.10181730985641479        2.8318906202912331E-002  0.15141232311725616     
   8.3176001906394958E-002   8.4321124930000000       0.25481227040290833       0.12307432293891907        5.7013548910617828E-002  0.17980910837650299     
  0.10000000149011612        8.4321124930000000       0.28314733505249023       0.13938631117343903        8.0103240907192230E-002  0.19759427011013031     
  0.12500000000000000        8.4321124930000000       0.31794974207878113       0.16096471250057220       0.11159733682870865       0.21502338349819183     
  0.15000000596046448        8.4321124930000000       0.34451451897621155       0.17924700677394867       0.13896775245666504       0.22317744791507721     
  0.17499999701976776        8.4321124930000000       0.36345401406288147       0.19418367743492126       0.16186931729316711       0.22369809448719025     
  0.20000000298023224        8.4321124930000000       0.37542450428009033       0.20580022037029266       0.18026469647884369       0.21814000606536865     
  0.22499999403953552        8.4321124930000000       0.38110476732254028       0.21418295800685883       0.19429129362106323       0.20792849361896515     
  0.25000000000000000        8.4321124930000000       0.38117966055870056       0.21946670114994049       0.20418903231620789       0.19433599710464478     
  0.27500000596046448        8.4321124930000000       0.37632748484611511       0.22182460129261017       0.21025815606117249       0.17847198247909546     
  0.30000001192092896        8.4321124930000000       0.36721080541610718       0.22145989537239075       0.21283309161663055       0.16128174960613251     
  0.32499998807907104        8.4321124930000000       0.35446968674659729       0.21859902143478394       0.21226584911346436       0.14355170726776123     
  0.34999999403953552        8.4321124930000000       0.33871638774871826       0.21348573267459869       0.20891496539115906       0.12591856718063354     
  0.37500000000000000        8.4321124930000000       0.32053151726722717       0.20637609064579010       0.20313814282417297       0.10888130217790604     
  0.40000000596046448        8.4321124930000000       0.30046126246452332       0.19753405451774597       0.19528713822364807        9.2814736068248749E-002
  0.42500001192092896        8.4321124930000000       0.27901524305343628       0.18722750246524811       0.18570411205291748        7.7983833849430084E-002
  0.44999998807907104        8.4321124930000000       0.25666490197181702       0.17572472989559174       0.17471905052661896        6.4558327198028564E-002
  0.47499999403953552        8.4321124930000000       0.23384264111518860       0.16329120099544525       0.16264770925045013        5.2627045661211014E-002
  0.50000000000000000        8.4321124930000000       0.21094100177288055       0.15018658339977264       0.14979006350040436        4.2211767286062241E-002
  0.52499997615814209        8.4321124930000000       0.18831238150596619       0.13666202127933502       0.13642896711826324        3.3280290663242340E-002
  0.55000001192092896        8.4321124930000000       0.16626901924610138       0.12295754253864288       0.12282888591289520        2.5758540257811546E-002
  0.57499998807907104        8.4321124930000000       0.14508302509784698       0.10929968953132629       0.10923484712839127        1.9541619345545769E-002
  0.60000002384185791        8.4321124930000000       0.12498680502176285        9.5899268984794617E-002   9.5871254801750183E-002   1.4503701590001583E-002
  0.62500000000000000        8.4321124930000000       0.10617346316576004        8.2949213683605194E-002   8.2940831780433655E-002   1.0506715625524521E-002
  0.64999997615814209        8.4321124930000000        8.8797539472579956E-002   7.0622660219669342E-002   7.0623494684696198E-002   7.4077984318137169E-003
  0.67500001192092896        8.4321124930000000        7.2975680232048035E-002   5.9071011841297150E-002   5.9075206518173218E-002   5.0655235536396503E-003
  0.69999998807907104        8.4321124930000000        5.8787643909454346E-002   4.8422299325466156E-002   4.8426873981952667E-002   3.3449155744165182E-003
  0.72500002384185791        8.4321124930000000        4.6277254819869995E-002   3.8779541850090027E-002   3.8783252239227295E-002   2.1212981082499027E-003
  0.75000000000000000        8.4321124930000000        3.5453610122203827E-002   3.0219331383705139E-002   3.0221886932849884E-002   1.2830372434109449E-003
  0.77499997615814209        8.4321124930000000        2.6292333379387856E-002   2.2790575399994850E-002   2.2792113944888115E-002   7.3325878474861383E-004
  0.80000001192092896        8.4321124930000000        1.8737003207206726E-002   1.6513377428054810E-002   1.6514191403985023E-002   3.9064051816239953E-004
  0.82499998807907104        8.4321124930000000        1.2700664810836315E-002   1.1378120630979538E-002   1.1378503404557705E-002   1.8939671281259507E-004
  0.85000002384185791        8.4321124930000000        8.0674905329942703E-003   7.3447446338832378E-003   7.3449215851724148E-003   7.8586606832686812E-005
  0.87500000000000000        8.4321124930000000        4.6945498324930668E-003   4.3421983718872070E-003   4.3423278257250786E-003   2.0890849555144086E-005
  0.89999997615814209        8.4321124930000000        2.4137061554938555E-003   2.2681227419525385E-003   2.2683066781610250E-003  -8.9958430180558935E-006
  0.92500001192092896        8.4321124930000000        1.0336827253922820E-003   9.8876771517097950E-004   9.8907155916094780E-004  -2.6209030693280511E-005
  0.94999998807907104        8.4321124930000000        3.4236969077028334E-004   3.3925296156667173E-004   3.3971661468967795E-004  -3.7662332033505663E-005
  0.97500002384185791        8.4321124930000000        1.0964343528030440E-004   1.2442829029168934E-004   1.2506612983997911E-004  -4.3992356950184330E-005
   1.0000000000000000        8.4321124930000000        9.1707035608123988E-005   1.2137325393268839E-004   1.2216267350595444E-004  -4.1445011447649449E-005
   9.9999997171806854E-010   10.811730010000000        2.8886683285236359E-003  -9.8354753572493792E-004  -1.1797558981925249E-003  -1.1833391909021884E-004
   1.3183000246996812E-009   10.811730010000000        3.0234148725867271E-003  -9.8822009749710560E-004  -1.2052726233378053E-003  -1.2089774827472866E-004
   1.7378000150003459E-009   10.811730010000000        3.1650771852582693E-003  -9.9096167832612991E-004  -1.2310643214732409E-003  -1.2352406338322908E-004
   2.2908999142146058E-009   10.811730010000000        3.3141064923256636E-003  -9.9156086798757315E-004  -1.2571635888889432E-003  -1.2622294889297336E-004
   3.0200000278313155E-009   10.811730010000000        3.4708885941654444E-003  -9.8978693131357431E-004  -1.2835942907258868E-003  -1.2900437286589295E-004
   3.9810998941902653E-009   10.811730010000000        3.6358670331537724E-003  -9.8539120517671108E-004  -1.3103947276249528E-003  -1.3188068987801671E-004
   5.2481001766579993E-009   10.811730010000000        3.8095214404165745E-003  -9.7810465376824141E-004  -1.3376153074204922E-003  -1.3486637908499688E-004
   6.9183001549788514E-009   10.811730010000000        3.9923442527651787E-003  -9.6763658802956343E-004  -1.3653158675879240E-003  -1.3797781139146537E-004
   9.1201002305751899E-009   10.811730010000000        4.1848723776638508E-003  -9.5367297763004899E-004  -1.3935725437477231E-003  -1.4123400615062565E-004
   1.2023000373062587E-008   10.811730010000000        4.3876864947378635E-003  -9.3587301671504974E-004  -1.4224791666492820E-003  -1.4465679123532027E-004
   1.5849000334355878E-008   10.811730010000000        4.6013193204998970E-003  -9.1387733118608594E-004  -1.4521374832838774E-003  -1.4826947881374508E-004
   2.0892999330612838E-008   10.811730010000000        4.8264632932841778E-003  -8.8728626724332571E-004  -1.4826882397755980E-003  -1.5210044512059540E-004
   2.7542000680114143E-008   10.811730010000000        5.0637670792639256E-003  -8.5567764472216368E-004  -1.5142856864258647E-003  -1.5617994358763099E-004
   3.6307998385609608E-008   10.811730010000000        5.3139799274504185E-003  -8.1858877092599869E-004  -1.5471215592697263E-003  -1.6054254956543446E-004
   4.7863000673942224E-008   10.811730010000000        5.5778184905648232E-003  -7.7553250594064593E-004  -1.5814102953299880E-003  -1.6522493388038129E-004
   6.3096003088958241E-008   10.811730010000000        5.8561204932630062E-003  -7.2597287362441421E-004  -1.6174144111573696E-003  -1.7026848217938095E-004
   8.3175997644957533E-008   10.811730010000000        6.1497213318943977E-003  -6.6934200003743172E-004  -1.6554329777136445E-003  -1.7571679200045764E-004
   1.0965000285523274E-007   10.811730010000000        6.4595867879688740E-003  -6.0501362895593047E-004  -1.6958247870206833E-003  -1.8161778280045837E-004
   1.4453999597208167E-007   10.811730010000000        6.7865676246583462E-003  -5.3235102677717805E-004  -1.7389828572049737E-003  -1.8801829719450325E-004
   1.9054999711443088E-007   10.811730010000000        7.1318978443741798E-003  -4.5059595140628517E-004  -1.7854070756584406E-003  -1.9497281755320728E-004
   2.5118998792095226E-007   10.811730010000000        7.4964826926589012E-003  -3.5902668605558574E-004  -1.8356180517002940E-003  -2.0252782269380987E-004
   3.3112999631157436E-007   10.811730010000000        7.8815799206495285E-003  -2.5679837563075125E-004  -1.8902575829997659E-003  -2.1073338575661182E-004
   4.3651999703797628E-007   10.811730010000000        8.2884607836604118E-003  -1.4301677583716810E-004  -1.9500538473948836E-003  -2.1963356994092464E-004
   5.7544002629583701E-007   10.811730010000000        8.7183900177478790E-003  -1.6746704204706475E-005  -2.0158293191343546E-003  -2.2926188830751926E-004
   7.5857997217099182E-007   10.811730010000000        9.1728363186120987E-003   1.2305189738981426E-004  -2.0885448902845383E-003  -2.3964089632499963E-004
   9.9999999747524271E-007   10.811730010000000        9.6532786265015602E-003   2.7747132116928697E-004  -2.1692861337214708E-003  -2.5077103055082262E-004
   1.3182999509808724E-006   10.811730010000000        1.0161409154534340E-002   4.4772136607207358E-004  -2.2593126632273197E-003  -2.6262627216055989E-004
   1.7377999483869644E-006   10.811730010000000        1.0698754340410233E-002   6.3500826945528388E-004  -2.3600100539624691E-003  -2.7513393433764577E-004
   2.2909000563231530E-006   10.811730010000000        1.1267374269664288E-002   8.4077450446784496E-004  -2.4730379227548838E-003  -2.8817588463425636E-004
   3.0199998946045525E-006   10.811730010000000        1.1869121342897415E-002   1.0664473520591855E-003  -2.6002146769315004E-003  -3.0155188869684935E-004
   3.9810997805034276E-006   10.811730010000000        1.2506106868386269E-002   1.3136047637090087E-003  -2.7436325326561928E-003  -3.1496610608883202E-004
   5.2481000238913111E-006   10.811730010000000        1.3180639594793320E-002   1.5839594416320324E-003  -2.9056745115667582E-003  -3.2799373730085790E-004
   6.9183001869532745E-006   10.811730010000000        1.3895135372877121E-002   1.8793272320181131E-003  -3.0890265479683876E-003  -3.4003920154646039E-004
   9.1201000032015145E-006   10.811730010000000        1.4652261510491371E-002   2.2016852162778378E-003  -3.2967431470751762E-003  -3.5028799902647734E-004
   1.2022999726468697E-005   10.811730010000000        1.5454948879778385E-002   2.5531835854053497E-003  -3.5322909243404865E-003  -3.5764175117947161E-004
   1.5849000192247331E-005   10.811730010000000        1.6306048259139061E-002   2.9359916225075722E-003  -3.7994789890944958E-003  -3.6063569132238626E-004
   2.0892999600619078E-005   10.811730010000000        1.7209196463227272E-002   3.3526776824146509E-003  -4.1027530096471310E-003  -3.5734282573685050E-004
   2.7542000680114143E-005   10.811730010000000        1.8168028444051743E-002   3.8058620411902666E-003  -4.4469959102571011E-003  -3.4524136572144926E-004
   3.6307999835116789E-005   10.811730010000000        1.9186828285455704E-002   4.2985049076378345E-003  -4.8377672210335732E-003  -3.2105325954034925E-004
   4.7862999053904787E-005   10.811730010000000        2.0270049571990967E-002   4.8336694017052650E-003  -5.2811461500823498E-003  -2.8055388247594237E-004
   6.3095998484641314E-005   10.811730010000000        2.1423043683171272E-002   5.4148575291037560E-003  -5.7840119116008282E-003  -2.1830762852914631E-004
   8.3175997133366764E-005   10.811730010000000        2.2651685401797295E-002   6.0458043590188026E-003  -6.3538677059113979E-003  -1.2737394717987627E-004
   1.0964999819407240E-004   10.811730010000000        2.3963086307048798E-002   6.7308126017451286E-003  -6.9990889169275761E-003   1.1157482049384271E-006
   1.4453999756369740E-004   10.811730010000000        2.5364814326167107E-002   7.4742864817380905E-003  -7.7283852733671665E-003   1.7833473975770175E-004
   1.9054999575018883E-004   10.811730010000000        2.6867331936955452E-002   8.2819638773798943E-003  -8.5518080741167068E-003   4.1861354839056730E-004
   2.5119000929407775E-004   10.811730010000000        2.8481364250183105E-002   9.1594187542796135E-003  -9.4789611175656319E-003   7.3975941631942987E-004
   3.3112999517470598E-004   10.811730010000000        3.0221430584788322E-002   1.0113839991390705E-002  -1.0520285926759243E-002   1.1643966427072883E-003
   4.3652000022120774E-004   10.811730010000000        3.2105196267366409E-002   1.1153523810207844E-002  -1.1685815639793873E-002   1.7208985518664122E-003
   5.7544000446796417E-004   10.811730010000000        3.4154411405324936E-002   1.2288176454603672E-002  -1.2984308414161205E-002   2.4446623865514994E-003
   7.5857999036088586E-004   10.811730010000000        3.6397356539964676E-002   1.3529995456337929E-002  -1.4422751031816006E-002   3.3801260869950056E-003
   1.0000000474974513E-003   10.811730010000000        3.8869917392730713E-002   1.4893913641571999E-002  -1.6004117205739021E-002   4.5825596898794174E-003
   1.3183000264689326E-003   10.811730010000000        4.1619237512350082E-002   1.6399193555116653E-002  -1.7725577577948570E-002   6.1210845597088337E-003
   1.7377999611198902E-003   10.811730010000000        4.4705245643854141E-002   1.8069777637720108E-002  -1.9573770463466644E-002   8.0806473270058632E-003
   2.2909000981599092E-003   10.811730010000000        4.8209264874458313E-002   1.9938409328460693E-002  -2.1522236987948418E-002   1.0568125173449516E-002
   3.0199999455362558E-003   10.811730010000000        5.2236068993806839E-002   2.2047171369194984E-002  -2.3522023111581802E-002   1.3714285567402840E-002
   3.9810999296605587E-003   10.811730010000000        5.6924678385257721E-002   2.4452758952975273E-002  -2.5493860244750977E-002   1.7680762335658073E-002
   5.2481000311672688E-003   10.811730010000000        6.2458503991365433E-002   2.7231570333242416E-002  -2.7315199375152588E-002   2.2666051983833313E-002
   6.9182999432086945E-003   10.811730010000000        6.9077543914318085E-002   3.0486337840557098E-002  -2.8803206980228424E-002   2.8911180794239044E-002
   9.1201001778244972E-003   10.811730010000000        7.7094726264476776E-002   3.4355830401182175E-002  -2.9693827033042908E-002   3.6706130951642990E-002
   1.2023000046610832E-002   10.811730010000000        8.6912982165813446E-002   3.9026591926813126E-002  -2.9615627601742744E-002   4.6392560005187988E-002
   1.5848999843001366E-002   10.811730010000000        9.9035747349262238E-002   4.4744368642568588E-002  -2.8061183169484138E-002   5.8353014290332794E-002
   2.0893000066280365E-002   10.811730010000000       0.11408614367246628        5.1834028214216232E-002  -2.4357972666621208E-002   7.2998687624931335E-002
   2.7542000636458397E-002   10.811730010000000       0.13278594613075256        6.0706738382577896E-002  -1.7650261521339417E-002   9.0702287852764130E-002
   3.6308001726865768E-002   10.811730010000000       0.15591520071029663        7.1866519749164581E-002  -6.9044758565723896E-003  0.11169059574604034     
   4.7862999141216278E-002   10.811730010000000       0.18417550623416901        8.5880778729915619E-002   9.0218707919120789E-003  0.13581869006156921     
   6.3096001744270325E-002   10.811730010000000       0.21794684231281281       0.10330737382173538        3.1217174604535103E-002  0.16222319006919861     
   8.3176001906394958E-002   10.811730010000000       0.25680696964263916       0.12450174242258072        6.0364563018083572E-002  0.18878261744976044     
  0.10000000149011612        10.811730010000000       0.28466013073921204       0.14066043496131897        8.3569526672363281E-002  0.20469401776790619     
  0.12500000000000000        10.811730010000000       0.31856390833854675       0.16188129782676697       0.11489158123731613       0.21918866038322449     
  0.15000000596046448        10.811730010000000       0.34410417079925537       0.17969278991222382       0.14179196953773499       0.22453854978084564     
  0.17499999701976776        10.811730010000000       0.36197102069854736       0.19408434629440308       0.16402843594551086       0.22258117794990540     
  0.20000000298023224        10.811730010000000       0.37287837266921997       0.20511397719383240       0.18164424598217010       0.21496577560901642     
  0.22499999403953552        10.811730010000000       0.37754806876182556       0.21289527416229248       0.19483916461467743       0.20314928889274597     
  0.25000000000000000        10.811730010000000       0.37669643759727478       0.21758589148521423       0.20390070974826813       0.18839593231678009     
  0.27500000596046448        10.811730010000000       0.37102428078651428       0.21937800943851471       0.20916487276554108       0.17178191244602203     
  0.30000001192092896        10.811730010000000       0.36120939254760742       0.21849039196968079       0.21099244058132172       0.15420469641685486     
  0.32499998807907104        10.811730010000000       0.34790086746215820       0.21516187489032745       0.20975415408611298       0.13639523088932037     
  0.34999999403953552        10.811730010000000       0.33171498775482178       0.20964574813842773       0.20582118630409241       0.11893230676651001     
  0.37500000000000000        10.811730010000000       0.31323239207267761       0.20220495760440826       0.19955898821353912       0.10225813835859299     
  0.40000000596046448        10.811730010000000       0.29299569129943848       0.19310788810253143       0.19132304191589355        8.6694329977035522E-002
  0.42500001192092896        10.811730010000000       0.27150821685791016       0.18262466788291931       0.18145602941513062        7.2457879781723022E-002
  0.44999998807907104        10.811730010000000       0.24923281371593475       0.17102375626564026       0.17028580605983734        5.9676706790924072E-002
  0.47499999403953552        10.811730010000000       0.22659142315387726       0.15856891870498657       0.15812392532825470        4.8404540866613388E-002
  0.50000000000000000        10.811730010000000       0.20396472513675690       0.14551642537117004       0.14526432752609253        3.8634806871414185E-002
  0.52499997615814209        10.811730010000000       0.18169228732585907       0.13211256265640259       0.13198247551918030        3.0313516035676003E-002
  0.55000001192092896        10.811730010000000       0.16007271409034729       0.11859112232923508       0.11853430420160294        2.3350931704044342E-002
  0.57499998807907104        10.811730010000000       0.13936416804790497       0.10517131537199020       0.10515540838241577        1.7632041126489639E-002
  0.60000002384185791        10.811730010000000       0.11978490650653839        9.2055648565292358E-002   9.2060118913650513E-002   1.3025745749473572E-002
  0.62500000000000000        10.811730010000000       0.10151411592960358        7.9428009688854218E-002   7.9440571367740631E-002   9.3927877023816109E-003
  0.64999997615814209        10.811730010000000        8.4692724049091339E-002   6.7451924085617065E-002   6.7465834319591522E-002   6.5924203954637051E-003
  0.67500001192092896        10.811730010000000        6.9424420595169067E-002   5.6268859654664993E-002   5.6280918419361115E-002   4.4878511689603329E-003
  0.69999998807907104        10.811730010000000        5.5776800960302353E-002   4.5996773988008499E-002   4.6005886048078537E-002   2.9505135025829077E-003
  0.72500002384185791        10.811730010000000        4.3782562017440796E-002   3.6728721112012863E-002   3.6734927445650101E-002   1.8632275750860572E-003
  0.75000000000000000        10.811730010000000        3.3440869301557541E-002   2.8531661257147789E-002   2.8535507619380951E-002   1.1223298497498035E-003
  0.77499997615814209        10.811730010000000        2.4718839675188065E-002   2.1445455029606819E-002   2.1447619423270226E-002   6.3886906718835235E-004
  0.80000001192092896        10.811730010000000        1.7553096637129784E-002   1.5482009388506413E-002   1.5483102761209011E-002   3.3897469984367490E-004
  0.82499998807907104        10.811730010000000        1.1851501651108265E-002   1.0624631308019161E-002   1.0625124908983707E-002   1.6352161765098572E-004
  0.85000002384185791        10.811730010000000        7.4949800036847591E-003   6.8276040256023407E-003   6.8278210237622261E-003   6.7220666096545756E-005
  0.87500000000000000        10.811730010000000        4.3394891545176506E-003   4.0159714408218861E-003   4.0161162614822388E-003   1.7272868717554957E-005
  0.89999997615814209        10.811730010000000        2.2181428503245115E-003   2.0855918992310762E-003   2.0857886411249638E-003  -8.2748274508048780E-006
  0.92500001192092896        10.811730010000000        9.4354688189923763E-004   9.0350676327943802E-004   9.0382952475920320E-004  -2.2341089788824320E-005
  0.94999998807907104        10.811730010000000        3.1048068194650114E-004   3.0876911478117108E-004   3.0926181352697313E-004  -3.0673167202621698E-005
  0.97500002384185791        10.811730010000000        9.9288234196137637E-005   1.1411914601922035E-004   1.1479660315671936E-004  -3.3673666621325538E-005
   1.0000000000000000        10.811730010000000        8.1348800449632108E-005   1.0991704039042816E-004   1.1075310612795874E-004  -2.8150707294116728E-005
   9.9999997171806854E-010   13.862896859999999        2.9021510854363441E-003  -9.8351866472512484E-004  -1.1819518404081464E-003  -1.4888605801388621E-004
   1.3183000246996812E-009   13.862896859999999        3.0376012437045574E-003  -9.8797213286161423E-004  -1.2074965052306652E-003  -1.5212642028927803E-004
   1.7378000150003459E-009   13.862896859999999        3.1800072174519300E-003  -9.9047191906720400E-004  -1.2333196355029941E-003  -1.5544953930657357E-004
   2.2908999142146058E-009   13.862896859999999        3.3298227936029434E-003  -9.9080463405698538E-004  -1.2594546424224973E-003  -1.5886858454905450E-004
   3.0200000278313155E-009   13.862896859999999        3.4874367993324995E-003  -9.8873768001794815E-004  -1.2859264388680458E-003  -1.6239659453276545E-004
   3.9810998941902653E-009   13.862896859999999        3.6532948724925518E-003  -9.8402018193155527E-004  -1.3127748388797045E-003  -1.6604957636445761E-004
   5.2481001766579993E-009   13.862896859999999        3.8278803694993258E-003  -9.7638089209794998E-004  -1.3400517636910081E-003  -1.6984620015136898E-004
   6.9183001549788514E-009   13.862896859999999        4.0116887539625168E-003  -9.6552679315209389E-004  -1.3678189134225249E-003  -1.7380743520334363E-004
   9.1201002305751899E-009   13.862896859999999        4.2052599601447582E-003  -9.5114094438031316E-004  -1.3961547520011663E-003  -1.7795751045923680E-004
   1.2023000373062587E-008   13.862896859999999        4.4091786257922649E-003  -9.3287986237555742E-004  -1.4251557877287269E-003  -1.8232401635032147E-004
   1.5849000334355878E-008   13.862896859999999        4.6239811927080154E-003  -9.1038126265630126E-004  -1.4549265615642071E-003  -1.8693620222620666E-004
   2.0892999330612838E-008   13.862896859999999        4.8503642901778221E-003  -8.8324211537837982E-004  -1.4856115449219942E-003  -1.9182945834472775E-004
   2.7542000680114143E-008   13.862896859999999        5.0889812409877777E-003  -8.5103680612519383E-004  -1.5173692954704165E-003  -1.9704108126461506E-004
   3.6307998385609608E-008   13.862896859999999        5.3405854851007462E-003  -8.1329874228686094E-004  -1.5503963222727180E-003  -2.0261335885152221E-004
   4.7863000673942224E-008   13.862896859999999        5.6058992631733418E-003  -7.6953694224357605E-004  -1.5849127667024732E-003  -2.0859054347965866E-004
   6.3096003088958241E-008   13.862896859999999        5.8857654221355915E-003  -7.1921106427907944E-004  -1.6211880138143897E-003  -2.1502189338207245E-004
   8.3175997644957533E-008   13.862896859999999        6.1810258775949478E-003  -6.6174857784062624E-004  -1.6595290508121252E-003  -2.2195848578121513E-004
   1.0965000285523274E-007   13.862896859999999        6.4926519989967346E-003  -5.9651804622262716E-004  -1.7003039829432964E-003  -2.2945532691664994E-004
   1.4453999597208167E-007   13.862896859999999        6.8215006031095982E-003  -5.2287784637883306E-004  -1.7439163057133555E-003  -2.3756438167765737E-004
   1.9054999711443088E-007   13.862896859999999        7.1688154712319374E-003  -4.4006312964484096E-004  -1.7908791778609157E-003  -2.4634503643028438E-004
   2.5118998792095226E-007   13.862896859999999        7.5355083681643009E-003  -3.4734667860902846E-004  -1.8417276442050934E-003  -2.5584388640709221E-004
   3.3112999631157436E-007   13.862896859999999        7.9228458926081657E-003  -2.4387653684243560E-004  -1.8971208482980728E-003  -2.6610869099386036E-004
   4.3651999703797628E-007   13.862896859999999        8.3321090787649155E-003  -1.2875109678134322E-004  -1.9578079227358103E-003  -2.7717550983652472E-004
   5.7544002629583701E-007   13.862896859999999        8.7645724415779114E-003  -1.0274659416609211E-006  -2.0246347412467003E-003  -2.8906215447932482E-004
   7.5857997217099182E-007   13.862896859999999        9.2217167839407921E-003   1.4034321065992117E-004  -2.0985903684049845E-003  -3.0176641303114593E-004
   9.9999999747524271E-007   13.862896859999999        9.7050359472632408E-003   2.9646247276104987E-004  -2.1807933226227760E-003  -3.1525097438134253E-004
   1.3182999509808724E-006   13.862896859999999        1.0216233320534229E-002   4.6855062828399241E-004  -2.2725418675690889E-003  -3.2943623955361545E-004
   1.7377999483869644E-006   13.862896859999999        1.0756853036582470E-002   6.5782450838014483E-004  -2.3752658162266016E-003  -3.4417372080497444E-004
   2.2909000563231530E-006   13.862896859999999        1.1328975670039654E-002   8.6573959561064839E-004  -2.4906774051487446E-003  -3.5924449912272394E-004
   3.0199998946045525E-006   13.862896859999999        1.1934472247958183E-002   1.0937366168946028E-003  -2.6206565089523792E-003  -3.7431251257658005E-004
   3.9810997805034276E-006   13.862896859999999        1.2575479224324226E-002   1.3434085994958878E-003  -2.7673658914864063E-003  -3.8890397991053760E-004
   5.2481000238913111E-006   13.862896859999999        1.3254334218800068E-002   1.6164855333045125E-003  -2.9332712292671204E-003  -4.0236319182440639E-004
   6.9183001869532745E-006   13.862896859999999        1.3973488472402096E-002   1.9148024730384350E-003  -3.1211539171636105E-003  -4.1379759204573929E-004
   9.1201000032015145E-006   13.862896859999999        1.4735647477209568E-002   2.2403586190193892E-003  -3.3341783564537764E-003  -4.2201421456411481E-004
   1.2022999726468697E-005   13.862896859999999        1.5543789602816105E-002   2.5953291915357113E-003  -3.5759378224611282E-003  -4.2543536983430386E-004
   1.5849000192247331E-005   13.862896859999999        1.6400823369622231E-002   2.9819118790328503E-003  -3.8503825198858976E-003  -4.2199640301987529E-004
   2.0892999600619078E-005   13.862896859999999        1.7310455441474915E-002   3.4027099609375000E-003  -4.1621229611337185E-003  -4.0901821921579540E-004
   2.7542000680114143E-005   13.862896859999999        1.8276404589414597E-002   3.8603830616921186E-003  -4.5162229798734188E-003  -3.8304840563796461E-004
   3.6307999835116789E-005   13.862896859999999        1.9303059205412865E-002   4.3579395860433578E-003  -4.9184453673660755E-003  -3.3965727197937667E-004
   4.7862999053904787E-005   13.862896859999999        2.0395001396536827E-002   4.8984992317855358E-003  -5.3750881925225258E-003  -2.7321351808495820E-004
   6.3095998484641314E-005   13.862896859999999        2.1557739004492760E-002   5.4856329225003719E-003  -5.8932676911354065E-003  -1.7655939154792577E-004
   8.3175997133366764E-005   13.862896859999999        2.2797338664531708E-002   6.1231595464050770E-003  -6.4807315357029438E-003  -4.0672231989447027E-005
   1.0964999819407240E-004   13.862896859999999        2.4121159687638283E-002   6.8154851906001568E-003  -7.1461065672338009E-003   1.4583837764803320E-004
   1.4453999756369740E-004   13.862896859999999        2.5537062436342239E-002   7.5671393424272537E-003  -7.8983278945088387E-003   3.9712846046313643E-004
   1.9054999575018883E-004   13.862896859999999        2.7055891230702400E-002   8.3840200677514076E-003  -8.7476586923003197E-003   7.3115155100822449E-004
   2.5119000929407775E-004   13.862896859999999        2.8688823804259300E-002   9.2718927189707756E-003  -9.7038233652710915E-003   1.1698794551193714E-003
   3.3112999517470598E-004   13.862896859999999        3.0450956895947456E-002   1.0238191112875938E-002  -1.0777292773127556E-002   1.7408818239346147E-003
   4.3652000022120774E-004   13.862896859999999        3.2360661774873734E-002   1.1291516944766045E-002  -1.1977955698966980E-002   2.4782328400760889E-003
   5.7544000446796417E-004   13.862896859999999        3.4440550953149796E-002   1.2441949918866158E-002  -1.3314170762896538E-002   3.4237869549542665E-003
   7.5857999036088586E-004   13.862896859999999        3.6719977855682373E-002   1.3702165335416794E-002  -1.4792171306908131E-002   4.6292850747704506E-003
   1.0000000474974513E-003   13.862896859999999        3.9236109703779221E-002   1.5087677165865898E-002  -1.6413673758506775E-002   6.1579747125506401E-003
   1.3183000264689326E-003   13.862896859999999        4.2037647217512131E-002   1.6618479043245316E-002  -1.8173919990658760E-002   8.0875791609287262E-003
   1.7377999611198902E-003   13.862896859999999        4.5186329632997513E-002   1.8319388851523399E-002  -2.0056692883372307E-002   1.0511656291782856E-002
   2.2909000981599092E-003   13.862896859999999        4.8765633255243301E-002   2.0224243402481079E-002  -2.2031541913747787E-002   1.3545724563300610E-002
   3.0199999455362558E-003   13.862896859999999        5.2882719784975052E-002   2.2376405075192451E-002  -2.4044020101428032E-002   1.7327761277556419E-002
   3.9810999296605587E-003   13.862896859999999        5.7679209858179092E-002   2.4834075942635536E-002  -2.6007592678070068E-002   2.2024312987923622E-002
   5.2481000311672688E-003   13.862896859999999        6.3341140747070312E-002   2.7675354853272438E-002  -2.7790369465947151E-002   2.7834622189402580E-002
   6.9182999432086945E-003   13.862896859999999        7.0110797882080078E-002   3.1004790216684341E-002  -2.9197977855801582E-002   3.4993615001440048E-002
   9.1201001778244972E-003   13.862896859999999        7.8302487730979919E-002   3.4962899982929230E-002  -2.9952757060527802E-002   4.3774962425231934E-002
   1.2023000046610832E-002   13.862896859999999        8.8318660855293274E-002   3.9737593382596970E-002  -2.9668321833014488E-002   5.4489120841026306E-002
   1.5848999843001366E-002   13.862896859999999       0.10065862536430359        4.5574892312288284E-002  -2.7822742238640785E-002   6.7466251552104950E-002
   2.0893000066280365E-002   13.862896859999999       0.11593562364578247        5.2797928452491760E-002  -2.3732393980026245E-002   8.3038009703159332E-002
   2.7542000636458397E-002   13.862896859999999       0.13485202193260193        6.1812270432710648E-002  -1.6539460048079491E-002  0.10146231204271317     
   3.6308001726865768E-002   13.862896859999999       0.15815429389476776        7.3109917342662811E-002  -5.2251997403800488E-003  0.12281114608049393     
   4.7862999141216278E-002   13.862896859999999       0.18649038672447205        8.7235890328884125E-002   1.1309809051454067E-002  0.14674583077430725     
   6.3096001744270325E-002   13.862896859999999       0.22016085684299469       0.10471033304929733        3.4070376306772232E-002  0.17218700051307678     
   8.3176001906394958E-002   13.862896859999999       0.25863608717918396       0.12583005428314209        6.3605159521102905E-002  0.19682092964649200     
  0.10000000149011612        13.862896859999999       0.28601211309432983       0.14183101058006287        8.6880274116992950E-002  0.21086774766445160     
  0.12500000000000000        13.862896859999999       0.31904032826423645       0.16269645094871521       0.11798398196697235       0.22253638505935669     
  0.15000000596046448        13.862896859999999       0.34359413385391235       0.18004852533340454       0.14439286291599274       0.22525948286056519     
  0.17499999701976776        13.862896859999999       0.36043718457221985       0.19391420483589172       0.16596475243568420       0.22103343904018402     
  0.20000000298023224        13.862896859999999       0.37033739686012268       0.20438250899314880       0.18281954526901245       0.21157588064670563     
  0.22499999403953552        13.862896859999999       0.37405633926391602       0.21159277856349945       0.19521504640579224       0.19835746288299561     
  0.25000000000000000        13.862896859999999       0.37233924865722656       0.21572412550449371       0.20348237454891205       0.18262256681919098     
  0.27500000596046448        13.862896859999999       0.36590704321861267       0.21698629856109619       0.20798973739147186       0.16540761291980743     
  0.30000001192092896        13.862896859999999       0.35545071959495544       0.21561233699321747       0.20912115275859833       0.14755921065807343     
  0.32499998807907104        13.862896859999999       0.34162688255310059       0.21185226738452911       0.20726355910301208       0.12975272536277771     
  0.34999999403953552        13.862896859999999       0.32505464553833008       0.20596785843372345       0.20279869437217712       0.11251092702150345     
  0.37500000000000000        13.862896859999999       0.30631363391876221       0.19822797179222107       0.19609802961349487        9.6222415566444397E-002
  0.40000000596046448        13.862896859999999       0.28594237565994263       0.18890464305877686       0.18751953542232513        8.1159673631191254E-002
  0.42500001192092896        13.862896859999999       0.26443740725517273       0.17826955020427704       0.17740546166896820        6.7496180534362793E-002
  0.44999998807907104        13.862896859999999       0.24225284159183502       0.16659076511859894       0.16608090698719025        5.5322654545307159E-002
  0.47499999403953552        13.862896859999999       0.21980021893978119       0.15412998199462891       0.15385274589061737        4.4662121683359146E-002
  0.50000000000000000        13.862896859999999       0.19744867086410522       0.14113985002040863       0.14100882411003113        3.5483747720718384E-002
  0.52499997615814209        13.862896859999999       0.17552524805068970       0.12786164879798889       0.12781715393066406        2.7715347707271576E-002
  0.55000001192092896        13.862896859999999       0.15431557595729828       0.11452301591634750       0.11452539265155792        2.1254569292068481E-002
  0.57499998807907104        13.862896859999999       0.13406448066234589       0.10133596509695053       0.10136001557111740        1.5978729352355003E-002
  0.60000002384185791        13.862896859999999       0.11497694253921509        8.8494986295700073E-002   8.8525727391242981E-002   1.1753300204873085E-002
  0.62500000000000000        13.862896859999999        9.7219049930572510E-002   7.6175354421138763E-002   7.6204687356948853E-002   8.4391012787818909E-003
  0.64999997615814209        13.862896859999999        8.0919086933135986E-002   6.4531505107879639E-002   6.4555771648883820E-002   5.8982279151678085E-003
  0.67500001192092896        13.862896859999999        6.6168785095214844E-002   5.3695581853389740E-002   5.3713802248239517E-002   3.9987834170460701E-003
  0.69999998807907104        13.862896859999999        5.3024567663669586E-002   4.3776176869869232E-002   4.3788798153400421E-002   2.6184802409261465E-003
  0.72500002384185791        13.862896859999999        4.1509035974740982E-002   3.4857146441936493E-002   3.4865256398916245E-002   1.6471939161419868E-003
  0.75000000000000000        13.862896859999999        3.1612433493137360E-002   2.6996649801731110E-002   2.7001472190022469E-002   9.8856689874082804E-004
  0.77499997615814209        13.862896859999999        2.3294303566217422E-002   2.0226361230015755E-002   2.0228991284966469E-002   5.6076498003676534E-004
  0.80000001192092896        13.862896859999999        1.6485217958688736E-002   1.4550847932696342E-002   1.4552146196365356E-002   2.9649899806827307E-004
  0.82499998807907104        13.862896859999999        1.1088655330240726E-002   9.9471900612115860E-003   9.9477656185626984E-003   1.4243654732126743E-004
  0.85000002384185791        13.862896859999999        6.9829779677093029E-003   6.3648056238889694E-003   6.3650538213551044E-003   5.8130412071477622E-005
  0.87500000000000000        13.862896859999999        4.0235705673694611E-003   3.7255398929119110E-003   3.7256993819028139E-003   1.4593839296139777E-005
  0.89999997615814209        13.862896859999999        2.0451482851058245E-003   1.9240375841036439E-003   1.9242468988522887E-003  -7.3510186666680966E-006
  0.92500001192092896        13.862896859999999        8.6431659292429686E-004   8.2850042963400483E-004   8.2883983850479126E-004  -1.8834021830116399E-005
  0.94999998807907104        13.862896859999999        2.8255529468879104E-004   2.8200037195347250E-004   2.8251469484530389E-004  -2.4707571355975233E-005
  0.97500002384185791        13.862896859999999        9.0066023403778672E-005   1.0482716606929898E-004   1.0552893945714459E-004  -2.5254637876059860E-005
   1.0000000000000000        13.862896859999999        7.2118869866244495E-005   9.9564909760374576E-005   1.0042222129413858E-004  -1.7805810784921050E-005
   9.9999997171806854E-010   17.775130269999998        2.9151684138923883E-003  -9.8346767481416464E-004  -1.1840242659673095E-003  -1.7980406119022518E-004
   1.3183000246996812E-009   17.775130269999998        3.0512982048094273E-003  -9.8770845215767622E-004  -1.2095945421606302E-003  -1.8373520288150758E-004
   1.7378000150003459E-009   17.775130269999998        3.1944226939231157E-003  -9.8997354507446289E-004  -1.2354465434327722E-003  -1.8777101649902761E-004
   2.2908999142146058E-009   17.775130269999998        3.3449979964643717E-003  -9.9004770163446665E-004  -1.2616144958883524E-003  -1.9192791660316288E-004
   3.0200000278313155E-009   17.775130269999998        3.5034157335758209E-003  -9.8769634496420622E-004  -1.2881245929747820E-003  -1.9622209947556257E-004
   3.9810998941902653E-009   17.775130269999998        3.6701238714158535E-003  -9.8266685381531715E-004  -1.3150178128853440E-003  -2.0067335572093725E-004
   5.2481001766579993E-009   17.775130269999998        3.8456087931990623E-003  -9.7468536114320159E-004  -1.3423479394987226E-003  -2.0530456095002592E-004
   6.9183001549788514E-009   17.775130269999998        4.0303692221641541E-003  -9.6345675410702825E-004  -1.3701783027499914E-003  -2.1014134108554572E-004
   9.1201002305751899E-009   17.775130269999998        4.2249485850334167E-003  -9.4866153085604310E-004  -1.3985898112878203E-003  -2.1521298913285136E-004
   1.2023000373062587E-008   17.775130269999998        4.4299345463514328E-003  -9.2995335580781102E-004  -1.4276815345510840E-003  -2.2055277077015489E-004
   1.5849000334355878E-008   17.775130269999998        4.6458668075501919E-003  -9.0696715051308274E-004  -1.4575611567124724E-003  -2.2619546507485211E-004
   2.0892999330612838E-008   17.775130269999998        4.8734475858509541E-003  -8.7929668370634317E-004  -1.4883768744766712E-003  -2.3218302521854639E-004
   2.7542000680114143E-008   17.775130269999998        5.1133334636688232E-003  -8.4651296492666006E-004  -1.5202916692942381E-003  -2.3855904873926193E-004
   3.6307998385609608E-008   17.775130269999998        5.3662825375795364E-003  -8.0814573448151350E-004  -1.5535069396719337E-003  -2.4537253193557262E-004
   4.7863000673942224E-008   17.775130269999998        5.6330221705138683E-003  -7.6370016904547811E-004  -1.5882492298260331E-003  -2.5267386808991432E-004
   6.3096003088958241E-008   17.775130269999998        5.9144003316760063E-003  -7.1263173595070839E-004  -1.6247947933152318E-003  -2.6051836903207004E-004
   8.3175997644957533E-008   17.775130269999998        6.2112645246088505E-003  -6.5436336444690824E-004  -1.6634588828310370E-003  -2.6896208873949945E-004
   1.0965000285523274E-007   17.775130269999998        6.5245926380157471E-003  -5.8825861196964979E-004  -1.7046197317540646E-003  -2.7806396246887743E-004
   1.4453999597208167E-007   17.775130269999998        6.8552480079233646E-003  -5.1367108244448900E-004  -1.7486920114606619E-003  -2.8787701739929616E-004
   1.9054999711443088E-007   17.775130269999998        7.2044818662106991E-003  -4.2982966988347471E-004  -1.7962027341127396E-003  -2.9846030520275235E-004
   2.5118998792095226E-007   17.775130269999998        7.5732129625976086E-003  -3.3600165625102818E-004  -1.8477028934285045E-003  -3.0985407647676766E-004
   3.3112999631157436E-007   17.775130269999998        7.9627167433500290E-003  -2.3132824571803212E-004  -1.9038703758269548E-003  -3.2209567143581808E-004
   4.3651999703797628E-007   17.775130269999998        8.3742849528789520E-003  -1.1490066390251741E-004  -1.9654764328151941E-003  -3.3520304714329541E-004
   5.7544002629583701E-007   17.775130269999998        8.8092004880309105E-003   1.4231467503122985E-005  -2.0333924330770969E-003  -3.4916587173938751E-004
   7.5857997217099182E-007   17.775130269999998        9.2689562588930130E-003   1.5712555614300072E-004  -2.1086384076625109E-003  -3.6394203198142350E-004
   9.9999999747524271E-007   17.775130269999998        9.7550582140684128E-003   3.1489215325564146E-004  -2.1923682652413845E-003  -3.7943798815831542E-004
   1.3182999509808724E-006   17.775130269999998        1.0269225575029850E-002   4.8876187065616250E-004  -2.2859217133373022E-003  -3.9549800567328930E-004
   1.7377999483869644E-006   17.775130269999998        1.0813018307089806E-002   6.7996175494045019E-004  -2.3907769937068224E-003  -4.1187118040397763E-004
   2.2909000563231530E-006   17.775130269999998        1.1388533748686314E-002   8.8996015256270766E-004  -2.5087040849030018E-003  -4.2820535600185394E-004
   3.0199998946045525E-006   17.775130269999998        1.1997664347290993E-002   1.1202107416465878E-003  -2.6416482869535685E-003  -4.4399034231901169E-004
   3.9810997805034276E-006   17.775130269999998        1.2642572633922100E-002   1.3723216252401471E-003  -2.7918484993278980E-003  -4.5852927723899484E-004
   5.2481000238913111E-006   17.775130269999998        1.3325622305274010E-002   1.6480394406244159E-003  -2.9618602711707354E-003  -4.7088228166103363E-004
   6.9183001869532745E-006   17.775130269999998        1.4049299061298370E-002   1.9492183346301317E-003  -3.1545662786811590E-003  -4.7979800729081035E-004
   9.1201000032015145E-006   17.775130269999998        1.4816347509622574E-002   2.2778790444135666E-003  -3.3732485026121140E-003  -4.8363328096456826E-004
   1.2022999726468697E-005   17.775130269999998        1.5629794448614120E-002   2.6362219359725714E-003  -3.6216345615684986E-003  -4.8024868010543287E-004
   1.5849000192247331E-005   17.775130269999998        1.6492605209350586E-002   3.0264719389379025E-003  -3.9038232062011957E-003  -4.6688754810020328E-004
   2.0892999600619078E-005   17.775130269999998        1.7408551648259163E-002   3.4512672573328018E-003  -4.2245970107614994E-003  -4.4001333299092948E-004
   2.7542000680114143E-005   17.775130269999998        1.8381441012024879E-002   3.9133066311478615E-003  -4.5892065390944481E-003  -3.9512800867669284E-004
   3.6307999835116789E-005   17.775130269999998        1.9415762275457382E-002   4.4156457297503948E-003  -5.0036222673952579E-003  -3.2652367372065783E-004
   4.7862999053904787E-005   17.775130269999998        2.0516222342848778E-002   4.9614594317972660E-003  -5.4743625223636627E-003  -2.2702955175191164E-004
   6.3095998484641314E-005   17.775130269999998        2.1688487380743027E-002   5.5543878115713596E-003  -6.0087782330811024E-003  -8.7626234744675457E-005
   8.3175997133366764E-005   17.775130269999998        2.2938812151551247E-002   6.1983321793377399E-003  -6.6148526966571808E-003   1.0292860679328442E-004
   1.0964999819407240E-004   17.775130269999998        2.4274798110127449E-002   6.8978010676801205E-003  -7.3014460504055023E-003   3.5867950646206737E-004
   1.4453999756369740E-004   17.775130269999998        2.5704592466354370E-002   7.6574450358748436E-003  -8.0776903778314590E-003   6.9687241921201348E-004
   1.9054999575018883E-004   17.775130269999998        2.7239415794610977E-002   8.4833223372697830E-003  -8.9540230110287666E-003   1.1391706066206098E-003
   2.5119000929407775E-004   17.775130269999998        2.8890883550047874E-002   9.3813845887780190E-003  -9.9402237683534622E-003   1.7117282841354609E-003
   3.3112999517470598E-004   17.775130269999998        3.0674656853079796E-002   1.0359304957091808E-002  -1.1046716012060642E-002   2.4470125790685415E-003
   4.3652000022120774E-004   17.775130269999998        3.2609794288873672E-002   1.1425981298089027E-002  -1.2283140793442726E-002   3.3846390433609486E-003
   5.7544000446796417E-004   17.775130269999998        3.4719746559858322E-002   1.2591862119734287E-002  -1.3657320290803909E-002   4.5726061798632145E-003
   7.5857999036088586E-004   17.775130269999998        3.7034887820482254E-002   1.3870080001652241E-002  -1.5174576081335545E-002   6.0694543644785881E-003
   1.0000000474974513E-003   17.775130269999998        3.9593629539012909E-002   1.5276715159416199E-002  -1.6835175454616547E-002   7.9456502571702003E-003
   1.3183000264689326E-003   17.775130269999998        4.2446158826351166E-002   1.6832459717988968E-002  -1.8632214516401291E-002   1.0286451317369938E-002
   1.7377999611198902E-003   17.775130269999998        4.5655936002731323E-002   1.8562976270914078E-002  -2.0546402782201767E-002   1.3192565180361271E-002
   2.2909000981599092E-003   17.775130269999998        4.9308475106954575E-002   2.0503140985965729E-002  -2.2543070837855339E-002   1.6786266118288040E-002
   3.0199999455362558E-003   17.775130269999998        5.3513173013925552E-002   2.2697530686855316E-002  -2.4562118574976921E-002   2.1210346370935440E-002
   3.9810999296605587E-003   17.775130269999998        5.8414060622453690E-002   2.5205764919519424E-002  -2.6509664952754974E-002   2.6633348315954208E-002
   5.2481000311672688E-003   17.775130269999998        6.4199559390544891E-002   2.8107523918151855E-002  -2.8244592249393463E-002   3.3251859247684479E-002
   6.9182999432086945E-003   17.775130269999998        7.1113966405391693E-002   3.1509019434452057E-002  -2.9561359435319901E-002   4.1290916502475739E-002
   9.1201001778244972E-003   17.775130269999998        7.9472653567790985E-002   3.5552341490983963E-002  -3.0169485136866570E-002   5.1003959029912949E-002
   1.2023000046610832E-002   17.775130269999998        8.9677184820175171E-002   4.0426522493362427E-002  -2.9668945819139481E-002   6.2666691839694977E-002
   1.5848999843001366E-002   17.775130269999998       0.10222246497869492        4.6377610415220261E-002  -2.7525285258889198E-002   7.6554417610168457E-002
   2.0893000066280365E-002   17.775130269999998       0.11771161854267120        5.3726729005575180E-002  -2.3046448826789856E-002   9.2919073998928070E-002
   2.7542000636458397E-002   17.775130269999998       0.13682770729064941        6.2873646616935730E-002  -1.5375782735645771E-002  0.11190745979547501     
   3.6308001726865768E-002   17.775130269999998       0.16028428077697754        7.4298307299613953E-002  -3.5127629525959492E-003  0.13344655930995941     
   4.7862999141216278E-002   17.775130269999998       0.18867732584476471        8.8523730635643005E-002   1.3596427626907825E-002  0.15702228248119354     
   6.3096001744270325E-002   17.775130269999998       0.22223153710365295       0.10603347420692444        3.6872934550046921E-002  0.18136815726757050     
   8.3176001906394958E-002   17.775130269999998       0.26031580567359924       0.12706825137138367        6.6735632717609406E-002  0.20401765406131744     
  0.10000000149011612        17.775130269999998       0.28722020983695984       0.14290805160999298        9.0041160583496094E-002  0.21622335910797119     
  0.12500000000000000        17.775130269999998       0.31939560174942017       0.16342101991176605       0.12088748812675476       0.22518089413642883     
  0.15000000596046448        17.775130269999998       0.34299910068511963       0.18032501637935638       0.14678895473480225       0.22544743120670319     
  0.17499999701976776        17.775130269999998       0.35886391997337341       0.19368322193622589       0.16770027577877045       0.21914555132389069     
  0.20000000298023224        17.775130269999998       0.36780869960784912       0.20361420512199402       0.18381388485431671       0.20803883671760559     
  0.22499999403953552        17.775130269999998       0.37063181400299072       0.21028169989585876       0.19544164836406708       0.19359676539897919     
  0.25000000000000000        17.775130269999998       0.36810475587844849       0.21388487517833710       0.20295459032058716       0.17703476548194885     
  0.27500000596046448        17.775130269999998       0.36096662282943726       0.21464982628822327       0.20674987137317657       0.15934450924396515     
  0.30000001192092896        17.775130269999998       0.34991985559463501       0.21282266080379486       0.20723207294940948       0.14132012426853180     
  0.32499998807907104        17.775130269999998       0.33562710881233215       0.20866356790065765       0.20480203628540039       0.12358197569847107     
  0.34999999403953552        17.775130269999998       0.31870937347412109       0.20244178175926208       0.19985021650791168       0.10659898817539215     
  0.37500000000000000        17.775130269999998       0.29974445700645447       0.19443129003047943       0.19275276362895966        9.0709470212459564E-002
  0.40000000596046448        17.775130269999998       0.27926611900329590       0.18490704894065857       0.18386901915073395        7.6140619814395905E-002
  0.42500001192092896        17.775130269999998       0.25776398181915283       0.17414167523384094       0.17354004085063934        6.3026525080204010E-002
  0.44999998807907104        17.775130269999998       0.23568323254585266       0.16240248084068298       0.16208764910697937        5.1424816250801086E-002
  0.47499999403953552        17.775130269999998       0.21342518925666809       0.14994871616363525       0.14981380105018616        4.1331700980663300E-002
  0.50000000000000000        17.775130269999998       0.19134762883186340       0.13702924549579620       0.13700005412101746        3.2695580273866653E-002
  0.52499997615814209        17.775130269999998       0.16976556181907654       0.12388025969266891       0.12390714883804321        2.5429129600524902E-002
  0.55000001192092896        17.775130269999998       0.14895211160182953       0.11072329431772232       0.11077459156513214        1.9419901072978973E-002
  0.57499998807907104        17.775130269999998       0.12913949787616730        9.7763366997241974E-002   9.7820132970809937E-002   1.4539522118866444E-002
  0.60000002384185791        17.775130269999998       0.11052010208368301        8.5187271237373352E-002   8.5239298641681671E-002   1.0651485063135624E-002
  0.62500000000000000        17.775130269999998        9.3247748911380768E-002   7.3162011802196503E-002   7.3204785585403442E-002   7.6176347211003304E-003
  0.64999997615814209        17.775130269999998        7.7438965439796448E-002   6.1833444982767105E-002   6.1865918338298798E-002   5.3034112788736820E-003
  0.67500001192092896        17.775130269999998        6.3174366950988770E-002   5.1324971020221710E-002   5.1348008215427399E-002   3.5819236654788256E-003
  0.69999998807907104        17.775130269999998        5.0500176846981049E-002   4.1736450046300888E-002   4.1751783341169357E-002   2.3369549307972193E-003
  0.72500002384185791        17.775130269999998        3.9429761469364166E-002   3.3143248409032822E-002   3.3152807503938675E-002   1.4649853110313416E-003
  0.75000000000000000        17.775130269999998        2.9945336282253265E-002   2.5595465674996376E-002   2.5601016357541084E-002   8.7634345982223749E-004
  0.77499997615814209        17.775130269999998        2.1999707445502281E-002   1.9117338582873344E-002   1.9120311364531517E-002   4.9559201579540968E-004
  0.80000001192092896        17.775130269999998        1.5518175438046455E-002   1.3706864789128304E-002   1.3708312064409256E-002   2.6126700686290860E-004
  0.82499998807907104        17.775130269999998        1.0400515981018543E-002   9.3356259167194366E-003   9.3362620100378990E-003   1.2509124644566327E-004
  0.85000002384185791        17.775130269999998        6.5231090411543846E-003   5.9488615952432156E-003   5.9491340070962906E-003   5.0784758059307933E-005
  0.87500000000000000        17.775130269999998        3.7412033416330814E-003   3.4658089280128479E-003   3.4659814555197954E-003   1.2593534847837873E-005
  0.89999997615814209        17.775130269999998        1.8913856474682689E-003   1.7803666414692998E-003   1.7805879469960928E-003  -6.3474576563748997E-006
  0.92500001192092896        17.775130269999998        7.9432001803070307E-004   7.6218129834160209E-004   7.6253438601270318E-004  -1.5713196262368001E-005
  0.94999998807907104        17.775130269999998        2.5797338457778096E-004   2.5837085559032857E-004   2.5889958487823606E-004  -1.9663411876535974E-005
  0.97500002384185791        17.775130269999998        8.1824669905472547E-005   9.6427611424587667E-005   9.7140626166947186E-005  -1.8434413505019620E-005
   1.0000000000000000        17.775130269999998        6.3880259403958917E-005   9.0199857368133962E-005   9.1058347607031465E-005  -9.8287164291832596E-006
   9.9999997171806854E-010   22.791430920000000        2.9277536086738110E-003  -9.8339712712913752E-004  -1.1859815567731857E-003  -2.1107790234964341E-004
   1.3183000246996812E-009   22.791430920000000        3.0645409133285284E-003  -9.8743115086108446E-004  -1.2115753488615155E-003  -2.1571376419160515E-004
   1.7378000150003459E-009   22.791430920000000        3.2083601690828800E-003  -9.8946806974709034E-004  -1.2374538928270340E-003  -2.2047772654332221E-004
   2.2908999142146058E-009   22.791430920000000        3.3596705179661512E-003  -9.8929088562726974E-004  -1.2636524625122547E-003  -2.2538949269801378E-004
   3.0200000278313155E-009   22.791430920000000        3.5188656765967607E-003  -9.8666339181363583E-004  -1.2901981826871634E-003  -2.3046850401442498E-004
   3.9810998941902653E-009   22.791430920000000        3.6863961722701788E-003  -9.8133075516670942E-004  -1.3171337777748704E-003  -2.3573832004331052E-004
   5.2481001766579993E-009   22.791430920000000        3.8627516478300095E-003  -9.7301701316609979E-004  -1.3445141958072782E-003  -2.4122605100274086E-004
   6.9183001549788514E-009   22.791430920000000        4.0484331548213959E-003  -9.6142478287220001E-004  -1.3724052114412189E-003  -2.4696177570149302E-004
   9.1201002305751899E-009   22.791430920000000        4.2439876124262810E-003  -9.4623205950483680E-004  -1.4008895959705114E-003  -2.5297974934801459E-004
   1.2023000373062587E-008   22.791430920000000        4.4500064104795456E-003  -9.2708988813683391E-004  -1.4300694456323981E-003  -2.5931844720616937E-004
   1.5849000334355878E-008   22.791430920000000        4.6670325100421906E-003  -9.0363045455887914E-004  -1.4600555878132582E-003  -2.6601777062751353E-004
   2.0892999330612838E-008   22.791430920000000        4.8957718536257744E-003  -8.7544420966878533E-004  -1.4910000609233975E-003  -2.7312547899782658E-004
   2.7542000680114143E-008   22.791430920000000        5.1368852145969868E-003  -8.4209925262257457E-004  -1.5230703866109252E-003  -2.8069049585610628E-004
   3.6307998385609608E-008   22.791430920000000        5.3911358118057251E-003  -8.0312142381444573E-004  -1.5564735513180494E-003  -2.8876712894998491E-004
   4.7863000673942224E-008   22.791430920000000        5.6592551991343498E-003  -7.5801240745931864E-004  -1.5914422692731023E-003  -2.9741018079221249E-004
   6.3096003088958241E-008   22.791430920000000        5.9420969337224960E-003  -7.0622336352244020E-004  -1.6282602446153760E-003  -3.0667873215861619E-004
   8.3175997644957533E-008   22.791430920000000        6.2405136413872242E-003  -6.4717308850958943E-004  -1.6672519268468022E-003  -3.1663081608712673E-004
   1.0965000285523274E-007   22.791430920000000        6.5554892644286156E-003  -5.8022030862048268E-004  -1.7088057938963175E-003  -3.2732560066506267E-004
   1.4453999597208167E-007   22.791430920000000        6.8878936581313610E-003  -5.0471368012949824E-004  -1.7533488571643829E-003  -3.3881238778121769E-004
   1.9054999711443088E-007   22.791430920000000        7.2389855049550533E-003  -4.1987618897110224E-004  -1.8014230299741030E-003  -3.5114405909553170E-004
   2.5118998792095226E-007   22.791430920000000        7.6096900738775730E-003  -3.2496979110874236E-004  -1.8535960698500276E-003  -3.6434721550904214E-004
   3.3112999631157436E-007   22.791430920000000        8.0012921243906021E-003  -2.1912905503995717E-004  -1.9105662358924747E-003  -3.7843966856598854E-004
   4.3651999703797628E-007   22.791430920000000        8.4150917828083038E-003  -1.0143819235963747E-004  -1.9731286447495222E-003  -3.9341024239547551E-004
   5.7544002629583701E-007   22.791430920000000        8.8523831218481064E-003   2.9060473025310785E-005  -2.0421827211976051E-003  -4.0920710307545960E-004
   7.5857997217099182E-007   22.791430920000000        9.3146702274680138E-003   1.7343266517855227E-004  -2.1187809761613607E-003  -4.2573182145133615E-004
   9.9999999747524271E-007   22.791430920000000        9.8034702241420746E-003   3.3279773197136819E-004  -2.2041157353669405E-003  -4.4281501322984695E-004
   1.3182999509808724E-006   22.791430920000000        1.0320517234504223E-002   5.0839630421251059E-004  -2.2995721083134413E-003  -4.6020135050639510E-004
   1.7377999483869644E-006   22.791430920000000        1.0867386125028133E-002   7.0146541111171246E-004  -2.4066800251603127E-003  -4.7750957310199738E-004
   2.2909000563231530E-006   22.791430920000000        1.1446192860603333E-002   9.1348611749708652E-004  -2.5272709317505360E-003  -4.9422105075791478E-004
   3.0199998946045525E-006   22.791430920000000        1.2058852240443230E-002   1.1459246743470430E-003  -2.6633609086275101E-003  -5.0961255328729749E-004
   3.9810997805034276E-006   22.791430920000000        1.2707547284662724E-002   1.4004037948325276E-003  -2.8172710444778204E-003  -5.2271864842623472E-004
   5.2481000238913111E-006   22.791430920000000        1.3394673354923725E-002   1.6786868218332529E-003  -2.9916509520262480E-003  -5.3226243471726775E-004
   6.9183001869532745E-006   22.791430920000000        1.4122747816145420E-002   1.9826462958008051E-003  -3.1894915737211704E-003  -5.3657282842323184E-004
   9.1201000032015145E-006   22.791430920000000        1.4894553460180759E-002   2.3143242578953505E-003  -3.4141985233873129E-003  -5.3348683286458254E-004
   1.2022999726468697E-005   22.791430920000000        1.5713166445493698E-002   2.6759461034089327E-003  -3.6696400493383408E-003  -5.2022450836375356E-004
   1.5849000192247331E-005   22.791430920000000        1.6581602394580841E-002   3.0697637703269720E-003  -3.9600697346031666E-003  -4.9325026338919997E-004
   2.0892999600619078E-005   22.791430920000000        1.7503708600997925E-002   3.4984492231160402E-003  -4.2904466390609741E-003  -4.4807212543673813E-004
   2.7542000680114143E-005   22.791430920000000        1.8483370542526245E-002   3.9647403173148632E-003  -4.6662124805152416E-003  -3.7904153577983379E-004
   3.6307999835116789E-005   22.791430920000000        1.9525181502103806E-002   4.4717392884194851E-003  -5.0935470499098301E-003  -2.7905948809348047E-004
   4.7862999053904787E-005   22.791430920000000        2.0633973181247711E-002   5.0226757302880287E-003  -5.5791852064430714E-003  -1.3930043496657163E-004
   6.3095998484641314E-005   22.791430920000000        2.1815558895468712E-002   5.6212581694126129E-003  -6.1307069845497608E-003   5.1234081183793023E-005
   8.3175997133366764E-005   22.791430920000000        2.3076388984918594E-002   6.2714680097997189E-003  -6.7563182674348354E-003   3.0611630063503981E-004
   1.0964999819407240E-004   22.791430920000000        2.4424297735095024E-002   6.9779152981936932E-003  -7.4650906026363373E-003   6.4214394660666585E-004
   1.4453999756369740E-004   22.791430920000000        2.5867717340588570E-002   7.7453707344830036E-003  -8.2663204520940781E-003   1.0797206778079271E-003
   1.9054999575018883E-004   22.791430920000000        2.7418229728937149E-002   8.5800485685467720E-003  -9.1705722734332085E-003   1.6442603664472699E-003
   2.5119000929407775E-004   22.791430920000000        2.9087886214256287E-002   9.4880834221839905E-003  -1.0187621228396893E-002   2.3660669103264809E-003
   3.3112999517470598E-004   22.791430920000000        3.0892893671989441E-002   1.0477383621037006E-002  -1.1327759362757206E-002   3.2824007794260979E-003
   4.3652000022120774E-004   22.791430920000000        3.2852977514266968E-002   1.1557136662304401E-002  -1.2600276619195938E-002   4.4382009655237198E-003
   5.7544000446796417E-004   22.791430920000000        3.4992400556802750E-002   1.2738146819174290E-002  -1.4012332074344158E-002   5.8872411027550697E-003
   7.5857999036088586E-004   22.791430920000000        3.7342529743909836E-002   1.4033991843461990E-002  -1.5568183735013008E-002   7.6943081803619862E-003
   1.0000000474974513E-003   22.791430920000000        3.9942961186170578E-002   1.5461299568414688E-002  -1.7266476526856422E-002   9.9362954497337341E-003
   1.3183000264689326E-003   22.791430920000000        4.2845305055379868E-002   1.7041437327861786E-002  -1.9097974523901939E-002   1.2704915367066860E-002
   1.7377999611198902E-003   22.791430920000000        4.6114671975374222E-002   1.8800873309373856E-002  -2.1040121093392372E-002   1.6106603667140007E-002
   2.2909000981599092E-003   22.791430920000000        4.9838494509458542E-002   2.0775478333234787E-002  -2.3053867742419243E-002   2.0268587395548820E-002
   3.0199999455362558E-003   22.791430920000000        5.4128274321556091E-002   2.3010978475213051E-002  -2.5073342025279999E-002   2.5336250662803650E-002
   3.9810999296605587E-003   22.791430920000000        5.9130266308784485E-002   2.5568328797817230E-002  -2.6997322216629982E-002   3.1477496027946472E-002
   5.2481000311672688E-003   22.791430920000000        6.5035074949264526E-002   2.8528690338134766E-002  -2.8675625100731850E-002   3.8883239030838013E-002
   6.9182999432086945E-003   22.791430920000000        7.2088733315467834E-002   3.1999792903661728E-002  -2.9891990125179291E-002   4.7765403985977173E-002
   9.1201001778244972E-003   22.791430920000000        8.0607376992702484E-002   3.6125123500823975E-002  -3.0343929305672646E-002   5.8354001492261887E-002
   1.2023000046610832E-002   22.791430920000000        9.0991392731666565E-002   4.1094634681940079E-002  -2.9619075357913971E-002   7.0887252688407898E-002
   1.5848999843001366E-002   22.791430920000000       0.10373099148273468        4.7154176980257034E-002  -2.7172317728400230E-002   8.5584141314029694E-002
   2.0893000066280365E-002   22.791430920000000       0.11941903084516525        5.4622635245323181E-002  -2.2305618971586227E-002  0.10261757671833038     
   2.7542000636458397E-002   22.791430920000000       0.13871935009956360        6.3893802464008331E-002  -1.4166348613798618E-002  0.12202774733304977     
   3.6308001726865768E-002   22.791430920000000       0.16231331229209900        7.5435578823089600E-002  -1.7750306287780404E-003  0.14360655844211578     
   4.7862999141216278E-002   22.791430920000000       0.19074662029743195        8.9749358594417572E-002   1.5874663367867470E-002  0.16668199002742767     
   6.3096001744270325E-002   22.791430920000000       0.22417125105857849       0.10728325694799423        3.9620749652385712E-002  0.18982686102390289     
   8.3176001906394958E-002   22.791430920000000       0.26186025142669678       0.12822426855564117        6.9757297635078430E-002  0.21045647561550140     
  0.10000000149011612        22.791430920000000       0.28829920291900635       0.14390034973621368        9.3058250844478607E-002  0.22085508704185486     
  0.12500000000000000        22.791430920000000       0.31964403390884399       0.16406440734863281       0.12361444532871246       0.22721956670284271     
  0.15000000596046448        22.791430920000000       0.34233146905899048       0.18053159117698669       0.14899717271327972       0.22519156336784363     
  0.17499999701976776        22.791430920000000       0.35726076364517212       0.19339989125728607       0.16925455629825592       0.21699103713035583     
  0.20000000298023224        22.791430920000000       0.36529794335365295       0.20281609892845154       0.18464761972427368       0.20440827310085297     
  0.22499999403953552        22.791430920000000       0.36727556586265564       0.20896705985069275       0.19553852081298828       0.18889930844306946     
  0.25000000000000000        22.791430920000000       0.36398926377296448       0.21207073330879211       0.20233470201492310       0.17164336144924164     
  0.27500000596046448        22.791430920000000       0.35619422793388367       0.21236841380596161       0.20545947551727295       0.15358394384384155     
  0.30000001192092896        22.791430920000000       0.34460288286209106       0.21011820435523987       0.20533546805381775       0.13546186685562134     
  0.32499998807907104        22.791430920000000       0.32988283038139343       0.20558944344520569       0.20237545669078827       0.11784367263317108     
  0.34999999403953552        22.791430920000000       0.31265586614608765       0.19905804097652435       0.19697710871696472       0.10114687681198120     
  0.37500000000000000        22.791430920000000       0.29349726438522339       0.19080232083797455       0.18951998651027679        8.5662730038166046E-002
  0.40000000596046448        22.791430920000000       0.27293577790260315       0.18109957873821259       0.18036393821239471        7.1576796472072601E-002
  0.42500001192092896        22.791430920000000       0.25145369768142700       0.17022287845611572       0.16984815895557404        5.8987561613321304E-002
  0.44999998807907104        22.791430920000000       0.22948740422725677       0.15843832492828369       0.15829081833362579        4.7923214733600616E-002
  0.47499999403953552        22.791430920000000       0.20742800831794739       0.14600253105163574       0.14598871767520905        3.8356561213731766E-002
  0.50000000000000000        22.791430920000000       0.18562225997447968       0.13316039741039276       0.13321714103221893        3.0218264088034630E-002
  0.52499997615814209        22.791430920000000       0.16437353193759918       0.12014302611351013       0.12022962421178818        2.3408425971865654E-002
  0.55000001192092896        22.791430920000000       0.14394299685955048       0.10716594010591507       0.10725776851177216        1.7806606367230415E-002
  0.57499998807907104        22.791430920000000       0.12455083429813385        9.4427332282066345E-002   9.4510927796363831E-002   1.3280346058309078E-002
  0.60000002384185791        22.791430920000000       0.10637757182121277        8.2106567919254303E-002   8.2175865769386292E-002   9.6923001110553741E-003
  0.62500000000000000        22.791430920000000        8.9565493166446686E-002   7.0362813770771027E-002   7.0416361093521118E-002   6.9060479290783405E-003
  0.64999997615814209        22.791430920000000        7.4220143258571625E-002   5.9333767741918564E-002   5.9372738003730774E-002   4.7906977124512196E-003
  0.67500001192092896        22.791430920000000        6.0411866754293442E-002   4.9134623259305954E-002   4.9161426723003387E-002   3.2243700698018074E-003
  0.69999998807907104        22.791430920000000        4.8177469521760941E-002   3.9857108145952225E-002   3.9874527603387833E-002   2.0966664887964725E-003
  0.72500002384185791        22.791430920000000        3.7521928548812866E-002   3.1568728387355804E-002   3.1579382717609406E-002   1.3102270895615220E-003
  0.75000000000000000        22.791430920000000        2.8420180082321167E-002   2.4312177672982216E-002   2.4318270385265350E-002   7.8149302862584591E-004
  0.77499997615814209        22.791430920000000        2.0819053053855896E-002   1.8104946240782738E-002   1.8108170479536057E-002   4.4078254722990096E-004
  0.80000001192092896        22.791430920000000        1.4639235101640224E-002   1.2939127162098885E-002   1.2940681539475918E-002   2.3179984418675303E-004
  0.82499998807907104        22.791430920000000        9.7773950546979904E-003   8.7814442813396454E-003   8.7821232154965401E-003   1.1069467291235924E-004
  0.85000002384185791        22.791430920000000        6.1084129847586155E-003   5.5735455825924873E-003   5.5738366208970547E-003   4.4789263483835384E-005
  0.87500000000000000        22.791430920000000        3.4877650905400515E-003   3.2325647771358490E-003   3.2327487133443356E-003   1.1085723599535413E-005
  0.89999997615814209        22.791430920000000        1.7541127745062113E-003   1.6520367935299873E-003   1.6522684600204229E-003  -5.3411572480399627E-006
  0.92500001192092896        22.791430920000000        7.3219247860834002E-004   7.0326944114640355E-004   7.0363283157348633E-004  -1.2973784578207415E-005
  0.94999998807907104        22.791430920000000        2.3623112065251917E-004   2.3741218319628388E-004   2.3794871231075376E-004  -1.5430669009219855E-005
  0.97500002384185791        22.791430920000000        7.4436757131479681E-005   8.8814456830732524E-005   8.9527864474803209E-005  -1.2946565220772754E-005
   1.0000000000000000        22.791430920000000        5.6514276366215199E-005   8.1717611465137452E-005   8.2561782619450241E-005  -3.7418956253532087E-006
   9.9999997171806854E-010   29.223376460000001        2.9389855917543173E-003  -9.8331645131111145E-004  -1.1876886710524559E-003  -2.4018116528168321E-004
   1.3183000246996812E-009   29.223376460000001        3.0763598624616861E-003  -9.8716502543538809E-004  -1.2133024865761399E-003  -2.4547791690565646E-004
   1.7378000150003459E-009   29.223376460000001        3.2207996118813753E-003  -9.8899740260094404E-004  -1.2392036151140928E-003  -2.5092542637139559E-004
   2.2908999142146058E-009   29.223376460000001        3.3727665431797504E-003  -9.8859507124871016E-004  -1.2654284946620464E-003  -2.5654656928963959E-004
   3.0200000278313155E-009   29.223376460000001        3.5326557699590921E-003  -9.8571984563022852E-004  -1.2920052977278829E-003  -2.6236372650600970E-004
   3.9810998941902653E-009   29.223376460000001        3.7009206134825945E-003  -9.8011549562215805E-004  -1.3189777964726090E-003  -2.6840387727133930E-004
   5.2481001766579993E-009   29.223376460000001        3.8780532777309418E-003  -9.7150402143597603E-004  -1.3464028015732765E-003  -2.7469787164591253E-004
   6.9183001549788514E-009   29.223376460000001        4.0645571425557137E-003  -9.5958594465628266E-004  -1.3743477175012231E-003  -2.8127976111136377E-004
   9.1201002305751899E-009   29.223376460000001        4.2609828524291515E-003  -9.4403710681945086E-004  -1.4028976438567042E-003  -2.8818802093155682E-004
   1.2023000373062587E-008   29.223376460000001        4.4679236598312855E-003  -9.2450610827654600E-004  -1.4321572380140424E-003  -2.9546555015258491E-004
   1.5849000334355878E-008   29.223376460000001        4.6859267167747021E-003  -9.0062274830415845E-004  -1.4622404705733061E-003  -3.0315629555843771E-004
   2.0892999330612838E-008   29.223376460000001        4.9157012253999710E-003  -8.7197462562471628E-004  -1.4933031052350998E-003  -3.1131249852478504E-004
   2.7542000680114143E-008   29.223376460000001        5.1579112187027931E-003  -8.3812692901119590E-004  -1.5255170874297619E-003  -3.1998689519241452E-004
   3.6307998385609608E-008   29.223376460000001        5.4133245721459389E-003  -7.9860229743644595E-004  -1.5590946422889829E-003  -3.2923728576861322E-004
   4.7863000673942224E-008   29.223376460000001        5.6826765649020672E-003  -7.5289915548637509E-004  -1.5942745376378298E-003  -3.3912059734575450E-004
   6.3096003088958241E-008   29.223376460000001        5.9668254107236862E-003  -7.0046493783593178E-004  -1.6313482774421573E-003  -3.4969704574905336E-004
   8.3175997644957533E-008   29.223376460000001        6.2666293233633041E-003  -6.4071454107761383E-004  -1.6706485766917467E-003  -3.6102341255173087E-004
   1.0965000285523274E-007   29.223376460000001        6.5830773673951626E-003  -5.7300232583656907E-004  -1.7125742742791772E-003  -3.7315540248528123E-004
   1.4453999597208167E-007   29.223376460000001        6.9170445203781128E-003  -4.9667281564325094E-004  -1.7575648380443454E-003  -3.8613411015830934E-004
   1.9054999711443088E-007   29.223376460000001        7.2697964496910572E-003  -4.1094358311966062E-004  -1.8061763839796185E-003  -4.0000100852921605E-004
   2.5118998792095226E-007   29.223376460000001        7.6422654092311859E-003  -3.1507166568189859E-004  -1.8589934334158897E-003  -4.1476293699815869E-004
   3.3112999631157436E-007   29.223376460000001        8.0357426777482033E-003  -2.0818575285375118E-004  -1.9167346181347966E-003  -4.3041116441600025E-004
   4.3651999703797628E-007   29.223376460000001        8.4515381604433060E-003  -8.9363791630603373E-005  -1.9802183378487825E-003  -4.4689711648970842E-004
   5.7544002629583701E-007   29.223376460000001        8.8909538462758064E-003   4.2358456994406879E-005  -2.0503713749349117E-003  -4.6411805669777095E-004
   7.5857997217099182E-007   29.223376460000001        9.3555040657520294E-003   1.8805418221745640E-004  -2.1282788366079330E-003  -4.8190858797170222E-004
   9.9999999747524271E-007   29.223376460000001        9.8467180505394936E-003   3.4885067725554109E-004  -2.2151709999889135E-003  -5.0001125782728195E-004
   1.3182999509808724E-006   29.223376460000001        1.0366342030465603E-002   5.2599760238081217E-004  -2.3124774452298880E-003  -5.1805749535560608E-004
   1.7377999483869644E-006   29.223376460000001        1.0915963910520077E-002   7.2074093623086810E-004  -2.4217786267399788E-003  -5.3552089957520366E-004
   2.2909000563231530E-006   29.223376460000001        1.1497719213366508E-002   9.3457323964685202E-004  -2.5449669919908047E-003  -5.5169936968013644E-004
   3.0199998946045525E-006   29.223376460000001        1.2113538570702076E-002   1.1689721141010523E-003  -2.6841270737349987E-003  -5.6563917314633727E-004
   3.9810997805034276E-006   29.223376460000001        1.2765628285706043E-002   1.4255734859034419E-003  -2.8416598215699196E-003  -5.7608744828030467E-004
   5.2481000238913111E-006   29.223376460000001        1.3456409797072411E-002   1.7061559483408928E-003  -3.0203063506633043E-003  -5.8141071349382401E-004
   6.9183001869532745E-006   29.223376460000001        1.4188427478075027E-002   2.0126085728406906E-003  -3.2231623772531748E-003  -5.7949911570176482E-004
   9.1201000032015145E-006   29.223376460000001        1.4964505098760128E-002   2.3469927255064249E-003  -3.4537517931312323E-003  -5.6765176123008132E-004
   1.2022999726468697E-005   29.223376460000001        1.5787756070494652E-002   2.7115563862025738E-003  -3.7160769570618868E-003  -5.4243241902440786E-004
   1.5849000192247331E-005   29.223376460000001        1.6661252826452255E-002   3.1085764057934284E-003  -4.0145376697182655E-003  -4.9951649270951748E-004
   2.0892999600619078E-005   29.223376460000001        1.7588900402188301E-002   3.5407554823905230E-003  -4.3542580679059029E-003  -4.3345228186808527E-004
   2.7542000680114143E-005   29.223376460000001        1.8574660643935204E-002   4.0108663961291313E-003  -4.7408579848706722E-003  -3.3744808752089739E-004
   3.6307999835116789E-005   29.223376460000001        1.9623221829533577E-002   4.5220539905130863E-003  -5.1807076670229435E-003  -2.0303549536038190E-004
   4.7862999053904787E-005   29.223376460000001        2.0739523693919182E-002   5.0775990821421146E-003  -5.6807389482855797E-003  -1.9777928173425607E-005
   6.3095998484641314E-005   29.223376460000001        2.1929524838924408E-002   5.6812698021531105E-003  -6.2487320974469185E-003   2.2523108054883778E-004
   8.3175997133366764E-005   29.223376460000001        2.3199843242764473E-002   6.3371225260198116E-003  -6.8930834531784058E-003   5.4778472986072302E-004
   1.0964999819407240E-004   29.223376460000001        2.4558527395129204E-002   7.0498590357601643E-003  -7.6230373233556747E-003   9.6727727213874459E-004
   1.4453999756369740E-004   29.223376460000001        2.6014264672994614E-002   7.8243575990200043E-003  -8.4480103105306625E-003   1.5070500085130334E-003
   1.9054999575018883E-004   29.223376460000001        2.7578968554735184E-002   8.6669754236936569E-003  -9.3786390498280525E-003   2.1959715522825718E-003
   2.5119000929407775E-004   29.223376460000001        2.9265081509947777E-002   9.5840124413371086E-003  -1.0424639098346233E-002   3.0681001953780651E-003
   3.3112999517470598E-004   29.223376460000001        3.1089296564459801E-002   1.0583586990833282E-002  -1.1596109718084335E-002   4.1649783961474895E-003
   4.3652000022120774E-004   29.223376460000001        3.3071942627429962E-002   1.1675148271024227E-002  -1.2901926413178444E-002   5.5362135171890259E-003
   5.7544000446796417E-004   29.223376460000001        3.5237997770309448E-002   1.2869820930063725E-002  -1.4348532073199749E-002   7.2405342943966389E-003
   7.5857999036088586E-004   29.223376460000001        3.7619717419147491E-002   1.4181579463183880E-002  -1.5939079225063324E-002   9.3479612842202187E-003
   1.0000000474974513E-003   29.223376460000001        4.0257759392261505E-002   1.5627540647983551E-002  -1.7670582979917526E-002   1.1940588243305683E-002
   1.3183000264689326E-003   29.223376460000001        4.3204981833696365E-002   1.7229670658707619E-002  -1.9531516358256340E-002   1.5115126036107540E-002
   1.7377999611198902E-003   29.223376460000001        4.6527944505214691E-002   1.9015155732631683E-002  -2.1496178582310677E-002   1.8982065841555595E-002
   2.2909000981599092E-003   29.223376460000001        5.0315756350755692E-002   2.1020736545324326E-002  -2.3521376773715019E-002   2.3671694099903107E-002
   3.0199999455362558E-003   29.223376460000001        5.4681748151779175E-002   2.3293152451515198E-002  -2.5535866618156433E-002   2.9329955577850342E-002
   3.9810999296605587E-003   29.223376460000001        5.9774085879325867E-002   2.5894513353705406E-002  -2.7431713417172432E-002   3.6122053861618042E-002
   5.2481000311672688E-003   29.223376460000001        6.5785184502601624E-002   2.8907254338264465E-002  -2.9050592333078384E-002   4.4231358915567398E-002
   6.9182999432086945E-003   29.223376460000001        7.2962492704391479E-002   3.2440397888422012E-002  -3.0166795477271080E-002   5.3855270147323608E-002
   9.1201001778244972E-003   29.223376460000001        8.1622600555419922E-002   3.6638576537370682E-002  -3.0467510223388672E-002   6.5199933946132660E-002
   1.2023000046610832E-002   29.223376460000001        9.2164568603038788E-002   4.1692424565553665E-002  -2.9530132189393044E-002   7.8467279672622681E-002
   1.5848999843001366E-002   29.223376460000001       0.10507407039403915        4.7847423702478409E-002  -2.6801288127899170E-002   9.3823805451393127E-002
   2.0893000066280365E-002   29.223376460000001       0.12093439698219299        5.5420223623514175E-002  -2.1579409018158913E-002  0.11137094348669052     
   2.7542000636458397E-002   29.223376460000001       0.14039185643196106        6.4799003303050995E-002  -1.3017800636589527E-002  0.13105505704879761     
   3.6308001726865768E-002   29.223376460000001       0.16409872472286224        7.6440587639808655E-002  -1.5845830785110593E-004  0.15255250036716461     
   4.7862999141216278E-002   29.223376460000001       0.19255585968494415        9.0826824307441711E-002   1.7960028722882271E-002  0.17506046593189240     
   6.3096001744270325E-002   29.223376460000001       0.22585101425647736       0.10837415605783463        4.2100019752979279E-002  0.19702501595020294     
   8.3176001906394958E-002   29.223376460000001       0.26317352056503296       0.12922210991382599        7.2445198893547058E-002  0.21577963232994080     
  0.10000000149011612        29.223376460000001       0.28918966650962830       0.14474579691886902        9.5714636147022247E-002  0.22455105185508728     
  0.12500000000000000        29.223376460000001       0.31978896260261536       0.16459216177463531       0.12597931921482086       0.22863280773162842     
  0.15000000596046448        29.223376460000001       0.34166175127029419       0.18066689372062683       0.15087760984897614       0.22462777793407440     
  0.17499999701976776        29.223376460000001       0.35576489567756653       0.19309893250465393       0.17054046690464020       0.21482305228710175     
  0.20000000298023224        29.223376460000001       0.36300569772720337       0.20205993950366974       0.18528868257999420       0.20101886987686157     
  0.22499999403953552        29.223376460000001       0.36424592137336731       0.20775690674781799       0.19552747905254364       0.18464991450309753     
  0.25000000000000000        29.223376460000001       0.36030152440071106       0.21042409539222717       0.20169517397880554       0.16685710847377777     
  0.27500000596046448        29.223376460000001       0.35194116830825806       0.21031585335731506       0.20423670113086700       0.14853745698928833     
  0.30000001192092896        29.223376460000001       0.33988514542579651       0.20770046114921570       0.20358946919441223       0.13038264214992523     
  0.32499998807907104        29.223376460000001       0.32480469346046448       0.20285493135452271       0.20017570257186890       0.11291100829839706     
  0.34999999403953552        29.223376460000001       0.30732157826423645       0.19606058299541473       0.19439847767353058        9.6494972705841064E-002
  0.37500000000000000        29.223376460000001       0.28800839185714722       0.18759921193122864       0.18663957715034485        8.1385225057601929E-002
  0.40000000596046448        29.223376460000001       0.26738876104354858       0.17774973809719086       0.17725864052772522        6.7732036113739014E-002
  0.42500001192092896        29.223376460000001       0.24593821167945862       0.16678526997566223       0.16659273207187653        5.5604163557291031E-002
  0.44999998807907104        29.223376460000001       0.22408492863178253       0.15497054159641266       0.15495635569095612        4.5005589723587036E-002
  0.47499999403953552        29.223376460000001       0.20221084356307983       0.14255951344966888       0.14264144003391266        3.5890210419893265E-002
  0.50000000000000000        29.223376460000001       0.18065278232097626       0.12979336082935333       0.12991747260093689        2.8174677863717079E-002
  0.52499997615814209        29.223376460000001       0.15970376133918762       0.11689852178096771       0.11703149974346161        2.1749459207057953E-002
  0.55000001192092896        29.223376460000001       0.13961438834667206       0.10408503562211990       0.10420804470777512        1.6488295048475266E-002
  0.57499998807907104        29.223376460000001       0.12059427052736282        9.1545000672340393E-002   9.1649025678634644E-002   1.2256130576133728E-002
  0.60000002384185791        29.223376460000001       0.10281357914209366        7.9451210796833038E-002   7.9533509910106659E-002   8.9156394824385643E-003
  0.62500000000000000        29.223376460000001        8.6404599249362946E-002   6.7955888807773590E-002   6.8017452955245972E-002   6.3324621878564358E-003
  0.64999997615814209        29.223376460000001        7.1463406085968018E-002   5.7189650833606720E-002   5.7233385741710663E-002   4.3792659416794777E-003
  0.67500001192092896        29.223376460000001        5.8051530271768570E-002   4.7260545194149017E-002   4.7290064394474030E-002   2.9387252870947123E-003
  0.69999998807907104        29.223376460000001        4.6197772026062012E-002   3.8253288716077805E-002   3.8272183388471603E-002   1.9055526936426759E-003
  0.72500002384185791        29.223376460000001        3.5900007933378220E-002   3.0228661373257637E-002   3.0240079388022423E-002   1.1876802891492844E-003
  0.75000000000000000        29.223376460000001        2.7127111330628395E-002   2.3223077878355980E-002   2.3229541257023811E-002   7.0671236608177423E-004
  0.77499997615814209        29.223376460000001        1.9820963963866234E-002   1.7248345538973808E-002   1.7251735553145409E-002   3.9776109042577446E-004
  0.80000001192092896        29.223376460000001        1.3898537494242191E-002   1.2291642837226391E-002   1.2293267063796520E-002   2.0878217765130103E-004
  0.82499998807907104        29.223376460000001        9.2540867626667023E-003   8.3157243207097054E-003   8.3164321258664131E-003   9.9524950201157480E-005
  0.85000002384185791        29.223376460000001        5.7614776305854321E-003   5.2593788132071495E-003   5.2596828900277615E-003   4.0206617995863780E-005
  0.87500000000000000        29.223376460000001        3.2766573131084442E-003   3.0381828546524048E-003   3.0383758712559938E-003   1.0016844498750288E-005
  0.89999997615814209        29.223376460000001        1.6403327463194728E-003   1.5456173568964005E-003   1.5458570560440421E-003  -4.4524663280753884E-006
  0.92500001192092896        29.223376460000001        6.8097386974841356E-004   6.5466365776956081E-004   6.5503356745466590E-004  -1.0770131666504312E-005
  0.94999998807907104        29.223376460000001        2.1836519590578973E-004   2.2014339629095048E-004   2.2068196267355233E-004  -1.2157917808508500E-005
  0.97500002384185791        29.223376460000001        6.8295856181066483E-005   8.2421414845157415E-005   8.3127386460546404E-005  -8.8728565970086493E-006
   1.0000000000000000        29.223376460000001        5.0414499128237367E-005   7.4607858550734818E-005   7.5428455602377653E-005   5.2692007557197940E-007
   9.9999997171806854E-010   37.470474510000003        2.9498878866434097E-003  -9.8322238773107529E-004  -1.1893090559169650E-003  -2.6954442728310823E-004
   1.3183000246996812E-009   37.470474510000003        3.0878323595970869E-003  -9.8689005244523287E-004  -1.2149411486461759E-003  -2.7551242965273559E-004
   1.7378000150003459E-009   37.470474510000003        3.2328746747225523E-003  -9.8852301016449928E-004  -1.2408634647727013E-003  -2.8165482217445970E-004
   2.2908999142146058E-009   37.470474510000003        3.3854788634926081E-003  -9.8790100309997797E-004  -1.2671131407842040E-003  -2.8799750725738704E-004
   3.0200000278313155E-009   37.470474510000003        3.5460421349853277E-003  -9.8478456493467093E-004  -1.2937193969264627E-003  -2.9456580523401499E-004
   3.9810998941902653E-009   37.470474510000003        3.7150206044316292E-003  -9.7891548648476601E-004  -1.3207275187596679E-003  -3.0139001319184899E-004
   5.2481001766579993E-009   37.470474510000003        3.8929078727960587E-003  -9.7001384710893035E-004  -1.3481957139447331E-003  -3.0850453185848892E-004
   6.9183001549788514E-009   37.470474510000003        4.0802108123898506E-003  -9.5777836395427585E-004  -1.3761933660134673E-003  -3.1594707979820669E-004
   9.1201002305751899E-009   37.470474510000003        4.2774821631610394E-003  -9.4188260845839977E-004  -1.4048079028725624E-003  -3.2375994487665594E-004
   1.2023000373062587E-008   37.470474510000003        4.4853193685412407E-003  -9.2197285266593099E-004  -1.4341467758640647E-003  -3.3198989694938064E-004
   1.5849000334355878E-008   37.470474510000003        4.7042709775269032E-003  -8.9767656754702330E-004  -1.4643269823864102E-003  -3.4068414242938161E-004
   2.0892999330612838E-008   37.470474510000003        4.9350508488714695E-003  -8.6857867427170277E-004  -1.4955085935071111E-003  -3.4989853156730533E-004
   2.7542000680114143E-008   37.470474510000003        5.1783258095383644E-003  -8.3424139302223921E-004  -1.5278679784387350E-003  -3.5968824522569776E-004
   3.6307998385609608E-008   37.470474510000003        5.4348688572645187E-003  -7.9418439418077469E-004  -1.5616228338330984E-003  -3.7011297536082566E-004
   4.7863000673942224E-008   37.470474510000003        5.7054185308516026E-003  -7.4790272628888488E-004  -1.5970187960192561E-003  -3.8122973637655377E-004
   6.3096003088958241E-008   37.470474510000003        5.9908377006649971E-003  -6.9484033156186342E-004  -1.6343547031283379E-003  -3.9309717249125242E-004
   8.3175997644957533E-008   37.470474510000003        6.2919892370700836E-003  -6.3440826488658786E-004  -1.6739730490371585E-003  -4.0576772880740464E-004
   1.0965000285523274E-007   37.470474510000003        6.6098682582378387E-003  -5.6595675414428115E-004  -1.7162834992632270E-003  -4.1928948485292494E-004
   1.4453999597208167E-007   37.470474510000003        6.9453534670174122E-003  -4.8882613191381097E-004  -1.7617380945011973E-003  -4.3369058403186500E-004
   1.9054999711443088E-007   37.470474510000003        7.2997193783521652E-003  -4.0222867392003536E-004  -1.8109088996425271E-003  -4.4899486238136888E-004
   2.5118998792095226E-007   37.470474510000003        7.6739029027521610E-003  -3.0541679007001221E-004  -1.8643980147317052E-003  -4.6518229646608233E-004
   3.3112999631157436E-007   37.470474510000003        8.0692041665315628E-003  -1.9751337822526693E-004  -1.9229456083849072E-003  -4.8220861935988069E-004
   4.3651999703797628E-007   37.470474510000003        8.4869395941495895E-003  -7.7590229921042919E-005  -1.9873948767781258E-003  -4.9997732276096940E-004
   5.7544002629583701E-007   37.470474510000003        8.9284209534525871E-003   5.5323293054243550E-005  -2.0587022881954908E-003  -5.1832204917445779E-004
   7.5857997217099182E-007   37.470474510000003        9.3951728194952011E-003   2.0230769587215036E-004  -2.1379874087870121E-003  -5.3699529962614179E-004
   9.9999999747524271E-007   37.470474510000003        9.8887346684932709E-003   3.6449800245463848E-004  -2.2265203297138214E-003  -5.5563385831192136E-004
   1.3182999509808724E-006   37.470474510000003        1.0410865768790245E-002   5.4315262241289020E-004  -2.3257781285792589E-003  -5.7373457821086049E-004
   1.7377999483869644E-006   37.470474510000003        1.0963167995214462E-002   7.3952658567577600E-004  -2.4373945780098438E-003  -5.9060187777504325E-004
   2.2909000563231530E-006   37.470474510000003        1.1547793634235859E-002   9.5512339612469077E-004  -2.5633263867348433E-003  -6.0532125644385815E-004
   3.0199998946045525E-006   37.470474510000003        1.2166691012680531E-002   1.1914320057258010E-003  -2.7057302650064230E-003  -6.1667582485824823E-004
   3.9810997805034276E-006   37.470474510000003        1.2822088785469532E-002   1.4501013793051243E-003  -2.8670902829617262E-003  -6.2308751512318850E-004
   5.2481000238913111E-006   37.470474510000003        1.3516433537006378E-002   1.7329247202724218E-003  -3.0502437148243189E-003  -6.2252348288893700E-004
   6.9183001869532745E-006   37.470474510000003        1.4252299442887306E-002   2.0418078638613224E-003  -3.2583938445895910E-003  -6.1238690977916121E-004
   9.1201000032015145E-006   37.470474510000003        1.5032544732093811E-002   2.3788311518728733E-003  -3.4951872657984495E-003  -5.8938516303896904E-004
   1.2022999726468697E-005   37.470474510000003        1.5860328450798988E-002   2.7462644502520561E-003  -3.7647630088031292E-003  -5.4936634842306376E-004
   1.5849000192247331E-005   37.470474510000003        1.6738766804337502E-002   3.1464092899113894E-003  -4.0716701187193394E-003  -4.8715338925831020E-004
   2.0892999600619078E-005   37.470474510000003        1.7671834677457809E-002   3.5819988697767258E-003  -4.4211996719241142E-003  -3.9626576472073793E-004
   2.7542000680114143E-005   37.470474510000003        1.8663562834262848E-002   4.0558408945798874E-003  -4.8191468231379986E-003  -2.6869759312830865E-004
   3.6307999835116789E-005   37.470474510000003        1.9718734547495842E-002   4.5711221173405647E-003  -5.2720713429152966E-003  -9.4538147095590830E-005
   4.7862999053904787E-005   37.470474510000003        2.0842399448156357E-002   5.1311724819242954E-003  -5.7870936580002308E-003   1.3832944387104362E-004
   6.3095998484641314E-005   37.470474510000003        2.2040653973817825E-002   5.7398211210966110E-003  -6.3721844926476479E-003   4.4478414929471910E-004
   8.3175997133366764E-005   37.470474510000003        2.3320285603404045E-002   6.4011975191533566E-003  -7.0359138771891594E-003   8.4289174992591143E-004
   1.0964999819407240E-004   37.470474510000003        2.4689549580216408E-002   7.1200928650796413E-003  -7.7876751311123371E-003   1.3546772534027696E-003
   1.4453999756369740E-004   37.470474510000003        2.6157388463616371E-002   7.9014943912625313E-003  -8.6369710043072701E-003   2.0064206328243017E-003
   1.9054999575018883E-004   37.470474510000003        2.7736037969589233E-002   8.7518962100148201E-003  -9.5944693312048912E-003   2.8304157312959433E-003
   2.5119000929407775E-004   37.470474510000003        2.9438318684697151E-002   9.6777603030204773E-003  -1.0669770650565624E-002   3.8643777370452881E-003
   3.3112999517470598E-004   37.470474510000003        3.1281407922506332E-002   1.0687414556741714E-002  -1.1872712522745132E-002   5.1539698615670204E-003
   4.3652000022120774E-004   37.470474510000003        3.3286213874816895E-002   1.1790561489760876E-002  -1.3211674988269806E-002   6.7532118409872055E-003
   5.7544000446796417E-004   37.470474510000003        3.5478416830301285E-002   1.2998636811971664E-002  -1.4692287892103195E-002   8.7254093959927559E-003
   7.5857999036088586E-004   37.470474510000003        3.7891134619712830E-002   1.4326005242764950E-002  -1.6316490247845650E-002   1.1145298369228840E-002
   1.0000000474974513E-003   37.470474510000003        4.0566027164459229E-002   1.5790252014994621E-002  -1.8079552799463272E-002   1.4099476858973503E-002
   1.3183000264689326E-003   37.470474510000003        4.3557181954383850E-002   1.7413927242159843E-002  -1.9967535510659218E-002   1.7688764259219170E-002
   1.7377999611198902E-003   37.470474510000003        4.6932518482208252E-002   1.9224902614951134E-002  -2.1951492875814438E-002   2.2026581689715385E-002
   2.2909000981599092E-003   37.470474510000003        5.0782762467861176E-002   2.1260756999254227E-002  -2.3984013125300407E-002   2.7244910597801208E-002
   3.0199999455362558E-003   37.470474510000003        5.5222958326339722E-002   2.3569192737340927E-002  -2.5988476350903511E-002   3.3488657325506210E-002
   3.9810999296605587E-003   37.470474510000003        6.0403045266866684E-002   2.6213416829705238E-002  -2.7850313112139702E-002   4.0918517857789993E-002
   5.2481000311672688E-003   37.470474510000003        6.6517114639282227E-002   2.9277054592967033E-002  -2.9403289780020714E-002   4.9708336591720581E-002
   6.9182999432086945E-003   37.470474510000003        7.3813825845718384E-002   3.2870318740606308E-002  -3.0412700027227402E-002   6.0039035975933075E-002
   9.1201001778244972E-003   37.470474510000003        8.2610033452510834E-002   3.7138868123292923E-002  -3.0556121841073036E-002   7.2091162204742432E-002
   1.2023000046610832E-002   37.470474510000003        9.3303255736827850E-002   4.2273875325918198E-002  -2.9401749372482300E-002   8.6029179394245148E-002
   1.5848999843001366E-002   37.470474510000003       0.10637445002794266        4.8520296812057495E-002  -2.6389366015791893E-002  0.10196705907583237     
   2.0893000066280365E-002   37.470474510000003       0.12239728868007660        5.6192398071289062E-002  -2.0815586671233177E-002  0.11993648856878281     
   2.7542000636458397E-002   37.470474510000003       0.14200069010257721        6.5672650933265686E-002  -1.1841539293527603E-002  0.13979458808898926     
   3.6308001726865768E-002   37.470474510000003       0.16580849885940552        7.7406875789165497E-002   1.4676644932478666E-003  0.16111049056053162     
   4.7862999141216278E-002   37.470474510000003       0.19427804648876190        9.1857738792896271E-002   2.0027792081236839E-002  0.18296396732330322     
   6.3096001744270325E-002   37.470474510000003       0.22743539512157440       0.10941091179847717        4.4526770710945129E-002  0.20369303226470947     
   8.3176001906394958E-002   37.470474510000003       0.26439023017883301       0.13016031682491302        7.5042366981506348E-002  0.22057205438613892     
  0.10000000149011612        37.470474510000003       0.28998979926109314       0.14553065598011017        9.8257161676883698E-002  0.22775742411613464     
  0.12500000000000000        37.470474510000003       0.31986218690872192       0.16506333649158478       0.12821099162101746       0.22965818643569946     
  0.15000000596046448        37.470474510000003       0.34094724059104919       0.18075515329837799       0.15262129902839661       0.22380074858665466     
  0.17499999701976776        37.470474510000003       0.35425686836242676       0.19276490807533264       0.17169868946075439       0.21252016723155975     
  0.20000000298023224        37.470474510000003       0.36073705554008484       0.20128808915615082       0.18582051992416382       0.19761469960212708     
  0.22499999403953552        37.470474510000003       0.36127701401710510       0.20655083656311035       0.19543221592903137       0.18049050867557526     
  0.25000000000000000        37.470474510000003       0.35671132802963257       0.20880280435085297       0.20100046694278717       0.16224652528762817     
  0.27500000596046448        37.470474510000003       0.34782078862190247       0.20831052958965302       0.20298978686332703       0.14373204112052917     
  0.30000001192092896        37.470474510000003       0.33533257246017456       0.20535169541835785       0.20185069739818573       0.12559004127979279     
  0.32499998807907104        37.470474510000003       0.31992065906524658       0.20021030306816101       0.19801357388496399       0.10829215496778488     
  0.34999999403953552        37.470474510000003       0.30220627784729004       0.19317252933979034       0.19188584387302399        9.2167966067790985E-002
  0.37500000000000000        37.470474510000003       0.28275877237319946       0.18452307581901550       0.18385080993175507        7.7430225908756256E-002
  0.40000000596046448        37.470474510000003       0.26209658384323120       0.17454211413860321       0.17426732182502747        6.4196631312370300E-002
  0.42500001192092896        37.470474510000003       0.24068826436996460       0.16350248456001282       0.16346995532512665        5.2508905529975891E-002
  0.44999998807907104        37.470474510000003       0.21895389258861542       0.15166728198528290       0.15176932513713837        4.2349345982074738E-002
  0.47499999403953552        37.470474510000003       0.19726634025573730       0.13928773999214172       0.13945245742797852        3.3655200153589249E-002
  0.50000000000000000        37.470474510000003       0.17595277726650238       0.12660117447376251       0.12678308784961700        2.6331044733524323E-002
  0.52499997615814209        37.470474510000003       0.15529622137546539       0.11382942646741867       0.11400184035301208        2.0259305834770203E-002
  0.55000001192092896        37.470474510000003       0.13553710281848907       0.10117714107036591       0.10132642090320587        1.5309161506593227E-002
  0.57499998807907104        37.470474510000003       0.11687497049570084        8.8830515742301941E-002   8.8951565325260162E-002   1.1343866586685181E-002
  0.60000002384185791        37.470474510000003        9.9470138549804688E-002   7.6955966651439667E-002   7.7048979699611664E-002   8.2267206162214279E-003
  0.62500000000000000        37.470474510000003        8.3445452153682709E-002   6.5699122846126556E-002   6.5767198801040649E-002   5.8257533237338066E-003
  0.64999997615814209        37.470474510000003        6.8888075649738312E-002   5.5183820426464081E-002   5.5231370031833649E-002   4.0172757580876350E-003
  0.67500001192092896        37.470474510000003        5.5851317942142487E-002   4.5511383563280106E-002   4.5543041080236435E-002   2.6884148828685284E-003
  0.69999998807907104        37.470474510000003        4.4356551021337509E-002   3.6759942770004272E-002   3.6779981106519699E-002   1.7387451371178031E-003
  0.72500002384185791        37.470474510000003        3.4395109862089157E-002   2.8984006494283676E-002   2.8995998203754425E-002   1.0811387328431010E-003
  0.75000000000000000        37.470474510000003        2.5930346921086311E-002   2.2214170545339584E-002   2.2220904007554054E-002   6.4195005688816309E-004
  0.77499997615814209        37.470474510000003        1.8899684771895409E-002   1.6457026824355125E-002   1.6460534185171127E-002   3.6064791493117809E-004
  0.80000001192092896        37.470474510000003        1.3216821476817131E-002   1.1695298366248608E-002   1.1696971021592617E-002   1.8900967552326620E-004
  0.82499998807907104        37.470474510000003        8.7739787995815277E-003   7.8881923109292984E-003   7.8889196738600731E-003   8.9986468083225191E-005
  0.85000002384185791        37.470474510000003        5.4443092085421085E-003   4.9720187671482563E-003   4.9723330885171890E-003   3.6343917599879205E-005
  0.87500000000000000        37.470474510000003        3.0844346620142460E-003   2.8611104935407639E-003   2.8613111935555935E-003   9.1758474809466861E-006
  0.89999997615814209        37.470474510000003        1.5372039051726460E-003   1.4491161564365029E-003   1.4493624912574887E-003  -3.6225696931069251E-006
  0.92500001192092896        37.470474510000003        6.3478021183982491E-004   6.1079341685399413E-004   6.1116728466004133E-004  -8.8496872194809839E-006
  0.94999998807907104        37.470474510000003        2.0230152586009353E-004   2.0457623759284616E-004   2.0511259208433330E-004  -9.4056340458337218E-006
  0.97500002384185791        37.470474510000003        6.2720326241105795E-005   7.6561875175684690E-005   7.7254437201190740E-005  -5.5822597460064571E-006
   1.0000000000000000        37.470474510000003        4.4901604269398376E-005   6.8108871346339583E-005   6.8898494646418840E-005   3.7675083603971871E-006
   9.9999997171806854E-010   48.044977359999997        2.9604895971715450E-003  -9.8311598412692547E-004  -1.1908491142094135E-003  -2.9918531072326005E-004
   1.3183000246996812E-009   48.044977359999997        3.0989884398877621E-003  -9.8660704679787159E-004  -1.2164984364062548E-003  -3.0583495390601456E-004
   1.7378000150003459E-009   48.044977359999997        3.2446170225739479E-003  -9.8804524168372154E-004  -1.2424406595528126E-003  -3.1268331804312766E-004
   2.2908999142146058E-009   48.044977359999997        3.3978414721786976E-003  -9.8720879759639502E-004  -1.2687138514593244E-003  -3.1975939054973423E-004
   3.0200000278313155E-009   48.044977359999997        3.5590606275945902E-003  -9.8385685123503208E-004  -1.2953485129401088E-003  -3.2709122751839459E-004
   3.9810998941902653E-009   48.044977359999997        3.7287329323589802E-003  -9.7772921435534954E-004  -1.3223910937085748E-003  -3.3471226925030351E-004
   5.2481001766579993E-009   48.044977359999997        3.9073550142347813E-003  -9.6854445291683078E-004  -1.3499017804861069E-003  -3.4266023430973291E-004
   6.9183001549788514E-009   48.044977359999997        4.0954351425170898E-003  -9.5599918859079480E-004  -1.3779517030343413E-003  -3.5097610088996589E-004
   9.1201002305751899E-009   48.044977359999997        4.2935297824442387E-003  -9.3976489733904600E-004  -1.4066306175664067E-003  -3.5970547469332814E-004
   1.2023000373062587E-008   48.044977359999997        4.5022387057542801E-003  -9.1948563931509852E-004  -1.4360491186380386E-003  -3.6889829789288342E-004
   1.5849000334355878E-008   48.044977359999997        4.7221132554113865E-003  -8.9478655718266964E-004  -1.4663276961073279E-003  -3.7860425072722137E-004
   2.0892999330612838E-008   48.044977359999997        4.9538714811205864E-003  -8.6524983635172248E-004  -1.4976302627474070E-003  -3.8888145354576409E-004
   2.7542000680114143E-008   48.044977359999997        5.1981834694743156E-003  -8.3043501945212483E-004  -1.5301383100450039E-003  -3.9978625136427581E-004
   3.6307998385609608E-008   48.044977359999997        5.4558259434998035E-003  -7.8985869185999036E-004  -1.5640753554180264E-003  -4.1137830703519285E-004
   4.7863000673942224E-008   48.044977359999997        5.7275407016277313E-003  -7.4301275890320539E-004  -1.5996940201148391E-003  -4.2371236486360431E-004
   6.3096003088958241E-008   48.044977359999997        6.0141962021589279E-003  -6.8933767033740878E-004  -1.6373016405850649E-003  -4.3684270349331200E-004
   8.3175997644957533E-008   48.044977359999997        6.3166595064103603E-003  -6.2824087217450142E-004  -1.6772502567619085E-003  -4.5081382268108428E-004
   1.0965000285523274E-007   48.044977359999997        6.6359313204884529E-003  -5.5906834313645959E-004  -1.7199614085257053E-003  -4.6566178207285702E-004
   1.4453999597208167E-007   48.044977359999997        6.9728950038552284E-003  -4.8115645768120885E-004  -1.7659008735790849E-003  -4.8139650607481599E-004
   1.9054999711443088E-007   48.044977359999997        7.3288320563733578E-003  -3.9371231105178595E-004  -1.8156572477892041E-003  -4.9801770364865661E-004
   2.5118998792095226E-007   48.044977359999997        7.7046854421496391E-003  -2.9598380206152797E-004  -1.8698516068980098E-003  -5.1547074690461159E-004
   3.3112999631157436E-007   48.044977359999997        8.1017622724175453E-003  -1.8708806601352990E-004  -1.9292468205094337E-003  -5.3366646170616150E-004
   4.3651999703797628E-007   48.044977359999997        8.5213873535394669E-003  -6.6090986365452409E-005  -1.9947129767388105E-003  -5.5244931718334556E-004
   5.7544002629583701E-007   48.044977359999997        8.9648813009262085E-003   6.7984365159645677E-005  -2.0672373939305544E-003  -5.7157617993652821E-004
   7.5857997217099182E-007   48.044977359999997        9.4337780028581619E-003   2.1622564236167818E-004  -2.1479763090610504E-003  -5.9070164570584893E-004
   9.9999999747524271E-007   48.044977359999997        9.9296281114220619E-003   3.7977547617629170E-004  -2.2382421884685755E-003  -6.0933857457712293E-004
   1.3182999509808724E-006   48.044977359999997        1.0454203933477402E-002   5.5990088731050491E-004  -2.3395619355142117E-003  -6.2682782299816608E-004
   1.7377999483869644E-006   48.044977359999997        1.1009119451045990E-002   7.5786566594615579E-004  -2.4536261335015297E-003  -6.4227980328723788E-004
   2.2909000563231530E-006   48.044977359999997        1.1596544645726681E-002   9.7518414258956909E-004  -2.5824580807238817E-003  -6.5453903516754508E-004
   3.0199998946045525E-006   48.044977359999997        1.2218445539474487E-002   1.2133563868701458E-003  -2.7282901573926210E-003  -6.6209258511662483E-004
   3.9810997805034276E-006   48.044977359999997        1.2877073138952255E-002   1.4740442857146263E-003  -2.8936932794749737E-003  -6.6300015896558762E-004
   5.2481000238913111E-006   48.044977359999997        1.3574896380305290E-002   1.7590554198250175E-003  -3.0816039070487022E-003  -6.5478746546432376E-004
   6.9183001869532745E-006   48.044977359999997        1.4314522966742516E-002   2.0703119225800037E-003  -3.2953366171568632E-003  -6.3432409660890698E-004
   9.1201000032015145E-006   48.044977359999997        1.5098842792212963E-002   2.4099128786474466E-003  -3.5386634990572929E-003  -5.9767399216070771E-004
   1.2022999726468697E-005   48.044977359999997        1.5931058675050735E-002   2.7801503892987967E-003  -3.8158630486577749E-003  -5.3991319146007299E-004
   1.5849000192247331E-005   48.044977359999997        1.6814338043332100E-002   3.1833497341722250E-003  -4.1316337883472443E-003  -4.5495317317545414E-004
   2.0892999600619078E-005   48.044977359999997        1.7752712592482567E-002   3.6222746130079031E-003  -4.4914348982274532E-003  -3.3522056764923036E-004
   2.7542000680114143E-005   48.044977359999997        1.8750291317701340E-002   4.0997662581503391E-003  -4.9012354575097561E-003  -1.7143131117336452E-004
   3.6307999835116789E-005   48.044977359999997        1.9811946898698807E-002   4.6190549619495869E-003  -5.3677791729569435E-003   4.7831763367867097E-005
   4.7862999053904787E-005   48.044977359999997        2.0942838862538338E-002   5.1835170015692711E-003  -5.8983676135540009E-003   3.3642441849224269E-004
   6.3095998484641314E-005   48.044977359999997        2.2149201482534409E-002   5.7970434427261353E-003  -6.5011484548449516E-003   7.1125000249594450E-004
   8.3175997133366764E-005   48.044977359999997        2.3437984287738800E-002   6.4638345502316952E-003  -7.1848472580313683E-003   1.1926832376047969E-003
   1.0964999819407240E-004   48.044977359999997        2.4817651137709618E-002   7.1887713856995106E-003  -7.9589802771806717E-003   1.8053973326459527E-003
   1.4453999756369740E-004   48.044977359999997        2.6297394186258316E-002   7.9769454896450043E-003  -8.8331038132309914E-003   2.5785928592085838E-003
   1.9054999575018883E-004   48.044977359999997        2.7889763936400414E-002   8.8349897414445877E-003  -9.8178740590810776E-003   3.5479373764246702E-003
   2.5119000929407775E-004   48.044977359999997        2.9607957229018211E-002   9.7695235162973404E-003  -1.0922718793153763E-002   4.7546857967972755E-003
   3.3112999517470598E-004   48.044977359999997        3.1469613313674927E-002   1.0789079591631889E-002  -1.2157150544226170E-002   6.2484396621584892E-003
   4.3652000022120774E-004   48.044977359999997        3.3496212214231491E-002   1.1903608217835426E-002  -1.3528971932828426E-002   8.0873556435108185E-003
   5.7544000446796417E-004   48.044977359999997        3.5714119672775269E-002   1.3124850578606129E-002  -1.5042911283671856E-002   1.0338926687836647E-002
   7.5857999036088586E-004   48.044977359999997        3.8157276809215546E-002   1.4467546716332436E-002  -1.6699593514204025E-002   1.3082077726721764E-002
   1.0000000474974513E-003   48.044977359999997        4.0868334472179413E-002   1.5949744731187820E-002  -1.8492436036467552E-002   1.6407230868935585E-002
   1.3183000264689326E-003   48.044977359999997        4.3902534991502762E-002   1.7594551667571068E-002  -2.0404992625117302E-002   2.0418442785739899E-002
   1.7377999611198902E-003   48.044977359999997        4.7329131513834000E-002   1.9430501386523247E-002  -2.2404983639717102E-002   2.5230998173356056E-002
   2.2909000981599092E-003   48.044977359999997        5.1240365952253342E-002   2.1495983004570007E-002  -2.4440729990601540E-002   3.0977301299571991E-002
   3.0199999455362558E-003   48.044977359999997        5.5752903223037720E-002   2.3839613422751427E-002  -2.6430245488882065E-002   3.7799745798110962E-002
   3.9810999296605587E-003   48.044977359999997        6.1018355190753937E-002   2.6525638997554779E-002  -2.8252443298697472E-002   4.5852877199649811E-002
   5.2481000311672688E-003   48.044977359999997        6.7232325673103333E-002   2.9638802632689476E-002  -2.9733434319496155E-002   5.5299308151006699E-002
   6.9182999432086945E-003   48.044977359999997        7.4644528329372406E-002   3.3290416002273560E-002  -3.0629957094788551E-002   6.6301815211772919E-002
   9.1201001778244972E-003   48.044977359999997        8.3571888506412506E-002   3.7627048790454865E-002  -3.0610678717494011E-002   7.9013936221599579E-002
   1.2023000046610832E-002   48.044977359999997        9.4410195946693420E-002   4.2840279638767242E-002  -2.9235593974590302E-002   9.3561895191669464E-002
   1.5848999843001366E-002   48.044977359999997       0.10763555020093918        4.9174409359693527E-002  -2.5938950479030609E-002  0.11000745743513107     
   2.0893000066280365E-002   48.044977359999997       0.12381193786859512        5.6941177695989609E-002  -2.0017120987176895E-002  0.12831459939479828     
   2.7542000636458397E-002   48.044977359999997       0.14355109632015228        6.6517286002635956E-002  -1.0640711523592472E-002  0.14825578033924103     
   3.6308001726865768E-002   48.044977359999997       0.16744895279407501        7.8337602317333221E-002   3.1006673816591501E-003  0.16930104792118073     
   4.7862999141216278E-002   48.044977359999997       0.19592061638832092        9.2845961451530457E-002   2.2076681256294250E-002  0.19042515754699707     
   6.3096001744270325E-002   48.044977359999997       0.22893275320529938       0.11039814352989197        4.6902198344469070E-002  0.20987494289875031     
   8.3176001906394958E-002   48.044977359999997       0.26551932096481323       0.13104417920112610        7.7553451061248779E-002  0.22488573193550110     
  0.10000000149011612        48.044977359999997       0.29070827364921570       0.14626049995422363       0.10069306194782257       0.23052783310413361     
  0.12500000000000000        48.044977359999997       0.31987121701240540       0.16548343002796173       0.13031956553459167       0.23034557700157166     
  0.15000000596046448        48.044977359999997       0.34019359946250916       0.18080131709575653       0.15423995256423950       0.22275169193744659     
  0.17499999701976776        48.044977359999997       0.35273966193199158       0.19240181148052216       0.17274133861064911       0.21011231839656830     
  0.20000000298023224        48.044977359999997       0.35849213600158691       0.20050320029258728       0.18625460565090179       0.19421333074569702     
  0.22499999403953552        48.044977359999997       0.35836571455001831       0.20534992218017578       0.19526273012161255       0.17642654478549957     
  0.25000000000000000        48.044977359999997       0.35321220755577087       0.20720614492893219       0.20025846362113953       0.15780603885650635     
  0.27500000596046448        48.044977359999997       0.34382340312004089       0.20634979009628296       0.20172411203384399       0.13915267586708069     
  0.30000001192092896        48.044977359999997       0.33093231916427612       0.20306725800037384       0.20012177526950836       0.12106140702962875     
  0.32499998807907104        48.044977359999997       0.31521502137184143       0.19764894247055054       0.19588881731033325       0.10395880788564682     
  0.34999999403953552        48.044977359999997       0.29729157686233521       0.19038531184196472       0.18943618237972260        8.8133834302425385E-002
  0.37500000000000000        48.044977359999997       0.27772787213325500       0.18156355619430542       0.18114796280860901        7.3763713240623474E-002
  0.40000000596046448        48.044977359999997       0.25703680515289307       0.17146472632884979       0.17138181626796722        6.0936130583286285E-002
  0.42500001192092896        48.044977359999997       0.23567998409271240       0.16036109626293182       0.16046950221061707        4.9668189138174057E-002
  0.44999998807907104        48.044977359999997       0.21406939625740051       0.14851395785808563       0.14871761202812195        3.9922758936882019E-002
  0.47499999403953552        48.044977359999997       0.19256901741027832       0.13617162406444550       0.13640817999839783        3.1622424721717834E-002
  0.50000000000000000        48.044977359999997       0.17149664461612701       0.12356763333082199       0.12379923462867737        2.4661358445882797E-002
  0.52499997615814209        48.044977359999997       0.15112556517124176       0.11091916263103485       0.11112516373395920        1.8915330991148949E-002
  0.55000001192092896        48.044977359999997       0.13168649375438690        9.8425619304180145E-002   9.8597027361392975E-002   1.4249995350837708E-002
  0.57499998807907104        48.044977359999997       0.11336929351091385        8.6267419159412384E-002   8.6402654647827148E-002   1.0527675040066242E-002
  0.60000002384185791        48.044977359999997        9.6324920654296875E-002   7.4604883790016174E-002   7.4706695973873138E-002   7.6127699576318264E-003
  0.62500000000000000        48.044977359999997        8.0667294561862946E-002   6.3577271997928619E-002   6.3650622963905334E-002   5.3759333677589893E-003
  0.64999997615814209        48.044977359999997        6.6475190222263336E-002   5.3302004933357239E-002   5.3352586925029755E-002   3.6971585359424353E-003
  0.67500001192092896        48.044977359999997        5.3794231265783310E-002   4.3874017894268036E-002   4.3907344341278076E-002   2.4678977206349373E-003
  0.69999998807907104        48.044977359999997        4.2638860642910004E-002   3.5365261137485504E-002   3.5386167466640472E-002   1.5923407627269626E-003
  0.72500002384185791        48.044977359999997        3.2994396984577179E-002   2.7824375778436661E-002   2.7836792171001434E-002   9.8797178361564875E-004
  0.75000000000000000        48.044977359999997        2.4819126352667809E-002   2.1276557818055153E-002   2.1283483132719994E-002   5.8552104746922851E-004
  0.77499997615814209        48.044977359999997        1.8046472221612930E-002   1.5723606571555138E-002   1.5727194026112556E-002   3.2842587097547948E-004
  0.80000001192092896        48.044977359999997        1.2587239034473896E-002   1.1144188232719898E-002   1.1145891621708870E-002   1.7190923972520977E-004
  0.82499998807907104        48.044977359999997        8.3319479599595070E-003   7.4943392537534237E-003   7.4950796552002430E-003   8.1780977779999375E-005
  0.85000002384185791        48.044977359999997        5.1532941870391369E-003   4.7082225792109966E-003   4.7085448168218136E-003   3.3059692214010283E-005
  0.87500000000000000        48.044977359999997        2.9087446164339781E-003   2.6991972699761391E-003   2.6994040235877037E-003   8.5050332927494310E-006
  0.89999997615814209        48.044977359999997        1.4433605829253793E-003   1.3612647308036685E-003   1.3615159550681710E-003  -2.8617093903449131E-006
  0.92500001192092896        48.044977359999997        5.9294753009453416E-004   5.7103496510535479E-004   5.7141028810292482E-004  -7.1843996920506470E-006
  0.94999998807907104        48.044977359999997        1.8779834499582648E-004   1.9048481772188097E-004   1.9101536599919200E-004  -7.0997016337059904E-006
  0.97500002384185791        48.044977359999997        5.7642835599835962E-005   7.1176669734995812E-005   7.1851085522212088E-005  -2.9402215204754611E-006
   1.0000000000000000        48.044977359999997        3.9908427424961701E-005   6.2156570493243635E-005   6.2909835833124816E-005   6.1855844251113012E-006
   9.9999997171806854E-010   61.603699429999999        2.9708077199757099E-003  -9.8299828823655844E-004  -1.1923139682039618E-003  -3.2909616129472852E-004
   1.3183000246996812E-009   61.603699429999999        3.1098467297852039E-003  -9.8631670698523521E-004  -1.2179793557152152E-003  -3.3643713686615229E-004
   1.7378000150003459E-009   61.603699429999999        3.2560462132096291E-003  -9.8756467923521996E-004  -1.2439403217285872E-003  -3.4400177537463605E-004
   2.2908999142146058E-009   61.603699429999999        3.4098741598427296E-003  -9.8651880398392677E-004  -1.2702360982075334E-003  -3.5182191641069949E-004
   3.0200000278313155E-009   61.603699429999999        3.5717322025448084E-003  -9.8293658811599016E-004  -1.2968983501195908E-003  -3.5992829361930490E-004
   3.9810998941902653E-009   61.603699429999999        3.7420804146677256E-003  -9.7655650461092591E-004  -1.3239749241620302E-003  -3.6835714126937091E-004
   5.2481001766579993E-009   61.603699429999999        3.9214175194501877E-003  -9.6709519857540727E-004  -1.3515276368707418E-003  -3.7714923382736742E-004
   6.9183001549788514E-009   61.603699429999999        4.1102548129856586E-003  -9.5424737082794309E-004  -1.3796299463137984E-003  -3.8634834345430136E-004
   9.1201002305751899E-009   61.603699429999999        4.3091508559882641E-003  -9.3768257647752762E-004  -1.4083740534260869E-003  -3.9600275340490043E-004
   1.2023000373062587E-008   61.603699429999999        4.5187086798250675E-003  -9.1704248916357756E-004  -1.4378734631463885E-003  -4.0616479236632586E-004
   1.5849000334355878E-008   61.603699429999999        4.7394828870892525E-003  -8.9195009786635637E-004  -1.4682525070384145E-003  -4.1688547935336828E-004
   2.0892999330612838E-008   61.603699429999999        4.9721938557922840E-003  -8.6198496865108609E-004  -1.4996794052422047E-003  -4.2822412797249854E-004
   2.7542000680114143E-008   61.603699429999999        5.2175153978168964E-003  -8.2670396659523249E-004  -1.5323407715186477E-003  -4.4023638474754989E-004
   3.6307998385609608E-008   61.603699429999999        5.4762284271419048E-003  -7.8562065027654171E-004  -1.5664666425436735E-003  -4.5297984615899622E-004
   4.7863000673942224E-008   61.603699429999999        5.7490789331495762E-003  -7.3822401463985443E-004  -1.6023168573155999E-003  -4.6650451258756220E-004
   6.3096003088958241E-008   61.603699429999999        6.0369390994310379E-003  -6.8395090056583285E-004  -1.6402075998485088E-003  -4.8085712478496134E-004
   8.3175997644957533E-008   61.603699429999999        6.3406801782548428E-003  -6.2220526160672307E-004  -1.6805013874545693E-003  -4.9607030814513564E-004
   1.0965000285523274E-007   61.603699429999999        6.6613084636628628E-003  -5.5232906015589833E-004  -1.7236324492841959E-003  -5.1216350402683020E-004
   1.4453999597208167E-007   61.603699429999999        6.9997129030525684E-003  -4.7365462523885071E-004  -1.7700808821246028E-003  -5.2912271348759532E-004
   1.9054999711443088E-007   61.603699429999999        7.3571810498833656E-003  -3.8538416265510023E-004  -1.8204530933871865E-003  -5.4691667901352048E-004
   2.5118998792095226E-007   61.603699429999999        7.7346614561975002E-003  -2.8676097281277180E-004  -1.8753901822492480E-003  -5.6544790277257562E-004
   3.3112999631157436E-007   61.603699429999999        8.1334691494703293E-003  -1.7689677770249546E-004  -1.9356792327016592E-003  -5.8457278646528721E-004
   4.3651999703797628E-007   61.603699429999999        8.5549373179674149E-003  -5.4851519962539896E-005  -2.0022187381982803E-003  -6.0406496049836278E-004
   5.7544002629583701E-007   61.603699429999999        9.0003926306962967E-003   8.0357836850453168E-005  -2.0760283805429935E-003  -6.2359106959775090E-004
   7.5857997217099182E-007   61.603699429999999        9.4713810831308365E-003   2.2982594964560121E-004  -2.1583037450909615E-003  -6.4269191352650523E-004
   9.9999999747524271E-007   61.603699429999999        9.9694626405835152E-003   3.9470288902521133E-004  -2.2504015360027552E-003  -6.6073762718588114E-004
   1.3182999509808724E-006   61.603699429999999        1.0496423579752445E-002   5.7626422494649887E-004  -2.3539010435342789E-003  -6.7689159186556935E-004
   1.7377999483869644E-006   61.603699429999999        1.1053889989852905E-002   7.7578215859830379E-004  -2.4705519899725914E-003  -6.9004565011709929E-004
   2.2909000563231530E-006   61.603699429999999        1.1644047684967518E-002   9.9478184711188078E-004  -2.6024479884654284E-003  -6.9877441274002194E-004
   3.0199998946045525E-006   61.603699429999999        1.2268882244825363E-002   1.2347742449492216E-003  -2.7518994174897671E-003  -7.0123712066560984E-004
   3.9810997805034276E-006   61.603699429999999        1.2930664233863354E-002   1.4974337536841631E-003  -2.9215675313025713E-003  -6.9509475724771619E-004
   5.2481000238913111E-006   61.603699429999999        1.3631888665258884E-002   1.7845823895186186E-003  -3.1144905369728804E-003  -6.7739107180386782E-004
   6.9183001869532745E-006   61.603699429999999        1.4375191181898117E-002   2.0981582347303629E-003  -3.3340975642204285E-003  -6.4441730501130223E-004
   9.1201000032015145E-006   61.603699429999999        1.5163497999310493E-002   2.4402793496847153E-003  -3.5842878278344870E-003  -5.9154519112780690E-004
   1.2022999726468697E-005   61.603699429999999        1.6000052914023399E-002   2.8132589068263769E-003  -3.8694816175848246E-003  -5.1302596693858504E-004
   1.5849000192247331E-005   61.603699429999999        1.6888072714209557E-002   3.2194461673498154E-003  -4.1945273987948895E-003  -4.0180564974434674E-004
   2.0892999600619078E-005   61.603699429999999        1.7831651493906975E-002   3.6616348661482334E-003  -4.5650503598153591E-003  -2.4916010443121195E-004
   2.7542000680114143E-005   61.603699429999999        1.8834969028830528E-002   4.1427002288401127E-003  -4.9871909432113171E-003  -4.4470969442045316E-005
   3.6307999835116789E-005   61.603699429999999        1.9902989268302917E-002   4.6659130603075027E-003  -5.4678702726960182E-003   2.2524026280734688E-004
   4.7862999053904787E-005   61.603699429999999        2.1040977910161018E-002   5.2346992306411266E-003  -6.0145617462694645E-003   5.7561538415029645E-004
   6.3095998484641314E-005   61.603699429999999        2.2255307063460350E-002   5.8530075475573540E-003  -6.6355760209262371E-003   1.0256204986944795E-003
   8.3175997133366764E-005   61.603699429999999        2.3553088307380676E-002   6.5251104533672333E-003  -7.3397732339799404E-003   1.5979603631421924E-003
   1.0964999819407240E-004   61.603699429999999        2.4942992255091667E-002   7.2559760883450508E-003  -8.1367678940296173E-003   2.3199561983346939E-003
   1.4453999756369740E-004   61.603699429999999        2.6434447616338730E-002   8.0508003011345863E-003  -9.0361330658197403E-003   3.2236913684755564E-003
   1.9054999575018883E-004   61.603699429999999        2.8040323406457901E-002   8.9163510128855705E-003  -1.0048469528555870E-002   4.3481364846229553E-003
   2.5119000929407775E-004   61.603699429999999        2.9774175956845284E-002   9.8594045266509056E-003  -1.1182980611920357E-002   5.7379463687539101E-003
   3.3112999517470598E-004   61.603699429999999        3.1654104590415955E-002   1.0888690128922462E-002  -1.2448784895241261E-002   7.4464594945311546E-003
   4.3652000022120774E-004   61.603699429999999        3.3702146261930466E-002   1.2014405801892281E-002  -1.3853037729859352E-002   9.5356767997145653E-003
   5.7544000446796417E-004   61.603699429999999        3.5945326089859009E-002   1.3248586095869541E-002  -1.5399475581943989E-002   1.2076874263584614E-002
   7.5857999036088586E-004   61.603699429999999        3.8418393582105637E-002   1.4606342650949955E-002  -1.7087323591113091E-002   1.5152643434703350E-002
   1.0000000474974513E-003   61.603699429999999        4.1164945811033249E-002   1.6106164082884789E-002  -1.8908053636550903E-002   1.8856549635529518E-002
   1.3183000264689326E-003   61.603699429999999        4.4241353869438171E-002   1.7771705985069275E-002  -2.0842621102929115E-002   2.3295050486922264E-002
   1.7377999611198902E-003   61.603699429999999        4.7718126326799393E-002   1.9632138311862946E-002  -2.2855354472994804E-002   2.8584279119968414E-002
   2.2909000981599092E-003   61.603699429999999        5.1688969135284424E-002   2.1726625040173531E-002  -2.4890279397368431E-002   3.4855876117944717E-002
   3.0199999455362558E-003   61.603699429999999        5.6272078305482864E-002   2.4104656651616096E-002  -2.6860082522034645E-002   4.2248371988534927E-002
   3.9810999296605587E-003   61.603699429999999        6.1620615422725677E-002   2.6831466704607010E-002  -2.8637293726205826E-002   5.0908699631690979E-002
   5.2481000311672688E-003   61.603699429999999        6.7931570112705231E-002   2.9992848634719849E-002  -3.0040642246603966E-002   6.0986742377281189E-002
   6.9182999432086945E-003   61.603699429999999        7.5455553829669952E-002   3.3701125532388687E-002  -3.0818765982985497E-002   7.2625741362571716E-002
   9.1201001778244972E-003   61.603699429999999        8.4509395062923431E-002   3.8103673607110977E-002  -3.0632115900516510E-002   8.5951149463653564E-002
   1.2023000046610832E-002   61.603699429999999        9.5486983656883240E-002   4.3392360210418701E-002  -2.9033437371253967E-002  0.10105051100254059     
   1.5848999843001366E-002   61.603699429999999       0.10885943472385406        4.9810688942670822E-002  -2.5452665984630585E-002  0.11793405562639236     
   2.0893000066280365E-002   61.603699429999999       0.12518101930618286        5.7667784392833710E-002  -1.9187362864613533E-002  0.13650031387805939     
   2.7542000636458397E-002   61.603699429999999       0.14504644274711609        6.7334495484828949E-002  -9.4190640375018120E-003  0.15644180774688721     
   3.6308001726865768E-002   61.603699429999999       0.16902436316013336        7.9234838485717773E-002   4.7369850799441338E-003  0.17713731527328491     
   4.7862999141216278E-002   61.603699429999999       0.19748879969120026        9.3794159591197968E-002   2.4104140698909760E-002  0.19746817648410797     
   6.3096001744270325E-002   61.603699429999999       0.23034931719303131       0.11133916676044464        4.9225781112909317E-002  0.21560549736022949     
   8.3176001906394958E-002   61.603699429999999       0.26656764745712280       0.13187764585018158        7.9980909824371338E-002  0.22876317799091339     
  0.10000000149011612        61.603699429999999       0.29135212302207947       0.14693959057331085       0.10302709788084030       0.23290684819221497     
  0.12500000000000000        61.603699429999999       0.31982257962226868       0.16585691273212433       0.13231253623962402       0.23073717951774597     
  0.15000000596046448        61.603699429999999       0.33940616250038147       0.18080964684486389       0.15574276447296143       0.22151610255241394     
  0.17499999701976776        61.603699429999999       0.35121703147888184       0.19201330840587616       0.17367826402187347       0.20762583613395691     
  0.20000000298023224        61.603699429999999       0.35627257823944092       0.19970813393592834       0.18660061061382294       0.19083105027675629     
  0.22499999403953552        61.603699429999999       0.35551133751869202       0.20415592193603516       0.19502773880958557       0.17246431112289429     
  0.25000000000000000        61.603699429999999       0.34980112314224243       0.20563456416130066       0.19947645068168640       0.15353278815746307     
  0.27500000596046448        61.603699429999999       0.33994340896606445       0.20443268120288849       0.20044510066509247       0.13478857278823853     
  0.30000001192092896        61.603699429999999       0.32667639851570129       0.20084472000598907       0.19840605556964874       0.11677960306406021     
  0.32499998807907104        61.603699429999999       0.31067743897438049       0.19516688585281372       0.19380262494087219        9.9889099597930908E-002
  0.34999999403953552        61.603699429999999       0.29256513714790344       0.18769347667694092       0.18704845011234283        8.4367506206035614E-002
  0.37500000000000000        61.603699429999999       0.27290141582489014       0.17871376872062683       0.17852789163589478        7.0358909666538239E-002
  0.40000000596046448        61.603699429999999       0.25219359993934631       0.16850934922695160       0.16859699785709381        5.7923294603824615E-002
  0.42500001192092896        61.603699429999999       0.23089626431465149       0.15735168755054474       0.15758447349071503        4.7055393457412720E-002
  0.44999998807907104        61.603699429999999       0.20941339433193207       0.14550012350082397       0.14579275250434875        3.7700656801462173E-002
  0.47499999403953552        61.603699429999999       0.18810024857521057       0.13319995999336243       0.13349887728691101        2.9768766835331917E-002
  0.50000000000000000        61.603699429999999       0.16726545989513397       0.12068088352680206       0.12095523625612259        2.3144980892539024E-002
  0.52499997615814209        61.603699429999999       0.14717295765876770       0.10815548896789551       0.10839011520147324        1.7699575051665306E-002
  0.55000001192092896        61.603699429999999       0.12804403901100159        9.5818050205707550E-002   9.6008107066154480E-002   1.3295574113726616E-002
  0.57499998807907104        61.603699429999999       0.11005936563014984        8.3843380212783813E-002   8.3990402519702911E-002   9.7949868068099022E-003
  0.60000002384185791        61.603699429999999        9.3360975384712219E-002   7.2385884821414948E-002   7.2494916617870331E-002   7.0636877790093422E-003
  0.62500000000000000        61.603699429999999        7.8054301440715790E-002   6.1578754335641861E-002   6.1656359583139420E-002   4.9751214683055878E-003
  0.64999997615814209        61.603699429999999        6.4210228621959686E-002   5.1533289253711700E-002   5.1586270332336426E-002   3.4129547420889139E-003
  0.67500001192092896        61.603699429999999        5.1867175847291946E-002   4.2338375002145767E-002   4.2372986674308777E-002   2.2728210315108299E-003
  0.69999998807907104        61.603699429999999        4.1033148765563965E-002   3.4060135483741760E-002   3.4081686288118362E-002   1.4632819220423698E-003
  0.72500002384185791        61.603699429999999        3.1687896698713303E-002   2.6741726323962212E-002   2.6754444465041161E-002   9.0612436179071665E-004
  0.75000000000000000        61.603699429999999        2.3785077035427094E-002   2.0403327420353889E-002   2.0410383120179176E-002   5.3611304610967636E-004
  0.77499997615814209        61.603699429999999        1.7254499718546867E-002   1.5042323619127274E-002   1.5045961365103722E-002   3.0030554626137018E-004
  0.80000001192092896        61.603699429999999        1.2004429474473000E-002   1.0633690282702446E-002   1.0635412298142910E-002   1.5703786630183458E-004
  0.82499998807907104        61.603699429999999        7.9239727929234505E-003   7.1306265890598297E-003   7.1313749067485332E-003   7.4679126555565745E-005
  0.85000002384185791        61.603699429999999        4.8855878412723541E-003   4.4654402881860733E-003   4.4657676480710506E-003   3.0246339520090260E-005
  0.87500000000000000        61.603699429999999        2.7477319817990065E-003   2.5507481768727303E-003   2.5509600527584553E-003   7.9621595432399772E-006
  0.89999997615814209        61.603699429999999        1.3577244244515896E-003   1.2810614425688982E-003   1.2813161592930555E-003  -2.1744087916886201E-006
  0.92500001192092896        61.603699429999999        5.5495090782642365E-004   5.3489540005102754E-004   5.3527002455666661E-004  -5.7478173403069377E-006
  0.94999998807907104        61.603699429999999        1.7466457211412489E-004   1.7769081750884652E-004   1.7821257642935961E-004  -5.1767674449365586E-006
  0.97500002384185791        61.603699429999999        5.3009855037089437E-005   6.6218970459885895E-005   6.6871616581920534E-005  -8.3618346025104984E-007
   1.0000000000000000        61.603699429999999        3.5380726330913603E-005   5.6699380365898833E-005   5.7412551541347057E-005   7.9455194281763397E-006
   9.9999997171806854E-010   78.988814070000004        2.9808580875396729E-003  -9.8287046421319246E-004  -1.1937079252675176E-003  -3.5926923737861216E-004
   1.3183000246996812E-009   78.988814070000004        3.1204232946038246E-003  -9.8602008074522018E-004  -1.2193884467706084E-003  -3.6731050931848586E-004
   1.7378000150003459E-009   78.988814070000004        3.2671790104359388E-003  -9.8708178848028183E-004  -1.2453675735741854E-003  -3.7560070632025599E-004
   2.2908999142146058E-009   78.988814070000004        3.4215955529361963E-003  -9.8583113867789507E-004  -1.2716853525489569E-003  -3.8417437463067472E-004
   3.0200000278313155E-009   78.988814070000004        3.5840761847794056E-003  -9.8202389199286699E-004  -1.2983747292309999E-003  -3.9306469261646271E-004
   3.9810998941902653E-009   78.988814070000004        3.7550828419625759E-003  -9.7539700800552964E-004  -1.3254851801320910E-003  -4.0231048478744924E-004
   5.2481001766579993E-009   78.988814070000004        3.9351168088614941E-003  -9.6566544380038977E-004  -1.3530801516026258E-003  -4.1195499943569303E-004
   6.9183001549788514E-009   78.988814070000004        4.1246921755373478E-003  -9.5252192113548517E-004  -1.3812355464324355E-003  -4.2204433702863753E-004
   9.1201002305751899E-009   78.988814070000004        4.3243695981800556E-003  -9.3563407426699996E-004  -1.4100461266934872E-003  -4.3262873077765107E-004
   1.2023000373062587E-008   78.988814070000004        4.5347549021244049E-003  -9.1464148135855794E-004  -1.4396286569535732E-003  -4.4376193545758724E-004
   1.5849000334355878E-008   78.988814070000004        4.7564054839313030E-003  -8.8916480308398604E-004  -1.4701113104820251E-003  -4.5549529022537172E-004
   2.0892999330612838E-008   78.988814070000004        4.9900449812412262E-003  -8.5878116078674793E-004  -1.5016670804470778E-003  -4.6788758481852710E-004
   2.7542000680114143E-008   78.988814070000004        5.2363513968884945E-003  -8.2304474199190736E-004  -1.5344880521297455E-003  -4.8099210835061967E-004
   3.6307998385609608E-008   78.988814070000004        5.4961079731583595E-003  -7.8146619489416480E-004  -1.5688108978793025E-003  -4.9486209172755480E-004
   4.7863000673942224E-008   78.988814070000004        5.7700653560459614E-003  -7.3353148763999343E-004  -1.6049033729359508E-003  -5.0954002654179931E-004
   6.3096003088958241E-008   78.988814070000004        6.0590994544327259E-003  -6.7867431789636612E-004  -1.6430909745395184E-003  -5.2506162319332361E-004
   8.3175997644957533E-008   78.988814070000004        6.3640866428613663E-003  -6.1629491392523050E-004  -1.6837476287037134E-003  -5.4144358728080988E-004
   1.0965000285523274E-007   78.988814070000004        6.6860378719866276E-003  -5.4573133820667863E-004  -1.7273204866796732E-003  -5.5868370691314340E-004
   1.4453999597208167E-007   78.988814070000004        7.0258472114801407E-003  -4.6631219447590411E-004  -1.7743053613230586E-003  -5.7673809351399541E-004
   1.9054999711443088E-007   78.988814070000004        7.3848087340593338E-003  -3.7723462446592748E-004  -1.8253271700814366E-003  -5.9553724713623524E-004
   2.5118998792095226E-007   78.988814070000004        7.7638761140406132E-003  -2.7773767942562699E-004  -1.8810485489666462E-003  -6.1493256362155080E-004
   3.3112999631157436E-007   78.988814070000004        8.1643722951412201E-003  -1.6692753706593066E-004  -1.9422819605097175E-003  -6.3471560133621097E-004
   4.3651999703797628E-007   78.988814070000004        8.5876369848847389E-003  -4.3858475692104548E-005  -2.0099559333175421E-003  -6.5457739401608706E-004
   5.7544002629583701E-007   78.988814070000004        9.0350070968270302E-003   9.2458554718177766E-005  -2.0851248409599066E-003  -6.7408045288175344E-004
   7.5857997217099182E-007   78.988814070000004        9.5080370083451271E-003   2.4312509049195796E-004  -2.1690246649086475E-003  -6.9263559998944402E-004
   9.9999999747524271E-007   78.988814070000004        1.0008296929299831E-002   4.0929848910309374E-004  -2.2630593739449978E-003  -7.0945150218904018E-004
   1.3182999509808724E-006   78.988814070000004        1.0537587106227875E-002   5.9226265875622630E-004  -2.3688625078648329E-003  -7.2349223773926497E-004
   1.7377999483869644E-006   78.988814070000004        1.1097543872892857E-002   7.9329818254336715E-004  -2.4882454890757799E-003  -7.3340680683031678E-004
   2.2909000563231530E-006   78.988814070000004        1.1690371669828892E-002   1.0139407822862267E-003  -2.6233750395476818E-003  -7.3747150599956512E-004
   3.0199998946045525E-006   78.988814070000004        1.2318072840571404E-002   1.2557121226564050E-003  -2.7766425628215075E-003  -7.3348626028746367E-004
   3.9810997805034276E-006   78.988814070000004        1.2982938438653946E-002   1.5202990034595132E-003  -2.9508017469197512E-003  -7.1867817314341664E-004
   5.2481000238913111E-006   78.988814070000004        1.3687489554286003E-002   1.8095376435667276E-003  -3.1489955727010965E-003  -6.8957003531977534E-004
   6.9183001869532745E-006   78.988814070000004        1.4434390701353550E-002   2.1253819577395916E-003  -3.3747695852071047E-003  -6.4183206995949149E-004
   9.1201000032015145E-006   78.988814070000004        1.5226601622998714E-002   2.4699682835489511E-003  -3.6321522202342749E-003  -5.7009799638763070E-004
   1.2022999726468697E-005   78.988814070000004        1.6067408025264740E-002   2.8456309810280800E-003  -3.9257057942450047E-003  -4.6774544171057642E-004
   1.5849000192247331E-005   78.988814070000004        1.6960073262453079E-002   3.2547432929277420E-003  -4.2604277841746807E-003  -3.2670536893419921E-004
   2.0892999600619078E-005   78.988814070000004        1.7908755689859390E-002   3.7001280579715967E-003  -4.6421089209616184E-003  -1.3705145101994276E-004
   2.7542000680114143E-005   78.988814070000004        1.8917705863714218E-002   4.1846940293908119E-003  -5.0770547240972519E-003   1.1321782949380577E-004
   3.6307999835116789E-005   78.988814070000004        1.9991975277662277E-002   4.7117536887526512E-003  -5.5723581463098526E-003   4.3868809007108212E-004
   4.7862999053904787E-005   78.988814070000004        2.1136939525604248E-002   5.2847792394459248E-003  -6.1356513760983944E-003   8.5682375356554985E-004
   6.3095998484641314E-005   78.988814070000004        2.2359101101756096E-002   5.9077790938317776E-003  -6.7753940820693970E-003   1.3886794913560152E-003
   8.3175997133366764E-005   78.988814070000004        2.3665735498070717E-002   6.5850950777530670E-003  -7.5005590915679932E-003   2.0592971704900265E-003
   1.0964999819407240E-004   78.988814070000004        2.5065710768103600E-002   7.3217828758060932E-003  -8.3208316937088966E-003   2.8986295219510794E-003
   1.4453999756369740E-004   78.988814070000004        2.6568699628114700E-002   8.1231407821178436E-003  -9.2457663267850876E-003   3.9415895007550716E-003
   1.9054999575018883E-004   78.988814070000004        2.8187872841954231E-002   8.9960675686597824E-003  -1.0285863652825356E-002   5.2303601987659931E-003
   2.5119000929407775E-004   78.988814070000004        2.9937144368886948E-002   9.9474946036934853E-003  -1.1450051330029964E-002   6.8128416314721107E-003
   3.3112999517470598E-004   78.988814070000004        3.1835064291954041E-002   1.0986347682774067E-002  -1.2746992520987988E-002   8.7458891794085503E-003
   4.3652000022120774E-004   78.988814070000004        3.3904202282428741E-002   1.2123061344027519E-002  -1.4183121733367443E-002   1.1095043271780014E-002
   5.7544000446796417E-004   78.988814070000004        3.6172240972518921E-002   1.3369962573051453E-002  -1.5761109068989754E-002   1.3934954069554806E-002
   7.5857999036088586E-004   78.988814070000004        3.8674704730510712E-002   1.4742518775165081E-002  -1.7478693276643753E-002   1.7351351678371429E-002
   1.0000000474974513E-003   78.988814070000004        4.1456110775470734E-002   1.6259653493762016E-002  -1.9325319677591324E-002   2.1440286189317703E-002
   1.3183000264689326E-003   78.988814070000004        4.4573906809091568E-002   1.7945546656847000E-002  -2.1279282867908478E-002   2.6309812441468239E-002
   1.7377999611198902E-003   78.988814070000004        4.8099823296070099E-002   1.9829986616969109E-002  -2.3301469162106514E-002   3.2075945287942886E-002
   2.2909000981599092E-003   78.988814070000004        5.2128948271274567E-002   2.1952876821160316E-002  -2.5331595912575722E-002   3.8868464529514313E-002
   3.0199999455362558E-003   78.988814070000004        5.6780926883220673E-002   2.4364549666643143E-002  -2.7277093380689621E-002   4.6820800751447678E-002
   3.9810999296605587E-003   78.988814070000004        6.2210373580455780E-002   2.7131173759698868E-002  -2.9004259034991264E-002   5.6070975959300995E-002
   5.2481000311672688E-003   78.988814070000004        6.8615540862083435E-002   3.0339524149894714E-002  -3.0324723571538925E-002   6.6754847764968872E-002
   6.9182999432086945E-003   78.988814070000004        7.6247781515121460E-002   3.4102857112884521E-002  -3.0979495495557785E-002   7.8994967043399811E-002
   9.1201001778244972E-003   78.988814070000004        8.5423685610294342E-002   3.8569256663322449E-002  -3.0621472746133804E-002   9.2887945473194122E-002
   1.2023000046610832E-002   78.988814070000004        9.6535086631774902E-002   4.3930776417255402E-002  -2.8797065839171410E-002  0.10848246514797211     
   1.5848999843001366E-002   78.988814070000004       0.11004799604415894        5.0430007278919220E-002  -2.4933034554123878E-002  0.12573815882205963     
   2.0893000066280365E-002   78.988814070000004       0.12650696933269501        5.8373343199491501E-002  -1.8329426646232605E-002  0.14449062943458557     
   2.7542000636458397E-002   78.988814070000004       0.14648990333080292        6.8125762045383453E-002  -8.1799840554594994E-003  0.16435714066028595     
   3.6308001726865768E-002   78.988814070000004       0.17053864896297455        8.0100499093532562E-002   6.3735023140907288E-003  0.18463270366191864     
   4.7862999141216278E-002   78.988814070000004       0.19898742437362671        9.4704747200012207E-002   2.6108089834451675E-002  0.20411616563796997     
   6.3096001744270325E-002   78.988814070000004       0.23169070482254028       0.11223699152469635        5.1497351378202438E-002  0.22091685235500336     
   8.3176001906394958E-002   78.988814070000004       0.26754140853881836       0.13266430795192719        8.2327298820018768E-002  0.23224276304244995     
  0.10000000149011612        78.988814070000004       0.29192760586738586       0.14757183194160461       0.10526390373706818       0.23493413627147675     
  0.12500000000000000        78.988814070000004       0.31972211599349976       0.16618777811527252       0.13419689238071442       0.23086981475353241     
  0.15000000596046448        78.988814070000004       0.33858966827392578       0.18078391253948212       0.15713812410831451       0.22012428939342499     
  0.17499999701976776        78.988814070000004       0.34969210624694824       0.19160266220569611       0.17451839148998260       0.20508262515068054     
  0.20000000298023224        78.988814070000004       0.35407960414886475       0.19890533387660980       0.18686713278293610       0.18748067319393158     
  0.22499999403953552        78.988814070000004       0.35271310806274414       0.20297026634216309       0.19473497569561005       0.16860780119895935     
  0.25000000000000000        78.988814070000004       0.34647497534751892       0.20408834517002106       0.19866073131561279       0.14942274987697601     
  0.27500000596046448        78.988814070000004       0.33617553114891052       0.20255817472934723       0.19915735721588135       0.13062898814678192     
  0.30000001192092896        78.988814070000004       0.32255733013153076       0.19868171215057373       0.19670620560646057       0.11272851377725601     
  0.32499998807907104        78.988814070000004       0.30629843473434448       0.19276040792465210       0.19175566732883453        9.6062980592250824E-002
  0.34999999403953552        78.988814070000004       0.28801548480987549       0.18509197235107422       0.18472136557102203        8.0846413969993591E-002
  0.37500000000000000        78.988814070000004       0.26826635003089905       0.17596738040447235       0.17598743736743927        6.7191958427429199E-002
  0.40000000596046448        78.988814070000004       0.24755252897739410       0.16566847264766693       0.16590796411037445        5.5134102702140808E-002
  0.42500001192092896        78.988814070000004       0.22632159292697906       0.15446573495864868       0.15480841696262360        4.4647213071584702E-002
  0.44999998807907104        78.988814070000004       0.20496958494186401       0.14261634647846222       0.14298698306083679        3.5661153495311737E-002
  0.47499999403953552        78.988814070000004       0.18384322524070740       0.13036258518695831       0.13071569800376892        2.8074264526367188E-002
  0.50000000000000000        78.988814070000004       0.16324223577976227       0.11793024092912674       0.11824139952659607        2.1764177829027176E-002
  0.52499997615814209        78.988814070000004       0.14342148602008820       0.10552740842103958       0.10578640550374985        1.6596691682934761E-002
  0.55000001192092896        78.988814070000004       0.12459323555231094        9.3343317508697510E-002   9.3549065291881561E-002   1.2432954274117947E-002
  0.57499998807907104        78.988814070000004       0.10692930221557617        8.1547349691390991E-002   8.1704162061214447E-002   9.1351661831140518E-003
  0.60000002384185791        78.988814070000004        9.0563222765922546E-002   7.0288218557834625E-002   7.0403136312961578E-002   6.5709715709090233E-003
  0.62500000000000000        78.988814070000004        7.5592420995235443E-002   5.9693284332752228E-002   5.9774287045001984E-002   4.6167150139808655E-003
  0.64999997615814209        78.988814070000004        6.2080331146717072E-002   4.9868006259202957E-002   4.9922849982976913E-002   3.1596953049302101E-003
  0.67500001192092896        78.988814070000004        5.0058603286743164E-002   4.0895543992519379E-002   4.0931120514869690E-002   2.0995726808905602E-003
  0.69999998807907104        78.988814070000004        3.9529241621494293E-002   3.2836526632308960E-002   3.2858543097972870E-002   1.3490427518263459E-003
  0.72500002384185791        78.988814070000004        3.0466850847005844E-002   2.5728976354002953E-002   2.5741899386048317E-002   8.3390739746391773E-004
  0.75000000000000000        78.988814070000004        2.2820854559540749E-002   1.9588410854339600E-002   1.9595544785261154E-002   4.9265305278822780E-004
  0.77499997615814209        78.988814070000004        1.6517799347639084E-002   1.4408137649297714E-002   1.4411801472306252E-002   2.7564473566599190E-004
  0.80000001192092896        78.988814070000004        1.1463716626167297E-002   1.0159772820770741E-002   1.0161503218114376E-002   1.4403721434064209E-004
  0.82499998807907104        78.988814070000004        7.5465552508831024E-003   6.7939772270619869E-003   6.7947288043797016E-003   6.8496832682285458E-005
  0.85000002384185791        78.988814070000004        4.6387282200157642E-003   4.2414604686200619E-003   4.2417915537953377E-003   2.7818843591376208E-005
  0.87500000000000000        78.988814070000004        2.5997962802648544E-003   2.4143001064658165E-003   2.4145159404724836E-003   7.5156617640459444E-006
  0.89999997615814209        78.988814070000004        1.2793689966201782E-003   1.2076456332579255E-003   1.2079025618731976E-003  -1.5609291494911304E-006
  0.92500001192092896        78.988814070000004        5.2034185500815511E-004   5.0195318181067705E-004   5.0232524517923594E-004  -4.5143265197111759E-006
  0.94999998807907104        78.988814070000004        1.6273728397209197E-004   1.6604203847236931E-004   1.6655259241815656E-004  -3.5810455756291049E-006
  0.97500002384185791        78.988814070000004        4.8774731112644076E-005   6.1647544498555362E-005   6.2275707023218274E-005   8.2295008496657829E-007
   1.0000000000000000        78.988814070000004        3.1270617910195142E-005   5.1691120461327955E-005   5.2361789130372927E-005   9.1810825324500911E-006
   9.9999997171806854E-010   101.28016350000000        2.9906553681939840E-003  -9.8273321054875851E-004  -1.1950354091823101E-003  -3.8969662273302674E-004
   1.3183000246996812E-009   101.28016350000000        3.1307339668273926E-003  -9.8571751732379198E-004  -1.2207304826006293E-003  -3.9844631101004779E-004
   1.7378000150003459E-009   101.28016350000000        3.2780321780592203E-003  -9.8659726791083813E-004  -1.2467270717024803E-003  -4.0747027378529310E-004
   2.2908999142146058E-009   101.28016350000000        3.4330226480960846E-003  -9.8514615092426538E-004  -1.2730665039271116E-003  -4.1680564754642546E-004
   3.0200000278313155E-009   101.28016350000000        3.5961100365966558E-003  -9.8111876286566257E-004  -1.2997830053791404E-003  -4.2648770613595843E-004
   3.9810998941902653E-009   101.28016350000000        3.7677590735256672E-003  -9.7425049170851707E-004  -1.3269275659695268E-003  -4.3655745685100555E-004
   5.2481001766579993E-009   101.28016350000000        3.9484729059040546E-003  -9.6425454830750823E-004  -1.3545657275244594E-003  -4.4706021435558796E-004
   6.9183001549788514E-009   101.28016350000000        4.1387681849300861E-003  -9.5082190819084644E-004  -1.3827754883095622E-003  -4.5804367982782423E-004
   9.1201002305751899E-009   101.28016350000000        4.3392074294388294E-003  -9.3361816834658384E-004  -1.4116546371951699E-003  -4.6955930883996189E-004
   1.2023000373062587E-008   101.28016350000000        4.5503997243940830E-003  -9.1228081146255136E-004  -1.4413234312087297E-003  -4.8166120541281998E-004
   1.5849000334355878E-008   101.28016350000000        4.7729052603244781E-003  -8.8642846094444394E-004  -1.4719140017405152E-003  -4.9439963186159730E-004
   2.0892999330612838E-008   101.28016350000000        5.0074509344995022E-003  -8.5563561879098415E-004  -1.5036042314022779E-003  -5.0783134065568447E-004
   2.7542000680114143E-008   101.28016350000000        5.2547175437211990E-003  -8.1945396959781647E-004  -1.5365923754870892E-003  -5.2200525533407927E-004
   3.6307998385609608E-008   101.28016350000000        5.5154925212264061E-003  -7.7739136759191751E-004  -1.5711220912635326E-003  -5.3696782561019063E-004
   4.7863000673942224E-008   101.28016350000000        5.7905293069779873E-003  -7.2893081232905388E-004  -1.6074692830443382E-003  -5.5275083286687732E-004
   6.3096003088958241E-008   101.28016350000000        6.0807093977928162E-003  -6.7350262543186545E-004  -1.6459698090329766E-003  -5.6937546469271183E-004
   8.3175997644957533E-008   101.28016350000000        6.3869124278426170E-003  -6.1050377553328872E-004  -1.6870090039446950E-003  -5.8683822862803936E-004
   1.0965000285523274E-007   101.28016350000000        6.7101549357175827E-003  -5.3926842520013452E-004  -1.7310485709458590E-003  -6.0510978801175952E-004
   1.4453999597208167E-007   101.28016350000000        7.0513351820409298E-003  -4.5912136556580663E-004  -1.7786002717912197E-003  -6.2411022372543812E-004
   1.9054999711443088E-007   101.28016350000000        7.4117537587881088E-003  -3.6925496533513069E-004  -1.8303090473636985E-003  -6.4372422639280558E-004
   2.5118998792095226E-007   101.28016350000000        7.7923703938722610E-003  -2.6890396839007735E-004  -1.8868600018322468E-003  -6.6374329617246985E-004
   3.3112999631157436E-007   101.28016350000000        8.1945145502686501E-003  -1.5716928464826196E-004  -1.9490927224978805E-003  -6.8388378713279963E-004
   4.3651999703797628E-007   101.28016350000000        8.6195338517427444E-003  -3.3099538995884359E-005  -2.0179669372737408E-003  -7.0374197093769908E-004
   5.7544002629583701E-007   101.28016350000000        9.0687731280922890E-003   1.0430019756313413E-004  -2.0945738069713116E-003  -7.2276213904842734E-004
   7.5857997217099182E-007   101.28016350000000        9.5437970012426376E-003   2.5613821344450116E-004  -2.1801912225782871E-003  -7.4020860483869910E-004
   9.9999999747524271E-007   101.28016350000000        1.0046185925602913E-002   4.2357901111245155E-004  -2.2762725129723549E-003  -7.5510988244786859E-004
   1.3182999509808724E-006   101.28016350000000        1.0577750392258167E-002   6.0791464056819677E-004  -2.3845084942877293E-003  -7.6620915206149220E-004
   1.7377999483869644E-006   101.28016350000000        1.1140141636133194E-002   8.1043405225500464E-004  -2.5067741516977549E-003  -7.7188829891383648E-004
   2.2909000563231530E-006   101.28016350000000        1.1735579930245876E-002   1.0326831834390759E-003  -2.6453114114701748E-003  -7.7009742381051183E-004
   3.0199998946045525E-006   101.28016350000000        1.2366084381937981E-002   1.2761944672092795E-003  -2.8025954961776733E-003  -7.5824651867151260E-004
   3.9810997805034276E-006   101.28016350000000        1.3033968396484852E-002   1.5426668105646968E-003  -2.9814753215759993E-003  -7.3309493018314242E-004
   5.2481000238913111E-006   101.28016350000000        1.3741775415837765E-002   1.8339502857998013E-003  -3.1852000392973423E-003  -6.9060677196830511E-004
   6.9183001869532745E-006   101.28016350000000        1.4492198824882507E-002   2.1520145237445831E-003  -3.4174332395195961E-003  -6.2579143559560180E-004
   9.1201000032015145E-006   101.28016350000000        1.5288234688341618E-002   2.4990139063447714E-003  -3.6823337431997061E-003  -5.3250131895765662E-004
   1.2022999726468697E-005   101.28016350000000        1.6133207827806473E-002   2.8773040976375341E-003  -3.9846058934926987E-003  -4.0319553227163851E-004
   1.5849000192247331E-005   101.28016350000000        1.7030430957674980E-002   3.2892816234380007E-003  -4.3293959461152554E-003  -2.2874546993989497E-004
   2.0892999600619078E-005   101.28016350000000        1.7984122037887573E-002   3.7377981934696436E-003  -4.7226538881659508E-003   2.0231823327776510E-006
   2.7542000680114143E-005   101.28016350000000        1.8998602405190468E-002   4.2257960885763168E-003  -5.1708486862480640E-003   3.0253670411184430E-004
   3.6307999835116789E-005   101.28016350000000        2.0079014822840691E-002   4.7566276043653488E-003  -5.6812334805727005E-003   6.8902509519830346E-004
   4.7862999053904787E-005   101.28016350000000        2.1230837330222130E-002   5.3338129073381424E-003  -6.2615899369120598E-003   1.1808017734438181E-003
   6.3095998484641314E-005   101.28016350000000        2.2460704669356346E-002   5.9614181518554688E-003  -6.9205076433718204E-003   1.8010247731581330E-003
   8.3175997133366764E-005   101.28016350000000        2.3776050657033920E-002   6.6438536159694195E-003  -7.6670516282320023E-003   2.5770668871700764E-003
   1.0964999819407240E-004   101.28016350000000        2.5185942649841309E-002   7.3862611316144466E-003  -8.5109481588006020E-003   3.5414828453212976E-003
   1.4453999756369740E-004   101.28016350000000        2.6700288057327271E-002   8.1940395757555962E-003  -9.4616990536451340E-003   4.7319452278316021E-003
   1.9054999575018883E-004   101.28016350000000        2.8332557529211044E-002   9.0742195025086403E-003  -1.0529662482440472E-002   6.1937454156577587E-003
   2.5119000929407775E-004   101.28016350000000        3.0097017064690590E-002   1.0033882223069668E-002  -1.1723436415195465E-002   7.9778572544455528E-003
   3.3112999517470598E-004   101.28016350000000        3.2012652605772018E-002   1.1082144454121590E-002  -1.3051170855760574E-002   1.0144423693418503E-002
   4.3652000022120774E-004   101.28016350000000        3.4102562814950943E-002   1.2229676358401775E-002  -1.4518511481583118E-002   1.2762208469212055E-002
   5.7544000446796417E-004   101.28016350000000        3.6395058035850525E-002   1.3489086180925369E-002  -1.6126990318298340E-002   1.5908824279904366E-002
   7.5857999036088586E-004   101.28016350000000        3.8926418870687485E-002   1.4876192435622215E-002  -1.7872788012027740E-002   1.9672621041536331E-002
   1.0000000474974513E-003   101.28016350000000        4.1742056608200073E-002   1.6410337761044502E-002  -1.9743256270885468E-002   2.4151489138603210E-002
   1.3183000264689326E-003   101.28016350000000        4.4900462031364441E-002   1.8116213381290436E-002  -2.1713962778449059E-002   2.9454307630658150E-002
   1.7377999611198902E-003   101.28016350000000        4.8474524170160294E-002   2.0024202764034271E-002  -2.3742329329252243E-002   3.5696074366569519E-002
   2.2909000981599092E-003   101.28016350000000        5.2560660988092422E-002   2.2174922749400139E-002  -2.5763779878616333E-002   4.3003674596548080E-002
   3.0199999455362558E-003   101.28016350000000        5.7279881089925766E-002   2.4619508534669876E-002  -2.7680559083819389E-002   5.1504336297512054E-002
   3.9810999296605587E-003   101.28016350000000        6.2788158655166626E-002   2.7425011619925499E-002  -2.9352903366088867E-002   6.1326008290052414E-002
   5.2481000311672688E-003   101.28016350000000        6.9284886121749878E-002   3.0679134652018547E-002  -3.0585652217268944E-002   7.2589404881000519E-002
   6.9182999432086945E-003   101.28016350000000        7.7022045850753784E-002   3.4495994448661804E-002  -3.1112635508179665E-002   8.5395485162734985E-002
   9.1201001778244972E-003   101.28016350000000        8.6315818130970001E-002   3.9024285972118378E-002  -3.0579859390854836E-002   9.9811434745788574E-002
   1.2023000046610832E-002   101.28016350000000        9.7555860877037048E-002   4.4456146657466888E-002  -2.8528252616524696E-002  0.11584722250699997     
   1.5848999843001366E-002   101.28016350000000       0.11120299994945526        5.1033157855272293E-002  -2.4382468312978745E-002  0.13341303169727325     
   2.0893000066280365E-002   101.28016350000000       0.12779206037521362        5.9058900922536850E-002  -1.7446206882596016E-002  0.15228413045406342     
   2.7542000636458397E-002   101.28016350000000       0.14788430929183960        6.8892441689968109E-002  -6.9265314377844334E-003  0.17200718820095062     
   3.6308001726865768E-002   101.28016350000000       0.17199541628360748        8.0936327576637268E-002   8.0075040459632874E-003  0.19180071353912354     
   4.7862999141216278E-002   101.28016350000000       0.20042085647583008        9.5579966902732849E-002   2.8086842969059944E-002  0.21039114892482758     
   6.3096001744270325E-002   101.28016350000000       0.23296202719211578       0.11309436708688736        5.3717035800218582E-002  0.22583872079849243     
   8.3176001906394958E-002   101.28016350000000       0.26844626665115356       0.13340741395950317        8.4595248103141785E-002  0.23535919189453125     
  0.10000000149011612        101.28016350000000       0.29244038462638855       0.14816069602966309       0.10740794986486435       0.23664505779743195     
  0.12500000000000000        101.28016350000000       0.31957489252090454       0.16647960245609283       0.13597919046878815       0.23077572882175446     
  0.15000000596046448        101.28016350000000       0.33774814009666443       0.18072745203971863       0.15843373537063599       0.21860225498676300     
  0.17499999701976776        101.28016350000000       0.34816750884056091       0.19117271900177002       0.17526976764202118       0.20250092446804047     
  0.20000000298023224        101.28016350000000       0.35191416740417480       0.19809688627719879       0.18706189095973969       0.18417222797870636     
  0.22499999403953552        101.28016350000000       0.34996995329856873       0.20179411768913269       0.19439117610454559       0.16485923528671265     
  0.25000000000000000        101.28016350000000       0.34323075413703918       0.20256756246089935       0.19781678915023804       0.14547121524810791     
  0.27500000596046448        101.28016350000000       0.33251476287841797       0.20072521269321442       0.19786474108695984       0.12666335701942444     
  0.30000001192092896        101.28016350000000       0.31856811046600342       0.19657592475414276       0.19502440094947815       0.10889303684234619     
  0.32499998807907104        101.28016350000000       0.30206918716430664       0.19042597711086273       0.18974830210208893        9.2462100088596344E-002
  0.34999999403953552        101.28016350000000       0.28363224864006042       0.18257604539394379       0.18245351314544678        7.7550187706947327E-002
  0.37500000000000000        101.28016350000000       0.26381081342697144       0.17331850528717041       0.17352348566055298        6.4241603016853333E-002
  0.40000000596046448        101.28016350000000       0.24310050904750824       0.16293518245220184       0.16331006586551666        5.2547305822372437E-002
  0.42500001192092896        101.28016350000000       0.22194191813468933       0.15169537067413330       0.15213532745838165        4.2423192411661148E-002
  0.44999998807907104        101.28016350000000       0.20072323083877563       0.13985401391983032       0.14029312133789062        3.3785160630941391E-002
  0.47499999403953552        101.28016350000000       0.17978282272815704       0.12765026092529297       0.12805052101612091        2.6521600782871246E-002
  0.50000000000000000        101.28016350000000       0.15941169857978821       0.11530604958534241       0.11564889550209045        2.0503651350736618E-002
  0.52499997615814209        101.28016350000000       0.13985599577426910       0.10302501171827316       0.10330473631620407        1.5593510121107101E-002
  0.55000001192092896        101.28016350000000       0.12131925672292709        9.0991444885730743E-002   9.1210357844829559E-002   1.1651081033051014E-002
  0.57499998807907104        101.28016350000000       0.10396485030651093        7.9369455575942993E-002   7.9534344375133514E-002   8.5391737520694733E-003
  0.60000002384185791        101.28016350000000        8.7918214499950409E-002   6.8302273750305176E-002   6.8421959877014160E-002   6.1274287290871143E-003
  0.62500000000000000        101.28016350000000        7.3269151151180267E-002   5.7911675423383713E-002   5.7995356619358063E-002   4.2951521463692188E-003
  0.64999997615814209        101.28016350000000        6.0074068605899811E-002   4.8297539353370667E-002   4.8353809863328934E-002   2.9332139529287815E-003
  0.67500001192092896        101.28016350000000        4.8358257859945297E-002   3.9537604898214340E-002   3.9573885500431061E-002   1.9451378611847758E-003
  0.69999998807907104        101.28016350000000        3.8118135184049606E-002   3.1687311828136444E-002   3.1709648668766022E-002   1.2475254479795694E-003
  0.72500002384185791        101.28016350000000        2.9323533177375793E-002   2.4779872968792915E-002   2.4792918935418129E-002   7.6992448884993792E-004
  0.75000000000000000        101.28016350000000        2.1919995546340942E-002   1.8826454877853394E-002   1.8833627924323082E-002   4.5425805728882551E-004
  0.77499997615814209        101.28016350000000        1.5831129625439644E-002   1.3816616497933865E-002   1.3820287771522999E-002   2.5391764938831329E-004
  0.80000001192092896        101.28016350000000        1.0961007326841354E-002   9.7189014777541161E-003   9.7206309437751770E-003   1.3261550338938832E-004
  0.82499998807907104        101.28016350000000        7.1966443210840225E-003   6.4817019738256931E-003   6.4824535511434078E-003   6.3085353758651763E-005
  0.85000002384185791        101.28016350000000        4.4105714187026024E-003   4.0343585424125195E-003   4.0346919558942318E-003   2.5709616238600574E-005
  0.87500000000000000        101.28016350000000        2.4635503068566322E-003   2.2885845974087715E-003   2.2888032253831625E-003   7.1419203777622897E-006
  0.89999997615814209        101.28016350000000        1.2074949918314815E-003   1.1402746895328164E-003   1.1405324330553412E-003  -1.0188291525992099E-006
  0.92500001192092896        101.28016350000000        4.8873492050915956E-004   4.7184628783725202E-004   4.7221413115039468E-004  -3.4598913316585822E-006
  0.94999998807907104        101.28016350000000        1.5187692770268768E-004   1.5540797903668135E-004   1.5590536349918693E-004  -2.2638685095444089E-006
  0.97500002384185791        101.28016350000000        4.4896667532157153E-005   5.7425942941335961E-005   5.8027660998050123E-005   2.1152613953745458E-006
   1.0000000000000000        101.28016350000000        2.7535756089491770E-005   4.7090397856663913E-005   4.7717210691189393E-005   1.0000911061069928E-005
   9.9999997171806854E-010   129.86233089999999        3.0002128332853317E-003  -9.8258757498115301E-004  -1.1963003780692816E-003  -4.2037037201225758E-004
   1.3183000246996812E-009   129.86233089999999        3.1407922506332397E-003  -9.8540994804352522E-004  -1.2220094213262200E-003  -4.2983566527254879E-004
   1.7378000150003459E-009   129.86233089999999        3.2886199187487364E-003  -9.8611135035753250E-004  -1.2480233563110232E-003  -4.3960046605207026E-004
   2.2908999142146058E-009   129.86233089999999        3.4441703464835882E-003  -9.8446395713835955E-004  -1.2743845582008362E-003  -4.4970423914492130E-004
   3.0200000278313155E-009   129.86233089999999        3.6078505218029022E-003  -9.8022120073437691E-004  -1.3011285336688161E-003  -4.6018403372727334E-004
   3.9810998941902653E-009   129.86233089999999        3.7801263388246298E-003  -9.7311666468158364E-004  -1.3283079024404287E-003  -4.7108263242989779E-004
   5.2481001766579993E-009   129.86233089999999        3.9615039713680744E-003  -9.6286193002015352E-004  -1.3559905346482992E-003  -4.8244680510833859E-004
   6.9183001549788514E-009   129.86233089999999        4.1525010019540787E-003  -9.4914634246379137E-004  -1.3842566404491663E-003  -4.9432518426328897E-004
   9.1201002305751899E-009   129.86233089999999        4.3536843731999397E-003  -9.3163351994007826E-004  -1.4132073847576976E-003  -5.0676940008997917E-004
   1.2023000373062587E-008   129.86233089999999        4.5656645670533180E-003  -9.0995890786871314E-004  -1.4429662842303514E-003  -5.1983282901346684E-004
   1.5849000334355878E-008   129.86233089999999        4.7890050336718559E-003  -8.8373903417959809E-004  -1.4736700104549527E-003  -5.3356325952336192E-004
   2.0892999330612838E-008   129.86233089999999        5.0244349986314774E-003  -8.5254589794203639E-004  -1.5055018011480570E-003  -5.4801366059109569E-004
   2.7542000680114143E-008   129.86233089999999        5.2726389840245247E-003  -8.1592868082225323E-004  -1.5386659651994705E-003  -5.6322629097849131E-004
   3.6307998385609608E-008   129.86233089999999        5.5344076827168465E-003  -7.7339255949482322E-004  -1.5734138432890177E-003  -5.7923811255022883E-004
   4.7863000673942224E-008   129.86233089999999        5.8104991912841797E-003  -7.2441762313246727E-004  -1.6100301872938871E-003  -5.9606734430417418E-004
   6.3096003088958241E-008   129.86233089999999        6.1017973348498344E-003  -6.6843099193647504E-004  -1.6488614492118359E-003  -6.1371660558506846E-004
   8.3175997644957533E-008   129.86233089999999        6.4091878011822701E-003  -6.0482625849545002E-004  -1.6903056530281901E-003  -6.3215743284672499E-004
   1.0965000285523274E-007   129.86233089999999        6.7336908541619778E-003  -5.3293391829356551E-004  -1.7348390538245440E-003  -6.5132806776091456E-004
   1.4453999597208167E-007   129.86233089999999        7.0762098766863346E-003  -4.5207492075860500E-004  -1.7829909920692444E-003  -6.7110598320141435E-004
   1.9054999711443088E-007   129.86233089999999        7.4380515143275261E-003  -3.6143703619018197E-004  -1.8354272469878197E-003  -6.9132220232859254E-004
   2.5118998792095226E-007   129.86233089999999        7.8201815485954285E-003  -2.6025075931102037E-004  -1.8928566714748740E-003  -7.1169936563819647E-004
   3.3112999631157436E-007   129.86233089999999        8.2239350304007530E-003  -1.4761183410882950E-004  -1.9561473745852709E-003  -7.3186802910640836E-004
   4.3651999703797628E-007   129.86233089999999        8.6506698280572891E-003  -2.2563346647075377E-005  -2.0262917969375849E-003  -7.5131718767806888E-004
   5.7544002629583701E-007   129.86233089999999        9.1017354279756546E-003   1.1589538917178288E-004  -2.1044190507382154E-003  -7.6935882680118084E-004
   7.5857997217099182E-007   129.86233089999999        9.5787076279520988E-003   2.6887928834185004E-004  -2.1918518468737602E-003  -7.8509416198357940E-004
   9.9999999747524271E-007   129.86233089999999        1.0083177126944065E-002   4.3755988008342683E-004  -2.2900945041328669E-003  -7.9735281178727746E-004
   1.3182999509808724E-006   129.86233089999999        1.0616966523230076E-002   6.2323728343471885E-004  -2.4008967448025942E-003  -8.0463540507480502E-004
   1.7377999483869644E-006   129.86233089999999        1.1181739158928394E-002   8.2720851060003042E-004  -2.5261996779590845E-003  -8.0503313802182674E-004
   2.2909000563231530E-006   129.86233089999999        1.1779731139540672E-002   1.0510297724977136E-003  -2.6683229953050613E-003  -7.9614249989390373E-004
   3.0199998946045525E-006   129.86233089999999        1.2412979267537594E-002   1.2962438631802797E-003  -2.8298271354287863E-003  -7.7495403820648789E-004
   3.9810997805034276E-006   129.86233089999999        1.3083816505968571E-002   1.5645617386326194E-003  -3.0136583372950554E-003  -7.3772628093138337E-004
   5.2481000238913111E-006   129.86233089999999        1.3794813305139542E-002   1.8578472081571817E-003  -3.2231742516160011E-003  -6.7982939071953297E-004
   6.9183001869532745E-006   129.86233089999999        1.4548689126968384E-002   2.1780855022370815E-003  -3.4621572121977806E-003  -5.9557362692430615E-004
   9.1201000032015145E-006   129.86233089999999        1.5348473563790321E-002   2.5274485815316439E-003  -3.7348968908190727E-003  -4.7799051390029490E-004
   1.2022999726468697E-005   129.86233089999999        1.6197534278035164E-002   2.9083131812512875E-003  -4.0462384931743145E-003  -3.1857902649790049E-004
   1.5849000192247331E-005   129.86233089999999        1.7099231481552124E-002   3.3230988774448633E-003  -4.4014751911163330E-003  -1.0711144568631425E-004
   2.0892999600619078E-005   129.86233089999999        1.8057839944958687E-002   3.7746862508356571E-003  -4.8067136667668819E-003   1.6887469973880798E-004
   2.7542000680114143E-005   129.86233089999999        1.9077755510807037E-002   4.2660506442189217E-003  -5.2685765549540520E-003   5.2426516776904464E-004
   3.6307999835116789E-005   129.86233089999999        2.0164204761385918E-002   4.8005837015807629E-003  -5.7944711297750473E-003   9.7696355078369379E-004
   4.7862999053904787E-005   129.86233089999999        2.1322773769497871E-002   5.3818523883819580E-003  -6.3923127017915249E-003   1.5481496229767799E-003
   6.3095998484641314E-005   129.86233089999999        2.2560223937034607E-002   6.0139801353216171E-003  -7.0708054117858410E-003   2.2630884777754545E-003
   8.3175997133366764E-005   129.86233089999999        2.3884149268269539E-002   6.7014461383223534E-003  -7.8390827402472496E-003   3.1514668371528387E-003
   1.0964999819407240E-004   129.86233089999999        2.5303808972239494E-002   7.4494755826890469E-003  -8.7068835273385048E-003   4.2483978904783726E-003
   1.4453999756369740E-004   129.86233089999999        2.6829341426491737E-002   8.2635683938860893E-003  -9.6836211159825325E-003   5.5942321196198463E-003
   1.9054999575018883E-004   129.86233089999999        2.8474515303969383E-002   9.1508813202381134E-003  -1.0779470205307007E-002   7.2372527793049812E-003
   2.5119000929407775E-004   129.86233089999999        3.0253937467932701E-002   1.0118645615875721E-002  -1.2002648785710335E-002   9.2313233762979507E-003
   3.3112999517470598E-004   129.86233089999999        3.2187022268772125E-002   1.1176166124641895E-002  -1.3360735960304737E-002   1.1639635078608990E-002
   4.3652000022120774E-004   129.86233089999999        3.4297388046979904E-002   1.2334341183304787E-002  -1.4858528971672058E-002   1.4533854089677334E-002
   5.7544000446796417E-004   129.86233089999999        3.6613948643207550E-002   1.3606058433651924E-002  -1.6496354714035988E-002   1.7994143068790436E-002
   7.5857999036088586E-004   129.86233089999999        3.9173733443021774E-002   1.5007472597062588E-002  -1.8268767744302750E-002   2.2110961377620697E-002
   1.0000000474974513E-003   129.86233089999999        4.2023003101348877E-002   1.6558339819312096E-002  -2.0160967484116554E-002   2.6983419433236122E-002
   1.3183000264689326E-003   129.86233089999999        4.5221257954835892E-002   1.8283842131495476E-002  -2.2145755589008331E-002   3.2720480114221573E-002
   1.7377999611198902E-003   129.86233089999999        4.8842504620552063E-002   2.0214937627315521E-002  -2.4177070707082748E-002   3.9435282349586487E-002
   2.2909000981599092E-003   129.86233089999999        5.2984427660703659E-002   2.2392934188246727E-002  -2.6186071336269379E-002   4.7250866889953613E-002
   3.0199999455362558E-003   129.86233089999999        5.7769332081079483E-002   2.4869728833436966E-002  -2.8069907799363136E-002   5.6287247687578201E-002
   3.9810999296605587E-003   129.86233089999999        6.3354447484016418E-002   2.7713218703866005E-002  -2.9682945460081100E-002   6.6661283373832703E-002
   5.2481000311672688E-003   129.86233089999999        6.9940216839313507E-002   3.1011970713734627E-002  -3.0823532491922379E-002   7.8477613627910614E-002
   6.9182999432086945E-003   129.86233089999999        7.7779106795787811E-002   3.4880887717008591E-002  -3.1218778342008591E-002   9.1814868152141571E-002
   9.1201001778244972E-003   129.86233089999999        8.7186783552169800E-002   3.9469212293624878E-002  -3.0508423224091530E-002  0.10671047121286392     
   1.2023000046610832E-002   129.86233089999999        9.8550587892532349E-002   4.4969048351049423E-002  -2.8228746727108955E-002  0.12313599884510040     
   1.5848999843001366E-002   129.86233089999999       0.11232608556747437        5.1620896905660629E-002  -2.3803258314728737E-002  0.14095352590084076     
   2.0893000066280365E-002   129.86233089999999       0.12903839349746704        5.9725429862737656E-002  -1.6540383920073509E-002  0.15988065302371979     
   2.7542000636458397E-002   129.86233089999999       0.14923235774040222        6.9635793566703796E-002  -5.6614642962813377E-003  0.17939811944961548     
   3.6308001726865768E-002   129.86233089999999       0.17339797317981720        8.1743940711021423E-002   9.6366247162222862E-003  0.19865474104881287     
   4.7862999141216278E-002   129.86233089999999       0.20179308950901031        9.6421860158443451E-002   3.0039055272936821E-002  0.21631401777267456     
   6.3096001744270325E-002   129.86233089999999       0.23416796326637268       0.11391382664442062        5.5885206907987595E-002  0.23039858043193817     
   8.3176001906394958E-002   129.86233089999999       0.26928722858428955       0.13410992920398712        8.6787410080432892E-002  0.23814383149147034     
  0.10000000149011612        129.86233089999999       0.29289549589157104       0.14870937168598175       0.10946355015039444       0.23807115852832794     
  0.12500000000000000        129.86233089999999       0.31938552856445312       0.16673561930656433       0.13766553997993469       0.23048309981822968     
  0.15000000596046448        129.86233089999999       0.33688527345657349       0.18064324557781219       0.15963670611381531       0.21697227656841278     
  0.17499999701976776        129.86233089999999       0.34664553403854370       0.19072596728801727       0.17593967914581299       0.19989585876464844     
  0.20000000298023224        129.86233089999999       0.34977692365646362       0.19728460907936096       0.18719173967838287       0.18091352283954620     
  0.22499999403953552        129.86233089999999       0.34728080034255981       0.20062842965126038       0.19400237500667572       0.16121946275234222     
  0.25000000000000000        129.86233089999999       0.34006553888320923       0.20107220113277435       0.19694934785366058       0.14167290925979614     
  0.27500000596046448        129.86233089999999       0.32895633578300476       0.19893267750740051       0.19657054543495178       0.12288141995668411     
  0.30000001192092896        129.86233089999999       0.31470227241516113       0.19452515244483948       0.19336229562759399       0.10525906831026077     
  0.32499998807907104        129.86233089999999       0.29798153042793274       0.18816027045249939       0.18778058886528015        8.9069679379463196E-002
  0.34999999403953552        129.86233089999999       0.27940574288368225       0.18014129996299744       0.18024335801601410        7.4460469186306000E-002
  0.37500000000000000        129.86233089999999       0.25952386856079102       0.17076171934604645       0.17113301157951355        6.1488818377256393E-002
  0.40000000596046448        129.86233089999999       0.23882557451725006       0.16030313074588776       0.16079890727996826        5.0144076347351074E-002
  0.42500001192092896        129.86233089999999       0.21774445474147797       0.14903345704078674       0.14955957233905792        4.0365323424339294E-002
  0.44999998807907104        129.86233089999999       0.19666096568107605       0.13720530271530151       0.13770452141761780        3.2055974006652832E-002
  0.47499999403953552        129.86233089999999       0.17590530216693878       0.12505462765693665       0.12549591064453125        2.5095710530877113E-002
  0.50000000000000000        129.86233089999999       0.15576003491878510       0.11279956996440887       0.11316967755556107        1.9350163638591766E-002
  0.52499997615814209        129.86233089999999       0.13646280765533447       0.10063933581113815       0.10093667358160019        1.4678684063255787E-002
  0.55000001192092896        129.86233089999999       0.11820879578590393        8.8753409683704376E-002   8.8983334600925446E-002   1.0940476320683956E-002
  0.57499998807907104        129.86233089999999       0.10115326195955276        7.7300794422626495E-002   7.7472321689128876E-002   7.9992944374680519E-003
  0.60000002384185791        129.86233089999999        8.5413917899131775E-002   6.6419422626495361E-002   6.6542923450469971E-002   5.7269446551799774E-003
  0.62500000000000000        129.86233089999999        7.1073323488235474E-002   5.6225702166557312E-002   5.6311465799808502E-002   4.0057278238236904E-003
  0.64999997615814209        129.86233089999999        5.8181256055831909E-002   4.6814203262329102E-002   4.6871531754732132E-002   2.7300005313009024E-003
  0.67500001192092896        129.86233089999999        4.6757027506828308E-002   3.8257505744695663E-002   3.8294278085231781E-002   1.8069881480187178E-003
  0.69999998807907104        129.86233089999999        3.6791838705539703E-002   3.0606167390942574E-002   3.0628697946667671E-002   1.1569783091545105E-003
  0.72500002384185791        129.86233089999999        2.8251098468899727E-002   2.3888867348432541E-002   2.3901972919702530E-002   7.1301474235951900E-004
  0.75000000000000000        129.86233089999999        2.1076790988445282E-002   1.8112733960151672E-002   1.8119914457201958E-002   4.2019734974019229E-004
  0.77499997615814209        129.86233089999999        1.5189872123301029E-002   1.3263852335512638E-002   1.3267516158521175E-002   2.3469117877539247E-004
  0.80000001192092896        129.86233089999999        1.0492703877389431E-002   9.3079684302210808E-003   9.3096904456615448E-003   1.2253368913661689E-004
  0.82499998807907104        129.86233089999999        6.8715652450919151E-003   6.1914436519145966E-003   6.1921929009258747E-003   5.8323737903265283E-005
  0.85000002384185791        129.86233089999999        4.1992464102804661E-003   3.8424530066549778E-003   3.8427871186286211E-003   2.3864600734668784E-005
  0.87500000000000000        129.86233089999999        2.3377868346869946E-003   2.1724973339587450E-003   2.1727175917476416E-003   6.8232416197133716E-006
  0.89999997615814209        129.86233089999999        1.1414097389206290E-003   1.0783043690025806E-003   1.0785619961097836E-003  -5.4403869853558717E-007
  0.92500001192092896        129.86233089999999        4.5979785500094295E-004   4.4426220119930804E-004   4.4462445657700300E-004  -2.5624260615586536E-006
  0.94999998807907104        129.86233089999999        1.4196340634953231E-004   1.4567613834515214E-004   1.4615883992519230E-004  -1.1830780977106770E-006
  0.97500002384185791        129.86233089999999        4.1339848394272849E-005   5.3521838708547875E-005   5.4095813538879156E-005   3.1060405945027014E-006
   1.0000000000000000        129.86233089999999        2.4138636945281178E-005   4.2860079702222720E-005   4.3442520109238103E-005   1.0493074114492629E-005
   9.9999997171806854E-010   166.51064149999999        3.0095430556684732E-003  -9.8243390675634146E-004  -1.1975066736340523E-003  -4.5128230703994632E-004
   1.3183000246996812E-009   166.51064149999999        3.1506111845374107E-003  -9.8509783856570721E-004  -1.2232296867296100E-003  -4.6146934619173408E-004
   1.7378000150003459E-009   166.51064149999999        3.2989559695124626E-003  -9.8562450148165226E-004  -1.2492609675973654E-003  -4.7198083484545350E-004
   2.2908999142146058E-009   166.51064149999999        3.4550535492599010E-003  -9.8378490656614304E-004  -1.2756441719830036E-003  -4.8285824595950544E-004
   3.0200000278313155E-009   166.51064149999999        3.6193123087286949E-003  -9.7933108918368816E-004  -1.3024162035435438E-003  -4.9413996748626232E-004
   3.9810998941902653E-009   166.51064149999999        3.7922004703432322E-003  -9.7199517767876387E-004  -1.3296317774802446E-003  -5.0587003352120519E-004
   5.2481001766579993E-009   166.51064149999999        3.9742258377373219E-003  -9.6148706506937742E-004  -1.3573606265708804E-003  -5.1809608703479171E-004
   6.9183001549788514E-009   166.51064149999999        4.1659092530608177E-003  -9.4749440904706717E-004  -1.3856858713552356E-003  -5.3086673142388463E-004
   9.1201002305751899E-009   166.51064149999999        4.3678190559148788E-003  -9.2967902310192585E-004  -1.4147115871310234E-003  -5.4423295659944415E-004
   1.2023000373062587E-008   166.51064149999999        4.5805689878761768E-003  -9.0767419897019863E-004  -1.4445653650909662E-003  -5.5824610171839595E-004
   1.5849000334355878E-008   166.51064149999999        4.8047243617475033E-003  -8.8109448552131653E-004  -1.4753886498510838E-003  -5.7294982252642512E-004
   2.0892999330612838E-008   166.51064149999999        5.0410181283950806E-003  -8.4950949531048536E-004  -1.5073699178174138E-003  -5.8839144185185432E-004
   2.7542000680114143E-008   166.51064149999999        5.2901380695402622E-003  -8.1246602348983288E-004  -1.5407205792143941E-003  -6.0460425447672606E-004
   3.6307998385609608E-008   166.51064149999999        5.5528781376779079E-003  -7.6946639455854893E-004  -1.5756994253024459E-003  -6.2161305686458945E-004
   4.7863000673942224E-008   166.51064149999999        5.8299992233514786E-003  -7.1998802013695240E-004  -1.6126011032611132E-003  -6.3941878033801913E-004
   6.3096003088958241E-008   166.51064149999999        6.1223907396197319E-003  -6.6345487721264362E-004  -1.6517831245437264E-003  -6.5800169249996543E-004
   8.3175997644957533E-008   166.51064149999999        6.4309407025575638E-003  -5.9925724053755403E-004  -1.6936566680669785E-003  -6.7730346927419305E-004
   1.0965000285523274E-007   166.51064149999999        6.7566754296422005E-003  -5.2672188030555844E-004  -1.7387138213962317E-003  -6.9722422631457448E-004
   1.4453999597208167E-007   166.51064149999999        7.1005029603838921E-003  -4.4516619527712464E-004  -1.7875020857900381E-003  -7.1759195998311043E-004
   1.9054999711443088E-007   166.51064149999999        7.4637359939515591E-003  -3.5377329913899302E-004  -1.8407093593850732E-003  -7.3817616794258356E-004
   2.5118998792095226E-007   166.51064149999999        7.8473445028066635E-003  -2.5176958297379315E-004  -1.8990694079548120E-003  -7.5862131780013442E-004
   3.3112999631157436E-007   166.51064149999999        8.2526719197630882E-003  -1.3824572670273483E-004  -1.9634799100458622E-003  -7.7846134081482887E-004
   4.3651999703797628E-007   166.51064149999999        8.6810821667313576E-003  -1.2239375791978091E-005  -2.0349682308733463E-003  -7.9706549877300858E-004
   5.7544002629583701E-007   166.51064149999999        9.1339349746704102E-003   1.2725582928396761E-004  -2.1147027146071196E-003  -8.1359897740185261E-004
   7.5857997217099182E-007   166.51064149999999        9.6128126606345177E-003   2.8136128094047308E-004  -2.2040528710931540E-003  -8.2698342157527804E-004
   9.9999999747524271E-007   166.51064149999999        1.0119317099452019E-002   4.5125544420443475E-004  -2.3045751731842756E-003  -8.3583098603412509E-004
   1.3182999509808724E-006   166.51064149999999        1.0655282996594906E-002   6.3824630342423916E-004  -2.4180808104574680E-003  -8.3837838610634208E-004
   1.7377999483869644E-006   166.51064149999999        1.1222385801374912E-002   8.4363890346139669E-004  -2.5465791113674641E-003  -8.3240296225994825E-004
   2.2909000563231530E-006   166.51064149999999        1.1822878383100033E-002   1.0689995251595974E-003  -2.6924691628664732E-003  -8.1512081669643521E-004
   3.0199998946045525E-006   166.51064149999999        1.2458813376724720E-002   1.3158810324966908E-003  -2.8583991806954145E-003  -7.8307429794222116E-004
   3.9810997805034276E-006   166.51064149999999        1.3132544234395027E-002   1.5860064886510372E-003  -3.0474134255200624E-003  -7.3198997415602207E-004
   5.2481000238913111E-006   166.51064149999999        1.3846666552126408E-002   1.8812533235177398E-003  -3.2629796769469976E-003  -6.5660994732752442E-004
   6.9183001869532745E-006   166.51064149999999        1.4603926800191402E-002   2.2036216687411070E-003  -3.5089999437332153E-003  -5.5051018716767430E-004
   9.1201000032015145E-006   166.51064149999999        1.5407389029860497E-002   2.5553018786013126E-003  -3.7898938171565533E-003  -4.0586406248621643E-004
   1.2022999726468697E-005   166.51064149999999        1.6260461881756783E-002   2.9386903624981642E-003  -4.1106473654508591E-003  -2.1317311620805413E-004
   1.5849000192247331E-005   166.51064149999999        1.7166551202535629E-002   3.3562299795448780E-003  -4.4766957871615887E-003   3.8924823456909508E-005
   2.0892999600619078E-005   166.51064149999999        1.8129991367459297E-002   3.8108299486339092E-003  -4.8942989669740200E-003   3.6421490949578583E-004
   2.7542000680114143E-005   166.51064149999999        1.9155248999595642E-002   4.3054977431893349E-003  -5.3702262230217457E-003   7.7907065860927105E-004
   3.6307999835116789E-005   166.51064149999999        2.0247636362910271E-002   4.8436652868986130E-003  -5.9120282530784607E-003   1.3030907139182091E-003
   4.7862999053904787E-005   166.51064149999999        2.1412843838334084E-002   5.4289447143673897E-003  -6.5277405083179474E-003   1.9593301694840193E-003
   6.3095998484641314E-005   166.51064149999999        2.2657761350274086E-002   6.0655162669718266E-003  -7.2261621244251728E-003   2.7751552406698465E-003
   8.3175997133366764E-005   166.51064149999999        2.3990135639905930E-002   6.7579266615211964E-003  -8.0164726823568344E-003   3.7825384642928839E-003
   1.0964999819407240E-004   166.51064149999999        2.5419419631361961E-002   7.5114853680133820E-003  -8.9083965867757797E-003   5.0190980546176434E-003
   1.4453999756369740E-004   166.51064149999999        2.6955978944897652E-002   8.3317887037992477E-003  -9.9112223833799362E-003   6.5277698449790478E-003
   1.9054999575018883E-004   166.51064149999999        2.8613870963454247E-002   9.2261210083961487E-003  -1.1034897528588772E-002   8.3596976473927498E-003
   2.5119000929407775E-004   166.51064149999999        3.0408039689064026E-002   1.0201859287917614E-002  -1.2287215329706669E-002   1.0571447201073170E-002
   3.3112999517470598E-004   166.51064149999999        3.2358318567276001E-002   1.1268492788076401E-002  -1.3675131835043430E-002   1.3229006901383400E-002
   4.3652000022120774E-004   166.51064149999999        3.4488826990127563E-002   1.2437144294381142E-002  -1.5202532522380352E-002   1.6406621783971786E-002
   5.7544000446796417E-004   166.51064149999999        3.6829084157943726E-002   1.3720970600843430E-002  -1.6868483275175095E-002   2.0186601206660271E-002
   7.5857999036088586E-004   166.51064149999999        3.9416823536157608E-002   1.5136461704969406E-002  -1.8665855750441551E-002   2.4661006405949593E-002
   1.0000000474974513E-003   166.51064149999999        4.2299147695302963E-002   1.6703767701983452E-002  -2.0577644929289818E-002   2.9929572716355324E-002
   1.3183000264689326E-003   166.51064149999999        4.5536521822214127E-002   1.8448553979396820E-002  -2.2573856636881828E-002   3.6100648343563080E-002
   1.7377999611198902E-003   166.51064149999999        4.9204032868146896E-002   2.0402330905199051E-002  -2.4604942649602890E-002   4.3284710496664047E-002
   2.2909000981599092E-003   166.51064149999999        5.3400564938783646E-002   2.2607069462537766E-002  -2.6597835123538971E-002   5.1600102335214615E-002
   3.0199999455362558E-003   166.51064149999999        5.8249656111001968E-002   2.5115398690104485E-002  -2.8444701805710793E-002   6.1158712953329086E-002
   3.9810999296605587E-003   166.51064149999999        6.3909709453582764E-002   2.7996012941002846E-002  -2.9994226992130280E-002   7.2065412998199463E-002
   5.2481000311672688E-003   166.51064149999999        7.0582106709480286E-002   3.1338296830654144E-002  -3.1038574874401093E-002   8.4407970309257507E-002
   6.9182999432086945E-003   166.51064149999999        7.8519694507122040E-002   3.5257875919342041E-002  -3.1298585236072540E-002   9.8242133855819702E-002
   9.1201001778244972E-003   166.51064149999999        8.8037498295307159E-002   3.9904452860355377E-002  -3.0408345162868500E-002  0.11357542127370834     
   1.2023000046610832E-002   166.51064149999999        9.9520459771156311E-002   4.5470029115676880E-002  -2.7900246903300285E-002  0.13034151494503021     
   1.5848999843001366E-002   166.51064149999999       0.11341878026723862        5.2193917334079742E-002  -2.3197578266263008E-002  0.14835582673549652     
   2.0893000066280365E-002   166.51064149999999       0.13024790585041046        6.0373831540346146E-002  -1.5614435076713562E-002  0.16728110611438751     
   2.7542000636458397E-002   166.51064149999999       0.15053647756576538        7.0356979966163635E-002  -4.3872701935470104E-003  0.18653658032417297     
   3.6308001726865768E-002   166.51064149999999       0.17474937438964844        8.2524843513965607E-002   1.1258812621235847E-002  0.20520798861980438     
   4.7862999141216278E-002   166.51064149999999       0.20310781896114349        9.7232304513454437E-002   3.1963676214218140E-002  0.22190457582473755     
   6.3096001744270325E-002   166.51064149999999       0.23531274497509003       0.11469765752553940        5.8002419769763947E-002  0.23462180793285370     
   8.3176001906394958E-002   166.51064149999999       0.27006891369819641       0.13477453589439392        8.8906429708003998E-002  0.24062511324882507     
  0.10000000149011612        166.51064149999999       0.29329755902290344       0.14922071993350983       0.11143482476472855       0.23924061655998230     
  0.12500000000000000        166.51064149999999       0.31915813684463501       0.16695870459079742       0.13926160335540771       0.23001670837402344     
  0.15000000596046448        166.51064149999999       0.33600416779518127       0.18053399026393890       0.16075351834297180       0.21525351703166962     
  0.17499999701976776        166.51064149999999       0.34512808918952942       0.19026461243629456       0.17653472721576691       0.19728001952171326     
  0.20000000298023224        166.51064149999999       0.34766831994056702       0.19647008180618286       0.18726286292076111       0.17771048843860626     
  0.22499999403953552        166.51064149999999       0.34464454650878906       0.19947397708892822       0.19357384741306305       0.15768827497959137     
  0.25000000000000000        166.51064149999999       0.33697649836540222       0.19960209727287292       0.19606256484985352       0.13802230358123779     
  0.27500000596046448        166.51064149999999       0.32549577951431274       0.19717946648597717       0.19527757167816162       0.11927329748868942     
  0.30000001192092896        166.51064149999999       0.31095373630523682       0.19252727925777435       0.19172124564647675       0.10181347280740738     
  0.32499998807907104        166.51064149999999       0.29402795433998108       0.18596015870571136       0.18585237860679626        8.5870377719402313E-002
  0.34999999403953552        166.51064149999999       0.27532711625099182       0.17778363823890686       0.17808930575847626        7.1560636162757874E-002
  0.37500000000000000        166.51064149999999       0.25539550185203552       0.16829203069210052       0.16881304979324341        5.8916598558425903E-002
  0.40000000596046448        166.51064149999999       0.23471675813198090       0.15776649117469788       0.15837030112743378        4.7907680273056030E-002
  0.42500001192092896        166.51064149999999       0.21371750533580780       0.14647342264652252       0.14707593619823456        3.8457706570625305E-002
  0.44999998807907104        166.51064149999999       0.19277061522006989       0.13466303050518036       0.13521508872509003        3.0458938330411911E-002
  0.47499999403953552        166.51064149999999       0.17219823598861694       0.12256807833909988       0.12304501235485077        2.3783436045050621E-002
  0.50000000000000000        166.51064149999999       0.15227474272251129       0.11040285229682922       0.11079639196395874        1.8292203545570374E-002
  0.52499997615814209        166.51064149999999       0.13322958350181580        9.8362267017364502E-002   9.8674528300762177E-002   1.3842401094734669E-002
  0.55000001192092896        166.51064149999999       0.11524985730648041        8.6621090769767761E-002   8.6860187351703644E-002   1.0292977094650269E-002
  0.57499998807907104        166.51064149999999        9.8483055830001831E-002   7.5333356857299805E-002   7.5510285794734955E-002   7.5089121237397194E-003
  0.60000002384185791        166.51064149999999        8.3039514720439911E-002   6.4631909132003784E-002   6.4758427441120148E-002   5.3643016144633293E-003
  0.62500000000000000        166.51064149999999        6.8994924426078796E-002   5.4627988487482071E-002   5.4715335369110107E-002   3.7444424815475941E-003
  0.64999997615814209        166.51064149999999        5.6392781436443329E-002   4.5411113649606705E-002   4.5469198375940323E-002   2.5470848195254803E-003
  0.67500001192092896        166.51064149999999        4.5246783643960953E-002   3.7048954516649246E-002   3.7086036056280136E-002   1.6829924425110221E-003
  0.69999998807907104        166.51064149999999        3.5543240606784821E-002   2.9587445780634880E-002   2.9610075056552887E-002   1.0759310098364949E-003
  0.72500002384185791        166.51064149999999        2.7243465185165405E-002   2.3051027208566666E-002   2.3064142093062401E-002   6.6220795270055532E-004
  0.75000000000000000        166.51064149999999        2.0286178216338158E-002   1.7443049699068069E-002   1.7450209707021713E-002   3.8986295112408698E-004
  0.77499997615814209        166.51064149999999        1.4589942991733551E-002   1.2746386229991913E-002   1.2750029563903809E-002   2.1760666277259588E-004
  0.80000001192092896        166.51064149999999        1.0055634193122387E-002   8.9242300018668175E-003   8.9259399101138115E-003   1.1359480413375422E-004
  0.82499998807907104        166.51064149999999        6.5689659677445889E-003   5.9211282059550285E-003   5.9218723326921463E-003   5.4113046644488350E-005
  0.85000002384185791        166.51064149999999        4.0031122043728828E-003   3.6642688792198896E-003   3.6646029911935329E-003   2.2240295947995037E-005
  0.87500000000000000        166.51064149999999        2.2214513737708330E-003   2.0650730002671480E-003   2.0652941893786192E-003   6.5463650571473408E-006
  0.89999997615814209        166.51064149999999        1.0805105557665229E-003   1.0211743647232652E-003   1.0214307112619281E-003  -1.3159156253550464E-007
  0.92500001192092896        166.51064149999999        4.3324273428879678E-004   4.1893013985827565E-004   4.1928567225113511E-004  -1.8019389926848817E-006
  0.94999998807907104        166.51064149999999        1.3289290654938668E-004   1.3674919318873435E-004   1.3721607683692127E-004  -3.0234690484576277E-007
  0.97500002384185791        166.51064149999999        3.8072739698691294E-005   4.9906502681551501E-005   5.0451937568141147E-005   3.8497491914313287E-006
   1.0000000000000000        166.51064149999999        2.1045978428446688E-005   3.8966827560216188E-005   3.9505033782916144E-005   1.0728833331086207E-005
   9.9999997171806854E-010   213.50143290000000        3.0186567455530167E-003  -9.8227313719689846E-004  -1.1986580211669207E-003  -4.8242413322441280E-004
   1.3183000246996812E-009   213.50143290000000        3.1602031085640192E-003  -9.8478165455162525E-004  -1.2243948876857758E-003  -4.9333809874951839E-004
   1.7378000150003459E-009   213.50143290000000        3.3090531360358000E-003  -9.8513695411384106E-004  -1.2504438636824489E-003  -5.0460081547498703E-004
   2.2908999142146058E-009   213.50143290000000        3.4656850621104240E-003  -9.8310911562293768E-004  -1.2768497690558434E-003  -5.1625544438138604E-004
   3.0200000278313155E-009   213.50143290000000        3.6305093672126532E-003  -9.7844842821359634E-004  -1.3036512536928058E-003  -5.2834127563983202E-004
   3.9810998941902653E-009   213.50143290000000        3.8039959035813808E-003  -9.7088573966175318E-004  -1.3309046626091003E-003  -5.4090307094156742E-004
   5.2481001766579993E-009   213.50143290000000        3.9866548031568527E-003  -9.6012942958623171E-004  -1.3586820568889380E-003  -5.5398861877620220E-004
   6.9183001549788514E-009   213.50143290000000        4.1790087707340717E-003  -9.4586535124108195E-004  -1.3870695838704705E-003  -5.6764564942568541E-004
   9.1201002305751899E-009   213.50143290000000        4.3816282413899899E-003  -9.2775351367890835E-004  -1.4161746948957443E-003  -5.8192323194816709E-004
   1.2023000373062587E-008   213.50143290000000        4.5951306819915771E-003  -9.0542522957548499E-004  -1.4461291721090674E-003  -5.9686938766390085E-004
   1.5849000334355878E-008   213.50143290000000        4.8200828023254871E-003  -8.7849312694743276E-004  -1.4770791167393327E-003  -6.1252200976014137E-004
   2.0892999330612838E-008   213.50143290000000        5.0572212785482407E-003  -8.4652437362819910E-004  -1.5092192916199565E-003  -6.2892067944630980E-004
   2.7542000680114143E-008   213.50143290000000        5.3072357550263405E-003  -8.0906337825581431E-004  -1.5427677426487207E-003  -6.4608734101057053E-004
   3.6307998385609608E-008   213.50143290000000        5.5709253065288067E-003  -7.6560984598472714E-004  -1.5779922250658274E-003  -6.6403148230165243E-004
   4.7863000673942224E-008   213.50143290000000        5.8490531519055367E-003  -7.1563845267519355E-004  -1.6151969321072102E-003  -6.8273342913016677E-004
   6.3096003088958241E-008   213.50143290000000        6.1425128951668739E-003  -6.5857014851644635E-004  -1.6547514824196696E-003  -7.0214667357504368E-004
   8.3175997644957533E-008   213.50143290000000        6.4521972090005875E-003  -5.9379189042374492E-004  -1.6970807919278741E-003  -7.2217814158648252E-004
   1.0965000285523274E-007   213.50143290000000        6.7791366018354893E-003  -5.2062683971598744E-004  -1.7426939448341727E-003  -7.4268365278840065E-004
   1.4453999597208167E-007   213.50143290000000        7.1242433041334152E-003  -4.3838896090164781E-004  -1.7921571852639318E-003  -7.6343514956533909E-004
   1.9054999711443088E-007   213.50143290000000        7.4888365343213081E-003  -3.4625676926225424E-004  -1.8461818108335137E-003  -7.8413204755634069E-004
   2.5118998792095226E-007   213.50143290000000        7.8738909214735031E-003  -2.4345263955183327E-004  -1.9055276643484831E-003  -8.0433150287717581E-004
   3.3112999631157436E-007   213.50143290000000        8.2807587459683418E-003  -1.2906220217701048E-004  -1.9711235072463751E-003  -8.2345970440655947E-004
   4.3651999703797628E-007   213.50143290000000        8.7108081206679344E-003  -2.1178634597163182E-006  -2.0440323278307915E-003  -8.4075360791757703E-004
   5.7544002629583701E-007   213.50143290000000        9.1654090210795403E-003   1.3839233724866062E-004  -2.1254643797874451E-003  -8.5521716391667724E-004
   7.5857997217099182E-007   213.50143290000000        9.6461512148380280E-003   2.9359618201851845E-004  -2.2168366704136133E-003  -8.6557614849880338E-004
   9.9999999747524271E-007   213.50143290000000        1.0154647752642632E-002   4.6467891661450267E-004  -2.3197606205940247E-003  -8.7020639330148697E-004
   1.3182999509808724E-006   213.50143290000000        1.0692744515836239E-002   6.5295631065964699E-004  -2.4361100513488054E-003  -8.6706021102145314E-004
   1.7377999483869644E-006   213.50143290000000        1.1262129060924053E-002   8.5974129615351558E-004  -2.5679643731564283E-003  -8.5357803618535399E-004
   2.2909000563231530E-006   213.50143290000000        1.1865070089697838E-002   1.0866100201383233E-003  -2.7178039308637381E-003  -8.2656962331384420E-004
   3.0199998946045525E-006   213.50143290000000        1.2503637932240963E-002   1.3351255329325795E-003  -2.8883663471788168E-003  -7.8210176434367895E-004
   3.9810997805034276E-006   213.50143290000000        1.3180206529796124E-002   1.6070224810391665E-003  -3.0827955342829227E-003  -7.1533891605213284E-004
   5.2481000238913111E-006   213.50143290000000        1.3897392898797989E-002   1.9041916821151972E-003  -3.3046691678464413E-003  -6.2036333838477731E-004
   6.9183001869532745E-006   213.50143290000000        1.4657974243164062E-002   2.2286486346274614E-003  -3.5580100957304239E-003  -4.8998341662809253E-004
   9.1201000032015145E-006   213.50143290000000        1.5465046279132366E-002   2.5826008059084415E-003  -3.8473671302199364E-003  -3.1548051629215479E-004
   1.2022999726468697E-005   213.50143290000000        1.6322057694196701E-002   2.9684652108699083E-003  -4.1778641752898693E-003  -8.6324871517717838E-005
   1.5849000192247331E-005   213.50143290000000        1.7232460901141167E-002   3.3887072931975126E-003  -4.5550758950412273E-003   2.1001095592509955E-004
   2.0892999600619078E-005   213.50143290000000        1.8200652673840523E-002   3.8462642114609480E-003  -4.9854093231260777E-003   5.8866402832791209E-004
   2.7542000680114143E-005   213.50143290000000        1.9231164827942848E-002   4.3441760353744030E-003  -5.4757734760642052E-003   1.0675177909433842E-003
   3.6307999835116789E-005   213.50143290000000        2.0329395309090614E-002   4.8859133385121822E-003  -6.0338499024510384E-003   1.6678804531693459E-003
   4.7862999053904787E-005   213.50143290000000        2.1501138806343079E-002   5.4751341231167316E-003  -6.6677806898951530E-003   2.4146828800439835E-003
   6.3095998484641314E-005   213.50143290000000        2.2753410041332245E-002   6.1160740442574024E-003  -7.3864418081939220E-003   3.3373786136507988E-003
   8.3175997133366764E-005   213.50143290000000        2.4094110354781151E-002   6.8133478052914143E-003  -8.1990351900458336E-003   4.4701881706714630E-003
   1.0964999819407240E-004   213.50143290000000        2.5532878935337067E-002   7.5723449699580669E-003  -9.1152405366301537E-003   5.8531705290079117E-003
   1.4453999756369740E-004   213.50143290000000        2.7080308645963669E-002   8.3987601101398468E-003  -1.0144188068807125E-002   7.5317453593015671E-003
   1.9054999575018883E-004   213.50143290000000        2.8750738129019737E-002   9.3000018969178200E-003  -1.1295561678707600E-002   9.5597784966230392E-003
   2.5119000929407775E-004   213.50143290000000        3.0559444800019264E-002   1.0283590294420719E-002  -1.2576679699122906E-002   1.1996339075267315E-002
   3.3112999517470598E-004   213.50143290000000        3.2526671886444092E-002   1.1359197087585926E-002  -1.3993822969496250E-002   1.4909959398210049E-002
   4.3652000022120774E-004   213.50143290000000        3.4677028656005859E-002   1.2538162991404533E-002  -1.5549918636679649E-002   1.8377143889665604E-002
   5.7544000446796417E-004   213.50143290000000        3.7040609866380692E-002   1.3833910226821899E-002  -1.7242712900042534E-002   2.2481935098767281E-002
   7.5857999036088586E-004   213.50143290000000        3.9655856788158417E-002   1.5263252891600132E-002  -1.9063340499997139E-002   2.7317522093653679E-002
   1.0000000474974513E-003   213.50143290000000        4.2570676654577255E-002   1.6846727579832077E-002  -2.0992560312151909E-002   3.2983679324388504E-002
   1.3183000264689326E-003   213.50143290000000        4.5846465975046158E-002   1.8610464408993721E-002  -2.2997554391622543E-002   3.9587482810020447E-002
   1.7377999611198902E-003   213.50143290000000        4.9559347331523895E-002   2.0586512982845306E-002  -2.5025296956300735E-002   4.7236021608114243E-002
   2.2909000981599092E-003   213.50143290000000        5.3809363394975662E-002   2.2817477583885193E-002  -2.6998549699783325E-002   5.6042119860649109E-002
   3.0199999455362558E-003   213.50143290000000        5.8721199631690979E-002   2.5356691330671310E-002  -2.8804611414670944E-002   6.6108733415603638E-002
   3.9810999296605587E-003   213.50143290000000        6.4454369246959686E-002   2.8273608535528183E-002  -3.0286690220236778E-002   7.7527984976768494E-002
   5.2481000311672688E-003   213.50143290000000        7.1211084723472595E-002   3.1658373773097992E-002  -3.1231075525283813E-002   9.0370111167430878E-002
   6.9182999432086945E-003   213.50143290000000        7.9244494438171387E-002   3.5627275705337524E-002  -3.1352773308753967E-002  0.10466755926609039     
   9.1201001778244972E-003   213.50143290000000        8.8868841528892517E-002   4.0330406278371811E-002  -3.0280806124210358E-002  0.12039798498153687     
   1.2023000046610832E-002   213.50143290000000       0.10046657174825668        4.5959588140249252E-002  -2.7544409036636353E-002  0.13745777308940887     
   1.5848999843001366E-002   213.50143290000000       0.11448249220848083        5.2752867341041565E-002  -2.2567478939890862E-002  0.15561729669570923     
   2.0893000066280365E-002   213.50143290000000       0.13142240047454834        6.1004947870969772E-002  -1.4670647680759430E-002  0.17448718845844269     
   2.7542000636458397E-002   213.50143290000000       0.15179894864559174        7.1057088673114777E-002  -3.1061873305588961E-003  0.19342958927154541     
   3.6308001726865768E-002   213.50143290000000       0.17605240643024445        8.3280421793460846E-002   1.2872288934886456E-002  0.21147331595420837     
   4.7862999141216278E-002   213.50143290000000       0.20436841249465942        9.8013050854206085E-002   3.3859901130199432E-002  0.22718149423599243     
   6.3096001744270325E-002   213.50143290000000       0.23640026152133942       0.11544799059629440        6.0069378465414047E-002  0.23853179812431335     
   8.3176001906394958E-002   213.50143290000000       0.27079555392265320       0.13540370762348175        9.0954922139644623E-002  0.24282878637313843     
  0.10000000149011612        213.50143290000000       0.29365071654319763       0.14969737827777863       0.11332571506500244       0.24017870426177979     
  0.12500000000000000        213.50143290000000       0.31889632344245911       0.16715149581432343       0.14077273011207581       0.22939832508563995     
  0.15000000596046448        213.50143290000000       0.33510765433311462       0.18040205538272858       0.16179013252258301       0.21346241235733032     
  0.17499999701976776        213.50143290000000       0.34361681342124939       0.18979062139987946       0.17706094682216644       0.19466386735439301     
  0.20000000298023224        213.50143290000000       0.34558862447738647       0.19565461575984955       0.18728081881999969       0.17456758022308350     
  0.22499999403953552        213.50143290000000       0.34205991029739380       0.19833135604858398       0.19311030209064484       0.15426462888717651     
  0.25000000000000000        213.50143290000000       0.33396095037460327       0.19815705716609955       0.19516004621982574       0.13451366126537323     
  0.27500000596046448        213.50143290000000       0.32212883234024048       0.19546444714069366       0.19398812949657440       0.11582953482866287     
  0.30000001192092896        213.50143290000000       0.30731683969497681       0.19058026373386383       0.19010223448276520        9.8544031381607056E-002
  0.32499998807907104        213.50143290000000       0.29020145535469055       0.18382267653942108       0.18396332859992981        8.2850135862827301E-002
  0.34999999403953552        213.50143290000000       0.27138820290565491       0.17549921572208405       0.17598971724510193        6.8835675716400146E-002
  0.37500000000000000        213.50143290000000       0.25141653418540955       0.16590476036071777       0.16656076908111572        5.6509673595428467E-002
  0.40000000596046448        213.50143290000000       0.23076403141021729       0.15531983971595764       0.15602032840251923        4.5823216438293457E-002
  0.42500001192092896        213.50143290000000       0.20985043048858643       0.14400924742221832       0.14467953145503998        3.6686271429061890E-002
  0.44999998807907104        213.50143290000000       0.18904107809066772       0.13222065567970276       0.13281914591789246        2.8981138020753860E-002
  0.47499999403953552        213.50143290000000       0.16865029931068420       0.12018363177776337       0.12069156020879745        2.2573251277208328E-002
  0.50000000000000000        213.50143290000000       0.14894448220729828       0.10810866951942444       0.10852231085300446        1.7319740727543831E-002
  0.52499997615814209        213.50143290000000       0.13014513254165649        9.6186429262161255E-002   9.6511296927928925E-002   1.3076142407953739E-002
  0.55000001192092896        213.50143290000000       0.11243158578872681        8.4587097167968750E-002   8.4833785891532898E-002   9.7015304490923882E-003
  0.57499998807907104        213.50143290000000        9.5943868160247803E-002   7.3459893465042114E-002   7.3641173541545868E-002   7.0623336359858513E-003
  0.60000002384185791        213.50143290000000        8.0785274505615234E-002   6.2932714819908142E-002   6.3061587512493134E-002   5.0350264646112919E-003
  0.62500000000000000        213.50143290000000        6.7024968564510345E-002   5.3111892193555832E-002   5.3200401365756989E-002   3.5078811924904585E-003
  0.64999997615814209        213.50143290000000        5.4700486361980438E-002   4.4082079082727432E-002   4.4140666723251343E-002   2.3819410707801580E-003
  0.67500001192092896        213.50143290000000        4.3820243328809738E-002   3.5906292498111725E-002   3.5943545401096344E-002   1.5713460743427277E-003
  0.69999998807907104        213.50143290000000        3.4365981817245483E-002   2.8626102954149246E-002   2.8648748993873596E-002   1.0031434940174222E-003
  0.72500002384185791        213.50143290000000        2.6295209303498268E-002   2.2261949256062508E-002   2.2275030612945557E-002   6.1668944545090199E-004
  0.75000000000000000        213.50143290000000        1.9543653354048729E-002   1.6813663765788078E-002   1.6820784658193588E-002   3.6274635931476951E-004
  0.77499997615814209        213.50143290000000        1.4027719385921955E-002   1.2261145748198032E-002   1.2264760211110115E-002   2.0236536511220038E-004
  0.80000001192092896        213.50143290000000        9.6469894051551819E-003   8.5652563720941544E-003   8.5669495165348053E-003   1.0563561954768375E-004
  0.82499998807907104        213.50143290000000        6.2867710366845131E-003   5.6689237244427204E-003   5.6696613319218159E-003   5.0371883844491094E-005
  0.85000002384185791        213.50143290000000        3.8207254838198423E-003   3.4985076636075974E-003   3.4988406114280224E-003   2.0801509890588932E-005
  0.87500000000000000        213.50143290000000        2.1136195864528418E-003   1.9654650241136551E-003   1.9656864460557699E-003   6.3013544604473282E-006
  0.89999997615814209        213.50143290000000        1.0242713615298271E-003   9.6839509205892682E-004   9.6864940132945776E-004   2.2388005049833737E-007
  0.92500001192092896        213.50143290000000        4.0881917811930180E-004   3.9561453741043806E-004   3.9596238639205694E-004  -1.1605310419326997E-006
  0.94999998807907104        213.50143290000000        1.2457535194698721E-004   1.2854255328420550E-004   1.2899278954137117E-004   4.0949979052129493E-007
  0.97500002384185791        213.50143290000000        3.5067470889771357E-005   4.6554301661672071E-005   4.7070843720575795E-005   4.3917239054280799E-006
   1.0000000000000000        213.50143290000000        1.8228189219371416E-005   3.5380679037189111E-005   3.5875287721864879E-005   1.0765748811536469E-005
   9.9999997171806854E-010   273.75344569999999        3.0275648459792137E-003  -9.8210584837943316E-004  -1.1997579131275415E-003  -5.1378738135099411E-004
   1.3183000246996812E-009   273.75344569999999        3.1695785000920296E-003  -9.8446174524724483E-004  -1.2255090987309813E-003  -5.2543223137035966E-004
   1.7378000150003459E-009   273.75344569999999        3.3189225941896439E-003  -9.8464917391538620E-004  -1.2515763519331813E-003  -5.3744937758892775E-004
   2.2908999142146058E-009   273.75344569999999        3.4760772250592709E-003  -9.8243658430874348E-004  -1.2780060060322285E-003  -5.4988317424431443E-004
   3.0200000278313155E-009   273.75344569999999        3.6414545029401779E-003  -9.7757310140877962E-004  -1.3048382243141532E-003  -5.6277337716892362E-004
   3.9810998941902653E-009   273.75344569999999        3.8155261427164078E-003  -9.6978811779990792E-004  -1.3321315636858344E-003  -5.7616480626165867E-004
   5.2481001766579993E-009   273.75344569999999        3.9988043718039989E-003  -9.5878844149410725E-004  -1.3599606463685632E-003  -5.9010449331253767E-004
   6.9183001549788514E-009   273.75344569999999        4.1918139904737473E-003  -9.4425835413858294E-004  -1.3884142972528934E-003  -6.0463848058134317E-004
   9.1201002305751899E-009   273.75344569999999        4.3951282277703285E-003  -9.2585594393312931E-004  -1.4176039258018136E-003  -6.1981269391253591E-004
   1.2023000373062587E-008   273.75344569999999        4.6093659475445747E-003  -9.0321066090837121E-004  -1.4476655051112175E-003  -6.3567032339051366E-004
   1.5849000334355878E-008   273.75344569999999        4.8350971192121506E-003  -8.7593315402045846E-004  -1.4787503750994802E-003  -6.5224169520661235E-004
   2.0892999330612838E-008   273.75344569999999        5.0730616785585880E-003  -8.4358832100406289E-004  -1.5110597014427185E-003  -6.6955655347555876E-004
   2.7542000680114143E-008   273.75344569999999        5.3239520639181137E-003  -8.0571824219077826E-004  -1.5448189806193113E-003  -6.8762275623157620E-004
   3.6307998385609608E-008   273.75344569999999        5.5885701440274715E-003  -7.6182000339031219E-004  -1.5803048154339194E-003  -7.0643157232552767E-004
   4.7863000673942224E-008   273.75344569999999        5.8676828630268574E-003  -7.1136554470285773E-004  -1.6178319929167628E-003  -7.2593882214277983E-004
   6.3096003088958241E-008   273.75344569999999        6.1621875502169132E-003  -6.5377278951928020E-004  -1.6577825881540775E-003  -7.4606691487133503E-004
   8.3175997644957533E-008   273.75344569999999        6.4729815348982811E-003  -5.8842566795647144E-004  -1.7005964182317257E-003  -7.6668272959068418E-004
   1.0965000285523274E-007   273.75344569999999        6.8010990507900715E-003  -5.1464373245835304E-004  -1.7467996804043651E-003  -7.8759191092103720E-004
   1.4453999597208167E-007   273.75344569999999        7.1474574506282806E-003  -4.3173745507374406E-004  -1.7969791078940034E-003  -8.0850307131186128E-004
   1.9054999711443088E-007   273.75344569999999        7.5133815407752991E-003  -3.3888092730194330E-004  -1.8518699798732996E-003  -8.2903716247528791E-004
   2.5118998792095226E-007   273.75344569999999        7.8998524695634842E-003  -2.3529258032795042E-004  -1.9122594967484474E-003  -8.4865454118698835E-004
   3.3112999631157436E-007   273.75344569999999        8.3082262426614761E-003  -1.2005312601104379E-004  -1.9791086670011282E-003  -8.6666259448975325E-004
   4.3651999703797628E-007   273.75344569999999        8.7398812174797058E-003   7.8102611951180734E-006  -2.0535183139145374E-003  -8.8215316645801067E-004
   5.7544002629583701E-007   273.75344569999999        9.1961920261383057E-003   1.4931500481907278E-004  -2.1367410663515329E-003  -8.9395476970821619E-004
   7.5857997217099182E-007   273.75344569999999        9.6787605434656143E-003   3.0559513834305108E-004  -2.2302435245364904E-003  -9.0058078058063984E-004
   9.9999999747524271E-007   273.75344569999999        1.0189208202064037E-002   4.7784263733774424E-004  -2.3356934543699026E-003  -9.0015277964994311E-004
   1.3182999509808724E-006   273.75344569999999        1.0729392059147358E-002   6.6738086752593517E-004  -2.4550296366214752E-003  -8.9031766401603818E-004
   1.7377999483869644E-006   273.75344569999999        1.1301012709736824E-002   8.7553058983758092E-004  -2.5904027279466391E-003  -8.6815707618370652E-004
   2.2909000563231530E-006   273.75344569999999        1.1906354688107967E-002   1.1038776719942689E-003  -2.7443761937320232E-003  -8.3004939369857311E-004
   3.0199998946045525E-006   273.75344569999999        1.2547503225505352E-002   1.3539950596168637E-003  -2.9197775293141603E-003  -7.7155907638370991E-004
   3.9810997805034276E-006   273.75344569999999        1.3226853683590889E-002   1.6276290407404304E-003  -3.1198519282042980E-003  -6.8726029712706804E-004
   5.2481000238913111E-006   273.75344569999999        1.3947047293186188E-002   1.9266838207840919E-003  -3.3482878934592009E-003  -5.7054532226175070E-004
   6.9183001869532745E-006   273.75344569999999        1.4710887335240841E-002   2.2531894501298666E-003  -3.6092274822294712E-003  -4.1342413169331849E-004
   9.1201000032015145E-006   273.75344569999999        1.5521503984928131E-002   2.6093709748238325E-003  -3.9073484949767590E-003  -2.0625509205274284E-004
   1.2022999726468697E-005   273.75344569999999        1.6382386907935143E-002   2.9976654332131147E-003  -4.2479103431105614E-003   6.2553073803428560E-005
   1.5849000192247331E-005   273.75344569999999        1.7297031357884407E-002   3.4205603878945112E-003  -4.6366220340132713E-003   4.0671962779015303E-004
   2.0892999600619078E-005   273.75344569999999        1.8269892781972885E-002   3.8810216356068850E-003  -5.0800326280295849E-003   8.4275781409814954E-004
   2.7542000680114143E-005   273.75344569999999        1.9305575639009476E-002   4.3821204453706741E-003  -5.5851810611784458E-003   1.3900771737098694E-003
   3.6307999835116789E-005   273.75344569999999        2.0409559831023216E-002   4.9273655749857426E-003  -6.1598699539899826E-003   2.0717037841677666E-003
   4.7862999053904787E-005   273.75344569999999        2.1587738767266273E-002   5.5204611271619797E-003  -6.8123312667012215E-003   2.9144370928406715E-003
   6.3095998484641314E-005   273.75344569999999        2.2847257554531097E-002   6.1656981706619263E-003  -7.5514996424317360E-003   3.9497958496212959E-003
   8.3175997133366764E-005   273.75344569999999        2.4196162819862366E-002   6.8677556701004505E-003  -8.3865765482187271E-003   5.2142022177577019E-003
   1.0964999819407240E-004   273.75344569999999        2.5644283741712570E-002   7.6321060769259930E-003  -9.3271667137742043E-003   6.7500849254429340E-003
   1.4453999756369740E-004   273.75344569999999        2.7202431112527847E-002   8.4645384922623634E-003  -1.0382210835814476E-002   8.6052361875772476E-003
   1.9054999575018883E-004   273.75344569999999        2.8885226696729660E-002   9.3725845217704773E-003  -1.1561087332665920E-002   1.0836097411811352E-002
   2.5119000929407775E-004   273.75344569999999        3.0708268284797668E-002   1.0363904759287834E-002  -1.2870597653090954E-002   1.3504037633538246E-002
   3.3112999517470598E-004   273.75344569999999        3.2692201435565948E-002   1.1448347941040993E-002  -1.4316302724182606E-002   1.6679877415299416E-002
   4.3652000022120774E-004   273.75344569999999        3.4862115979194641E-002   1.2637471780180931E-002  -1.5900116413831711E-002   2.0442057400941849E-002
   5.7544000446796417E-004   273.75344569999999        3.7248678505420685E-002   1.3944958336651325E-002  -1.7618419602513313E-002   2.4875961244106293E-002
   7.5857999036088586E-004   273.75344569999999        3.9890997111797333E-002   1.5387934632599354E-002  -1.9460570067167282E-002   3.0075427144765854E-002
   1.0000000474974513E-003   273.75344569999999        4.2837768793106079E-002   1.6987316310405731E-002  -2.1405054256320000E-002   3.6139726638793945E-002
   1.3183000264689326E-003   273.75344569999999        4.6151295304298401E-002   1.8769685178995132E-002  -2.3416217416524887E-002   4.3174032121896744E-002
   1.7377999611198902E-003   273.75344569999999        4.9908686429262161E-002   2.0767606794834137E-002  -2.5437578558921814E-002   5.1281347870826721E-002
   2.2909000981599092E-003   273.75344569999999        5.4211091250181198E-002   2.3024301975965500E-002  -2.7387790381908417E-002   6.0568280518054962E-002
   3.0199999455362558E-003   273.75344569999999        5.9184297919273376E-002   2.5593772530555725E-002  -2.9149407520890236E-002   7.1128107607364655E-002
   3.9810999296605587E-003   273.75344569999999        6.4988829195499420E-002   2.8546197339892387E-002  -3.0560370534658432E-002   8.3039522171020508E-002
   5.2481000311672688E-003   273.75344569999999        7.1827664971351624E-002   3.1972438097000122E-002  -3.1401399523019791E-002   9.6354715526103973E-002
   6.9182999432086945E-003   273.75344569999999        7.9954124987125397E-002   3.5989385098218918E-002  -3.1382102519273758E-002  0.11108257621526718     
   9.1201001778244972E-003   273.75344569999999        8.9681617915630341E-002   4.0747448801994324E-002  -3.0126988887786865E-002  0.12717100977897644     
   1.2023000046610832E-002   273.75344569999999       0.10138995945453644        4.6438205987215042E-002  -2.7162827551364899E-002  0.14447991549968719     
   1.5848999843001366E-002   273.75344569999999       0.11551854759454727        5.3298365324735641E-002  -2.1914895623922348E-002  0.16273625195026398     
   2.0893000066280365E-002   273.75344569999999       0.13256356120109558        6.1619564890861511E-002  -1.3711132109165192E-002  0.18150131404399872     
   2.7542000636458397E-002   273.75344569999999       0.15302190184593201        7.1737132966518402E-002  -1.8202296923846006E-003  0.20008437335491180     
   3.6308001726865768E-002   273.75344569999999       0.17730967700481415        8.4011957049369812E-002   1.4475516974925995E-002  0.21746325492858887     
   4.7862999141216278E-002   273.75344569999999       0.20557796955108643        9.8765693604946136E-002   3.5727132111787796E-002  0.23216240108013153     
   6.3096001744270325E-002   273.75344569999999       0.23743408918380737       0.11616677045822144        6.2086902558803558E-002  0.24215023219585419     
   8.3176001906394958E-002   273.75344569999999       0.27147090435028076       0.13599970936775208        9.2935465276241302E-002  0.24477824568748474     
  0.10000000149011612        273.75344569999999       0.29395866394042969       0.15014168620109558       0.11513998359441757       0.24090801179409027     
  0.12500000000000000        273.75344569999999       0.31860342621803284       0.16731636226177216       0.14220385253429413       0.22864711284637451     
  0.15000000596046448        273.75344569999999       0.33419817686080933       0.18024958670139313       0.16275203227996826       0.21161314845085144     
  0.17499999701976776        273.75344569999999       0.34211310744285583       0.18930570781230927       0.17752377688884735       0.19205604493618011     
  0.20000000298023224        273.75344569999999       0.34353795647621155       0.19483938813209534       0.18725055456161499       0.17148803174495697     
  0.22499999403953552        273.75344569999999       0.33952569961547852       0.19720104336738586       0.19261592626571655       0.15094690024852753     
  0.25000000000000000        273.75344569999999       0.33101621270179749       0.19673675298690796       0.19424490630626678       0.13114126026630402     
  0.27500000596046448        273.75344569999999       0.31885153055191040       0.19378653168678284       0.19270420074462891       0.11254113912582397     
  0.30000001192092896        273.75344569999999       0.30378621816635132       0.18868213891983032       0.18850600719451904        9.5439396798610687E-002
  0.32499998807907104        273.75344569999999       0.28649547696113586       0.18174505233764648       0.18211296200752258        7.9996101558208466E-002
  0.34999999403953552        273.75344569999999       0.26758140325546265       0.17328447103500366       0.17394293844699860        6.6271975636482239E-002
  0.37500000000000000        273.75344569999999       0.24757844209671021       0.16359560191631317       0.16437342762947083        5.4254323244094849E-002
  0.40000000596046448        273.75344569999999       0.22695817053318024       0.15295822918415070       0.15374526381492615        4.3877374380826950E-002
  0.42500001192092896        273.75344569999999       0.20613344013690948       0.14163535833358765       0.14236579835414886        3.5038519650697708E-002
  0.44999998807907104        273.75344569999999       0.18546222150325775       0.12987214326858521       0.13051143288612366        2.7611183002591133E-002
  0.47499999403953552        273.75344569999999       0.16525116562843323       0.11789492517709732       0.11842977255582809        2.1455030888319016E-002
  0.50000000000000000        273.75344569999999       0.14575894176959991       0.10591042041778564       0.10634126514196396        1.6424002125859261E-002
  0.52499997615814209        273.75344569999999       0.12719929218292236        9.4105124473571777E-002   9.4440579414367676E-002   1.2372490018606186E-002
  0.55000001192092896        273.75344569999999       0.10974414646625519        8.2644738256931305E-002   8.2897663116455078E-002   9.1600185260176659E-003
  0.57499998807907104        273.75344569999999        9.3526333570480347E-002   7.1673825383186340E-002   7.1858569979667664E-002   6.6546411253511906E-003
  0.60000002384185791        273.75344569999999        7.8642420470714569E-002   6.1315525323152542E-002   6.1446171253919601E-002   4.7352700494229794E-003
  0.62500000000000000        273.75344569999999        6.5155342221260071E-002   5.1671419292688370E-002   5.1760733127593994E-002   3.2931179739534855E-003
  0.64999997615814209        273.75344569999999        5.3097013384103775E-002   4.2821533977985382E-002   4.2880412191152573E-002   2.2324123419821262E-003
  0.67500001192092896        273.75344569999999        4.2470868676900864E-002   3.4824453294277191E-002   3.4861750900745392E-002   1.4705142239108682E-003
  0.69999998807907104        273.75344569999999        3.3254370093345642E-002   2.7717612683773041E-002   2.7740210294723511E-002   9.3756534624844790E-004
  0.72500002384185791        273.75344569999999        2.5401489809155464E-002   2.1517695859074593E-002   2.1530710160732269E-002   5.7577149709686637E-004
  0.75000000000000000        273.75344569999999        1.8845202401280403E-002   1.6221240162849426E-002   1.6228305175900459E-002   3.3842021366581321E-004
  0.77499997615814209        273.75344569999999        1.3499976135790348E-002   1.1805395595729351E-002   1.1808973737061024E-002   1.8871728389058262E-004
  0.80000001192092896        273.75344569999999        9.2642772942781448E-003   8.2288896664977074E-003   8.2305632531642914E-003   9.8520162282511592E-005
  0.82499998807907104        273.75344569999999        6.0231424868106842E-003   5.4332069121301174E-003   5.4339366033673286E-003   4.7032925067469478E-005
  0.85000002384185791        273.75344569999999        3.6508115008473396E-003   3.3440229017287493E-003   3.3443537540733814E-003   1.9519602574291639E-005
  0.87500000000000000        273.75344569999999        2.0134781952947378E-003   1.8729285802692175E-003   1.8731495365500450E-003   6.0807697082054801E-006
  0.89999997615814209        273.75344569999999        9.7223074408248067E-004   9.1953726951032877E-004   9.1978872660547495E-004   5.2781854265049333E-007
  0.92500001192092896        273.75344569999999        3.8630867493338883E-004   3.7410968798212707E-004   3.7444912595674396E-004  -6.2230736830315436E-007
  0.94999998807907104        273.75344569999999        1.1693224223563448E-004   1.2098241859348491E-004   1.2141546176280826E-004   9.7912925411947072E-007
  0.97500002384185791        273.75344569999999        3.2299361919285730E-005   4.3442330934340134E-005   4.3929954699706286E-005   4.7696426008769777E-006
   1.0000000000000000        273.75344569999999        1.5658921256545000E-005   3.2074669434223324E-005   3.2526699214940891E-005   1.0650220247043762E-005
   9.9999997171806854E-010   351.00911509999997        3.0362769030034542E-003  -9.8193238954991102E-004  -1.2008098419755697E-003  -5.4536346578970551E-004
   1.3183000246996812E-009   351.00911509999997        3.1787478365004063E-003  -9.8413869272917509E-004  -1.2265756959095597E-003  -5.5774208158254623E-004
   1.7378000150003459E-009   351.00911509999997        3.3285752870142460E-003  -9.8416127730160952E-004  -1.2526621576398611E-003  -5.7051534531638026E-004
   2.2908999142146058E-009   351.00911509999997        3.4862414468079805E-003  -9.8176742903888226E-004  -1.2791169574484229E-003  -5.8372848434373736E-004
   3.0200000278313155E-009   351.00911509999997        3.6521595902740955E-003  -9.7670510876923800E-004  -1.3059818884357810E-003  -5.9742125449702144E-004
   3.9810998941902653E-009   351.00911509999997        3.8268037606030703E-003  -9.6870207926258445E-004  -1.3333178358152509E-003  -6.1163760256022215E-004
   5.2481001766579993E-009   351.00911509999997        4.0106880478560925E-003  -9.5746369333937764E-004  -1.3612018665298820E-003  -6.2642322154715657E-004
   6.9183001549788514E-009   351.00911509999997        4.2043393477797508E-003  -9.4267266103997827E-004  -1.3897262979298830E-003  -6.4182130154222250E-004
   9.1201002305751899E-009   351.00911509999997        4.4083329848945141E-003  -9.2398532433435321E-004  -1.4190061483532190E-003  -6.5787322819232941E-004
   1.2023000373062587E-008   351.00911509999997        4.6232906170189381E-003  -9.0102921240031719E-004  -1.4491821639239788E-003  -6.7461584694683552E-004
   1.5849000334355878E-008   351.00911509999997        4.8497845418751240E-003  -8.7341305334120989E-004  -1.4804111560806632E-003  -6.9207011256366968E-004
   2.0892999330612838E-008   351.00911509999997        5.0885570235550404E-003  -8.4069947479292750E-004  -1.5129010425880551E-003  -7.1025348734110594E-004
   2.7542000680114143E-008   351.00911509999997        5.3403042256832123E-003  -8.0242834519594908E-004  -1.5468852361664176E-003  -7.2915724013000727E-004
   3.6307998385609608E-008   351.00911509999997        5.6058308109641075E-003  -7.5809401459991932E-004  -1.5826496528461576E-003  -7.4875087011605501E-004
   4.7863000673942224E-008   351.00911509999997        5.8859079144895077E-003  -7.0716603659093380E-004  -1.6205202555283904E-003  -7.6896214159205556E-004
   6.3096003088958241E-008   351.00911509999997        6.1814356595277786E-003  -6.4905919134616852E-004  -1.6608922742307186E-003  -7.8967754961922765E-004
   8.3175997644957533E-008   351.00911509999997        6.4933151006698608E-003  -5.8315444039180875E-004  -1.7042210092768073E-003  -8.1071892054751515E-004
   1.0965000285523274E-007   351.00911509999997        6.8225865252315998E-003  -5.0876778550446033E-004  -1.7510509351268411E-003  -8.3183508832007647E-004
   1.4453999597208167E-007   351.00911509999997        7.1701700799167156E-003  -4.2520632268860936E-004  -1.8019898561760783E-003  -8.5266429232433438E-004
   1.9054999711443088E-007   351.00911509999997        7.5373975560069084E-003  -3.3163974876515567E-004  -1.8577983137220144E-003  -8.7274052202701569E-004
   2.5118998792095226E-007   351.00911509999997        7.9252542927861214E-003  -2.2728265321347862E-004  -1.9192917970940471E-003  -8.9141767239198089E-004
   3.3112999631157436E-007   351.00911509999997        8.3351032808423042E-003  -1.1121089482912794E-004  -1.9874654244631529E-003  -9.0787315275520086E-004
   4.3651999703797628E-007   351.00911509999997        8.7683303281664848E-003   1.7553446014062501E-005  -2.0634583197534084E-003  -9.2104106443002820E-004
   5.7544002629583701E-007   351.00911509999997        9.2263175174593925E-003   1.6003318887669593E-004  -2.1485674660652876E-003  -9.2956016305834055E-004
   7.5857997217099182E-007   351.00911509999997        9.7106751054525375E-003   3.1736856908537447E-004  -2.2443106863647699E-003  -9.3171524349600077E-004
   9.9999999747524271E-007   351.00911509999997        1.0223034769296646E-002   4.9075804417952895E-004  -2.3524139542132616E-003  -9.2535553267225623E-004
   1.3182999509808724E-006   351.00911509999997        1.0765264742076397E-002   6.8153266329318285E-004  -2.4748814757913351E-003  -9.0780260507017374E-004
   1.7377999483869644E-006   351.00911509999997        1.1339076794683933E-002   8.9102063793689013E-004  -2.6139374822378159E-003  -8.7575759971514344E-004
   2.2909000563231530E-006   351.00911509999997        1.1946772225201130E-002   1.1208176147192717E-003  -2.7722292579710484E-003  -8.2514324458315969E-004
   3.0199998946045525E-006   351.00911509999997        1.2590453960001469E-002   1.3725063763558865E-003  -2.9526760336011648E-003  -7.5099669629707932E-004
   3.9810997805034276E-006   351.00911509999997        1.3272534124553204E-002   1.6478446777909994E-003  -3.1586242839694023E-003  -6.4727442804723978E-004
   5.2481000238913111E-006   351.00911509999997        1.3995679095387459E-002   1.9487494137138128E-003  -3.3938735723495483E-003  -5.0665083108469844E-004
   6.9183001869532745E-006   351.00911509999997        1.4762720093131065E-002   2.2772660013288260E-003  -3.6626846995204687E-003  -3.2030919101089239E-004
   9.1201000032015145E-006   351.00911509999997        1.5576819889247417E-002   2.6356359012424946E-003  -3.9698621258139610E-003  -7.7656521170865744E-005
   1.2022999726468697E-005   351.00911509999997        1.6441505402326584E-002   3.0263164080679417E-003  -4.3207979761064053E-003   2.3398669145535678E-004
   1.5849000192247331E-005   351.00911509999997        1.7360322177410126E-002   3.4518174361437559E-003  -4.7213318757712841E-003   6.2955392058938742E-004
   2.0892999600619078E-005   351.00911509999997        1.8337778747081757E-002   3.9151320233941078E-003  -5.1781469956040382E-003   1.1269540991634130E-003
   2.7542000680114143E-005   351.00911509999997        1.9378550350666046E-002   4.4193631038069725E-003  -5.6984033435583115E-003   1.7471337923780084E-003
   3.6307999835116789E-005   351.00911509999997        2.0488200709223747E-002   4.9680578522384167E-003  -6.2900125049054623E-003   2.5148382410407066E-003
   4.7862999053904787E-005   351.00911509999997        2.1672721952199936E-002   5.5649643763899803E-003  -6.9612823426723480E-003   3.4587229602038860E-003
   6.3095998484641314E-005   351.00911509999997        2.2939382120966911E-002   6.2144286930561066E-003  -7.7211852185428143E-003   4.6123410575091839E-003
   8.3175997133366764E-005   351.00911509999997        2.4296378716826439E-002   6.9211949594318867E-003  -8.5788983851671219E-003   6.0142651200294495E-003
   1.0964999819407240E-004   351.00911509999997        2.5753723457455635E-002   7.6908161863684654E-003  -9.5439264550805092E-003   7.7092112042009830E-003
   1.4453999756369740E-004   351.00911509999997        2.7322445064783096E-002   8.5291741415858269E-003  -1.0624985210597515E-002   9.7472276538610458E-003
   1.9054999575018883E-004   351.00911509999997        2.9017437249422073E-002   9.4439228996634483E-003  -1.1831109412014484E-002   1.2187180109322071E-002
   2.5119000929407775E-004   351.00911509999997        3.0854616314172745E-002   1.0442859493196011E-002  -1.3168545439839363E-002   1.5092529356479645E-002
   3.3112999517470598E-004   351.00911509999997        3.2855022698640823E-002   1.1536010541021824E-002  -1.4642086811363697E-002   1.8536128103733063E-002
   4.3652000022120774E-004   351.00911509999997        3.5044215619564056E-002   1.2735142372548580E-002  -1.6252590343356133E-002   2.2598031908273697E-002
   5.7544000446796417E-004   351.00911509999997        3.7453416734933853E-002   1.4054189436137676E-002  -1.7995029687881470E-002   2.7364578098058701E-002
   7.5857999036088586E-004   351.00911509999997        4.0122389793395996E-002   1.5510589815676212E-002  -1.9856948405504227E-002   3.2929800450801849E-002
   1.0000000474974513E-003   351.00911509999997        4.3100588023662567E-002   1.7125625163316727E-002  -2.1814530715346336E-002   3.9391938596963882E-002
   1.3183000264689326E-003   351.00911509999997        4.6451192349195480E-002   1.8926313146948814E-002  -2.3829288780689240E-002   4.6853676438331604E-002
   1.7377999611198902E-003   351.00911509999997        5.0252266228199005E-002   2.0945725962519646E-002  -2.5841312482953072E-002   5.5413309484720230E-002
   2.2909000981599092E-003   351.00911509999997        5.4606013000011444E-002   2.3227673023939133E-002  -2.7765214443206787E-002   6.5170533955097198E-002
   3.0199999455362558E-003   351.00911509999997        5.9639256447553635E-002   2.5826798751950264E-002  -2.9478939250111580E-002   7.6208323240280151E-002
   3.9810999296605587E-003   351.00911509999997        6.5513476729393005E-002   2.8813967481255531E-002  -3.0815370380878448E-002   8.8591374456882477E-002
   5.2481000311672688E-003   351.00911509999997        7.2432324290275574E-002   3.2280713319778442E-002  -3.1549967825412750E-002  0.10235340893268585     
   6.9182999432086945E-003   351.00911509999997        8.0649204552173615E-002   3.6344476044178009E-002  -3.1387351453304291E-002  0.11747960001230240     
   9.1201001778244972E-003   351.00911509999997        9.0476579964160919E-002   4.1155930608510971E-002  -2.9948059469461441E-002  0.13388839364051819     
   1.2023000046610832E-002   351.00911509999997       0.10229160636663437        4.6906322240829468E-002  -2.6757035404443741E-002  0.15140403807163239     
   1.5848999843001366E-002   351.00911509999997       0.11652818322181702        5.3830977529287338E-002  -2.1241646260023117E-002  0.16971178352832794     
   2.0893000066280365E-002   351.00911509999997       0.13367295265197754        6.2218416482210159E-002  -1.2737830169498920E-002  0.18832637369632721     
   2.7542000636458397E-002   351.00911509999997       0.15420725941658020        7.2398044168949127E-002  -5.3120689699426293E-004  0.20650830864906311     
   3.6308001726865768E-002   351.00911509999997       0.17852360010147095        8.4720648825168610E-002   1.6067175194621086E-002  0.22318990528583527     
   4.7862999141216278E-002   351.00911509999997       0.20673938095569611        9.9491737782955170E-002   3.7564963102340698E-002  0.23686389625072479     
   6.3096001744270325E-002   351.00911509999997       0.23841747641563416       0.11685580015182495        6.4055904746055603E-002  0.24549707770347595     
   8.3176001906394958E-002   351.00911509999997       0.27209845185279846       0.13656458258628845        9.4850562512874603E-002  0.24649472534656525     
  0.10000000149011612        351.00911509999997       0.29422488808631897       0.15055586397647858       0.11688120663166046       0.24144886434078217     
  0.12500000000000000        351.00911509999997       0.31828239560127258       0.16745546460151672       0.14355960488319397       0.22777996957302094     
  0.15000000596046448        351.00911509999997       0.33327794075012207       0.18007852137088776       0.16364429891109467       0.20971794426441193     
  0.17499999701976776        351.00911509999997       0.34061810374259949       0.18881142139434814       0.17792817950248718       0.18946367502212524     
  0.20000000298023224        351.00911509999997       0.34151634573936462       0.19402541220188141       0.18717658519744873       0.16847409307956696     
  0.22499999403953552        351.00911509999997       0.33704063296318054       0.19608341157436371       0.19209441542625427       0.14773295819759369     
  0.25000000000000000        351.00911509999997       0.32813978195190430       0.19534087181091309       0.19331993162631989       0.12789933383464813     
  0.27500000596046448        351.00911509999997       0.31566005945205688       0.19214458763599396       0.19142746925354004       0.10939956456422806     
  0.30000001192092896        351.00911509999997       0.30035698413848877       0.18683105707168579       0.18693311512470245        9.2489026486873627E-002
  0.32499998807907104        351.00911509999997       0.28290402889251709       0.17972467839717865       0.18030069768428802        7.7296487987041473E-002
  0.34999999403953552        351.00911509999997       0.26389968395233154       0.17113603651523590       0.17194731533527374        6.3857190310955048E-002
  0.37500000000000000        351.00911509999997       0.24387341737747192       0.16136053204536438       0.16224838793277740        5.2138201892375946E-002
  0.40000000596046448        351.00911509999997       0.22329069674015045       0.15067701041698456       0.15154160559177399        4.2058259248733521E-002
  0.42500001192092896        351.00911509999997       0.20255756378173828       0.13934664428234100       0.14013049006462097        3.3503346145153046E-002
  0.44999998807907104        351.00911509999997       0.18202476203441620       0.12761197984218597       0.12828709185123444        2.6338981464505196E-002
  0.47499999403953552        351.00911509999997       0.16199141740798950       0.11569610983133316       0.11625429242849350        2.0419852808117867E-002
  0.50000000000000000        351.00911509999997       0.14270867407321930       0.10380206257104874       0.10424757748842239        1.5597286634147167E-002
  0.52499997615814209        351.00911509999997       0.12438285350799561        9.2112213373184204E-002   9.2456519603729248E-002   1.1724960058927536E-002
  0.55000001192092896        351.00911509999997       0.10717862099409103        8.0787919461727142E-002   8.1045895814895630E-002   8.6631150916218758E-003
  0.57499998807907104        351.00911509999997        9.1221958398818970E-002   6.9969192147254944E-002   7.0156626403331757E-002   6.2815700657665730E-003
  0.60000002384185791        351.00911509999997        7.6602987945079803E-002   5.9774592518806458E-002   5.9906527400016785E-002   4.4617084786295891E-003
  0.62500000000000000        351.00911509999997        6.3378721475601196E-002   5.0301145762205124E-002   5.0390966236591339E-002   3.0976342968642712E-003
  0.64999997615814209        351.00911509999997        5.1575746387243271E-002   4.1624441742897034E-002   4.1683435440063477E-002   2.0966501906514168E-003
  0.67500001192092896        351.00911509999997        4.1192784905433655E-002   3.3798858523368835E-002   3.3836103975772858E-002   1.3791862875223160E-003
  0.69999998807907104        351.00911509999997        3.2203290611505508E-002   2.6857905089855194E-002   2.6880402117967606E-002   8.7830284610390663E-004
  0.72500002384185791        351.00911509999997        2.4557957425713539E-002   2.0814731717109680E-002   2.0827651023864746E-002   5.3887144895270467E-004
  0.75000000000000000        351.00911509999997        1.8187232315540314E-002   1.5662794932723045E-002   1.5669789165258408E-002   3.1652359757572412E-004
  0.77499997615814209        351.00911509999997        1.3003833591938019E-002   1.1376692913472652E-002   1.1380228213965893E-002   1.7645212938077748E-004
  0.80000001192092896        351.00911509999997        8.9052766561508179E-003   7.9132057726383209E-003   7.9148579388856888E-003   9.2134585429448634E-005
  0.82499998807907104        351.00911509999997        5.7764472439885139E-003   5.2125356160104275E-003   5.2132564596831799E-003   4.4040170905645937E-005
  0.85000002384185791        351.00911509999997        3.4922417253255844E-003   3.1997980549931526E-003   3.2001265790313482E-003   1.8371145415585488E-005
  0.87500000000000000        351.00911509999997        1.9203089177608490E-003   1.7868055729195476E-003   1.7870254814624786E-003   5.8790451475942973E-006
  0.89999997615814209        351.00911509999997        9.2398311244323850E-004   8.7422324577346444E-004   8.7447126861661673E-004   7.8553028970418382E-007
  0.92500001192092896        351.00911509999997        3.6551977973431349E-004   3.5423529334366322E-004   3.5456576733849943E-004  -1.7324238399396563E-007
  0.94999998807907104        351.00911509999997        1.0989497968694195E-004   1.1400419316487387E-004   1.1441970127634704E-004   1.4292944570115651E-006
  0.97500002384185791        351.00911509999997        2.9746479413006455E-005   4.0550050471210852E-005   4.1009017877513543E-005   5.0147673391620629E-006
   1.0000000000000000        351.00911509999997        1.3314662282937206E-005   2.9024507966823876E-005   2.9435255783027969E-005   1.0419564205221832E-005
   9.9999997171806854E-010   450.06702489999998        3.0448022298514843E-003  -9.8175345920026302E-004  -1.2018169509246945E-003  -5.7714356807991862E-004
   1.3183000246996812E-009   450.06702489999998        3.1877206638455391E-003  -9.8381272982805967E-004  -1.2275984045118093E-003  -5.9025757946074009E-004
   1.7378000150003459E-009   450.06702489999998        3.3380212262272835E-003  -9.8367361351847649E-004  -1.2537052389234304E-003  -6.0378725174814463E-004
   2.2908999142146058E-009   450.06702489999998        3.4961879719048738E-003  -9.8110188264399767E-004  -1.2801868142560124E-003  -6.1777821974828839E-004
   3.0200000278313155E-009   450.06702489999998        3.6626358050853014E-003  -9.7584427567198873E-004  -1.3070867862552404E-003  -6.3226948259398341E-004
   3.9810998941902653E-009   450.06702489999998        3.8378406316041946E-003  -9.6762727480381727E-004  -1.3344683684408665E-003  -6.4730370650067925E-004
   5.2481001766579993E-009   450.06702489999998        4.0223179385066032E-003  -9.5615471946075559E-004  -1.3624114217236638E-003  -6.6292396513745189E-004
   6.9183001549788514E-009   450.06702489999998        4.2165974155068398E-003  -9.4110763166099787E-004  -1.3910117559134960E-003  -6.7916949046775699E-004
   9.1201002305751899E-009   450.06702489999998        4.4212564826011658E-003  -9.2214072356000543E-004  -1.4203883474692702E-003  -6.9607602199539542E-004
   1.2023000373062587E-008   450.06702489999998        4.6369186602532864E-003  -8.9887971989810467E-004  -1.4506869483739138E-003  -7.1367225609719753E-004
   1.5849000334355878E-008   450.06702489999998        4.8641590401530266E-003  -8.7093131151050329E-004  -1.4820703072473407E-003  -7.3196773882955313E-004
   2.0892999330612838E-008   450.06702489999998        5.1037231460213661E-003  -8.3785603055730462E-004  -1.5147532103583217E-003  -7.5096532236784697E-004
   2.7542000680114143E-008   450.06702489999998        5.3563094697892666E-003  -7.9919141717255116E-004  -1.5489774523302913E-003  -7.7063677599653602E-004
   3.6307998385609608E-008   450.06702489999998        5.6227259337902069E-003  -7.5442949309945107E-004  -1.5850389609113336E-003  -7.9092651139944792E-004
   4.7863000673942224E-008   450.06702489999998        5.9037469327449799E-003  -7.0303695974871516E-004  -1.6232753405347466E-003  -8.1173016224056482E-004
   6.3096003088958241E-008   450.06702489999998        6.2002763152122498E-003  -6.4442597795277834E-004  -1.6640957910567522E-003  -8.3289382746443152E-004
   8.3175997644957533E-008   450.06702489999998        6.5132197923958302E-003  -5.7797424960881472E-004  -1.7079716781154275E-003  -8.5418840171769261E-004
   1.0965000285523274E-007   450.06702489999998        6.8436204455792904E-003  -5.0299457507207990E-004  -1.7554665682837367E-003  -8.7529985466971993E-004
   1.4453999597208167E-007   450.06702489999998        7.1924044750630856E-003  -4.1879047057591379E-004  -1.8072103848680854E-003  -8.9578866027295589E-004
   1.9054999711443088E-007   450.06702489999998        7.5609087944030762E-003  -3.2452755840495229E-004  -1.8639898626133800E-003  -9.1509311459958553E-004
   2.5118998792095226E-007   450.06702489999998        7.9501233994960785E-003  -2.1941649902146310E-004  -1.9266501767560840E-003  -9.3245110474526882E-004
   3.3112999631157436E-007   450.06702489999998        8.3614178001880646E-003  -1.0252843640046194E-004  -1.9962212536484003E-003  -9.4689877005293965E-004
   4.3651999703797628E-007   450.06702489999998        8.7961852550506592E-003   2.7119574951939285E-005  -2.0738826133310795E-003  -9.5719977980479598E-004
   5.7544002629583701E-007   450.06702489999998        9.2558152973651886E-003   1.7055564967449754E-004  -2.1609764080494642E-003  -9.6178898820653558E-004
   7.5857997217099182E-007   450.06702489999998        9.7419265657663345E-003   3.2892607850953937E-004  -2.2590733133256435E-003  -9.5870671793818474E-004
   9.9999999747524271E-007   450.06702489999998        1.0256160050630569E-002   5.0343590555712581E-004  -2.3699584417045116E-003  -9.4551203073933721E-004
   1.3182999509808724E-006   450.06702489999998        1.0800396092236042E-002   6.9542333949357271E-004  -2.4957037530839443E-003  -9.1918150428682566E-004
   1.7377999483869644E-006   450.06702489999998        1.1376359499990940E-002   9.0622447896748781E-004  -2.6386072859168053E-003  -8.7601516861468554E-004
   2.2909000563231530E-006   450.06702489999998        1.1986363679170609E-002   1.1374441673979163E-003  -2.8014022391289473E-003  -8.1145658623427153E-004
   3.0199998946045525E-006   450.06702489999998        1.2632530182600021E-002   1.3906750828027725E-003  -2.9870998114347458E-003  -7.1999151259660721E-004
   3.9810997805034276E-006   450.06702489999998        1.3317291624844074E-002   1.6676860395818949E-003  -3.1991482246667147E-003  -5.9493345906957984E-004
   5.2481000238913111E-006   450.06702489999998        1.4043334871530533E-002   1.9704073201864958E-003  -3.4414574038237333E-003  -4.2821251554414630E-004
   6.9183001869532745E-006   450.06702489999998        1.4813520945608616E-002   2.3008980788290501E-003  -3.7184064276516438E-003  -2.1015910897403955E-004
   9.1201000032015145E-006   450.06702489999998        1.5631044283509254E-002   2.6614174712449312E-003  -4.0349238552153111E-003   7.0796137151774019E-005
   1.2022999726468697E-005   450.06702489999998        1.6499470919370651E-002   3.0544423498213291E-003  -4.3965312652289867E-003   4.2844458948820829E-004
   1.5849000192247331E-005   450.06702489999998        1.7422391101717949E-002   3.4825040493160486E-003  -4.8091937787830830E-003   8.7895232718437910E-004
   2.0892999600619078E-005   450.06702489999998        1.8404372036457062E-002   3.9486233144998550E-003  -5.2797212265431881E-003   1.4416390331462026E-003
   2.7542000680114143E-005   450.06702489999998        1.9450154155492783E-002   4.4559342786669731E-003  -5.8153858408331871E-003   2.1389939356595278E-003
   3.6307999835116789E-005   450.06702489999998        2.0565386861562729E-002   5.0080223008990288E-003  -6.4241951331496239E-003   2.9974775388836861E-003
   4.7862999053904787E-005   450.06702489999998        2.1756159141659737E-002   5.6086787953972816E-003  -7.1145165711641312E-003   4.0475819259881973E-003
   6.3095998484641314E-005   450.06702489999998        2.3029861971735954E-002   6.2623042613267899E-003  -7.8953430056571960E-003   5.3248587064445019E-003
   8.3175997133366764E-005   450.06702489999998        2.4394838139414787E-002   6.9737071171402931E-003  -8.7758023291826248E-003   6.8699694238603115E-003
   1.0964999819407240E-004   450.06702489999998        2.5861281901597977E-002   7.7485190704464912E-003  -9.7652720287442207E-003   8.7298331782221794E-003
   1.4453999756369740E-004   450.06702489999998        2.7440434321761131E-002   8.5927154868841171E-003  -1.0872210375964642E-002   1.0956630110740662E-002
   1.9054999575018883E-004   450.06702489999998        2.9147461056709290E-002   9.5140682533383369E-003  -1.2105274945497513E-002   1.3611493632197380E-002
   2.5119000929407775E-004   450.06702489999998        3.0998589470982552E-002   1.0520512238144875E-002  -1.3470115140080452E-002   1.6759766265749931E-002
   3.3112999517470598E-004   450.06702489999998        3.3015247434377670E-002   1.1622243560850620E-002  -1.4970718882977962E-002   2.0476076751947403E-002
   4.3652000022120774E-004   450.06702489999998        3.5223446786403656E-002   1.2831236235797405E-002  -1.6606843098998070E-002   2.4841776117682457E-002
   5.7544000446796417E-004   450.06702489999998        3.7654951214790344E-002   1.4161674305796623E-002  -1.8372012302279472E-002   2.9943784698843956E-002
   7.5857999036088586E-004   450.06702489999998        4.0350168943405151E-002   1.5631295740604401E-002  -2.0251927897334099E-002   3.5875890403985977E-002
   1.0000000474974513E-003   450.06702489999998        4.3359290808439255E-002   1.7261737957596779E-002  -2.2220460698008537E-002   4.2734798043966293E-002
   1.3183000264689326E-003   450.06702489999998        4.6746339648962021E-002   1.9080448895692825E-002  -2.4236284196376801E-002   5.0620157271623611E-002
   1.7377999611198902E-003   450.06702489999998        5.0590291619300842E-002   2.1120980381965637E-002  -2.6236100122332573E-002   5.9624951332807541E-002
   2.2909000981599092E-003   450.06702489999998        5.4994367063045502E-002   2.3427715525031090E-002  -2.8130557388067245E-002   6.9841384887695312E-002
   3.0199999455362558E-003   450.06702489999998        6.0086369514465332E-002   2.6055915281176567E-002  -2.9793132096529007E-002   8.1341564655303955E-002
   3.9810999296605587E-003   450.06702489999998        6.6028662025928497E-002   2.9077092185616493E-002  -3.1051859259605408E-002   9.4175681471824646E-002
   5.2481000311672688E-003   450.06702489999998        7.3025494813919067E-002   3.2583411782979965E-002  -3.1677238643169403E-002  0.10835867375135422     
   6.9182999432086945E-003   450.06702489999998        8.1330284476280212E-002   3.6692813038825989E-002  -3.1369317322969437E-002  0.12385197728872299     
   9.1201001778244972E-003   450.06702489999998        9.1254450380802155E-002   4.1556175798177719E-002  -2.9745163396000862E-002  0.14054492115974426     
   1.2023000046610832E-002   450.06702489999998       0.10317240655422211        4.7364361584186554E-002  -2.6328498497605324E-002  0.15822705626487732     
   1.5848999843001366E-002   450.06702489999998       0.11751255393028259        5.4351244121789932E-002  -2.0549438893795013E-002  0.17654366791248322     
   2.0893000066280365E-002   450.06702489999998       0.13475205004215240        6.2802195549011230E-002  -1.1752530001103878E-002  0.19496570527553558     
   2.7542000636458397E-002   450.06702489999998       0.15535685420036316        7.3040716350078583E-002   7.5925595592707396E-004  0.21270875632762909     
   3.6308001726865768E-002   450.06702489999998       0.17969639599323273        8.5407599806785583E-002   1.7646128311753273E-002  0.22866493463516235     
   4.7862999141216278E-002   450.06702489999998       0.20785526931285858       0.10019254684448242        3.9373125880956650E-002  0.24130161106586456     
   6.3096001744270325E-002   450.06702489999998       0.23935344815254211       0.11751673370599747        6.5977372229099274E-002  0.24859085679054260     
   8.3176001906394958E-002   450.06702489999998       0.27268141508102417       0.13710024952888489        9.6702672541141510E-002  0.24799753725528717     
  0.10000000149011612        450.06702489999998       0.29445242881774902       0.15094189345836639       0.11855278909206390       0.24181953072547913     
  0.12500000000000000        450.06702489999998       0.31793588399887085       0.16757075488567352       0.14484429359436035       0.22681181132793427     
  0.15000000596046448        450.06702489999998       0.33234885334968567       0.17989058792591095       0.16447158157825470       0.20778732001781464     
  0.17499999701976776        450.06702489999998       0.33913281559944153       0.18830913305282593       0.17827871441841125       0.18689262866973877     
  0.20000000298023224        450.06702489999998       0.33952367305755615       0.19321355223655701       0.18706296384334564       0.16552720963954926     
  0.22499999403953552        450.06702489999998       0.33460351824760437       0.19497874379158020       0.19154910743236542       0.14462037384510040     
  0.25000000000000000        450.06702489999998       0.32532921433448792       0.19396901130676270       0.19238749146461487       0.12478228658437729     
  0.27500000596046448        450.06702489999998       0.31255084276199341       0.19053755700588226       0.19015932083129883       0.10639674216508865     
  0.30000001192092896        450.06702489999998       0.29702439904212952       0.18502524495124817       0.18538391590118408        8.9683145284652710E-002
  0.32499998807907104        450.06702489999998       0.27942138910293579       0.17775903642177582       0.17852585017681122        7.4740521609783173E-002
  0.34999999403953552        450.06702489999998       0.26033654808998108       0.16905078291893005       0.17000122368335724        6.1580102890729904E-002
  0.37500000000000000        450.06702489999998       0.24029421806335449       0.15919582545757294       0.16018311679363251        5.0150167196989059E-002
  0.40000000596046448        450.06702489999998       0.21975377202033997       0.14847193658351898       0.14940604567527771        4.0355194360017776E-002
  0.42500001192092896        450.06702489999998       0.19911456108093262       0.13713838160037994       0.13796962797641754        3.2070837914943695E-002
  0.44999998807907104        450.06702489999998       0.17872016131877899       0.12543503940105438       0.12614160776138306        2.5155581533908844E-002
  0.47499999403953552        450.06702489999998       0.15886242687702179       0.11358182132244110       0.11416019499301910        1.9459828734397888E-002
  0.50000000000000000        450.06702489999998       0.13978511095046997       0.10177806019783020       0.10223604738712311        1.4832818880677223E-002
  0.52499997615814209        450.06702489999998       0.12168736010789871        9.0202108025550842E-002   9.0553753077983856E-002   1.1127870529890060E-002
  0.55000001192092896        450.06702489999998       0.10472686588764191        7.9011060297489166E-002   7.9273097217082977E-002   8.2061709836125374E-003
  0.57499998807907104        450.06702489999998        8.9023016393184662E-002   6.8340547382831573E-002   6.8530023097991943E-002   5.9394105337560177E-003
  0.60000002384185791        450.06702489999998        7.4659764766693115E-002   5.8304697275161743E-002   5.8437503874301910E-002   4.2114593088626862E-003
  0.62500000000000000        450.06702489999998        6.1688486486673355E-002   4.8996146768331528E-002   4.9086224287748337E-002   2.9192552901804447E-003
  0.64999997615814209        450.06702489999998        5.0130691379308701E-002   4.0486253798007965E-002   4.0545213967561722E-002   1.9730639178305864E-003
  0.67500001192092896        450.06702489999998        3.9980679750442505E-002   3.2825373113155365E-002   3.2862484455108643E-002   1.2962380424141884E-003
  0.69999998807907104        450.06702489999998        3.1208138912916183E-002   2.6043310761451721E-002   2.6065660640597343E-002   8.2459242548793554E-004
  0.72500002384185791        450.06702489999998        2.3760709911584854E-002   2.0149875432252884E-002   2.0162675529718399E-002   5.0549302250146866E-004
  0.75000000000000000        450.06702489999998        1.7566520720720291E-002   1.5135641209781170E-002   1.5142556279897690E-002   2.9675039695575833E-004
  0.77499997615814209        450.06702489999998        1.2536715716123581E-002   1.0972846299409866E-002   1.0976334102451801E-002   1.6539220814593136E-004
  0.80000001192092896        450.06702489999998        8.5680047050118446E-003   7.6164868660271168E-003   7.6181152835488319E-003   8.6383122834376991E-005
  0.82499998807907104        450.06702489999998        5.5452324450016022E-003   5.0056250765919685E-003   5.0063361413776875E-003   4.1346836951561272E-005
  0.85000002384185791        450.06702489999998        3.3440135885030031E-003   3.0649306718260050E-003   3.0652559362351894E-003   1.7336869859718718E-005
  0.87500000000000000        450.06702489999998        1.8334762426093221E-003   1.7065133433789015E-003   1.7067316221073270E-003   5.6920271163107827E-006
  0.89999997615814209        450.06702489999998        8.7917054770514369E-004   8.3211972378194332E-004   8.3236384671181440E-004   1.0020559102486004E-006
  0.92500001192092896        450.06702489999998        3.4628430148586631E-004   3.3583291224204004E-004   3.3615392749197781E-004   1.9897976244465099E-007
  0.94999998807907104        450.06702489999998        1.0340335575165227E-004   1.0755109542515129E-004   1.0794892295962200E-004   1.7793684037314961E-006
  0.97500002384185791        450.06702489999998        2.7389285605750047E-005   3.7859022995689884E-005   3.8289799704216421E-005   5.1529996198951267E-006
   1.0000000000000000        450.06702489999998        1.1174405699421186E-005   2.6208279450656846E-005   2.6579244149615988E-005   1.0103713066200726E-005
   9.9999997171806854E-010   577.07996240000000        3.0531489755958319E-003  -9.8156929016113281E-004  -1.2027824996039271E-003  -6.0911884065717459E-004
   1.3183000246996812E-009   577.07996240000000        3.1965055968612432E-003  -9.8348432220518589E-004  -1.2285806005820632E-003  -6.2296848045662045E-004
   1.7378000150003459E-009   577.07996240000000        3.3472699578851461E-003  -9.8318629898130894E-004  -1.2547093210741878E-003  -6.3725333893671632E-004
   2.2908999142146058E-009   577.07996240000000        3.5059270448982716E-003  -9.8043982870876789E-004  -1.2812195345759392E-003  -6.5201881807297468E-004
   3.0200000278313155E-009   577.07996240000000        3.6728933919221163E-003  -9.7499054390937090E-004  -1.3081573415547609E-003  -6.6730240359902382E-004
   3.9810998941902653E-009   577.07996240000000        3.8486472330987453E-003  -9.6656347159296274E-004  -1.3355880510061979E-003  -6.8314466625452042E-004
   5.2481001766579993E-009   577.07996240000000        4.0337056852877140E-003  -9.5486099598929286E-004  -1.3635947834700346E-003  -6.9958524545654655E-004
   6.9183001549788514E-009   577.07996240000000        4.2286003008484840E-003  -9.3956256750971079E-004  -1.3922766083851457E-003  -7.1665819268673658E-004
   9.1201002305751899E-009   577.07996240000000        4.4339108280837536E-003  -9.2032126849517226E-004  -1.4217571588233113E-003  -7.3439197149127722E-004
   1.2023000373062587E-008   577.07996240000000        4.6502635814249516E-003  -8.9676096104085445E-004  -1.4521873090416193E-003  -7.5280544115230441E-004
   1.5849000334355878E-008   577.07996240000000        4.8782355152070522E-003  -8.6848647333681583E-004  -1.4837359776720405E-003  -7.7189470175653696E-004
   2.0892999330612838E-008   577.07996240000000        5.1185749471187592E-003  -8.3505624206736684E-004  -1.5166254015639424E-003  -7.9164555063471198E-004
   2.7542000680114143E-008   577.07996240000000        5.3719831630587578E-003  -7.9600553726777434E-004  -1.5511061064898968E-003  -8.1200711429119110E-004
   3.6307998385609608E-008   577.07996240000000        5.6392713449895382E-003  -7.5082393595948815E-004  -1.5874844975769520E-003  -8.3289539907127619E-004
   4.7863000673942224E-008   577.07996240000000        5.9212171472609043E-003  -6.9897563662379980E-004  -1.6261106356978416E-003  -8.5416971705853939E-004
   6.3096003088958241E-008   577.07996240000000        6.2187281437218189E-003  -6.3986988971009851E-004  -1.6674079233780503E-003  -8.7563088163733482E-004
   8.3175997644957533E-008   577.07996240000000        6.5327137708663940E-003  -5.7288154494017363E-004  -1.7118648393079638E-003  -8.9699355885386467E-004
   1.0965000285523274E-007   577.07996240000000        6.8642217665910721E-003  -4.9731985200196505E-004  -1.7600649734959006E-003  -9.1787404380738735E-004
   1.4453999597208167E-007   577.07996240000000        7.2141820564866066E-003  -4.1248527122661471E-004  -1.8126608338207006E-003  -9.3774765264242887E-004
   1.9054999711443088E-007   577.07996240000000        7.5839371420443058E-003  -3.1753903022035956E-004  -1.8704670947045088E-003  -9.5594831509515643E-004
   2.5118998792095226E-007   577.07996240000000        7.9744830727577209E-003  -2.1168818057049066E-004  -1.9343590829521418E-003  -9.7158830612897873E-004
   3.3112999631157436E-007   577.07996240000000        8.3871949464082718E-003  -9.3999129603616893E-005  -2.0054031629115343E-003  -9.8355114459991455E-004
   4.3651999703797628E-007   577.07996240000000        8.8234730064868927E-003   3.6516012187348679E-005  -2.0848198328167200E-003  -9.9041755311191082E-004
   5.7544002629583701E-007   577.07996240000000        9.2847133055329323E-003   1.8089055083692074E-004  -2.1739986259490252E-003  -9.9040451459586620E-004
   7.5857997217099182E-007   577.07996240000000        9.7725447267293930E-003   3.4027677611447871E-004  -2.2745637688785791E-003  -9.8129175603389740E-004
   9.9999999747524271E-007   577.07996240000000        1.0288616642355919E-002   5.1588605856522918E-004  -2.3883609101176262E-003  -9.6033135196194053E-004
   1.3182999509808724E-006   577.07996240000000        1.0834821499884129E-002   7.0906407199800014E-004  -2.5175311602652073E-003  -9.2413567472249269E-004
   1.7377999483869644E-006   577.07996240000000        1.1412894353270531E-002   9.2115410370752215E-004  -2.6644477620720863E-003  -8.6858338909223676E-004
   2.2909000563231530E-006   577.07996240000000        1.2025166302919388E-002   1.1537706013768911E-003  -2.8319300618022680E-003  -7.8861648216843605E-004
   3.0199998946045525E-006   577.07996240000000        1.2673771940171719E-002   1.4085156144574285E-003  -3.0230819247663021E-003  -6.7814649082720280E-004
   3.9810997805034276E-006   577.07996240000000        1.3361166231334209E-002   1.6871693078428507E-003  -3.2414533197879791E-003  -5.2982004126533866E-004
   5.2481000238913111E-006   577.07996240000000        1.4090058393776417E-002   1.9916745368391275E-003  -3.4910647664219141E-003  -3.3479850389994681E-004
   6.9183001869532745E-006   577.07996240000000        1.4863335527479649E-002   2.3241050075739622E-003  -3.7764108274132013E-003  -8.2535829278640449E-005
   9.1201000032015145E-006   577.07996240000000        1.5684224665164948E-002   2.6867364067584276E-003  -4.1025429964065552E-003   2.3953650088515133E-004
   1.2022999726468697E-005   577.07996240000000        1.6556331887841225E-002   3.0820653773844242E-003  -4.4751074165105820E-003   6.4634182490408421E-004
   1.5849000192247331E-005   577.07996240000000        1.7483290284872055E-002   3.5126446746289730E-003  -4.9001891165971756E-003   1.1552936630323529E-003
   2.0892999600619078E-005   577.07996240000000        1.8469726666808128E-002   3.9815222844481468E-003  -5.3847176022827625E-003   1.7871329328045249E-003
   2.7542000680114143E-005   577.07996240000000        1.9520446658134460E-002   4.4918633066117764E-003  -5.9360675513744354E-003   2.5658926460891962E-003
   3.6307999835116789E-005   577.07996240000000        2.0641179755330086E-002   5.0472896546125412E-003  -6.5623288974165916E-003   3.5197392571717501E-003
   4.7862999053904787E-005   577.07996240000000        2.1838115528225899E-002   5.6516379117965698E-003  -7.2719133459031582E-003   4.6809762716293335E-003
   6.3095998484641314E-005   577.07996240000000        2.3118764162063599E-002   6.3093602657318115E-003  -8.0738142132759094E-003   6.0871122404932976E-003
   8.3175997133366764E-005   577.07996240000000        2.4491613730788231E-002   7.0253303274512291E-003  -8.9770890772342682E-003   7.7808308415114880E-003
   1.0964999819407240E-004   577.07996240000000        2.5967037305235863E-002   7.8052566386759281E-003  -9.9909575656056404E-003   9.8111638799309731E-003
   1.4453999756369740E-004   577.07996240000000        2.7556484565138817E-002   8.6552072316408157E-003  -1.1123593896627426E-002   1.2232292443513870E-002
   1.9054999575018883E-004   577.07996240000000        2.9275389388203621E-002   9.5830690115690231E-003  -1.2383242137730122E-002   1.5107459388673306E-002
   2.5119000929407775E-004   577.07996240000000        3.1140280887484550E-002   1.0596913285553455E-002  -1.3774918392300606E-002   1.8503677099943161E-002
   3.3112999517470598E-004   577.07996240000000        3.3172968775033951E-002   1.1707102879881859E-002  -1.5301764011383057E-002   2.2497097030282021E-002
   4.3652000022120774E-004   577.07996240000000        3.5399913787841797E-002   1.2925816699862480E-002  -1.6962401568889618E-002   2.7170054614543915E-002
   5.7544000446796417E-004   577.07996240000000        3.7853404879570007E-002   1.4267480000853539E-002  -1.8748873844742775E-002   3.2609682530164719E-002
   7.5857999036088586E-004   577.07996240000000        4.0574472397565842E-002   1.5750125050544739E-002  -2.0645013079047203E-002   3.8909107446670532E-002
   1.0000000474974513E-003   577.07996240000000        4.3614022433757782E-002   1.7395738512277603E-002  -2.2622363641858101E-002   4.6163026243448257E-002
   1.3183000264689326E-003   577.07996240000000        4.7036897391080856E-002   1.9232178106904030E-002  -2.4636777117848396E-002   5.4467525333166122E-002
   1.7377999611198902E-003   577.07996240000000        5.0922960042953491E-002   2.1293470636010170E-002  -2.6621602475643158E-002   6.3909754157066345E-002
   2.2909000981599092E-003   577.07996240000000        5.5376384407281876E-002   2.3624546825885773E-002  -2.8483616188168526E-002   7.4573867022991180E-002
   3.0199999455362558E-003   577.07996240000000        6.0525912791490555E-002   2.6281258091330528E-002  -3.0091967433691025E-002   8.6520589888095856E-002
   3.9810999296605587E-003   577.07996240000000        6.6534727811813354E-002   2.9335735365748405E-002  -3.1270053237676620E-002   9.9785245954990387E-002
   5.2481000311672688E-003   577.07996240000000        7.3607616126537323E-002   3.2880734652280807E-002  -3.1783714890480042E-002  0.11436374485492706     
   6.9182999432086945E-003   577.07996240000000        8.1997901201248169E-002   3.7034649401903152E-002  -3.1328804790973663E-002  0.13019381463527679     
   9.1201001778244972E-003   577.07996240000000        9.2015907168388367E-002   4.1948501020669937E-002  -2.9519418254494667E-002  0.14713615179061890     
   1.2023000046610832E-002   577.07996240000000       0.10403322428464890        4.7812718898057938E-002  -2.5878621265292168E-002  0.16494660079479218     
   1.5848999843001366E-002   577.07996240000000       0.11847274750471115        5.4859664291143417E-002  -1.9839873537421227E-002  0.18323227763175964     
   2.0893000066280365E-002   577.07996240000000       0.13580217957496643        6.3371539115905762E-002  -1.0756878182291985E-002  0.20142291486263275     
   2.7542000636458397E-002   577.07996240000000       0.15647239983081818        7.3665969073772430E-002   2.0497005898505449E-003  0.21869307756423950     
   3.6308001726865768E-002   577.07996240000000       0.18083013594150543        8.6073853075504303E-002   1.9211409613490105E-002  0.23389954864978790     
   4.7862999141216278E-002   577.07996240000000       0.20892812311649323       0.10086940973997116        4.1151497513055801E-002  0.24549023807048798     
   6.3096001744270325E-002   577.07996240000000       0.24024479091167450       0.11815112084150314        6.7852325737476349E-002  0.25144863128662109     
   8.3176001906394958E-002   577.07996240000000       0.27322268486022949       0.13760846853256226        9.8494157195091248E-002  0.24930426478385925     
  0.10000000149011612        577.07996240000000       0.29464414715766907       0.15130160748958588       0.12015796452760696       0.24203644692897797     
  0.12500000000000000        577.07996240000000       0.31756627559661865       0.16766402125358582       0.14606195688247681       0.22575584053993225     
  0.15000000596046448        577.07996240000000       0.33141264319419861       0.17968736588954926       0.16523817181587219       0.20583035051822662     
  0.17499999701976776        577.07996240000000       0.33765804767608643       0.18780004978179932       0.17857952415943146       0.18434770405292511     
  0.20000000298023224        577.07996240000000       0.33755975961685181       0.19240455329418182       0.18691334128379822       0.16264817118644714     
  0.22499999403953552        577.07996240000000       0.33221304416656494       0.19388720393180847       0.19098293781280518       0.14160646498203278     
  0.25000000000000000        577.07996240000000       0.32258218526840210       0.19262075424194336       0.19144968688488007       0.12178459763526917     
  0.27500000596046448        577.07996240000000       0.30952051281929016       0.18896439671516418       0.18890090286731720       0.10352505743503571     
  0.30000001192092896        577.07996240000000       0.29378411173820496       0.18326295912265778       0.18385861814022064        8.7012700736522675E-002
  0.32499998807907104        577.07996240000000       0.27604231238365173       0.17584583163261414       0.17678771913051605        7.2318278253078461E-002
  0.34999999403953552        577.07996240000000       0.25688594579696655       0.16702578961849213       0.16810305416584015        5.9430506080389023E-002
  0.37500000000000000        577.07996240000000       0.23683410882949829       0.15709799528121948       0.15817523002624512        4.8280153423547745E-002
  0.40000000596046448        577.07996240000000       0.21634018421173096       0.14633902907371521       0.14733545482158661        3.8758598268032074E-002
  0.42500001192092896        577.07996240000000       0.19579680263996124       0.13500617444515228       0.13587948679924011        3.0732130631804466E-002
  0.44999998807907104        577.07996240000000       0.17554059624671936       0.12333664298057556       0.12407075613737106        2.4053014814853668E-002
  0.47499999403953552        577.07996240000000       0.15585623681545258       0.11154713481664658       0.11214292049407959        1.8567971885204315E-002
  0.50000000000000000        577.07996240000000       0.13698035478591919        9.9833332002162933E-002  0.10030186176300049        1.4124618843197823E-002
  0.52499997615814209        577.07996240000000       0.11910510063171387        8.8369674980640411E-002   8.8727340102195740E-002   1.0576226748526096E-002
  0.55000001192092896        577.07996240000000       0.10238146781921387        7.7309086918830872E-002   7.7574290335178375E-002   7.7851125970482826E-003
  0.57499998807907104        577.07996240000000        8.6922474205493927E-002   6.6782943904399872E-002   6.6973887383937836E-002   5.6249247863888741E-003
  0.60000002384185791        577.07996240000000        7.2806194424629211E-002   5.6901086121797562E-002   5.7034417986869812E-002   3.9820172823965549E-003
  0.62500000000000000        577.07996240000000        6.0078606009483337E-002   4.7751948237419128E-002   4.7842074185609818E-002   2.7560961898416281E-003
  0.64999997615814209        577.07996240000000        4.8756424337625504E-002   3.9402831345796585E-002   3.9461635053157806E-002   1.8602793570607901E-003
  0.67500001192092896        577.07996240000000        3.8829751312732697E-002   3.1900260597467422E-002   3.1937163323163986E-002   1.2207023100927472E-003
  0.69999998807907104        577.07996240000000        3.0264751985669136E-002   2.5270510464906693E-002   2.5292679667472839E-002   7.7577895717695355E-004
  0.72500002384185791        577.07996240000000        2.3006225004792213E-002   1.9520254805684090E-002   1.9532922655344009E-002   4.7521223314106464E-004
  0.75000000000000000        577.07996240000000        1.6980165615677834E-002   1.4637366868555546E-002   1.4644195325672626E-002   2.7883987058885396E-004
  0.77499997615814209        577.07996240000000        1.2096309103071690E-002   1.0591889731585979E-002   1.0595328174531460E-002   1.5538670413661748E-004
  0.80000001192092896        577.07996240000000        8.2506882026791573E-003   7.3371925391256809E-003   7.3387958109378815E-003   8.1184822192881256E-005
  0.82499998807907104        577.07996240000000        5.3281979635357857E-003   4.8113260418176651E-003   4.8120263963937759E-003   3.8913611206226051E-005
  0.85000002384185791        577.07996240000000        3.2052344176918268E-003   2.9386158566921949E-003   2.9389376286417246E-003   1.6400843378505670E-005
  0.87500000000000000        577.07996240000000        1.7524154391139746E-003   1.6315341927111149E-003   1.6317504923790693E-003   5.5166219681268558E-006
  0.89999997615814209        577.07996240000000        8.3747640019282699E-004   7.9293182352557778E-004   7.9317152267321944E-004   1.1820961844932754E-006
  0.92500001192092896        577.07996240000000        3.2845386886037886E-004   3.1876272987574339E-004   3.1907399534247816E-004   5.0513131100160535E-007
  0.94999998807907104        577.07996240000000        9.7404379630461335E-005   1.0157308861380443E-004   1.0195324284723029E-004   2.0458169274206739E-006
  0.97500002384185791        577.07996240000000        2.5210334570147097E-005   3.5352641134522855E-005   3.5755867429543287E-005   5.2057657740078866E-006
   1.0000000000000000        577.07996240000000        9.2193486125324853E-006   2.3606191462022252E-005   2.3939010134199634E-005   9.7265983640681952E-006
   9.9999997171806854E-010   739.93708609999999        3.0613250564783812E-003  -9.8138046450912952E-004  -1.2037096312269568E-003  -6.4128014491870999E-004
   1.3183000246996812E-009   739.93708609999999        3.2051112502813339E-003  -9.8315370269119740E-004  -1.2295255437493324E-003  -6.5586454002186656E-004
   1.7378000150003459E-009   739.93708609999999        3.3563296310603619E-003  -9.8269956652075052E-004  -1.2556777801364660E-003  -6.7090173251926899E-004
   2.2908999142146058E-009   739.93708609999999        3.5154672805219889E-003  -9.7978150006383657E-004  -1.2822193093597889E-003  -6.8643642589449883E-004
   3.0200000278313155E-009   739.93708609999999        3.6829421296715736E-003  -9.7414385527372360E-004  -1.3091978617012501E-003  -7.0250401040539145E-004
   3.9810998941902653E-009   739.93708609999999        3.8592338096350431E-003  -9.6551043679937720E-004  -1.3366817729547620E-003  -7.1914191357791424E-004
   5.2481001766579993E-009   739.93708609999999        4.0448619984090328E-003  -9.5358211547136307E-004  -1.3647570740431547E-003  -7.3638535104691982E-004
   6.9183001549788514E-009   739.93708609999999        4.2403596453368664E-003  -9.3803688650950789E-004  -1.3935269089415669E-003  -7.5426197145134211E-004
   9.1201002305751899E-009   739.93708609999999        4.4463085941970348E-003  -9.1852614423260093E-004  -1.4231193345040083E-003  -7.7279139077290893E-004
   1.2023000373062587E-008   739.93708609999999        4.6633379533886909E-003  -8.9467194629833102E-004  -1.4536906965076923E-003  -7.9198088496923447E-004
   1.5849000334355878E-008   739.93708609999999        4.8920265398919582E-003  -8.6607731645926833E-004  -1.4854164328426123E-003  -8.1181077985092998E-004
   2.0892999330612838E-008   739.93708609999999        5.1331259310245514E-003  -8.3229853771626949E-004  -1.5185268130153418E-003  -8.3224719855934381E-004
   2.7542000680114143E-008   739.93708609999999        5.3873397409915924E-003  -7.9286878462880850E-004  -1.5532815596088767E-003  -8.5321377264335752E-004
   3.6307998385609608E-008   739.93708609999999        5.6554824113845825E-003  -7.4727513128891587E-004  -1.5899980207905173E-003  -8.7459431961178780E-004
   4.7863000673942224E-008   739.93708609999999        5.9383348561823368E-003  -6.9497938966378570E-004  -1.6290388302877545E-003  -8.9620769722387195E-004
   6.3096003088958241E-008   739.93708609999999        6.2368083745241165E-003  -6.3538795802742243E-004  -1.6708428738638759E-003  -9.1780454386025667E-004
   8.3175997644957533E-008   739.93708609999999        6.5518151968717575E-003  -5.6787277571856976E-004  -1.7159163253381848E-003  -9.3903741799294949E-004
   1.0965000285523274E-007   739.93708609999999        6.8844091147184372E-003  -4.9173977458849549E-004  -1.7648636130616069E-003  -9.5944647910073400E-004
   1.4453999597208167E-007   739.93708609999999        7.2355223819613457E-003  -4.0628624265082181E-004  -1.8183608772233129E-003  -9.7841455135494471E-004
   1.9054999711443088E-007   739.93708609999999        7.6065044850111008E-003  -3.1066927476786077E-004  -1.8772510811686516E-003  -9.9516205955296755E-004
   2.5118998792095226E-007   739.93708609999999        7.9983556643128395E-003  -2.0409215358085930E-004  -1.9424415659159422E-003  -1.0086661204695702E-003
   3.3112999631157436E-007   739.93708609999999        8.4124580025672913E-003  -8.5616768046747893E-005  -2.0150355994701385E-003  -1.0176466312259436E-003
   4.3651999703797628E-007   739.93708609999999        8.8502168655395508E-003   4.5749649871140718E-005  -2.0962967537343502E-003  -1.0204885620623827E-003
   5.7544002629583701E-007   739.93708609999999        9.3130376189947128E-003   1.9104554667137563E-004  -2.1876622922718525E-003  -1.0151772294193506E-003
   7.5857997217099182E-007   739.93708609999999        9.8025565966963768E-003   3.5142910201102495E-004  -2.2908116225153208E-003  -9.9921668879687786E-004
   9.9999999747524271E-007   739.93708609999999        1.0320433415472507E-002   5.2811793284490705E-004  -2.4076523259282112E-003  -9.6953462343662977E-004
   1.3182999509808724E-006   739.93708609999999        1.0868569836020470E-002   7.2246498893946409E-004  -2.5403955951333046E-003  -9.2236080672591925E-004
   1.7377999483869644E-006   739.93708609999999        1.1448714882135391E-002   9.3582086265087128E-004  -2.6914901100099087E-003  -8.5313321324065328E-004
   2.2909000563231530E-006   739.93708609999999        1.2063212692737579E-002   1.1698091402649879E-003  -2.8638429939746857E-003  -7.5627089245244861E-004
   3.0199998946045525E-006   739.93708609999999        1.2714216485619545E-002   1.4260415919125080E-003  -3.0606510117650032E-003  -6.2508933478966355E-004
   3.9810997805034276E-006   739.93708609999999        1.3404197059571743E-002   1.7063091509044170E-003  -3.2855649478733540E-003  -4.5154601684771478E-004
   5.2481000238913111E-006   739.93708609999999        1.4135889708995819E-002   2.0125673618167639E-003  -3.5427149850875139E-003  -2.2601101954933256E-004
   6.9183001869532745E-006   739.93708609999999        1.4912206679582596E-002   2.3469042498618364E-003  -3.8367107044905424E-003   6.2959734350442886E-005
   9.1201000032015145E-006   739.93708609999999        1.5736406669020653E-002   2.7116120327264071E-003  -4.1727218776941299E-003   4.2895379010587931E-004
   1.2022999726468697E-005   739.93708609999999        1.6612136736512184E-002   3.1092062126845121E-003  -4.5565166510641575E-003   8.8804360711947083E-004
   1.5849000192247331E-005   739.93708609999999        1.7543071880936623E-002   3.5422618966549635E-003  -4.9942922778427601E-003   1.4589013298973441E-003
   2.0892999600619078E-005   739.93708609999999        1.8533896654844284E-002   4.0138531476259232E-003  -5.4930918850004673E-003   2.1636958699673414E-003
   2.7542000680114143E-005   739.93708609999999        1.9589481875300407E-002   4.5271757990121841E-003  -6.0603800229728222E-003   3.0280000064522028E-003
   3.6307999835116789E-005   739.93708609999999        2.0715638995170593E-002   5.0858887843787670E-003  -6.7043188028037548E-003   4.0816729888319969E-003
   4.7862999053904787E-005   739.93708609999999        2.1918654441833496E-002   5.6938719935715199E-003  -7.4333469383418560E-003   5.3587988950312138E-003
   6.3095998484641314E-005   739.93708609999999        2.3206153884530067E-002   6.3556306995451450E-003  -8.2564391195774078E-003   6.8987947888672352E-003
   8.3175997133366764E-005   739.93708609999999        2.4586776271462440E-002   7.0761004462838173E-003  -9.1825583949685097E-003   8.7462980300188065E-003
   1.0964999819407240E-004   739.93708609999999        2.6071060448884964E-002   7.8610675409436226E-003  -1.0220743715763092E-002   1.0952352546155453E-002
   1.4453999756369740E-004   739.93708609999999        2.7670672163367271E-002   8.7166903540492058E-003  -1.1378851719200611E-002   1.3573015108704567E-002
   1.9054999575018883E-004   739.93708609999999        2.9401300475001335E-002   9.6509708091616631E-003  -1.2664681300520897E-002   1.6673469915986061E-002
   2.5119000929407775E-004   739.93708609999999        3.1279779970645905E-002   1.0672111064195633E-002  -1.4082581736147404E-002   2.0322188735008240E-002
   3.3112999517470598E-004   739.93708609999999        3.3328283578157425E-002   1.1790641583502293E-002  -1.5634812414646149E-002   2.4596588686108589E-002
   4.3652000022120774E-004   739.93708609999999        3.5573720932006836E-002   1.3018940575420856E-002  -1.7318828031420708E-002   2.9579695314168930E-002
   5.7544000446796417E-004   739.93708609999999        3.8048885762691498E-002   1.4371667988598347E-002  -1.9125161692500114E-002   3.5358492285013199E-002
   7.5857999036088586E-004   739.93708609999999        4.0795419365167618E-002   1.5867145732045174E-002  -2.1035753190517426E-002   4.2025040835142136E-002
   1.0000000474974513E-003   739.93708609999999        4.3864920735359192E-002   1.7527697607874870E-002  -2.3019816726446152E-002   4.9671579152345657E-002
   1.3183000264689326E-003   739.93708609999999        4.7323029488325119E-002   1.9381588324904442E-002  -2.5030395016074181E-002   5.8390155434608459E-002
   1.7377999611198902E-003   739.93708609999999        5.1250446587800980E-002   2.1463295444846153E-002  -2.6997545734047890E-002   6.8261578679084778E-002
   2.2909000981599092E-003   739.93708609999999        5.5752281099557877E-002   2.3818280547857285E-002  -2.8824251145124435E-002   7.9361476004123688E-002
   3.0199999455362558E-003   739.93708609999999        6.0958154499530792E-002   2.6502959430217743E-002  -3.0375480651855469E-002   9.1738760471343994E-002
   3.9810999296605587E-003   739.93708609999999        6.7032001912593842E-002   2.9590053483843803E-002  -3.1470209360122681E-002  0.10541353374719620     
   5.2481000311672688E-003   739.93708609999999        7.4179075658321381E-002   3.3172871917486191E-002  -3.1869906932115555E-002  0.12036255747079849     
   6.9182999432086945E-003   739.93708609999999        8.2652546465396881E-002   3.7370212376117706E-002  -3.1266614794731140E-002  0.13649998605251312     
   9.1201001778244972E-003   739.93708609999999        9.2761568725109100E-002   4.2333200573921204E-002  -2.9271913692355156E-002  0.15365836024284363     
   1.2023000046610832E-002   739.93708609999999       0.10487485677003860        4.8251759260892868E-002  -2.5408741086721420E-002  0.17156094312667847     
   1.5848999843001366E-002   739.93708609999999       0.11940977722406387        5.5356718599796295E-002  -1.9114449620246887E-002  0.18977838754653931     
   2.0893000066280365E-002   739.93708609999999       0.13682466745376587        6.3927061855792999E-002  -9.7523853182792664E-003  0.20770190656185150     
   2.7542000636458397E-002   739.93708609999999       0.15755549073219299        7.4274554848670959E-002   3.3388205338269472E-003  0.22446858882904053     
   3.6308001726865768E-002   739.93708609999999       0.18192677199840546        8.6720369756221771E-002   2.0762199535965919E-002  0.23890452086925507     
   4.7862999141216278E-002   739.93708609999999       0.20996019244194031       0.10152352601289749        4.2900059372186661E-002  0.24944357573986053     
   6.3096001744270325E-002   739.93708609999999       0.24109406769275665       0.11876037716865540        6.9681838154792786E-002  0.25408625602722168     
   8.3176001906394958E-002   739.93708609999999       0.27372497320175171       0.13809084892272949       0.10022731870412827       0.25043094158172607     
  0.10000000149011612        739.93708609999999       0.29480263590812683       0.15163667500019073       0.12169979512691498       0.24211439490318298     
  0.12500000000000000        739.93708609999999       0.31717577576637268       0.16773690283298492       0.14721633493900299       0.22462370991706848     
  0.15000000596046448        739.93708609999999       0.33047086000442505       0.17947028577327728       0.16594801843166351       0.20385485887527466     
  0.17499999701976776        739.93708609999999       0.33619454503059387       0.18728524446487427       0.17883436381816864       0.18183279037475586     
  0.20000000298023224        739.93708609999999       0.33562439680099487       0.19159904122352600       0.18673102557659149       0.15983723104000092     
  0.22499999403953552        739.93708609999999       0.32986798882484436       0.19280895590782166       0.19039852917194366       0.13868840038776398     
  0.25000000000000000        739.93708609999999       0.31989645957946777       0.19129566848278046       0.19050836563110352       0.11890093982219696     
  0.27500000596046448        739.93708609999999       0.30656585097312927       0.18742404878139496       0.18765321373939514       0.10077732801437378     
  0.30000001192092896        739.93708609999999       0.29063203930854797       0.18154262006282806       0.18235729634761810        8.4469258785247803E-002
  0.32499998807907104        739.93708609999999       0.27276191115379333       0.17398284375667572       0.17508552968502045        7.0020683109760284E-002
  0.34999999403953552        739.93708609999999       0.25354221463203430       0.16505829989910126       0.16625122725963593        5.7399112731218338E-002
  0.37500000000000000        739.93708609999999       0.23348689079284668       0.15506377816200256       0.15622238814830780        4.6519048511981964E-002
  0.40000000596046448        739.93708609999999       0.21304321289062500       0.14427460730075836       0.14532689750194550        3.7259835749864578E-002
  0.42500001192092896        739.93708609999999       0.19259729981422424       0.13294596970081329       0.13385659456253052        2.9479295015335083E-002
  0.44999998807907104        739.93708609999999       0.17247885465621948       0.12131243944168091       0.12207065522670746        2.3024173453450203E-002
  0.47499999403953552        739.93708609999999       0.15296559035778046       0.10958747565746307       0.11019823700189590        1.7738075926899910E-002
  0.50000000000000000        739.93708609999999       0.13428719341754913        9.7963213920593262E-002   9.8440580070018768E-002   1.3467394746840000E-002
  0.52499997615814209        739.93708609999999       0.11662903428077698        8.6610198020935059E-002   8.6972735822200775E-002   1.0065622627735138E-002
  0.55000001192092896        739.93708609999999       0.10013563185930252        7.5677320361137390E-002   7.5944952666759491E-002   7.3963617905974388E-003
  0.57499998807907104        739.93708609999999        8.4913916885852814E-002   6.5291829407215118E-002   6.5483763813972473E-002   5.3352778777480125E-003
  0.60000002384185791        739.93708609999999        7.1036286652088165E-002   5.5559419095516205E-002   5.5692974478006363E-002   3.7711954209953547E-003
  0.62500000000000000        739.93708609999999        5.8543607592582703E-002   4.6564478427171707E-002   4.6654470264911652E-002   2.6065176352858543E-003
  0.64999997615814209        739.93708609999999        4.7448009252548218E-002   3.8370419293642044E-002   3.8428965955972672E-002   1.7571054631844163E-003
  0.67500001192092896        739.93708609999999        3.7735648453235626E-002   3.1020112335681915E-002   3.1056759878993034E-002   1.1517433449625969E-003
  0.69999998807907104        739.93708609999999        2.9369367286562920E-002   2.4536497890949249E-002   2.4558458477258682E-002   7.3129864176735282E-004
  0.72500002384185791        739.93708609999999        2.2291325032711029E-002   1.8923277035355568E-002   1.8935795873403549E-002   4.4766505016013980E-004
  0.75000000000000000        739.93708609999999        1.6425553709268570E-002   1.4165793545544147E-002   1.4172527939081192E-002   2.6256902492605150E-004
  0.77499997615814209        739.93708609999999        1.1680533178150654E-002   1.0232053697109222E-002   1.0235438123345375E-002   1.4630709483753890E-004
  0.80000001192092896        739.93708609999999        7.9517308622598648E-003   7.0739388465881348E-003   7.0755160413682461E-003   7.6470954809337854E-005
  0.82499998807907104        739.93708609999999        5.1241810433566570E-003   4.6286089345812798E-003   4.6292985789477825E-003   3.6707340768771246E-005
  0.85000002384185791        739.93708609999999        3.0751060694456100E-003   2.8201343957334757E-003   2.8204522095620632E-003   1.5549831005046144E-005
  0.87500000000000000        739.93708609999999        1.6766238259151578E-003   1.5614068834111094E-003   1.5616206219419837E-003   5.3505341384152416E-006
  0.89999997615814209        739.93708609999999        7.9861952690407634E-004   7.5639749411493540E-004   7.5663242023438215E-004   1.3299763850227464E-006
  0.92500001192092896        739.93708609999999        3.1189736910164356E-004   3.0290108406916261E-004   3.0320236692205071E-004   7.5460479820321780E-007
  0.94999998807907104        739.93708609999999        9.1851274191867560E-005   9.6025927632581443E-005   9.6388532256241888E-005   2.2426138457376510E-006
  0.97500002384185791        739.93708609999999        2.3194013920146972E-005   3.3015930966939777E-005   3.3392367186024785E-005   5.1907636589021422E-006
   1.0000000000000000        739.93708609999999        7.4326294452475850E-006   2.1200348783168010E-005   2.1496745830518194E-005   9.3072794697945938E-006
   9.9999997171806854E-010   948.75394589999996        3.0693379230797291E-003  -9.8118721507489681E-004  -1.2046011397615075E-003  -6.7361828405410051E-004
   1.3183000246996812E-009   948.75394589999996        3.2135450746864080E-003  -9.8282098770141602E-004  -1.2304363772273064E-003  -6.8893516436219215E-004
   1.7378000150003459E-009   948.75394589999996        3.3652086276561022E-003  -9.8221353255212307E-004  -1.2566144578158855E-003  -7.0472026709467173E-004
   2.2908999142146058E-009   948.75394589999996        3.5248172935098410E-003  -9.7912678029388189E-004  -1.2831897474825382E-003  -7.2101701516658068E-004
   3.0200000278313155E-009   948.75394589999996        3.6927906330674887E-003  -9.7330409334972501E-004  -1.3102126540616155E-003  -7.3785794666036963E-004
   3.9810998941902653E-009   948.75394589999996        3.8696096744388342E-003  -9.6446787938475609E-004  -1.3377541908994317E-003  -7.5527653098106384E-004
   5.2481001766579993E-009   948.75394589999996        4.0557961910963058E-003  -9.5231767045333982E-004  -1.3659036485478282E-003  -7.7330233762040734E-004
   6.9183001549788514E-009   948.75394589999996        4.2518852278590202E-003  -9.3653000658378005E-004  -1.3947683619335294E-003  -7.9195515718311071E-004
   9.1201002305751899E-009   948.75394589999996        4.4584604911506176E-003  -9.1675453586503863E-004  -1.4244811609387398E-003  -8.1124436110258102E-004
   1.2023000373062587E-008   948.75394589999996        4.6761534176766872E-003  -8.9261156972497702E-004  -1.4552042121067643E-003  -8.3116360474377871E-004
   1.5849000334355878E-008   948.75394589999996        4.9055446870625019E-003  -8.6370250210165977E-004  -1.4871199382469058E-003  -8.5167528595775366E-004
   2.0892999330612838E-008   948.75394589999996        5.1473891362547874E-003  -8.2958140410482883E-004  -1.5204666415229440E-003  -8.7272311793640256E-004
   2.7542000680114143E-008   948.75394589999996        5.4023927077651024E-003  -7.8977929661050439E-004  -1.5555138234049082E-003  -8.9420209405943751E-004
   3.6307998385609608E-008   948.75394589999996        5.6713735684752464E-003  -7.4378098361194134E-004  -1.5925904735922813E-003  -9.1596011770889163E-004
   4.7863000673942224E-008   948.75394589999996        5.9551149606704712E-003  -6.9104577414691448E-004  -1.6320724971592426E-003  -9.3777122674509883E-004
   6.3096003088958241E-008   948.75394589999996        6.2545323744416237E-003  -6.3097733072936535E-004  -1.6744147287681699E-003  -9.5933087868615985E-004
   8.3175997644957533E-008   948.75394589999996        6.5705412998795509E-003  -5.6294474052265286E-004  -1.7201417358592153E-003  -9.8022387828677893E-004
   1.0965000285523274E-007   948.75394589999996        6.9041997194290161E-003  -4.8625073395669460E-004  -1.7698794836178422E-003  -9.9990749731659889E-004
   1.4453999597208167E-007   948.75394589999996        7.2564445436000824E-003  -4.0018931031227112E-004  -1.8243287922814488E-003  -1.0176643263548613E-003
   1.9054999711443088E-007   948.75394589999996        7.6286303810775280E-003  -3.0391357722692192E-004  -1.8843623111024499E-003  -1.0325928451493382E-003
   2.5118998792095226E-007   948.75394589999996        8.0217616632580757E-003  -1.9662320846691728E-004  -1.9509197445586324E-003  -1.0435250587761402E-003
   3.3112999631157436E-007   948.75394589999996        8.4372283890843391E-003  -7.7375552791636437E-005  -2.0251427777111530E-003  -1.0490061249583960E-003
   4.3651999703797628E-007   948.75394589999996        8.8764410465955734E-003   5.4826956329634413E-005  -2.1083387546241283E-003  -1.0472130961716175E-003
   5.7544002629583701E-007   948.75394589999996        9.3408133834600449E-003   2.0102781127206981E-004  -2.2019944153726101E-003  -1.0358857689425349E-003
   7.5857997217099182E-007   948.75394589999996        9.8319891840219498E-003   3.6239097244106233E-004  -2.3078452795743942E-003  -1.0122371604666114E-003
   9.9999999747524271E-007   948.75394589999996        1.0351637378334999E-002   5.4014031775295734E-004  -2.4278613273054361E-003  -9.7285449737682939E-004
   1.3182999509808724E-006   948.75394589999996        1.0901670902967453E-002   7.3563575278967619E-004  -2.5643254630267620E-003  -9.1356679331511259E-004
   1.7377999483869644E-006   948.75394589999996        1.1483850888907909E-002   9.5023529138416052E-004  -2.7197627350687981E-003  -8.2935288082808256E-004
   2.2909000563231530E-006   948.75394589999996        1.2100536376237869E-002   1.1855715420097113E-003  -2.8971682768315077E-003  -7.1408814983442426E-004
   3.0199998946045525E-006   948.75394589999996        1.2753896415233612E-002   1.4432655880227685E-003  -3.0998308211565018E-003  -5.6047190446406603E-004
   3.9810997805034276E-006   948.75394589999996        1.3446420431137085E-002   1.7251194221898913E-003  -3.3315033651888371E-003  -3.5975125501863658E-004
   5.2481000238913111E-006   948.75394589999996        1.4180867001414299E-002   2.0331009291112423E-003  -3.5964234266430140E-003  -1.0148451838176697E-004
   6.9183001869532745E-006   948.75394589999996        1.4960174448788166E-002   2.3693121038377285E-003  -3.8993130438029766E-003   2.2668980818707496E-004
   9.1201000032015145E-006   948.75394589999996        1.5787634998559952E-002   2.7360618114471436E-003  -4.2454581707715988E-003   6.3939567189663649E-004
   1.2022999726468697E-005   948.75394589999996        1.6666930168867111E-002   3.1358846463263035E-003  -4.6407436020672321E-003   1.1538687394931912E-003
   1.5849000192247331E-005   948.75394589999996        1.7601782456040382E-002   3.5713766701519489E-003  -5.0914734601974487E-003   1.7900476232171059E-003
   2.0892999600619078E-005   948.75394589999996        1.8596932291984558E-002   4.0456387214362621E-003  -5.6047942489385605E-003   2.5715320371091366E-003
   2.7542000680114143E-005   948.75394589999996        1.9657311961054802E-002   4.5618964359164238E-003  -6.1882524751126766E-003   3.5254270769655704E-003
   3.6307999835116789E-005   948.75394589999996        2.0788818597793579E-002   5.1238466985523701E-003  -6.8500670604407787E-003   4.6832659281790257E-003
   4.7862999053904787E-005   948.75394589999996        2.1997831761837006E-002   5.7354103773832321E-003  -7.5986897572875023E-003   6.0808779671788216E-003
   6.3095998484641314E-005   948.75394589999996        2.3292094469070435E-002   6.4011462964117527E-003  -8.4430556744337082E-003   7.7595380134880543E-003
   8.3175997133366764E-005   948.75394589999996        2.4680385366082191E-002   7.1260514669120312E-003  -9.3920119106769562E-003   9.7657609730958939E-003
   1.0964999819407240E-004   948.75394589999996        2.6173422113060951E-002   7.9159885644912720E-003  -1.0454392060637474E-002   1.2152503244578838E-002
   1.4453999756369740E-004   948.75394589999996        2.7783069759607315E-002   8.7772039696574211E-003  -1.1637705378234386E-002   1.4977558515965939E-002
   1.9054999575018883E-004   948.75394589999996        2.9525272548198700E-002   9.7178146243095398E-003  -1.2949276715517044E-002   1.8307888880372047E-002
   2.5119000929407775E-004   948.75394589999996        3.1417164951562881E-002   1.0746152140200138E-002  -1.4392753131687641E-002   2.2213220596313477E-002
   3.3112999517470598E-004   948.75394589999996        3.3481281250715256E-002   1.1872909963130951E-002  -1.5969481319189072E-002   2.6771981269121170E-002
   4.3652000022120774E-004   948.75394589999996        3.5744957625865936E-002   1.3110660016536713E-002  -1.7675714567303658E-002   3.2067589461803436E-002
   5.7544000446796417E-004   948.75394589999996        3.8241498172283173E-002   1.4474296942353249E-002  -1.9500453025102615E-002   3.8186542689800262E-002
   7.5857999036088586E-004   948.75394589999996        4.1013125330209732E-002   1.5982421115040779E-002  -2.1423732861876488E-002   4.5219440013170242E-002
   1.0000000474974513E-003   948.75394589999996        4.4112119823694229E-002   1.7657691612839699E-002  -2.3412436246871948E-002   5.3255651146173477E-002
   1.3183000264689326E-003   948.75394589999996        4.7604881227016449E-002   1.9528757780790329E-002  -2.5416823104023933E-002   6.2382727861404419E-002
   1.7377999611198902E-003   948.75394589999996        5.1572933793067932E-002   2.1630542352795601E-002  -2.7363702654838562E-002   7.2674684226512909E-002
   2.2909000981599092E-003   948.75394589999996        5.6122265756130219E-002   2.4009017273783684E-002  -2.9152367264032364E-002   8.4198176860809326E-002
   3.0199999455362558E-003   948.75394589999996        6.1383336782455444E-002   2.6721140369772911E-002  -3.0643751844763756E-002   9.6989937126636505E-002
   3.9810999296605587E-003   948.75394589999996        6.7520789802074432E-002   2.9840195551514626E-002  -3.1652618199586868E-002  0.11105459183454514     
   5.2481000311672688E-003   948.75394589999996        7.4740253388881683E-002   3.3460002392530441E-002  -3.1936354935169220E-002  0.12634967267513275     
   6.9182999432086945E-003   948.75394589999996        8.3294704556465149E-002   3.7699729204177856E-002  -3.1183548271656036E-002  0.14276595413684845     
   9.1201001778244972E-003   948.75394589999996        9.3492045998573303E-002   4.2710546404123306E-002  -2.9003705829381943E-002  0.16010843217372894     
   1.2023000046610832E-002   948.75394589999996       0.10569806396961212        4.8681844025850296E-002  -2.4920130148530006E-002  0.17806886136531830     
   1.5848999843001366E-002   948.75394589999996       0.12032459676265717        5.5842846632003784E-002  -1.8374571576714516E-002  0.19618321955204010     
   2.0893000066280365E-002   948.75394589999996       0.13782067596912384        6.4469322562217712E-002  -8.7404437363147736E-003  0.21380671858787537     
   2.7542000636458397E-002   948.75394589999996       0.15860757231712341        7.4867218732833862E-002   4.6254452317953110E-003  0.23004245758056641     
   3.6308001726865768E-002   948.75394589999996       0.18298807740211487        8.7348066270351410E-002   2.2297808900475502E-002  0.24369011819362640     
   4.7862999141216278E-002   948.75394589999996       0.21095360815525055       0.10215599834918976        4.4618878513574600E-002  0.25317460298538208     
   6.3096001744270325E-002   948.75394589999996       0.24190364778041840       0.11934583634138107        7.1466989815235138E-002  0.25651836395263672     
   8.3176001906394958E-002   948.75394589999996       0.27419072389602661       0.13854888081550598       0.10190436244010925       0.25139218568801880     
  0.10000000149011612        948.75394589999996       0.29493024945259094       0.15194866061210632       0.12318119406700134       0.24206675589084625     
  0.12500000000000000        948.75394589999996       0.31676638126373291       0.16779087483882904       0.14831094443798065       0.22342579066753387     
  0.15000000596046448        948.75394589999996       0.32952478528022766       0.17924061417579651       0.16660481691360474       0.20186761021614075     
  0.17499999701976776        948.75394589999996       0.33474281430244446       0.18676570057868958       0.17904672026634216       0.17935103178024292     
  0.20000000298023224        948.75394589999996       0.33371722698211670       0.19079759716987610       0.18651902675628662       0.15709425508975983     
  0.22499999403953552        948.75394589999996       0.32756713032722473       0.19174404442310333       0.18979828059673309       0.13586321473121643     
  0.25000000000000000        948.75394589999996       0.31726989150047302       0.18999330699443817       0.18956513702869415       0.11612616479396820     
  0.27500000596046448        948.75394589999996       0.30368384718894958       0.18591552972793579       0.18641704320907593        9.8146788775920868E-002
  0.30000001192092896        948.75394589999996       0.28756430745124817       0.17986263334751129       0.18087995052337646        8.2045026123523712E-002
  0.32499998807907104        948.75394589999996       0.26957553625106812       0.17216798663139343       0.17341847717761993        6.7839384078979492E-002
  0.34999999403953552        948.75394589999996       0.25030013918876648       0.16314572095870972       0.16444420814514160        5.5477440357208252E-002
  0.37500000000000000        948.75394589999996       0.23024676740169525       0.15309014916419983       0.15432243049144745        4.4858593493700027E-002
  0.40000000596046448        948.75394589999996       0.20985668897628784       0.14227521419525146       0.14337760210037231        3.5851124674081802E-002
  0.42500001192092896        948.75394589999996       0.18950954079627991       0.13095402717590332       0.13189768791198730        2.8305198997259140E-002
  0.44999998807907104        948.75394589999996       0.16952827572822571       0.11935839802026749       0.12013765424489975        2.2062702104449272E-002
  0.47499999403953552        948.75394589999996       0.15018376708030701       0.10769865661859512       0.10832222551107407        1.6964612528681755E-002
  0.50000000000000000        948.75394589999996       0.13169895112514496        9.6163384616374969E-002   9.6648097038269043E-002   1.2856450863182545E-002
  0.52499997615814209        948.75394589999996       0.11425266414880753        8.4919348359107971E-002   8.5285760462284088E-002   9.5921633765101433E-003
  0.55000001192092896        948.75394589999996        9.7983151674270630E-002   7.4111491441726685E-002   7.4380889534950256E-002   7.0367655716836452E-003
  0.57499998807907104        948.75394589999996        8.2991465926170349E-002   6.3863053917884827E-002   6.4055562019348145E-002   5.0679799169301987E-003
  0.60000002384185791        948.75394589999996        6.9344595074653625E-002   5.4275728762149811E-002   5.4409254342317581E-002   3.5770793911069632E-003
  0.62500000000000000        948.75394589999996        5.7078499346971512E-002   4.5430012047290802E-002   4.5519720762968063E-002   2.4690895806998014E-003
  0.64999997615814209        948.75394589999996        4.6200964599847794E-002   3.7385586649179459E-002   3.7443794310092926E-002   1.6625068383291364E-003
  0.67500001192092896        948.75394589999996        3.6694411188364029E-002   3.0181845650076866E-002   3.0218187719583511E-002   1.0886366944760084E-003
  0.69999998807907104        948.75394589999996        2.8518568724393845E-002   2.3838546127080917E-002   2.3860273882746696E-002   6.9066410651430488E-004
  0.72500002384185791        948.75394589999996        2.1613126620650291E-002   1.8356589600443840E-002   1.8368950113654137E-002   4.2253805440850556E-004
  0.75000000000000000        948.75394589999996        1.5900323167443275E-002   1.3718948699533939E-002   1.3725585304200649E-002   2.4774635676294565E-004
  0.77499997615814209        948.75394589999996        1.1287509463727474E-002   9.8917372524738312E-003   9.8950685933232307E-003   1.3804336776956916E-004
  0.80000001192092896        948.75394589999996        7.6696979813277721E-003   6.8254796788096428E-003   6.8270298652350903E-003   7.2182941948994994E-005
  0.82499998807907104        948.75394589999996        4.9321367405354977E-003   4.4565489515662193E-003   4.4572274200618267E-003   3.4699911338975653E-005
  0.85000002384185791        948.75394589999996        2.9529144521802664E-003   2.7088422793895006E-003   2.7091559022665024E-003   1.4772774193261284E-005
  0.87500000000000000        948.75394589999996        1.6056523891165853E-003   1.4957193052396178E-003   1.4959303662180901E-003   5.1920651458203793E-006
  0.89999997615814209        948.75394589999996        7.6234975131228566E-004   7.2228361386805773E-004   7.2251353412866592E-004   1.4496350786430412E-006
  0.92500001192092896        948.75394589999996        2.9649841599166393E-004   2.8813822427764535E-004   2.8842940810136497E-004   9.5556879387004301E-007
  0.94999998807907104        948.75394589999996        8.6702595581300557E-005   9.0870358690153807E-005   9.1215661086607724E-005   2.3816023713152390E-006
  0.97500002384185791        948.75394589999996        2.1326311980374157E-005   3.0835355573799461E-005   3.1185849366011098E-005   5.1225852075731382E-006
   1.0000000000000000        948.75394589999996        5.7991087487607729E-006   1.8974542399519123E-005   1.9236289517721161E-005   8.8608621808816679E-006
   9.9999997171806854E-010   1216.5007900000001        3.0771940946578979E-003  -9.8099000751972198E-004  -1.2054599355906248E-003  -7.0612394483759999E-004
   1.3183000246996812E-009   1216.5007900000001        3.2218145206570625E-003  -9.8248664289712906E-004  -1.2313163606449962E-003  -7.2216958506032825E-004
   1.7378000150003459E-009   1216.5007900000001        3.3739146310836077E-003  -9.8172831349074841E-004  -1.2575224973261356E-003  -7.3869660263881087E-004
   2.2908999142146058E-009   1216.5007900000001        3.5339854657649994E-003  -9.7847578581422567E-004  -1.2841346906498075E-003  -7.5574632501229644E-004
   3.0200000278313155E-009   1216.5007900000001        3.7024475168436766E-003  -9.7247114172205329E-004  -1.3112057931721210E-003  -7.7334773959591985E-004
   3.9810998941902653E-009   1216.5007900000001        3.8797839079052210E-003  -9.6343562472611666E-004  -1.3388097286224365E-003  -7.9152925172820687E-004
   5.2481001766579993E-009   1216.5007900000001        4.0665180422365665E-003  -9.5106731168925762E-004  -1.3670396292582154E-003  -8.1031367881223559E-004
   6.9183001549788514E-009   1216.5007900000001        4.2631868273019791E-003  -9.3504128744825721E-004  -1.3960065552964807E-003  -8.2971173105761409E-004
   9.1201002305751899E-009   1216.5007900000001        4.4703762978315353E-003  -9.1500568669289351E-004  -1.4258489245548844E-003  -8.4972067270427942E-004
   1.2023000373062587E-008   1216.5007900000001        4.6887202188372612E-003  -8.9057901641353965E-004  -1.4567349571734667E-003  -8.7031850125640631E-004
   1.5849000334355878E-008   1216.5007900000001        4.9188011325895786E-003  -8.6136086611077189E-004  -1.4888540608808398E-003  -8.9144753292202950E-004
   2.0892999330612838E-008   1216.5007900000001        5.1613762043416500E-003  -8.2690338604152203E-004  -1.5224535018205643E-003  -9.1302616056054831E-004
   2.7542000680114143E-008   1216.5007900000001        5.4171551018953323E-003  -7.8673544339835644E-004  -1.5578126767650247E-003  -9.3491747975349426E-004
   3.6307998385609608E-008   1216.5007900000001        5.6869583204388618E-003  -7.4033951386809349E-004  -1.5952727990224957E-003  -9.5692969625815749E-004
   4.7863000673942224E-008   1216.5007900000001        5.9715718962252140E-003  -6.8717251997441053E-004  -1.6352237435057759E-003  -9.7878777887672186E-004
   6.3096003088958241E-008   1216.5007900000001        6.2719150446355343E-003  -6.2663538847118616E-004  -1.6781367594376206E-003  -1.0001268237829208E-003
   8.3175997644957533E-008   1216.5007900000001        6.5889079123735428E-003  -5.5809441255405545E-004  -1.7245556227862835E-003  -1.0204580612480640E-003
   1.0965000285523274E-007   1216.5007900000001        6.9236108101904392E-003  -4.8084917943924665E-004  -1.7751287668943405E-003  -1.0391488904133439E-003
   1.4453999597208167E-007   1216.5007900000001        7.2769657708704472E-003  -3.9419054519385099E-004  -1.8305825069546700E-003  -1.0553745087236166E-003
   1.9054999711443088E-007   1216.5007900000001        7.6503334566950798E-003  -2.9726760112680495E-004  -1.8918198766186833E-003  -1.0681021958589554E-003
   2.5118998792095226E-007   1216.5007900000001        8.0447215586900711E-003  -1.8927645578514785E-004  -1.9598142243921757E-003  -1.0760093573480844E-003
   3.3112999631157436E-007   1216.5007900000001        8.4615265950560570E-003  -6.9270019594114274E-005  -2.0357468165457249E-003  -1.0774555848911405E-003
   4.3651999703797628E-007   1216.5007900000001        8.9021679013967514E-003   6.3753992435522377E-005  -2.1209695842117071E-003  -1.0703973239287734E-003
   5.7544002629583701E-007   1216.5007900000001        9.3680629506707191E-003   2.1084405307192355E-004  -2.2170196752995253E-003  -1.0523159289732575E-003
   7.5857997217099182E-007   1216.5007900000001        9.8608648404479027E-003   3.7316983798518777E-004  -2.3256898857653141E-003  -1.0201183613389730E-003
   9.9999999747524271E-007   1216.5007900000001        1.0382253676652908E-002   5.5196130415424705E-004  -2.4490142241120338E-003  -9.7003520932048559E-004
   1.3182999509808724E-006   1216.5007900000001        1.0934151709079742E-002   7.4858544394373894E-004  -2.5893470738083124E-003  -8.9747749734669924E-004
   1.7377999483869644E-006   1216.5007900000001        1.1518331244587898E-002   9.6440740162506700E-004  -2.7492910157889128E-003  -7.9694704618304968E-004
   2.2909000563231530E-006   1216.5007900000001        1.2137167155742645E-002   1.2010687496513128E-003  -2.9319287277758121E-003  -6.6175626125186682E-004
   3.0199998946045525E-006   1216.5007900000001        1.2792843393981457E-002   1.4601997099816799E-003  -3.1406423076987267E-003  -4.8396873171441257E-004
   3.9810997805034276E-006   1216.5007900000001        1.3487868942320347E-002   1.7436132766306400E-003  -3.3792846370488405E-003  -2.5410213856957853E-004
   5.2481000238913111E-006   1216.5007900000001        1.4225024729967117E-002   2.0532894413918257E-003  -3.6522001028060913E-003   3.9116042898967862E-005
   6.9183001869532745E-006   1216.5007900000001        1.5007275156676769E-002   2.3913444019854069E-003  -3.9642201736569405E-003   4.0898192673921585E-004
   9.1201000032015145E-006   1216.5007900000001        1.5837945044040680E-002   2.7601029723882675E-003  -4.3207444250583649E-003   8.7117077782750130E-004
   1.2022999726468697E-005   1216.5007900000001        1.6720753163099289E-002   3.1621186062693596E-003  -4.7277677804231644E-003   1.4440927188843489E-003
   1.5849000192247331E-005   1216.5007900000001        1.7659466713666916E-002   3.6000087857246399E-003  -5.1916958764195442E-003   2.1489576902240515E-003
   2.0892999600619078E-005   1216.5007900000001        1.8658878281712532E-002   4.0769004262983799E-003  -5.7197706773877144E-003   3.0107949860394001E-003
   2.7542000680114143E-005   1216.5007900000001        1.9723987206816673E-002   4.5960494317114353E-003  -6.3196085393428802E-003   4.0582315996289253E-003
   3.6307999835116789E-005   1216.5007900000001        2.0860770717263222E-002   5.1611880771815777E-003  -6.9994730874896049E-003   5.3244503214955330E-003
   4.7862999053904787E-005   1216.5007900000001        2.2075701504945755E-002   5.7762805372476578E-003  -7.7678114175796509E-003   6.8469881080091000E-003
   6.3095998484641314E-005   1216.5007900000001        2.3376641795039177E-002   6.4459363929927349E-003  -8.6335027590394020E-003   8.6689209565520287E-003
   8.3175997133366764E-005   1216.5007900000001        2.4772508069872856E-002   7.1752145886421204E-003  -9.6052559092640877E-003   1.0838560760021210E-002
   1.0964999819407240E-004   1216.5007900000001        2.6274185627698898E-002   7.9700527712702751E-003  -1.0691672563552856E-002   1.3410673476755619E-002
   1.4453999756369740E-004   1216.5007900000001        2.7893742546439171E-002   8.8367853313684464E-003  -1.1899888515472412E-002   1.6444653272628784E-002
   1.9054999575018883E-004   1216.5007900000001        2.9647380113601685E-002   9.7836405038833618E-003  -1.3236723840236664E-002   2.0009078085422516E-002
   2.5119000929407775E-004   1216.5007900000001        3.1552515923976898E-002   1.0819078423082829E-002  -1.4705093577504158E-002   2.4174707010388374E-002
   3.3112999517470598E-004   1216.5007900000001        3.3632047474384308E-002   1.1953952722251415E-002  -1.6305403783917427E-002   2.9020747169852257E-002
   4.3652000022120774E-004   1216.5007900000001        3.5913720726966858E-002   1.3201026245951653E-002  -1.8032677471637726E-002   3.4630712121725082E-002
   5.7544000446796417E-004   1216.5007900000001        3.8431338965892792E-002   1.4575421810150146E-002  -1.9874364137649536E-002   4.1090283542871475E-002
   7.5857999036088586E-004   1216.5007900000001        4.1227702051401138E-002   1.6096014529466629E-002  -2.1808581426739693E-002   4.8488236963748932E-002
   1.0000000474974513E-003   1216.5007900000001        4.4355738908052444E-002   1.7785783857107162E-002  -2.3799885064363480E-002   5.6910660117864609E-002
   1.3183000264689326E-003   1216.5007900000001        4.7882594168186188E-002   1.9673762843012810E-002  -2.5795781984925270E-002   6.6440202295780182E-002
   1.7377999611198902E-003   1216.5007900000001        5.1890581846237183E-002   2.1795300766825676E-002  -2.7719892561435699E-002   7.7143661677837372E-002
   2.2909000981599092E-003   1216.5007900000001        5.6486532092094421E-002   2.4196861311793327E-002  -2.9467916116118431E-002   8.9078344404697418E-002
   3.0199999455362558E-003   1216.5007900000001        6.1801694333553314E-002   2.6935921981930733E-002  -3.0896900221705437E-002  0.10226846486330032     
   3.9810999296605587E-003   1216.5007900000001        6.8001367151737213E-002   3.0086299404501915E-002  -3.1817603856325150E-002  0.11670299619436264     
   5.2481000311672688E-003   1216.5007900000001        7.5291514396667480E-002   3.3742297440767288E-002  -3.1983602792024612E-002  0.13232021033763885     
   6.9182999432086945E-003   1216.5007900000001        8.3924822509288788E-002   3.8023408502340317E-002  -3.1080394983291626E-002  0.14898777008056641     
   9.1201001778244972E-003   1216.5007900000001        9.4207897782325745E-002   4.3080806732177734E-002  -2.8715815395116806E-002  0.16648378968238831     
   1.2023000046610832E-002   1216.5007900000001       0.10650356113910675        4.9103297293186188E-002  -2.4414001032710075E-002  0.18446959555149078     
   1.5848999843001366E-002   1216.5007900000001       0.12121811509132385        5.6318473070859909E-002  -1.7621552571654320E-002  0.20244827866554260     
   2.0893000066280365E-002   1216.5007900000001       0.13879135251045227        6.4998865127563477E-002  -7.7223279513418674E-003  0.21974150836467743     
   2.7542000636458397E-002   1216.5007900000001       0.15963007509708405        7.5444623827934265E-002   5.9085288085043430E-003  0.23542168736457825     
   3.6308001726865768E-002   1216.5007900000001       0.18401575088500977        8.7957784533500671E-002   2.3817660287022591E-002  0.24826622009277344     
   4.7862999141216278E-002   1216.5007900000001       0.21191032230854034       0.10276786983013153        4.6308111399412155E-002  0.25669553875923157     
   6.3096001744270325E-002   1216.5007900000001       0.24267572164535522       0.11990872025489807        7.3208883404731750E-002  0.25875851511955261     
   8.3176001906394958E-002   1216.5007900000001       0.27462223172187805       0.13898395001888275       0.10352743417024612       0.25220134854316711     
  0.10000000149011612        1216.5007900000001       0.29502916336059570       0.15223899483680725       0.12460491806268692       0.24190558493137360     
  0.12500000000000000        1216.5007900000001       0.31633982062339783       0.16782729327678680       0.14934906363487244       0.22217124700546265     
  0.15000000596046448        1216.5007900000001       0.32857567071914673       0.17899952828884125       0.16721194982528687       0.19987438619136810     
  0.17499999701976776        1216.5007900000001       0.33330336213111877       0.18624226748943329       0.17921975255012512       0.17690490186214447     
  0.20000000298023224        1216.5007900000001       0.33183792233467102       0.19000068306922913       0.18628005683422089       0.15441873669624329     
  0.22499999403953552        1216.5007900000001       0.32530930638313293       0.19069249927997589       0.18918426334857941       0.13312791287899017     
  0.25000000000000000        1216.5007900000001       0.31470045447349548       0.18871320784091949       0.18862140178680420       0.11345531791448593     
  0.27500000596046448        1216.5007900000001       0.30087161064147949       0.18443787097930908       0.18519304692745209        9.5627084374427795E-002
  0.30000001192092896        1216.5007900000001       0.28457731008529663       0.17822156846523285       0.17942647635936737        7.9732760787010193E-002
  0.32499998807907104        1216.5007900000001       0.26647892594337463       0.17039929330348969       0.17178574204444885        6.5766684710979462E-002
  0.34999999403953552        1216.5007900000001       0.24715480208396912       0.16128562390804291       0.16268049180507660        5.3657747805118561E-002
  0.37500000000000000        1216.5007900000001       0.22710834443569183       0.15117426216602325       0.15247322618961334        4.3291285634040833E-002
  0.40000000596046448        1216.5007900000001       0.20677484571933746       0.14033767580986023       0.14148493111133575        3.4525427967309952E-002
  0.42500001192092896        1216.5007900000001       0.18652752041816711       0.12902680039405823       0.12999971210956573        2.7203433215618134E-002
  0.44999998807907104        1216.5007900000001       0.16668269038200378       0.11747078597545624       0.11826835572719574        2.1162906661629677E-002
  0.47499999403953552        1216.5007900000001       0.14750456809997559       0.10587677359580994       0.10651123523712158        1.6242645680904388E-002
  0.50000000000000000        1216.5007900000001       0.12920953333377838        9.4429865479469299E-002   9.4920627772808075E-002   1.2287610210478306E-002
  0.52499997615814209        1216.5007900000001       0.11197004467248917        8.3293132483959198E-002   8.3662539720535278E-002   9.1523965820670128E-003
  0.55000001192092896        1216.5007900000001        9.5918312668800354E-002   7.2607658803462982E-002   7.2878256440162659E-002   6.7035369575023651E-003
  0.57499998807907104        1216.5007900000001        8.1149734556674957E-002   6.2492795288562775E-002   6.2685519456863403E-002   4.8208390362560749E-003
  0.60000002384185791        1216.5007900000001        6.7726112902164459E-002   5.3046379238367081E-002   5.3179655224084854E-002   3.3979888539761305E-003
  0.62500000000000000        1216.5007900000001        5.5678710341453552E-002   4.4345147907733917E-002   4.4434443116188049E-002   2.3425605613738298E-003
  0.64999997615814209        1216.5007900000001        4.5011196285486221E-002   3.6445211619138718E-002   3.6503005772829056E-002   1.5755799831822515E-003
  0.67500001192092896        1216.5007900000001        3.5702440887689590E-002   2.9382636770606041E-002   2.9418639838695526E-002   1.0307524353265762E-003
  0.69999998807907104        1216.5007900000001        2.7709249407052994E-002   2.3174168542027473E-002   2.3195644840598106E-002   6.5345293842256069E-004
  0.72500002384185791        1216.5007900000001        2.0969018340110779E-002   1.7818057909607887E-002   1.7830250784754753E-002   3.9956028922460973E-004
  0.75000000000000000        1216.5007900000001        1.5402332879602909E-002   1.3295046053826809E-002   1.3301581144332886E-002   2.3420690558850765E-004
  0.77499997615814209        1216.5007900000001        1.0915540158748627E-002   9.5694968476891518E-003   9.5727723091840744E-003   1.3050102279521525E-004
  0.80000001192092896        1216.5007900000001        7.4032959528267384E-003   6.5906904637813568E-003   6.5922131761908531E-003   6.8270623160060495E-005
  0.82499998807907104        1216.5007900000001        4.7511248849332333E-003   4.2943130247294903E-003   4.2949798516929150E-003   3.2867403206182644E-005
  0.85000002384185791        1216.5007900000001        2.8380176518112421E-003   2.6041604578495026E-003   2.6044696569442749E-003   1.4060395187698305E-005
  0.87500000000000000        1216.5007900000001        1.5390991466119885E-003   1.4341025380417705E-003   1.4343105722218752E-003   5.0399657993693836E-006
  0.89999997615814209        1216.5007900000001        7.2844390524551272E-004   6.9038209039717913E-004   6.9060671376064420E-004   1.5446299812538200E-006
  0.92500001192092896        1216.5007900000001        2.8215360362082720E-004   2.7437650715000927E-004   2.7465756284072995E-004   1.1151125818287255E-006
  0.94999998807907104        1216.5007900000001        8.1921563833020627E-005   8.6071486293803900E-005   8.6399792053271085E-005   2.4728067273827037E-006
  0.97500002384185791        1216.5007900000001        1.9594637706177309E-005   2.8798649509553798E-005   2.9124126740498468E-005   5.0132366595789790E-006
   1.0000000000000000        1216.5007900000001        4.3051695683971047E-006   1.6914082152652554E-005   1.7142963770311326E-005   8.3992508734809235E-006
   9.9999997171806854E-010   1559.8081870000001        3.0849005561321974E-003  -9.8078895825892687E-004  -1.2062889290973544E-003  -7.3878758121281862E-004
   1.3183000246996812E-009   1559.8081870000001        3.2299261074513197E-003  -9.8215090110898018E-004  -1.2321686372160912E-003  -7.5555691728368402E-004
   1.7378000150003459E-009   1559.8081870000001        3.3824546262621880E-003  -9.8124402575194836E-004  -1.2584052747115493E-003  -7.7281816629692912E-004
   2.2908999142146058E-009   1559.8081870000001        3.5429787822067738E-003  -9.7782840020954609E-004  -1.2850578641518950E-003  -7.9060991993173957E-004
   3.0200000278313155E-009   1559.8081870000001        3.7119206972420216E-003  -9.7164488397538662E-004  -1.3121814699843526E-003  -8.0895650899037719E-004
   3.9810998941902653E-009   1559.8081870000001        3.8897646591067314E-003  -9.6241338178515434E-004  -1.3398531591519713E-003  -8.2788057625293732E-004
   5.2481001766579993E-009   1559.8081870000001        4.0770363993942738E-003  -9.4983063172549009E-004  -1.3681697892025113E-003  -8.4739690646529198E-004
   6.9183001549788514E-009   1559.8081870000001        4.2742742225527763E-003  -9.3357032164931297E-004  -1.3972471933811903E-003  -8.6750544141978025E-004
   9.1201002305751899E-009   1559.8081870000001        4.4820667244493961E-003  -9.1327889822423458E-004  -1.4272289117798209E-003  -8.8818976655602455E-004
   1.2023000373062587E-008   1559.8081870000001        4.7010490670800209E-003  -8.8857323862612247E-004  -1.4582898002117872E-003  -9.0941030066460371E-004
   1.5849000334355878E-008   1559.8081870000001        4.9318065866827965E-003  -8.5905136074870825E-004  -1.4906267169862986E-003  -9.3108654255047441E-004
   2.0892999330612838E-008   1559.8081870000001        5.1750992424786091E-003  -8.2426314475014806E-004  -1.5244960086420178E-003  -9.5310894539579749E-004
   2.7542000680114143E-008   1559.8081870000001        5.4316390305757523E-003  -7.8373559517785907E-004  -1.5601877821609378E-003  -9.7530533093959093E-004
   3.6307998385609608E-008   1559.8081870000001        5.7022487744688988E-003  -7.3694880120456219E-004  -1.5980557072907686E-003  -9.9744042381644249E-004
   4.7863000673942224E-008   1559.8081870000001        5.9877187013626099E-003  -6.8335735704749823E-004  -1.6385043272748590E-003  -1.0191854089498520E-003
   6.3096003088958241E-008   1559.8081870000001        6.2889712862670422E-003  -6.2235962832346559E-004  -1.6820220043882728E-003  -1.0401101317256689E-003
   8.3175997644957533E-008   1559.8081870000001        6.6069290041923523E-003  -5.5331899784505367E-004  -1.7291724216192961E-003  -1.0596460197120905E-003
   1.0965000285523274E-007   1559.8081870000001        6.9426577538251877E-003  -4.7553196782246232E-004  -1.7806271789595485E-003  -1.0770641965791583E-003
   1.4453999597208167E-007   1559.8081870000001        7.2971028275787830E-003  -3.8828633842058480E-004  -1.8371390178799629E-003  -1.0914244921877980E-003
   1.9054999711443088E-007   1559.8081870000001        7.6716304756700993E-003  -2.9072724282741547E-004  -1.8996422877535224E-003  -1.1015543714165688E-003
   2.5118998792095226E-007   1559.8081870000001        8.0672530457377434E-003  -1.8204728257842362E-004  -1.9691449124366045E-003  -1.1059673270210624E-003
   3.3112999631157436E-007   1559.8081870000001        8.4853731095790863E-003  -6.1295031628105789E-005  -2.0468686707317829E-003  -1.1028257431462407E-003
   4.3651999703797628E-007   1559.8081870000001        8.9274160563945770E-003   7.2536473453510553E-005  -2.1342113614082336E-003  -1.0898539330810308E-003
   5.7544002629583701E-007   1559.8081870000001        9.3948068097233772E-003   2.2050061670597643E-004  -2.2327611222863197E-003  -1.0642614215612411E-003
   7.5857997217099182E-007   1559.8081870000001        9.8892077803611755E-003   3.8377268356271088E-004  -2.3443691898137331E-003  -1.0226346785202622E-003
   9.9999999747524271E-007   1559.8081870000001        1.0412306524813175E-002   5.6358869187533855E-004  -2.4711345322430134E-003  -9.6083222888410091E-004
   1.3182999509808724E-006   1559.8081870000001        1.0966037400066853E-002   7.6132256072014570E-004  -2.6154834777116776E-003  -8.7383022764697671E-004
   1.7377999483869644E-006   1559.8081870000001        1.1552182957530022E-002   9.7834644839167595E-004  -2.7800966054201126E-003  -7.5563660357147455E-004
   2.2909000563231530E-006   1559.8081870000001        1.2173132970929146E-002   1.2163107749074697E-003  -2.9681448359042406E-003  -5.9898191830143332E-004
   3.0199998946045525E-006   1559.8081870000001        1.2831087224185467E-002   1.4768551336601377E-003  -3.1831022351980209E-003  -3.9527652552351356E-004
   3.9810997805034276E-006   1559.8081870000001        1.3528574258089066E-002   1.7618028214201331E-003  -3.4289213363081217E-003  -1.3429047248791903E-004
   5.2481000238913111E-006   1559.8081870000001        1.4268396422266960E-002   2.0731461700052023E-003  -3.7100508343428373E-003   1.9609676382970065E-004
   6.9183001869532745E-006   1559.8081870000001        1.5053545124828815E-002   2.4130155798047781E-003  -4.0314304642379284E-003   6.1013101367279887E-004
   9.1201000032015145E-006   1559.8081870000001        1.5887375921010971E-002   2.7837511152029037E-003  -4.3985676020383835E-003   1.1245514033362269E-003
   1.2022999726468697E-005   1559.8081870000001        1.6773644834756851E-002   3.1879257876425982E-003  -4.8175645060837269E-003   1.7589512281119823E-003
   1.5849000192247331E-005   1559.8081870000001        1.7716161906719208E-002   3.6281773354858160E-003  -5.2949199452996254E-003   2.5358130224049091E-003
   2.0892999600619078E-005   1559.8081870000001        1.8719777464866638E-002   4.1076587513089180E-003  -5.8379624970257282E-003   3.4815925173461437E-003
   2.7542000680114143E-005   1559.8081870000001        1.9789554178714752E-002   4.6296557411551476E-003  -6.4543690532445908E-003   4.6264217235147953E-003
   3.6307999835116789E-005   1559.8081870000001        2.0931543782353401E-002   5.1979366689920425E-003  -7.1524330414831638E-003   6.0051083564758301E-003
   4.7862999053904787E-005   1559.8081870000001        2.2152317687869072E-002   5.8165071532130241E-003  -7.9405819997191429E-003   7.6568536460399628E-003
   6.3095998484641314E-005   1559.8081870000001        2.3459849879145622E-002   6.4900284633040428E-003  -8.8276201859116554E-003   9.6264742314815521E-003
   8.3175997133366764E-005   1559.8081870000001        2.4863194674253464E-002   7.2236200794577599E-003  -9.8220976069569588E-003   1.1963997036218643E-002
   1.0964999819407240E-004   1559.8081870000001        2.6373408734798431E-002   8.0232927575707436E-003  -1.0932357981801033E-002   1.4725890010595322E-002
   1.4453999756369740E-004   1559.8081870000001        2.8002757579088211E-002   8.8954688981175423E-003  -1.2165141291916370E-002   1.7973011359572411E-002
   1.9054999575018883E-004   1559.8081870000001        2.9767688363790512E-002   9.8484866321086884E-003  -1.3526731170713902E-002   2.1775383502244949E-002
   2.5119000929407775E-004   1559.8081870000001        3.1685903668403625E-002   1.0890930891036987E-002  -1.5019285492599010E-002   2.6204599067568779E-002
   3.3112999517470598E-004   1559.8081870000001        3.3780653029680252E-002   1.2033814564347267E-002  -1.6642238944768906E-002   3.1340397894382477E-002
   4.3652000022120774E-004   1559.8081870000001        3.6080095916986465E-002   1.3290086761116982E-002  -1.8389366567134857E-002   3.7266109138727188E-002
   5.7544000446796417E-004   1559.8081870000001        3.8618505001068115E-002   1.4675094746053219E-002  -2.0246541127562523E-002   4.4066276401281357E-002
   7.5857999036088586E-004   1559.8081870000001        4.1439250111579895E-002   1.6207981854677200E-002  -2.2189959883689880E-002   5.1827512681484222E-002
   1.0000000474974513E-003   1559.8081870000001        4.4595897197723389E-002   1.7912041395902634E-002  -2.4181867018342018E-002   6.0632243752479553E-002
   1.3183000264689326E-003   1559.8081870000001        4.8156306147575378E-002   1.9816676154732704E-002  -2.6167038828134537E-002   7.0557810366153717E-002
   1.7377999611198902E-003   1559.8081870000001        5.2203547209501266E-002   2.1957648918032646E-002  -2.8065977618098259E-002   8.1663452088832855E-002
   2.2909000981599092E-003   1559.8081870000001        5.6845266371965408E-002   2.4381902068853378E-002  -2.9770884662866592E-002   9.3996740877628326E-002
   3.0199999455362558E-003   1559.8081870000001        6.2213454395532608E-002   2.7147412300109863E-002  -3.1135071069002151E-002  0.10756914317607880     
   3.9810999296605587E-003   1559.8081870000001        6.8474017083644867E-002   3.0328497290611267E-002  -3.1965501606464386E-002  0.12235381454229355     
   5.2481000311672688E-003   1559.8081870000001        7.5833186507225037E-002   3.4019913524389267E-002  -3.2012209296226501E-002  0.13826981186866760     
   6.9182999432086945E-003   1559.8081870000001        8.4543325006961823E-002   3.8341447710990906E-002  -3.0957927927374840E-002  0.15516202151775360     
   9.1201001778244972E-003   1559.8081870000001        9.4909653067588806E-002   4.3444231152534485E-002  -2.8409227728843689E-002  0.17278233170509338     
   1.2023000046610832E-002   1559.8081870000001       0.10729201883077621        4.9516431987285614E-002  -2.3891501128673553E-002  0.19076277315616608     
   1.5848999843001366E-002   1559.8081870000001       0.12209115922451019        5.6783996522426605E-002  -1.6856618225574493E-002  0.20857533812522888     
   2.0893000066280365E-002   1559.8081870000001       0.13973772525787354        6.5516196191310883E-002  -6.6992109641432762E-003  0.22551052272319794     
   2.7542000636458397E-002   1559.8081870000001       0.16062426567077637        7.6007403433322906E-002   7.1871359832584858E-003  0.24061317741870880     
   3.6308001726865768E-002   1559.8081870000001       0.18501134216785431        8.8550314307212830E-002   2.5321278721094131E-002  0.25264218449592590     
   4.7862999141216278E-002   1559.8081870000001       0.21283219754695892       0.10336010903120041        4.7967977821826935E-002  0.26001781225204468     
   6.3096001744270325E-002   1559.8081870000001       0.24341233074665070       0.12045016884803772        7.4908614158630371E-002  0.26081928610801697     
   8.3176001906394958E-002   1559.8081870000001       0.27502158284187317       0.13939733803272247       0.10509858280420303       0.25287064909934998     
  0.10000000149011612        1559.8081870000001       0.29510137438774109       0.15250895917415619       0.12597358226776123       0.24164181947708130     
  0.12500000000000000        1559.8081870000001       0.31589776277542114       0.16784743964672089       0.15033377707004547       0.22086821496486664     
  0.15000000596046448        1559.8081870000001       0.32762455940246582       0.17874808609485626       0.16777254641056061       0.19788020849227905     
  0.17499999701976776        1559.8081870000001       0.33187657594680786       0.18571573495864868       0.17935638129711151       0.17449636757373810     
  0.20000000298023224        1559.8081870000001       0.32998612523078918       0.18920870125293732       0.18601660430431366       0.15180988609790802     
  0.22499999403953552        1559.8081870000001       0.32309332489967346       0.18965432047843933       0.18855838477611542       0.13047948479652405     
  0.25000000000000000        1559.8081870000001       0.31218618154525757       0.18745489418506622       0.18767838180065155       0.11088365316390991     
  0.27500000596046448        1559.8081870000001       0.29812645912170410       0.18299010396003723       0.18398174643516541        9.3212254345417023E-002
  0.30000001192092896        1559.8081870000001       0.28166756033897400       0.17661796510219574       0.17799672484397888        7.7525727450847626E-002
  0.32499998807907104        1559.8081870000001       0.26346796751022339       0.16867490112781525       0.17018648982048035        6.3795521855354309E-002
  0.34999999403953552        1559.8081870000001       0.24410162866115570       0.15947572886943817       0.16095864772796631        5.1932957023382187E-002
  0.37500000000000000        1559.8081870000001       0.22406661510467529       0.14931343495845795       0.15067279338836670        4.1810300201177597E-002
  0.40000000596046448        1559.8081870000001       0.20379233360290527       0.13845896720886230       0.13964644074440002        3.3276379108428955E-002
  0.42500001192092896        1559.8081870000001       0.18364565074443817       0.12716107070446014       0.12815982103347778        2.6168216019868851E-002
  0.44999998807907104        1559.8081870000001       0.16393639147281647       0.11564613878726959       0.11645959317684174        2.0319674164056778E-002
  0.47499999403953552        1559.8081870000001       0.14492228627204895       0.10411822050809860       0.10476189106702805        1.5567761845886707E-002
  0.50000000000000000        1559.8081870000001       0.12681327760219574        9.2758990824222565E-002   9.3254633247852325E-002   1.1757148429751396E-002
  0.52499997615814209        1559.8081870000001       0.10977567732334137        8.1727862358093262E-002   8.2099504768848419E-002   8.7432544678449631E-003
  0.55000001192092896        1559.8081870000001        9.3935862183570862E-002   7.1162194013595581E-002   7.1433492004871368E-002   6.3942088745534420E-003
  0.57499998807907104        1559.8081870000001        7.9383783042430878E-002   6.1177544295787811E-002   6.1370182782411575E-002   4.5919190160930157E-003
  0.60000002384185791        1559.8081870000001        6.6176250576972961E-002   5.1868025213479996E-002   5.2000872790813446E-002   3.2324451021850109E-003
  0.62500000000000000        1559.8081870000001        5.4340068250894547E-002   4.3306756764650345E-002   4.3395537883043289E-002   2.2258320823311806E-003
  0.64999997615814209        1559.8081870000001        4.3874960392713547E-002   3.5546422004699707E-002   3.5603750497102737E-002   1.4955340884625912E-003
  0.67500001192092896        1559.8081870000001        3.4756444394588470E-002   2.8619913384318352E-002   2.8655545786023140E-002   9.7754085436463356E-004
  0.69999998807907104        1559.8081870000001        2.6938579976558685E-002   2.2541100159287453E-002   2.2562313824892044E-002   6.1929755611345172E-004
  0.72500002384185791        1559.8081870000001        2.0356621593236923E-002   1.7305731773376465E-002   1.7317753285169601E-002   3.7849671207368374E-004
  0.75000000000000000        1559.8081870000001        1.4929639175534248E-002   1.2892462313175201E-002   1.2898894026875496E-002   2.2180791711434722E-004
  0.77499997615814209        1559.8081870000001        1.0563088580965996E-002   9.2640193179249763E-003   9.2672379687428474E-003   1.2359858374111354E-004
  0.80000001192092896        1559.8081870000001        7.1513531729578972E-003   6.3685528002679348E-003   6.3700485043227673E-003   6.4690902945585549E-005
  0.82499998807907104        1559.8081870000001        4.5802965760231018E-003   4.1411491110920906E-003   4.1418047621846199E-003   3.1189356377581134E-005
  0.85000002384185791        1559.8081870000001        2.7298384811729193E-003   2.5055680889636278E-003   2.5058726314455271E-003   1.3404867786448449E-005
  0.87500000000000000        1559.8081870000001        1.4766032109037042E-003   1.3762253802269697E-003   1.3764301547780633E-003   4.8933216021396220E-006
  0.89999997615814209        1559.8081870000001        6.9670216180384159E-004   6.6050654277205467E-004   6.6072575282305479E-004   1.6181547835003585E-006
  0.92500001192092896        1559.8081870000001        2.6877067284658551E-004   2.6152891223318875E-004   2.6179981068708003E-004   1.2393770703056362E-006
  0.94999998807907104        1559.8081870000001        7.7475422585848719E-005   8.1598176620900631E-005   8.1909871369134635E-005   2.5247013581974898E-006
  0.97500002384185791        1559.8081870000001        1.7987651517614722E-005   2.6894693291978911E-005   2.7196114388061687E-005   4.8725751184974797E-006
   1.0000000000000000        1559.8081870000001        2.9385471407294972E-006   1.5005631212261505E-005   1.5203422663034871E-005   7.9317533163703047E-006
   9.9999997171806854E-010   2000.0000000000000        3.0924626626074314E-003  -9.8058464936912060E-004  -1.2070906814187765E-003  -7.7159970533102751E-004
   1.3183000246996812E-009   2000.0000000000000        3.2378861214965582E-003  -9.8181376233696938E-004  -1.2329958844929934E-003  -7.8908627619966865E-004
   1.7378000150003459E-009   2000.0000000000000        3.3908353652805090E-003  -9.8076101858168840E-004  -1.2592662824317813E-003  -8.0707232700660825E-004
   2.2908999142146058E-009   2000.0000000000000        3.5518044605851173E-003  -9.7718485631048679E-004  -1.2859627604484558E-003  -8.2559307338669896E-004
   3.0200000278313155E-009   2000.0000000000000        3.7212171591818333E-003  -9.7082526190206409E-004  -1.3131435262039304E-003  -8.4466743282973766E-004
   3.9810998941902653E-009   2000.0000000000000        3.8995598442852497E-003  -9.6140091773122549E-004  -1.3408886734396219E-003  -8.6431094678118825E-004
   5.2481001766579993E-009   2000.0000000000000        4.0873591788113117E-003  -9.4860728131607175E-004  -1.3692992506548762E-003  -8.8452914496883750E-004
   6.9183001549788514E-009   2000.0000000000000        4.2851557955145836E-003  -9.3211641069501638E-004  -1.3984956312924623E-003  -9.0530986199155450E-004
   9.1201002305751899E-009   2000.0000000000000        4.4935396872460842E-003  -9.1157347196713090E-004  -1.4286271762102842E-003  -9.2662114184349775E-004
   1.2023000373062587E-008   2000.0000000000000        4.7131492756307125E-003  -8.8659347966313362E-004  -1.4598753768950701E-003  -9.4840343808755279E-004
   1.5849000334355878E-008   2000.0000000000000        4.9445712938904762E-003  -8.5677282186225057E-004  -1.4924452407285571E-003  -9.7055139485746622E-004
   2.0892999330612838E-008   2000.0000000000000        5.1885684952139854E-003  -8.2165939966216683E-004  -1.5266024274751544E-003  -9.9292432423681021E-004
   2.7542000680114143E-008   2000.0000000000000        5.4458547383546829E-003  -7.8077823854982853E-004  -1.5626482199877501E-003  -1.0153113398700953E-003
   3.6307998385609608E-008   2000.0000000000000        5.7172575034201145E-003  -7.3360709939152002E-004  -1.6009493265300989E-003  -1.0374297853559256E-003
   4.7863000673942224E-008   2000.0000000000000        6.0035679489374161E-003  -6.7959836451336741E-004  -1.6419254243373871E-003  -1.0588926961645484E-003
   6.3096003088958241E-008   2000.0000000000000        6.3057127408683300E-003  -6.1814766377210617E-004  -1.6860828036442399E-003  -1.0791992535814643E-003
   8.3175997644957533E-008   2000.0000000000000        6.6246185451745987E-003  -5.4861570242792368E-004  -1.7340056365355849E-003  -1.0976952034980059E-003
   1.0965000285523274E-007   2000.0000000000000        6.9613549858331680E-003  -4.7029598499648273E-004  -1.7863896209746599E-003  -1.1135485256090760E-003
   1.4453999597208167E-007   2000.0000000000000        7.3168706148862839E-003  -3.8247316842898726E-004  -1.8440145067870617E-003  -1.1256963480263948E-003
   1.9054999711443088E-007   2000.0000000000000        7.6925377361476421E-003  -2.8428860241547227E-004  -1.9078471232205629E-003  -1.1328170076012611E-003
   2.5118998792095226E-007   2000.0000000000000        8.0893728882074356E-003  -1.7493138147983700E-004  -1.9789305515587330E-003  -1.1332506546750665E-003
   3.3112999631157436E-007   2000.0000000000000        8.5087846964597702E-003  -5.3445764933712780E-005  -2.0585283637046814E-003  -1.1249522212892771E-003
   4.3651999703797628E-007   2000.0000000000000        8.9522050693631172E-003   8.1179772678297013E-005  -2.1480848081409931E-003  -1.1054015485569835E-003
   5.7544002629583701E-007   2000.0000000000000        9.4210673123598099E-003   2.3000343935564160E-004  -2.2492401767522097E-003  -1.0715234093368053E-003
   7.5857997217099182E-007   2000.0000000000000        9.9170394241809845E-003   3.9420611574314535E-004  -2.3639053106307983E-003  -1.0195698123425245E-003
   9.9999999747524271E-007   2000.0000000000000        1.0441818274557590E-002   5.7502975687384605E-004  -2.4942439049482346E-003  -9.4501208513975143E-004
   1.3182999509808724E-006   2000.0000000000000        1.0997351258993149E-002   7.7385501936078072E-004  -2.6427558623254299E-003  -8.4237550618126988E-004
   1.7377999483869644E-006   2000.0000000000000        1.1585430242121220E-002   9.9206122104078531E-004  -2.8121992945671082E-003  -7.0515775587409735E-004
   2.2909000563231530E-006   2000.0000000000000        1.2208460830152035E-002   1.2313073966652155E-003  -3.0058335978537798E-003  -5.2549020620062947E-004
   3.0199998946045525E-006   2000.0000000000000        1.2868655845522881E-002   1.4932422200217843E-003  -3.2272243406623602E-003  -2.9411303694359958E-004
   3.9810997805034276E-006   2000.0000000000000        1.3568566180765629E-002   1.7796995816752315E-003  -3.4804218448698521E-003  -3.2107283942650611E-008
   5.2481000238913111E-006   2000.0000000000000        1.4311013743281364E-002   2.0926839206367731E-003  -3.7699786480516195E-003   3.6973637179471552E-004
   6.9183001869532745E-006   2000.0000000000000        1.5099016949534416E-002   2.4343391414731741E-003  -4.1009383276104927E-003   8.3040131721645594E-004
   9.1201000032015145E-006   2000.0000000000000        1.5935961157083511E-002   2.8070213738828897E-003  -4.4789128005504608E-003   1.3997759670019150E-003
   1.2022999726468697E-005   2000.0000000000000        1.6825640574097633E-002   3.2133217900991440E-003  -4.9101058393716812E-003   2.0986425224691629E-003
   1.5849000192247331E-005   2000.0000000000000        1.7771910876035690E-002   3.6558993160724640E-003  -5.4011023603379726E-003   2.9507554136216640E-003
   2.0892999600619078E-005   2000.0000000000000        1.8779670819640160E-002   4.1379327885806561E-003  -5.9593096375465393E-003   3.9839888922870159E-003
   2.7542000680114143E-005   2000.0000000000000        1.9854051992297173E-002   4.6627363190054893E-003  -6.5924520604312420E-003   5.2299620583653450E-003
   3.6307999835116789E-005   2000.0000000000000        2.1001182496547699E-002   5.2341148257255554E-003  -7.3088416829705238E-003   6.7250779829919338E-003
   4.7862999053904787E-005   2000.0000000000000        2.2227725014090538E-002   5.8561153709888458E-003  -8.1168711185455322E-003   8.5101556032896042E-003
   6.3095998484641314E-005   2000.0000000000000        2.3541769012808800E-002   6.5334490500390530E-003  -9.0252496302127838E-003   1.0631688870489597E-002
   8.3175997133366764E-005   2000.0000000000000        2.4952504783868790E-002   7.2712949477136135E-003  -1.0042347945272923E-002   1.3141334056854248E-002
   1.0964999819407240E-004   2000.0000000000000        2.6471152901649475E-002   8.0757383257150650E-003  -1.1176230385899544E-002   1.6097152605652809E-002
   1.4453999756369740E-004   2000.0000000000000        2.8110172599554062E-002   8.9532863348722458E-003  -1.2433214113116264E-002   1.9561327993869781E-002
   1.9054999575018883E-004   2000.0000000000000        2.9886262491345406E-002   9.9123865365982056E-003  -1.3819020241498947E-002   2.3605160415172577E-002
   2.5119000929407775E-004   2000.0000000000000        3.1817402690649033E-002   1.0961747728288174E-002  -1.5335025265812874E-002   2.8300872072577477E-002
   3.3112999517470598E-004   2000.0000000000000        3.3927176147699356E-002   1.2112535536289215E-002  -1.6979666426777840E-002   3.3728495240211487E-002
   4.3652000022120774E-004   2000.0000000000000        3.6244157701730728E-002   1.3377887196838856E-002  -1.8745446577668190E-002   3.9970908313989639E-002
   5.7544000446796417E-004   2000.0000000000000        3.8803085684776306E-002   1.4773365110158920E-002  -2.0616656169295311E-002   4.7111216932535172E-002
   7.5857999036088586E-004   2000.0000000000000        4.1647870093584061E-002   1.6318377107381821E-002  -2.2567566484212875E-002   5.5233519524335861E-002
   1.0000000474974513E-003   2000.0000000000000        4.4832702726125717E-002   1.8036521971225739E-002  -2.4558117613196373E-002   6.4416237175464630E-002
   1.3183000264689326E-003   2000.0000000000000        4.8426140099763870E-002   1.9957564771175385E-002  -2.6530398055911064E-002   7.4731066823005676E-002
   1.7377999611198902E-003   2000.0000000000000        5.2511978894472122E-002   2.2117666900157928E-002  -2.8401855379343033E-002   8.6229294538497925E-002
   2.2909000981599092E-003   2000.0000000000000        5.7198643684387207E-002   2.4564234539866447E-002  -3.0061295256018639E-002   9.8948508501052856E-002
   3.0199999455362558E-003   2000.0000000000000        6.2618829309940338E-002   2.7355717495083809E-002  -3.1358443200588226E-002  0.11288717389106750     
   3.9810999296605587E-003   2000.0000000000000        6.8938992917537689E-002   3.0566917732357979E-002  -3.2096669077873230E-002  0.12800253927707672     
   5.2481000311672688E-003   2000.0000000000000        7.6365597546100616E-002   3.4293010830879211E-002  -3.2022725790739059E-002  0.14419457316398621     
   6.9182999432086945E-003   2000.0000000000000        8.5150606930255890E-002   3.8654033094644547E-002  -3.0816908925771713E-002  0.16128571331501007     
   9.1201001778244972E-003   2000.0000000000000        9.5597833395004272E-002   4.3801046907901764E-002  -2.8084889054298401E-002  0.17900234460830688     
   1.2023000046610832E-002   2000.0000000000000       0.10806407779455185        4.9921553581953049E-002  -2.3353718221187592E-002  0.19694839417934418     
   1.5848999843001366E-002   2000.0000000000000       0.12294454872608185        5.7239793241024017E-002  -1.6080915927886963E-002  0.21456639468669891     
   2.0893000066280365E-002   2000.0000000000000       0.14066082239151001        6.6021777689456940E-002  -5.6721684522926807E-003  0.23111803829669952     
   2.7542000636458397E-002   2000.0000000000000       0.16159138083457947        7.6556168496608734E-002   8.4604341536760330E-003  0.24562358856201172     
   3.6308001726865768E-002   2000.0000000000000       0.18597634136676788        8.9126408100128174E-002   2.6808278635144234E-002  0.25682702660560608     
   4.7862999141216278E-002   2000.0000000000000       0.21372091770172119       0.10393362492322922        4.9598753452301025E-002  0.26315224170684814     
   6.3096001744270325E-002   2000.0000000000000       0.24411539733409882       0.12097126990556717        7.6567292213439941E-002  0.26271235942840576     
   8.3176001906394958E-002   2000.0000000000000       0.27539074420928955       0.13979025185108185       0.10661977529525757       0.25341123342514038     
  0.10000000149011612        2000.0000000000000       0.29514870047569275       0.15275982022285461       0.12728966772556305       0.24128532409667969     
  0.12500000000000000        2000.0000000000000       0.31544169783592224       0.16785243153572083       0.15126796066761017       0.21952392160892487     
  0.15000000596046448        2000.0000000000000       0.32667240500450134       0.17848727107048035       0.16828951239585876       0.19588936865329742     
  0.17499999701976776        2000.0000000000000       0.33046272397041321       0.18518677353858948       0.17945928871631622       0.17212691903114319     
  0.20000000298023224        2000.0000000000000       0.32816141843795776       0.18842200934886932       0.18573090434074402       0.14926674962043762     
  0.22499999403953552        2000.0000000000000       0.32091802358627319       0.18862944841384888       0.18792234361171722       0.12791493535041809     
  0.25000000000000000        2000.0000000000000       0.30972516536712646       0.18621787428855896       0.18673714995384216       0.10840661823749542     
  0.27500000596046448        2000.0000000000000       0.29544577002525330       0.18157134950160980       0.18278357386589050        9.0896680951118469E-002
  0.30000001192092896        2000.0000000000000       0.27883192896842957       0.17505051195621490       0.17659044265747070        7.5417675077915192E-002
  0.32499998807907104        2000.0000000000000       0.26053890585899353       0.16699305176734924       0.16861988604068756        6.1919368803501129E-002
  0.34999999403953552        2000.0000000000000       0.24113631248474121       0.15771390497684479       0.15927727520465851        5.0296571105718613E-002
  0.37500000000000000        2000.0000000000000       0.22111691534519196       0.14750520884990692       0.14891922473907471        4.0409419685602188E-002
  0.40000000596046448        2000.0000000000000       0.20090417563915253       0.13663631677627563       0.13785977661609650        3.2098196446895599E-002
  0.42500001192092896        2000.0000000000000       0.18085874617099762       0.12535376846790314       0.12637530267238617        2.5194328278303146E-002
  0.44999998807907104        2000.0000000000000       0.16128411889076233       0.11388123780488968       0.11470840871334076        1.9528403878211975E-002
  0.47499999403953552        2000.0000000000000       0.14243160188198090       0.10241965949535370       0.10307102650403976        1.4936000108718872E-002
  0.50000000000000000        2000.0000000000000       0.12450496107339859        9.1147333383560181E-002   9.1646850109100342E-002   1.1261737905442715E-002
  0.52499997615814209        2000.0000000000000       0.10766450315713882        8.0220125615596771E-002   8.0593340098857880E-002   8.3620036020874977E-003
  0.55000001192092896        2000.0000000000000        9.2030964791774750E-002   6.9771744310855865E-002   7.0043325424194336E-002   6.1065889894962311E-003
  0.57499998807907104        2000.0000000000000        7.7689059078693390E-002   5.9914067387580872E-002   6.0106351971626282E-002   4.3795048259198666E-003
  0.60000002384185791        2000.0000000000000        6.4690813422203064E-002   5.0737597048282623E-002   5.0869856029748917E-002   3.0791417229920626E-003
  0.62500000000000000        2000.0000000000000        5.3058739751577377E-002   4.2311977595090866E-002   4.2400155216455460E-002   2.1179371979087591E-003
  0.64999997615814209        2000.0000000000000        4.2788825929164886E-002   3.4686598926782608E-002   3.4743413329124451E-002   1.4216754352673888E-003
  0.67500001192092896        2000.0000000000000        3.3853419125080109E-002   2.7891315519809723E-002   2.7926554903388023E-002   9.2852092348039150E-004
  0.69999998807907104        2000.0000000000000        2.6203978806734085E-002   2.1937271580100060E-002   2.1958209574222565E-002   5.8787723537534475E-004
  0.72500002384185791        2000.0000000000000        1.9773770123720169E-002   1.6817843541502953E-002   1.6829686239361763E-002   3.5914283944293857E-004
  0.75000000000000000        2000.0000000000000        1.4480474404990673E-002   1.2509719468653202E-002   1.2516045942902565E-002   2.1042556909378618E-004
  0.77499997615814209        2000.0000000000000        1.0228756815195084E-002   8.9741144329309464E-003   8.9772762730717659E-003   1.1726552475010976E-004
  0.80000001192092896        2000.0000000000000        6.9128093309700489E-003   6.1581442132592201E-003   6.1596124432981014E-003   6.1406608438119292E-005
  0.82499998807907104        2000.0000000000000        4.4188844040036201E-003   3.9963778108358383E-003   3.9970213547348976E-003   2.9648219424416311E-005
  0.85000002384185791        2000.0000000000000        2.6278563309460878E-003   2.4125948548316956E-003   2.4128947407007217E-003   1.2799557225662284E-005
  0.87500000000000000        2000.0000000000000        1.4178402489051223E-003   1.3217896921560168E-003   1.3219910906627774E-003   4.7514654397673439E-006
  0.89999997615814209        2000.0000000000000        6.6694547422230244E-004   6.3248997321352363E-004   6.3270359532907605E-004   1.6730610923332279E-006
  0.92500001192092896        2000.0000000000000        2.5626720162108541E-004   2.4951749946922064E-004   2.4977832799777389E-004   1.3336737083591288E-006
  0.94999998807907104        2000.0000000000000        7.3334922490175813E-005   7.7422599133569747E-005   7.7718112152069807E-005   2.5444412585784448E-006
  0.97500002384185791        2000.0000000000000        1.6495112504344434E-005   2.5113378796959296E-005   2.5391731469426304E-005   4.7086709855648223E-006
   1.0000000000000000        2000.0000000000000        1.6881781448319089E-006   1.3237067832960747E-005   1.3405519894149620E-005   7.4655804382928181E-006
   9.9999997171806854E-010   2564.4178769999999        3.0998867005109787E-003  -9.8037708085030317E-004  -1.2078681029379368E-003  -8.0455053830519319E-004
   1.3183000246996812E-009   2564.4178769999999        3.2457006163895130E-003  -9.8147569224238396E-004  -1.2338012456893921E-003  -8.2274642772972584E-004
   1.7378000150003459E-009   2564.4178769999999        3.3990631345659494E-003  -9.8027905914932489E-004  -1.2601084308698773E-003  -8.4144627908244729E-004
   2.2908999142146058E-009   2564.4178769999999        3.5604692529886961E-003  -9.7654503770172596E-004  -1.2868529884144664E-003  -8.6068094242364168E-004
   3.0200000278313155E-009   2564.4178769999999        3.7303443532437086E-003  -9.7001215908676386E-004  -1.3140958035364747E-003  -8.8046322343870997E-004
   3.9810998941902653E-009   2564.4178769999999        3.9091762155294418E-003  -9.6039811614900827E-004  -1.3419205788522959E-003  -9.0080045629292727E-004
   5.2481001766579993E-009   2564.4178769999999        4.0974938310682774E-003  -9.4739685300737619E-004  -1.3704325538128614E-003  -9.2168746050447226E-004
   6.9183001549788514E-009   2564.4178769999999        4.2958389967679977E-003  -9.3067926354706287E-004  -1.3997572241351008E-003  -9.4309845007956028E-004
   9.1201002305751899E-009   2564.4178769999999        4.5048044994473457E-003  -9.0988876763731241E-004  -1.4300496550276875E-003  -9.6498394850641489E-004
   1.2023000373062587E-008   2564.4178769999999        4.7250296920537949E-003  -8.8463892461732030E-004  -1.4614984393119812E-003  -9.8726246505975723E-004
   1.5849000334355878E-008   2564.4178769999999        4.9571045674383640E-003  -8.5452425992116332E-004  -1.4943170826882124E-003  -1.0098010534420609E-003
   2.0892999330612838E-008   2564.4178769999999        5.2017932757735252E-003  -8.1909098662436008E-004  -1.5287810238078237E-003  -1.0324249742552638E-003
   2.7542000680114143E-008   2564.4178769999999        5.4598134011030197E-003  -7.7786191832274199E-004  -1.5652031870558858E-003  -1.0548813734203577E-003
   3.6307998385609608E-008   2564.4178769999999        5.7319942861795425E-003  -7.3031277861446142E-004  -1.6039636684581637E-003  -1.0768359061330557E-003
   4.7863000673942224E-008   2564.4178769999999        6.0191312804818153E-003  -6.7589350510388613E-004  -1.6454982105642557E-003  -1.0978389764204621E-003
   6.3096003088958241E-008   2564.4178769999999        6.3221529126167297E-003  -6.1399728292599320E-004  -1.6903313808143139E-003  -1.1173137463629246E-003
   8.3175997644957533E-008   2564.4178769999999        6.6419900394976139E-003  -5.4398208158090711E-004  -1.7390685388818383E-003  -1.1345144594088197E-003
   1.0965000285523274E-007   2564.4178769999999        6.9797160103917122E-003  -4.6513834968209267E-004  -1.7924304120242596E-003  -1.1484990827739239E-003
   1.4453999597208167E-007   2564.4178769999999        7.3362840339541435E-003  -3.7674783379770815E-004  -1.8512244569137692E-003  -1.1580741265788674E-003
   1.9054999711443088E-007   2564.4178769999999        7.7130706049501896E-003  -2.7794804191216826E-004  -1.9164507975801826E-003  -1.1617605341598392E-003
   2.5118998792095226E-007   2564.4178769999999        8.1110978499054909E-003  -1.6792463429737836E-004  -1.9891888368874788E-003  -1.1577156838029623E-003
   3.3112999631157436E-007   2564.4178769999999        8.5317799821496010E-003  -4.5717661123489961E-005  -2.0707440562546253E-003  -1.1436757631599903E-003
   4.3651999703797628E-007   2564.4178769999999        8.9765544980764389E-003   8.9688946900423616E-005  -2.1626090165227652E-003  -1.1168649652972817E-003
   5.7544002629583701E-007   2564.4178769999999        9.4468612223863602E-003   2.3935815261211246E-004  -2.2664766293019056E-003  -1.0739106219261885E-003
   7.5857997217099182E-007   2564.4178769999999        9.9443783983588219E-003   4.0447633364237845E-004  -2.3843175731599331E-003  -1.0107164271175861E-003
   9.9999999747524271E-007   2564.4178769999999        1.0470811277627945E-002   5.8629125123843551E-004  -2.5183619000017643E-003  -9.2235219199210405E-004
   1.3182999509808724E-006   2564.4178769999999        1.1028115637600422E-002   7.8619044506922364E-004  -2.6711828541010618E-003  -8.0287666060030460E-004
   1.7377999483869644E-006   2564.4178769999999        1.1618097312748432E-002   1.0055599268525839E-003  -2.8456160798668861E-003  -6.4526189817115664E-004
   2.2909000563231530E-006   2564.4178769999999        1.2243174016475677E-002   1.2460676953196526E-003  -3.0450092162936926E-003  -4.4102355604991317E-004
   3.0199998946045525E-006   2564.4178769999999        1.2905576266348362E-002   1.5093710971996188E-003  -3.2730186358094215E-003  -1.8021593859884888E-004
   3.9810997805034276E-006   2564.4178769999999        1.3607871718704700E-002   1.7973146168515086E-003  -3.5337919835001230E-003   1.4893418119754642E-004
   5.2481000238913111E-006   2564.4178769999999        1.4352905564010143E-002   2.1119145676493645E-003  -3.8319819141179323E-003   5.6028785184025764E-004
   6.9183001869532745E-006   2564.4178769999999        1.5143720433115959E-002   2.4553281255066395E-003  -4.1727335192263126E-003   1.0700282873585820E-003
   9.1201000032015145E-006   2564.4178769999999        1.5983734279870987E-002   2.8299274854362011E-003  -4.5617599971592426E-003   1.6970507567748427E-003
   1.2022999726468697E-005   2564.4178769999999        1.6876777634024620E-002   3.2383222132921219E-003  -5.0053591839969158E-003   2.4633305147290230E-003
   1.5849000192247331E-005   2564.4178769999999        1.7826747149229050E-002   3.6831917241215706E-003  -5.5101960897445679E-003   3.3938889391720295E-003
   2.0892999600619078E-005   2564.4178769999999        1.8838599324226379E-002   4.1677397675812244E-003  -6.0837469063699245E-003   4.5180097222328186E-003
   2.7542000680114143E-005   2564.4178769999999        1.9917523488402367E-002   4.6953107230365276E-003  -6.7337742075324059E-003   5.8687780983746052E-003
   3.6307999835116789E-005   2564.4178769999999        2.1069729700684547E-002   5.2697435021400452E-003  -7.4685937725007534E-003   7.4841580353677273E-003
   4.7862999053904787E-005   2564.4178769999999        2.2301970049738884E-002   5.8951266109943390E-003  -8.2965474575757980E-003   9.4065368175506592E-003
   6.3095998484641314E-005   2564.4178769999999        2.3622447624802589E-002   6.5762214362621307E-003  -9.2262336984276772E-003   1.1684020049870014E-002
   8.3175997133366764E-005   2564.4178769999999        2.5040483102202415E-002   7.3182662017643452E-003  -1.0265822522342205E-002   1.4369807206094265E-002
   1.0964999819407240E-004   2564.4178769999999        2.6567466557025909E-002   8.1274192780256271E-003  -1.1423076502978802E-002   1.7523441463708878E-002
   1.4453999756369740E-004   2564.4178769999999        2.8216047212481499E-002   9.0102693066000938E-003  -1.2703864835202694E-002   2.1208290010690689E-002
   1.9054999575018883E-004   2564.4178769999999        3.0003162100911140E-002   9.9753746762871742E-003  -1.4113325625658035E-002   2.5496767833828926E-002
   2.5119000929407775E-004   2564.4178769999999        3.1947068870067596E-002   1.1031564325094223E-002  -1.5652025118470192E-002   3.0461523681879044E-002
   3.3112999517470598E-004   2564.4178769999999        3.4071687608957291E-002   1.2190156616270542E-002  -1.7317382618784904E-002   3.6182656884193420E-002
   4.3652000022120774E-004   2564.4178769999999        3.6405984312295914E-002   1.3464468531310558E-002  -1.9100612029433250E-002   4.2742326855659485E-002
   5.7544000446796417E-004   2564.4178769999999        3.8985159248113632E-002   1.4870278537273407E-002  -2.0984409376978874E-002   5.0221905112266541E-002
   7.5857999036088586E-004   2564.4178769999999        4.1853655129671097E-002   1.6427250578999519E-002  -2.2941121831536293E-002   5.8702666312456131E-002
   1.0000000474974513E-003   2564.4178769999999        4.5066263526678085E-002   1.8159285187721252E-002  -2.4928405880928040E-002   6.8258702754974365E-002
   1.3183000264689326E-003   2564.4178769999999        4.8692215234041214E-002   2.0096493884921074E-002  -2.6885697618126869E-002   7.8955702483654022E-002
   1.7377999611198902E-003   2564.4178769999999        5.2816014736890793E-002   2.2275427356362343E-002  -2.8727456927299500E-002   9.0836741030216217E-002
   2.2909000981599092E-003   2564.4178769999999        5.7546827942132950E-002   2.4743938818573952E-002  -3.0339198186993599E-002  0.10392911732196808     
   3.0199999455362558E-003   2564.4178769999999        6.3018016517162323E-002   2.7560938149690628E-002  -3.1567215919494629E-002  0.11821813881397247     
   3.9810999296605587E-003   2564.4178769999999        6.9396540522575378E-002   3.0801679939031601E-002  -3.2211475074291229E-002  0.13364510238170624     
   5.2481000311672688E-003   2564.4178769999999        7.6889052987098694E-002   3.4561730921268463E-002  -3.2015711069107056E-002  0.15009100735187531     
   6.9182999432086945E-003   2564.4178769999999        8.5747048258781433E-002   3.8961350917816162E-002  -3.0658077448606491E-002  0.16735628247261047     
   9.1201001778244972E-003   2564.4178769999999        9.6272900700569153E-002   4.4151488691568375E-002  -2.7743710204958916E-002  0.18514251708984375     
   1.2023000046610832E-002   2564.4178769999999       0.10882033407688141        5.0318934023380280E-002  -2.2801684215664864E-002  0.20302669703960419     
   1.5848999843001366E-002   2564.4178769999999       0.12377902120351791        5.7686213403940201E-002  -1.5295514836907387E-002  0.22042359411716461     
   2.0893000066280365E-002   2564.4178769999999       0.14156156778335571        6.6516071557998657E-002  -4.6421876177191734E-003  0.23656833171844482     
   2.7542000636458397E-002   2564.4178769999999       0.16253258287906647        7.7091477811336517E-002   9.7276819869875908E-003  0.25045940279960632     
   3.6308001726865768E-002   2564.4178769999999       0.18691211938858032        8.9686758816242218E-002   2.8278356418013573E-002  0.26082924008369446     
   4.7862999141216278E-002   2564.4178769999999       0.21457809209823608       0.10448927432298660        5.1200751215219498E-002  0.26610890030860901     
   6.3096001744270325E-002   2564.4178769999999       0.24478664994239807       0.12147300690412521        7.8186005353927612E-002  0.26444852352142334     
   8.3176001906394958E-002   2564.4178769999999       0.27573147416114807       0.14016377925872803       0.10809291154146194       0.25383335351943970     
  0.10000000149011612        2564.4178769999999       0.29517284035682678       0.15299266576766968       0.12855552136898041       0.24084506928920746     
  0.12500000000000000        2564.4178769999999       0.31497290730476379       0.16784334182739258       0.15215428173542023       0.21814481914043427     
  0.15000000596046448        2564.4178769999999       0.32572007179260254       0.17821794748306274       0.16876555979251862       0.19390556216239929     
  0.17499999701976776        2564.4178769999999       0.32906210422515869       0.18465602397918701       0.17953091859817505       0.16979762911796570     
  0.20000000298023224        2564.4178769999999       0.32636338472366333       0.18764089047908783       0.18542501330375671       0.14678816497325897     
  0.22499999403953552        2564.4178769999999       0.31878229975700378       0.18761780858039856       0.18727767467498779       0.12543126940727234     
  0.25000000000000000        2564.4178769999999       0.30731564760208130       0.18500170111656189       0.18579865992069244       0.10601989179849625     
  0.27500000596046448        2564.4178769999999       0.29282712936401367       0.18018071353435516       0.18159885704517365        8.8675096631050110E-002
  0.30000001192092896        2564.4178769999999       0.27606728672981262       0.17351791262626648       0.17520739138126373        7.3402807116508484E-002
  0.32499998807907104        2564.4178769999999       0.25768816471099854       0.16535207629203796       0.16708508133888245        6.0132216662168503E-002
  0.34999999403953552        2564.4178769999999       0.23825487494468689       0.15599809587001801       0.15763498842716217        4.8742651939392090E-002
  0.37500000000000000        2564.4178769999999       0.21825483441352844       0.14574721455574036       0.14721070230007172        3.9082970470190048E-002
  0.40000000596046448        2564.4178769999999       0.19810572266578674       0.13486711680889130       0.13612271845340729        3.0985638499259949E-002
  0.42500001192092896        2564.4178769999999       0.17816200852394104       0.12360207736492157       0.12464363127946854        2.4277042597532272E-002
  0.44999998807907104        2564.4178769999999       0.15872094035148621       0.11217307299375534       0.11301201581954956        1.8784945830702782E-002
  0.47499999403953552        2564.4178769999999       0.14002762734889984       0.10077797621488571       0.10143569856882095        1.4343801885843277E-002
  0.50000000000000000        2564.4178769999999       0.12227974832057953        8.9591749012470245E-002   9.0094238519668579E-002   1.0798396542668343E-002
  0.52499997615814209        2564.4178769999999       0.10563183575868607        7.8766778111457825E-002   7.9140968620777130E-002   8.0062020570039749E-003
  0.55000001192092896        2564.4178769999999        9.0199157595634460E-002   6.8433217704296112E-002   6.8704701960086823E-002   5.8387266471982002E-003
  0.57499998807907104        2564.4178769999999        7.6061375439167023E-002   5.8699373155832291E-002   5.8891084045171738E-002   4.1820756159722805E-003
  0.60000002384185791        2564.4178769999999        6.3265919685363770E-002   4.9652263522148132E-002   4.9783807247877121E-002   2.9369229450821877E-003
  0.62500000000000000        2564.4178769999999        5.1831204444169998E-002   4.1358172893524170E-002   4.1445676237344742E-002   2.0180225837975740E-003
  0.64999997615814209        2564.4178769999999        4.1749656200408936E-002   3.3863332122564316E-002   3.3919591456651688E-002   1.3533931924030185E-003
  0.67500001192092896        2564.4178769999999        3.2990608364343643E-002   2.7194686233997345E-002   2.7229513972997665E-002   8.8327046250924468E-004
  0.69999998807907104        2564.4178769999999        2.5503082200884819E-002   2.1360786631703377E-002   2.1381443366408348E-002   5.5891129886731505E-004
  0.72500002384185791        2564.4178769999999        1.9218485802412033E-002   1.6352767124772072E-002   1.6364431008696556E-002   3.4132009022869170E-004
  0.75000000000000000        2564.4178769999999        1.4053226448595524E-002   1.2145468965172768E-002   1.2151690199971199E-002   1.9995203183498234E-004
  0.77499997615814209        2564.4178769999999        9.9112745374441147E-003   8.6986972019076347E-003   8.7018022313714027E-003   1.1144061863888055E-004
  0.80000001192092896        2564.4178769999999        6.6867005079984665E-003   5.9586260467767715E-003   5.9600668027997017E-003   5.8385558077134192E-005
  0.82499998807907104        2564.4178769999999        4.2661936022341251E-003   3.8593814242631197E-003   3.8600133266299963E-003   2.8228860173840076E-005
  0.85000002384185791        2564.4178769999999        2.5315999519079924E-003   2.3248158395290375E-003   2.3251106031239033E-003   1.2238816452736501E-005
  0.87500000000000000        2564.4178769999999        1.3625174760818481E-003   1.2705266708508134E-003   1.2707244604825974E-003   4.6139161895553116E-006
  0.89999997615814209        2564.4178769999999        6.3901284011080861E-004   6.0618208954110742E-004   6.0639006551355124E-004   1.7118841242336202E-006
  0.92500001192092896        2564.4178769999999        2.4456926621496677E-004   2.3827246332075447E-004   2.3852335289120674E-004   1.4025901009517838E-006
  0.94999998807907104        2564.4178769999999        6.9473899202421308E-005   7.3519811849109828E-005   7.3799601523205638E-005   2.5380591068824288E-006
  0.97500002384185791        2564.4178769999999        1.5107768376765307E-005   2.3445505576091819E-005   2.3701786631136201E-005   4.5281099119165447E-006
   1.0000000000000000        2564.4178769999999        5.4406922345151543E-007   1.1597363481996581E-005   1.1738183275156189E-005   7.0062505983514711E-006
   9.9999997171806854E-010   3288.1195250000001        3.1071777921169996E-003  -9.8016671836376190E-004  -1.2086235219612718E-003  -8.3763030124828219E-004
   1.3183000246996812E-009   3288.1195250000001        3.2533754128962755E-003  -9.8113657440990210E-004  -1.2345875147730112E-003  -8.5652607958763838E-004
   1.7378000150003459E-009   3288.1195250000001        3.4071437548846006E-003  -9.7979838028550148E-004  -1.2609349796548486E-003  -8.7592698400840163E-004
   2.2908999142146058E-009   3288.1195250000001        3.5689792130142450E-003  -9.7590888617560267E-004  -1.2877319240942597E-003  -8.9585868408903480E-004
   3.0200000278313155E-009   3288.1195250000001        3.7393087986856699E-003  -9.6920551732182503E-004  -1.3150421436876059E-003  -9.1632670955732465E-004
   3.9810998941902653E-009   3288.1195250000001        3.9186216890811920E-003  -9.5940462779253721E-004  -1.3429532991722226E-003  -9.3732913956046104E-004
   5.2481001766579993E-009   3288.1195250000001        4.1074478067457676E-003  -9.4619911396875978E-004  -1.3715745881199837E-003  -9.5884880283847451E-004
   6.9183001549788514E-009   3288.1195250000001        4.3063326738774776E-003  -9.2925823992118239E-004  -1.4010370941832662E-003  -9.8084448836743832E-004
   9.1201002305751899E-009   3288.1195250000001        4.5158686116337776E-003  -9.0822414495050907E-004  -1.4315019361674786E-003  -1.0032473364844918E-003
   1.2023000373062587E-008   3288.1195250000001        4.7366991639137268E-003  -8.8270870037376881E-004  -1.4631653903052211E-003  -1.0259519331157207E-003
   1.5849000334355878E-008   3288.1195250000001        4.9694152548909187E-003  -8.5230480181053281E-004  -1.4962493441998959E-003  -1.0487947147339582E-003
   2.0892999330612838E-008   3288.1195250000001        5.2147838287055492E-003  -8.1655668327584863E-004  -1.5310395974665880E-003  -1.0715640382841229E-003
   2.7542000680114143E-008   3288.1195250000001        5.4735252633690834E-003  -7.7498535392805934E-004  -1.5678611816838384E-003  -1.0939615312963724E-003
   3.6307998385609608E-008   3288.1195250000001        5.7464707642793655E-003  -7.2706415085121989E-004  -1.6071083955466747E-003  -1.1155972024425864E-003
   4.7863000673942224E-008   3288.1195250000001        6.0344194062054157E-003  -6.7224097438156605E-004  -1.6492331633344293E-003  -1.1359542841091752E-003
   6.3096003088958241E-008   3288.1195250000001        6.3383029773831367E-003  -6.0990633210167289E-004  -1.6947791446000338E-003  -1.1543742148205638E-003
   8.3175997644957533E-008   3288.1195250000001        6.6590551286935806E-003  -5.3941569058224559E-004  -1.7443738179281354E-003  -1.1700142640620470E-003
   1.0965000285523274E-007   3288.1195250000001        6.9977538660168648E-003  -4.6005638432689011E-004  -1.7987631727010012E-003  -1.1818148195743561E-003
   1.4453999597208167E-007   3288.1195250000001        7.3553561232984066E-003  -3.7110727862454951E-004  -1.8587836530059576E-003  -1.1884450213983655E-003
   1.9054999711443088E-007   3288.1195250000001        7.7332435175776482E-003  -2.7170209796167910E-004  -1.9254690269008279E-003  -1.1882591061294079E-003
   2.5118998792095226E-007   3288.1195250000001        8.1324428319931030E-003  -1.6102319932542741E-004  -1.9999360665678978E-003  -1.1792223667725921E-003
   3.3112999631157436E-007   3288.1195250000001        8.5543729364871979E-003  -3.8106412830529734E-005  -2.0835336763411760E-003  -1.1588421184569597E-003
   4.3651999703797628E-007   3288.1195250000001        9.0004792436957359E-003   9.8068776424042881E-005  -2.1778021473437548E-003  -1.1240751482546329E-003
   5.7544002629583701E-007   3288.1195250000001        9.4722071662545204E-003   2.4857005337253213E-004  -2.2844888735562563E-003  -1.0712391231209040E-003
   7.5857997217099182E-007   3288.1195250000001        9.9712442606687546E-003   4.1458915802650154E-004  -2.4056248366832733E-003  -9.9587615113705397E-004
   9.9999999747524271E-007   3288.1195250000001        1.0499303229153156E-002   5.9737975243479013E-004  -2.5435062125325203E-003  -8.9264044072479010E-004
   1.3182999509808724E-006   3288.1195250000001        1.1058351956307888E-002   7.9833588097244501E-004  -2.7007805183529854E-003  -7.5510930037125945E-004
   1.7377999483869644E-006   3288.1195250000001        1.1650205589830875E-002   1.0188505984842777E-003  -2.8803611639887094E-003  -5.7571480283513665E-004
   2.2909000563231530E-006   3288.1195250000001        1.2277297675609589E-002   1.2606001691892743E-003  -3.0856833327561617E-003  -3.4534104634076357E-004
   3.0199998946045525E-006   3288.1195250000001        1.2941872701048851E-002   1.5252510784193873E-003  -3.3204935025423765E-003  -5.3342195315053686E-005
   3.9810997805034276E-006   3288.1195250000001        1.3646517880260944E-002   1.8146578222513199E-003  -3.5890340805053711E-003   3.1284795841202140E-004
   5.2481000238913111E-006   3288.1195250000001        1.4394098892807961E-002   2.1308488212525845E-003  -3.8960566744208336E-003   7.6797982910647988E-004
   6.9183001869532745E-006   3288.1195250000001        1.5187685377895832E-002   2.4759946390986443E-003  -4.2468043975532055E-003   1.3292202493175864E-003
   9.1201000032015145E-006   3288.1195250000001        1.6030725091695786E-002   2.8524829540401697E-003  -4.6470859088003635E-003   2.0165529567748308E-003
   1.2022999726468697E-005   3288.1195250000001        1.6927085816860199E-002   3.2629412598907948E-003  -5.1032896153628826E-003   2.8531467542052269E-003
   1.5849000192247331E-005   3288.1195250000001        1.7880707979202271E-002   3.7100696936249733E-003  -5.6221517734229565E-003   3.8652846124023199E-003
   2.0892999600619078E-005   3288.1195250000001        1.8896596506237984E-002   4.1970973834395409E-003  -6.2112091109156609E-003   5.0836461596190929E-003
   2.7542000680114143E-005   3288.1195250000001        1.9980007782578468E-002   4.7273966483771801E-003  -6.8782498128712177E-003   6.5427580848336220E-003
   3.6307999835116789E-005   3288.1195250000001        2.1137226372957230E-002   5.3048422560095787E-003  -7.6315826736390591E-003   8.2821100950241089E-003
   4.7862999053904787E-005   3288.1195250000001        2.2375095635652542E-002   5.9335632249712944E-003  -8.4794824942946434E-003   1.0345607064664364E-002
   6.3095998484641314E-005   3288.1195250000001        2.3701928555965424E-002   6.6183693706989288E-003  -9.4304177910089493E-003   1.2782895937561989E-002
   8.3175997133366764E-005   3288.1195250000001        2.5127179920673370E-002   7.3645589873194695E-003  -1.0492340661585331E-002   1.5648629516363144E-002
   1.0964999819407240E-004   3288.1195250000001        2.6662401854991913E-002   8.1783598288893700E-003  -1.1672688648104668E-002   1.9003720954060555E-002
   1.4453999756369740E-004   3288.1195250000001        2.8320431709289551E-002   9.0664476156234741E-003  -1.2976863421499729E-002   2.2912582382559776E-002
   1.9054999575018883E-004   3288.1195250000001        3.0118444934487343E-002   1.0037481784820557E-002  -1.4409392140805721E-002   2.7448577806353569E-002
   2.5119000929407775E-004   3288.1195250000001        3.2074969261884689E-002   1.1100414209067822E-002  -1.5970012173056602E-002   3.2684590667486191E-002
   3.3112999517470598E-004   3288.1195250000001        3.4214254468679428E-002   1.2266712263226509E-002  -1.7655104398727417E-002   3.8700550794601440E-002
   4.3652000022120774E-004   3288.1195250000001        3.6565650254487991E-002   1.3549871742725372E-002  -1.9454579800367355E-002   4.5577652752399445E-002
   5.7544000446796417E-004   3288.1195250000001        3.9164807647466660E-002   1.4965880662202835E-002  -2.1349530667066574E-002   5.3395256400108337E-002
   7.5857999036088586E-004   3288.1195250000001        4.2056694626808167E-002   1.6534652560949326E-002  -2.3310383781790733E-002   6.2231510877609253E-002
   1.0000000474974513E-003   3288.1195250000001        4.5296680182218552E-002   1.8280383199453354E-002  -2.5292530655860901E-002   7.2155863046646118E-002
   1.3183000264689326E-003   3288.1195250000001        4.8954650759696960E-002   2.0233521237969398E-002  -2.7232799679040909E-002   8.3227708935737610E-002
   1.7377999611198902E-003   3288.1195250000001        5.3115792572498322E-002   2.2431001067161560E-002  -2.9042737558484077E-002   9.5481611788272858E-002
   2.2909000981599092E-003   3288.1195250000001        5.7889979332685471E-002   2.4921098724007607E-002  -3.0604671686887741E-002  0.10893435776233673     
   3.0199999455362558E-003   3288.1195250000001        6.3411206007003784E-002   2.7763167396187782E-002  -3.1761601567268372E-002  0.12355796992778778     
   3.9810999296605587E-003   3288.1195250000001        6.9846905767917633E-002   3.1032895669341087E-002  -3.2310299575328827E-002  0.13927778601646423     
   5.2481000311672688E-003   3288.1195250000001        7.7403835952281952E-002   3.4826215356588364E-002  -3.1991712749004364E-002  0.15595602989196777     
   6.9182999432086945E-003   3288.1195250000001        8.6333021521568298E-002   3.9263568818569183E-002  -3.0482161790132523E-002  0.17337152361869812     
   9.1201001778244972E-003   3288.1195250000001        9.6935316920280457E-002   4.4495761394500732E-002  -2.7386564761400223E-002  0.19120183587074280     
   1.2023000046610832E-002   3288.1195250000001       0.10956135392189026        5.0708845257759094E-002  -2.2236377000808716E-002  0.20899820327758789     
   1.5848999843001366E-002   3288.1195250000001       0.12459529191255569        5.8123599737882614E-002  -1.4501415193080902E-002  0.22614926099777222     
   2.0893000066280365E-002   3288.1195250000001       0.14244082570075989        6.6999495029449463E-002  -3.6101725418120623E-003  0.24186567962169647     
   2.7542000636458397E-002   3288.1195250000001       0.16344892978668213        7.7613860368728638E-002   1.0988219641149044E-002  0.25512695312500000     
   3.6308001726865768E-002   3288.1195250000001       0.18781995773315430        9.0232029557228088E-002   2.9731271788477898E-002  0.26465699076652527     
   4.7862999141216278E-002   3288.1195250000001       0.21540521085262299       0.10502783954143524        5.2774336189031601E-002  0.26889732480049133     
   6.3096001744270325E-002   3288.1195250000001       0.24542775750160217       0.12195631861686707        7.9765833914279938E-002  0.26603788137435913     
   8.3176001906394958E-002   3288.1195250000001       0.27604544162750244       0.14051894843578339       0.10951980203390121       0.25414639711380005     
  0.10000000149011612        3288.1195250000001       0.29517534375190735       0.15320856869220734       0.12977336347103119       0.24032916128635406     
  0.12500000000000000        3288.1195250000001       0.31449267268180847       0.16782115399837494       0.15299527347087860       0.21673659980297089     
  0.15000000596046448        3288.1195250000001       0.32476830482482910       0.17794093489646912       0.16920319199562073       0.19193196296691895     
  0.17499999701976776        3288.1195250000001       0.32767486572265625       0.18412402272224426       0.17957356572151184       0.16750930249691010     
  0.20000000298023224        3288.1195250000001       0.32459160685539246       0.18686559796333313       0.18510077893733978       0.14437286555767059     
  0.22499999403953552        3288.1195250000001       0.31668508052825928       0.18661929666996002       0.18662571907043457       0.12302558124065399     
  0.25000000000000000        3288.1195250000001       0.30495586991310120       0.18380589783191681       0.18486371636390686       0.10371933877468109     
  0.27500000596046448        3288.1195250000001       0.29026821255683899       0.17881734669208527       0.18042786419391632        8.6542554199695587E-002
  0.30000001192092896        3288.1195250000001       0.27337083220481873       0.17201894521713257       0.17384725809097290        7.1475714445114136E-002
  0.32499998807907104        3288.1195250000001       0.25491240620613098       0.16375038027763367       0.16558127105236053        5.8428511023521423E-002
  0.34999999403953552        3288.1195250000001       0.23545353114604950       0.15432640910148621       0.15603052079677582        4.7265730798244476E-002
  0.37500000000000000        3288.1195250000001       0.21547631919384003       0.14403724670410156       0.14554549753665924        3.7825766950845718E-002
  0.40000000596046448        3288.1195250000001       0.19539263844490051       0.13314889371395111       0.13443320989608765        2.9933923855423927E-002
  0.42500001192092896        3288.1195250000001       0.17555093765258789       0.12190334498882294       0.12296244502067566        2.3412076756358147E-002
  0.44999998807907104        3288.1195250000001       0.15624231100082397       0.11051885783672333       0.11136783659458160        1.8085552379488945E-002
  0.47499999403953552        3288.1195250000001       0.13770578801631927        9.9190264940261841E-002   9.9853172898292542E-002   1.3787964358925819E-002
  0.50000000000000000        3288.1195250000001       0.12013316154479980        8.8089287281036377E-002   8.8593959808349609E-002   1.0364447720348835E-002
  0.52499997615814209        3288.1195250000001       0.10367334634065628        7.7364891767501831E-002   7.7739544212818146E-002   7.6736668124794960E-003
  0.55000001192092896        3288.1195250000001        8.8436312973499298E-002   6.7143745720386505E-002   6.7414820194244385E-002   5.5888798087835312E-003
  0.57499998807907104        3288.1195250000001        7.4496857821941376E-002   5.7530704885721207E-002   5.7721644639968872E-002   3.9982767775654793E-003
  0.60000002384185791        3288.1195250000001        6.1898000538349152E-002   4.8609413206577301E-002   4.8740126192569733E-002   2.8047631494700909E-003
  0.62500000000000000        3288.1195250000001        5.0654221326112747E-002   4.0442913770675659E-002   4.0529675781726837E-002   1.9253331702202559E-003
  0.64999997615814209        3288.1195250000001        4.0754556655883789E-002   3.3074397593736649E-002   3.3130072057247162E-002   1.2901485897600651E-003
  0.67500001192092896        3288.1195250000001        3.2165482640266418E-002   2.6528039947152138E-002   2.6562439277768135E-002   8.4141781553626060E-004
  0.69999998807907104        3288.1195250000001        2.4833725765347481E-002   2.0809911191463470E-002   2.0830279216170311E-002   5.3215323714539409E-004
  0.72500002384185791        3288.1195250000001        1.8688958138227463E-002   1.5909021720290184E-002   1.5920504927635193E-002   3.2487214775756001E-004
  0.75000000000000000        3288.1195250000001        1.3646422885358334E-002   1.1798479594290257E-002   1.1804594658315182E-002   1.9029311079066247E-004
  0.77499997615814209        3288.1195250000001        9.6094822511076927E-003   8.4367776289582253E-003   8.4398258477449417E-003   1.0607051808619872E-004
  0.80000001192092896        3288.1195250000001        6.4721498638391495E-003   5.7692355476319790E-003   5.7706488296389580E-003   5.5599786719540134E-005
  0.82499998807907104        3288.1195250000001        4.1215927340090275E-003   3.7296004593372345E-003   3.7302207201719284E-003   2.6918196454062127E-005
  0.85000002384185791        3288.1195250000001        2.4406432639807463E-003   2.2418452426791191E-003   2.2421351168304682E-003   1.1717811503331177E-005
  0.87500000000000000        3288.1195250000001        1.3103706296533346E-003   1.2221932411193848E-003   1.2223874218761921E-003   4.4803255150327459E-006
  0.89999997615814209        3288.1195250000001        6.1275914777070284E-004   5.8144750073552132E-004   5.8164977235719562E-004   1.7368697626807261E-006
  0.92500001192092896        3288.1195250000001        2.3361053899861872E-004   2.2773111413698643E-004   2.2797221026849002E-004   1.4500836869046907E-006
  0.94999998807907104        3288.1195250000001        6.5868880483321846E-005   6.9867404818069190E-005   7.0131973188836128E-005   2.5106346583925188E-006
  0.97500002384185791        3288.1195250000001        1.3817232684232295E-005   2.1882686269236729E-005   2.2117894332041033E-005   4.3362470023566857E-006
   1.0000000000000000        3288.1195250000001       -5.0281926178286085E-007   1.0076470061903819E-005   1.0191314686380792E-005   6.5579174588492606E-006
   9.9999997171806854E-010   4216.0562470000004        3.1143408268690109E-003  -9.7995356190949678E-004  -1.2093597324565053E-003  -8.7082904065027833E-004
   1.3183000246996812E-009   4216.0562470000004        3.2609156332910061E-003  -9.8079664167016745E-004  -1.2353574857115746E-003  -8.9041399769484997E-004
   1.7378000150003459E-009   4216.0562470000004        3.4150825813412666E-003  -9.7931921482086182E-004  -1.2617490720003843E-003  -9.1050134506076574E-004
   2.2908999142146058E-009   4216.0562470000004        3.5773401614278555E-003  -9.7527651814743876E-004  -1.2886029435321689E-003  -9.3111110618337989E-004
   3.0200000278313155E-009   4216.0562470000004        3.7481160834431648E-003  -9.6840516198426485E-004  -1.3159863883629441E-003  -9.5224042888730764E-004
   3.9810998941902653E-009   4216.0562470000004        3.9279013872146606E-003  -9.5842039445415139E-004  -1.3439906761050224E-003  -9.7387685673311353E-004
   5.2481001766579993E-009   4216.0562470000004        4.1172285564243793E-003  -9.4501365674659610E-004  -1.3727298937737942E-003  -9.9598977249115705E-004
   6.9183001549788514E-009   4216.0562470000004        4.3166428804397583E-003  -9.2785304877907038E-004  -1.4023402472957969E-003  -1.0185211431235075E-003
   9.1201002305751899E-009   4216.0562470000004        4.5267404057085514E-003  -9.0657908003777266E-004  -1.4329898403957486E-003  -1.0413805721327662E-003
   1.2023000373062587E-008   4216.0562470000004        4.7481656074523926E-003  -8.8080210844054818E-004  -1.4648823998868465E-003  -1.0644361609593034E-003
   1.5849000334355878E-008   4216.0562470000004        4.9815117381513119E-003  -8.5011351620778441E-004  -1.4982487773522735E-003  -1.0874915169551969E-003
   2.0892999330612838E-008   4216.0562470000004        5.2275485359132290E-003  -8.1405550008639693E-004  -1.5333858318626881E-003  -1.1102949501946568E-003
   2.7542000680114143E-008   4216.0562470000004        5.4869987070560455E-003  -7.7214714838191867E-004  -1.5706308186054230E-003  -1.1324986116960645E-003
   3.6307998385609608E-008   4216.0562470000004        5.7606962509453297E-003  -7.2385981911793351E-004  -1.6103928210213780E-003  -1.1536531383171678E-003
   4.7863000673942224E-008   4216.0562470000004        6.0494425706565380E-003  -6.6863902611657977E-004  -1.6531405271962285E-003  -1.1731694685295224E-003
   6.3096003088958241E-008   4216.0562470000004        6.3541731797158718E-003  -6.0587289044633508E-004  -1.6994375037029386E-003  -1.1903026606887579E-003
   8.3175997644957533E-008   4216.0562470000004        6.6758254542946815E-003  -5.3491420112550259E-004  -1.7499335808679461E-003  -1.2041062582284212E-003
   1.0965000285523274E-007   4216.0562470000004        7.0154811255633831E-003  -4.5504746958613396E-004  -1.8054011743515730E-003  -1.2133968994021416E-003
   1.4453999597208167E-007   4216.0562470000004        7.3741003870964050E-003  -3.6554853431880474E-004  -1.8667060649022460E-003  -1.2166982050985098E-003
   1.9054999711443088E-007   4216.0562470000004        7.7530699782073498E-003  -2.6554751093499362E-004  -1.9349169451743364E-003  -1.2121894396841526E-003
   2.5118998792095226E-007   4216.0562470000004        8.1534208729863167E-003  -1.5422343858517706E-004  -2.0111883059144020E-003  -1.1976346140727401E-003
   3.3112999631157436E-007   4216.0562470000004        8.5765793919563293E-003  -3.0607960070483387E-005  -2.0969130564481020E-003  -1.1703016934916377E-003
   4.3651999703797628E-007   4216.0562470000004        9.0239951387047768E-003   1.0632378689479083E-004  -2.1936809644103050E-003  -1.1268688831478357E-003
   5.7544002629583701E-007   4216.0562470000004        9.4971228390932083E-003   2.5764413294382393E-004  -2.3032936733216047E-003  -1.0633321944624186E-003
   7.5857997217099182E-007   4216.0562470000004        9.9976547062397003E-003   4.2455017683096230E-004  -2.4278431665152311E-003  -9.7485916921868920E-004
   9.9999999747524271E-007   4216.0562470000004        1.0527314618229866E-002   6.0830125585198402E-004  -2.5696926750242710E-003  -8.5567485075443983E-004
   1.3182999509808724E-006   4216.0562470000004        1.1088079772889614E-002   8.1029807915911078E-004  -2.7315637562423944E-003  -6.9886114215478301E-004
   1.7377999483869644E-006   4216.0562470000004        1.1681776493787766E-002   1.0319403372704983E-003  -2.9164471197873354E-003  -4.9629621207714081E-004
   2.2909000563231530E-006   4216.0562470000004        1.2310852296650410E-002   1.2749129673466086E-003  -3.1278654932975769E-003  -2.3821786453481764E-004
   3.0199998946045525E-006   4216.0562470000004        1.2977568432688713E-002   1.5408908948302269E-003  -3.3696538303047419E-003   8.6733074567746371E-005
   3.9810997805034276E-006   4216.0562470000004        1.3684527948498726E-002   1.8317390931770205E-003  -3.6461481358855963E-003   4.9192813457921147E-004
   5.2481000238913111E-006   4216.0562470000004        1.4434619806706905E-002   2.1494973916560411E-003  -3.9621964097023010E-003   9.9301780574023724E-004
   6.9183001869532745E-006   4216.0562470000004        1.5230939723551273E-002   2.4963500909507275E-003  -4.3231355957686901E-003   1.6081604408100247E-003
   9.1201000032015145E-006   4216.0562470000004        1.6076963394880295E-002   2.8746998868882656E-003  -4.7348663210868835E-003   2.3584314621984959E-003
   1.2022999726468697E-005   4216.0562470000004        1.6976596787571907E-002   3.2871926669031382E-003  -5.2038598805665970E-003   3.2681934535503387E-003
   1.5849000192247331E-005   4216.0562470000004        1.7933821305632591E-002   3.7365481257438660E-003  -5.7369181886315346E-003   4.3649817816913128E-003
   2.0892999600619078E-005   4216.0562470000004        1.8953695893287659E-002   4.2260210029780865E-003  -6.3416277989745140E-003   5.6808562949299812E-003
   2.7542000680114143E-005   4216.0562470000004        2.0041538402438164E-002   4.7590117901563644E-003  -7.0257936604321003E-003   7.2517585940659046E-003
   3.6307999835116789E-005   4216.0562470000004        2.1203707903623581E-002   5.3394301794469357E-003  -7.7977017499506474E-003   9.1186659410595894E-003
   4.7862999053904787E-005   4216.0562470000004        2.2447140887379646E-002   5.9714443050324917E-003  -8.6655467748641968E-003   1.1326944455504417E-002
   6.3095998484641314E-005   4216.0562470000004        2.3780254647135735E-002   6.6599147394299507E-003  -9.6376510336995125E-003   1.3927714899182320E-002
   8.3175997133366764E-005   4216.0562470000004        2.5212641805410385E-002   7.4101961217820644E-003  -1.0721726343035698E-002   1.6976989805698395E-002
   1.0964999819407240E-004   4216.0562470000004        2.6756005361676216E-002   8.2285879179835320E-003  -1.1924868449568748E-002   2.0536942407488823E-002
   1.4453999756369740E-004   4216.0562470000004        2.8423378244042397E-002   9.1218464076519012E-003  -1.3251987285912037E-002   2.4672890082001686E-002
   1.9054999575018883E-004   4216.0562470000004        3.0232165008783340E-002   1.0098737664520741E-002  -1.4706979505717754E-002   2.9458979144692421E-002
   2.5119000929407775E-004   4216.0562470000004        3.2201159745454788E-002   1.1168330907821655E-002  -1.6288731247186661E-002   3.4968134015798569E-002
   3.3112999517470598E-004   4216.0562470000004        3.4354936331510544E-002   1.2342239730060101E-002  -1.7992569133639336E-002   4.1279904544353485E-002
   4.3652000022120774E-004   4216.0562470000004        3.6723222583532333E-002   1.3634135015308857E-002  -1.9807085394859314E-002   4.8474274575710297E-002
   5.7544000446796417E-004   4216.0562470000004        3.9342109113931656E-002   1.5060211531817913E-002  -2.1711766719818115E-002   5.6628312915563583E-002
   7.5857999036088586E-004   4216.0562470000004        4.2257070541381836E-002   1.6640629619359970E-002  -2.3675125092267990E-002   6.5816767513751984E-002
   1.0000000474974513E-003   4216.0562470000004        4.5524042099714279E-002   1.8399866297841072E-002  -2.5650316849350929E-002   7.6104149222373962E-002
   1.3183000264689326E-003   4216.0562470000004        4.9213554710149765E-002   2.0368708297610283E-002  -2.7571599930524826E-002   8.7543278932571411E-002
   1.7377999611198902E-003   4216.0562470000004        5.3411435335874557E-002   2.2584451362490654E-002  -2.9347682371735573E-002  0.10015997290611267     
   2.2909000981599092E-003   4216.0562470000004        5.8228254318237305E-002   2.5095788761973381E-002  -3.0857808887958527E-002  0.11396031081676483     
   3.0199999455362558E-003   4216.0562470000004        6.3798591494560242E-002   2.7962496504187584E-002  -3.1941838562488556E-002  0.12890292704105377     
   3.9810999296605587E-003   4216.0562470000004        7.0290297269821167E-002   3.1260672956705093E-002  -3.2393522560596466E-002  0.14489722251892090     
   5.2481000311672688E-003   4216.0562470000004        7.7910237014293671E-002   3.5086590796709061E-002  -3.1951278448104858E-002  0.16178686916828156     
   6.9182999432086945E-003   4216.0562470000004        8.6908869445323944E-002   3.9560846984386444E-002  -3.0289860442280769E-002  0.17932955920696259     
   9.1201001778244972E-003   4216.0562470000004        9.7585506737232208E-002   4.4834069907665253E-002  -2.7014290913939476E-002  0.19717960059642792     
   1.2023000046610832E-002   4216.0562470000004       0.11028768122196198        5.1091540604829788E-002  -2.1658718585968018E-002  0.21486364305019379     
   1.5848999843001366E-002   4216.0562470000004       0.12539404630661011        5.8552272617816925E-002  -1.3699550181627274E-002  0.23174574971199036     
   2.0893000066280365E-002   4216.0562470000004       0.14329946041107178        6.7472450435161591E-002  -2.5769532658159733E-003  0.24701429903507233     
   2.7542000636458397E-002   4216.0562470000004       0.16434144973754883        7.8123822808265686E-002   1.2241463176906109E-002  0.25963225960731506     
   3.6308001726865768E-002   4216.0562470000004       0.18870107829570770        9.0762846171855927E-002   3.1166851520538330E-002  0.26831802725791931     
   4.7862999141216278E-002   4216.0562470000004       0.21620368957519531       0.10555008798837662        5.4319895803928375E-002  0.27152648568153381     
   6.3096001744270325E-002   4216.0562470000004       0.24604025483131409       0.12242206931114197        8.1307843327522278E-002  0.26748973131179810     
   8.3176001906394958E-002   4216.0562470000004       0.27633422613143921       0.14085672795772552       0.11090219020843506       0.25435894727706909     
  0.10000000149011612        4216.0562470000004       0.29515767097473145       0.15340849757194519       0.13094530999660492       0.23974497616291046     
  0.12500000000000000        4216.0562470000004       0.31400212645530701       0.16778674721717834       0.15379329025745392       0.21530437469482422     
  0.15000000596046448        4216.0562470000004       0.32381775975227356       0.17765694856643677       0.16960473358631134       0.18997125327587128     
  0.17499999701976776        4216.0562470000004       0.32630115747451782       0.18359129130840302       0.17958927154541016       0.16526240110397339     
  0.20000000298023224        4216.0562470000004       0.32284557819366455       0.18609634041786194       0.18475994467735291       0.14201945066452026     
  0.22499999403953552        4216.0562470000004       0.31462529301643372       0.18563379347324371       0.18596772849559784       0.12069502472877502     
  0.25000000000000000        4216.0562470000004       0.30264422297477722       0.18262997269630432       0.18393304944038391       0.10150101035833359     
  0.27500000596046448        4216.0562470000004       0.28776678442955017       0.17748042941093445       0.17927075922489166        8.4494419395923615E-002
  0.30000001192092896        4216.0562470000004       0.27073982357978821       0.17055243253707886       0.17250970005989075        6.9631375372409821E-002
  0.32499998807907104        4216.0562470000004       0.25220847129821777       0.16218647360801697       0.16410760581493378        5.6803114712238312E-002
  0.34999999403953552        4216.0562470000004       0.23272874951362610       0.15269704163074493       0.15446257591247559        4.5860785990953445E-002
  0.37500000000000000        4216.0562470000004       0.21277751028537750       0.14237326383590698       0.14392195641994476        3.6633063107728958E-002
  0.40000000596046448        4216.0562470000004       0.19276086986064911       0.13147936761379242       0.13278926908969879        2.8938701376318932E-002
  0.42500001192092896        4216.0562470000004       0.17302133142948151       0.12025508284568787       0.12132950127124786        2.2595537826418877E-002
  0.44999998807907104        4216.0562470000004       0.15384393930435181       0.10891596227884293       0.10977342724800110        1.7426827922463417E-002
  0.47499999403953552        4216.0562470000004       0.13546183705329895        9.7653843462467194E-002   9.8320864140987396E-002   1.3265595771372318E-002
  0.50000000000000000        4216.0562470000004       0.11806104332208633        8.6637228727340698E-002   8.7143376469612122E-002   9.9574849009513855E-003
  0.52499997615814209        4216.0562470000004       0.10178501158952713        7.6011739671230316E-002   7.6386407017707825E-002   7.3624379001557827E-003
  0.55000001192092896        4216.0562470000004        8.6738608777523041E-002   6.5900668501853943E-002   6.6171050071716309E-002   5.3554917685687542E-003
  0.57499998807907104        4216.0562470000004        7.2991937398910522E-002   5.6405510753393173E-002   5.6595511734485626E-002   3.8269008509814739E-003
  0.60000002384185791        4216.0562470000004        6.0583755373954773E-002   4.7606628388166428E-002   4.7736417502164841E-002   2.6817501056939363E-003
  0.62500000000000000        4216.0562470000004        4.9524806439876556E-002   3.9563950151205063E-002   3.9649926126003265E-002   1.8391989869996905E-003
  0.64999997615814209        4216.0562470000004        3.9800871163606644E-002   3.2317753881216049E-002   3.2372817397117615E-002   1.2314645573496819E-003
  0.67500001192092896        4216.0562470000004        3.1375721096992493E-002   2.5889545679092407E-002   2.5923511013388634E-002   8.0263504059985280E-004
  0.69999998807907104        4216.0562470000004        2.4193922057747841E-002   2.0283045247197151E-002   2.0303120836615562E-002   5.0738616846501827E-004
  0.72500002384185791        4216.0562470000004        1.8183529376983643E-002   1.5485244803130627E-002   1.5496545471251011E-002   3.0966170015744865E-004
  0.75000000000000000        4216.0562470000004        1.3258717022836208E-002   1.1467621661722660E-002   1.1473632417619228E-002   1.8136631115339696E-004
  0.77499997615814209        4216.0562470000004        9.3223219737410545E-003   8.1874513998627663E-003   8.1904446706175804E-003   1.0110859147971496E-004
  0.80000001192092896        4216.0562470000004        6.2683587893843651E-003   5.5892751552164555E-003   5.5906618945300579E-003   5.3024927183287218E-005
  0.82499998807907104        4216.0562470000004        3.9845067076385021E-003   3.6065250169485807E-003   3.6071336362510920E-003   2.5704866857267916E-005
  0.85000002384185791        4216.0562470000004        2.3545986041426659E-003   2.1633333526551723E-003   2.1636183373630047E-003   1.1232390534132719E-005
  0.87500000000000000        4216.0562470000004        1.2611602433025837E-003   1.1765694944187999E-003   1.1767598334699869E-003   4.3504451241460629E-006
  0.89999997615814209        4216.0562470000004        5.8805354638025165E-004   5.5816397070884705E-004   5.5836053797975183E-004   1.7500012745585991E-006
  0.92500001192092896        4216.0562470000004        2.2333132801577449E-004   2.1783696138300002E-004   2.1806842414662242E-004   1.4795635934206075E-006
  0.94999998807907104        4216.0562470000004        6.2498780607711524E-005   6.6445209085941315E-005   6.6695058194454759E-005   2.4664373086125124E-006
  0.97500002384185791        4216.0562470000004        1.2615902051038574E-005   2.0417261112015694E-005   2.0632382074836642E-005   4.1374132706550881E-006
   1.0000000000000000        4216.0562470000004       -1.4606747527068364E-006   8.6652235040673986E-006   8.7556891230633482E-006   6.1236396504682489E-006
   9.9999997171806854E-010   5405.8650060000000        3.1213806942105293E-003  -9.7973796073347330E-004  -1.2100789463147521E-003  -9.0413691941648722E-004
   1.3183000246996812E-009   5405.8650060000000        3.2683261670172215E-003  -9.8045624326914549E-004  -1.2361138360574841E-003  -9.2439859872683883E-004
   1.7378000150003459E-009   5405.8650060000000        3.4228852018713951E-003  -9.7884132992476225E-004  -1.2625535018742085E-003  -9.4515626551583409E-004
   2.2908999142146058E-009   5405.8650060000000        3.5855574533343315E-003  -9.7464781720191240E-004  -1.2894694227725267E-003  -9.6642313292250037E-004
   3.0200000278313155E-009   5405.8650060000000        3.7567724939435720E-003  -9.6761103486642241E-004  -1.3169321464374661E-003  -9.8818691913038492E-004
   3.9810998941902653E-009   5405.8650060000000        3.9370227605104446E-003  -9.5744506688788533E-004  -1.3450370170176029E-003  -1.0104234097525477E-003
   5.2481001766579993E-009   5405.8650060000000        4.1268412023782730E-003  -9.4384019030258060E-004  -1.3739028945565224E-003  -1.0330873774364591E-003
   6.9183001549788514E-009   5405.8650060000000        4.3267766013741493E-003  -9.2646310804411769E-004  -1.4036719221621752E-003  -1.0561015224084258E-003
   9.1201002305751899E-009   5405.8650060000000        4.5374259352684021E-003  -9.0495299082249403E-004  -1.4345188392326236E-003  -1.0793526889756322E-003
   1.2023000373062587E-008   5405.8650060000000        4.7594360075891018E-003  -8.7891850853338838E-004  -1.4666556380689144E-003  -1.1026797583326697E-003
   1.5849000334355878E-008   5405.8650060000000        4.9934019334614277E-003  -8.4794947179034352E-004  -1.5003224834799767E-003  -1.1258509475737810E-003
   2.0892999330612838E-008   5405.8650060000000        5.2400962449610233E-003  -8.1158627290278673E-004  -1.5358272939920425E-003  -1.1485710274428129E-003
   2.7542000680114143E-008   5405.8650060000000        5.5002430453896523E-003  -7.6934619573876262E-004  -1.5735203633084893E-003  -1.1704395292326808E-003
   3.6307998385609608E-008   5405.8650060000000        5.7746800594031811E-003  -7.2069827001541853E-004  -1.6138260252773762E-003  -1.1909431777894497E-003
   4.7863000673942224E-008   5405.8650060000000        6.0642110183835030E-003  -6.6508603049442172E-004  -1.6572303138673306E-003  -1.2094164267182350E-003
   6.3096003088958241E-008   5405.8650060000000        6.3697751611471176E-003  -6.0189503710716963E-004  -1.7043170519173145E-003  -1.2250220170244575E-003
   8.3175997644957533E-008   5405.8650060000000        6.6923121921718121E-003  -5.3047557594254613E-004  -1.7557594692334533E-003  -1.2367039453238249E-003
   1.0965000285523274E-007   5405.8650060000000        7.0329084992408752E-003  -4.5010916073806584E-004  -1.8123568734154105E-003  -1.2431482318788767E-003
   1.4453999597208167E-007   5405.8650060000000        7.3925280012190342E-003  -3.6006892332807183E-004  -1.8750050803646445E-003  -1.2427257606759667E-003
   1.9054999711443088E-007   5405.8650060000000        7.7725625596940517E-003  -2.5948122492991388E-004  -1.9448086386546493E-003  -1.2334318598732352E-003
   2.5118998792095226E-007   5405.8650060000000        8.1740478053689003E-003  -1.4752185961697251E-004  -2.0229604560881853E-003  -1.2128206435590982E-003
   3.3112999631157436E-007   5405.8650060000000        8.5984142497181892E-003  -2.3218446585815400E-005  -2.1108980290591717E-003  -1.1779101332649589E-003
   4.3651999703797628E-007   5405.8650060000000        9.0471189469099045E-003   1.1445824929978698E-004  -2.2102610673755407E-003  -1.1250890092924237E-003
   5.7544002629583701E-007   5405.8650060000000        9.5216222107410431E-003   2.6658512069843709E-004  -2.3229063954204321E-003  -1.0500202188268304E-003
   7.5857997217099182E-007   5405.8650060000000        1.0023626498878002E-002   4.3436457053758204E-004  -2.4509876966476440E-003  -9.4748393166810274E-004
   9.9999999747524271E-007   5405.8650060000000        1.0554862208664417E-002   6.1906158225610852E-004  -2.5969354901462793E-003  -8.1126345321536064E-004
   1.3182999509808724E-006   5405.8650060000000        1.1117317713797092E-002   8.2208338426426053E-004  -2.7635446749627590E-003  -6.3393136952072382E-004
   1.7377999483869644E-006   5405.8650060000000        1.1712829582393169E-002   1.0448362445458770E-003  -2.9538841918110847E-003  -4.0679908124729991E-004
   2.2909000563231530E-006   5405.8650060000000        1.2343860231339931E-002   1.2890135403722525E-003  -3.1715624500066042E-003  -1.1944440484512597E-004
   3.0199998946045525E-006   5405.8650060000000        1.3012684881687164E-002   1.5562989283353090E-003  -3.4205024130642414E-003   2.4021738499868661E-004
   3.9810997805034276E-006   5405.8650060000000        1.3721926137804985E-002   1.8485673936083913E-003  -3.7051318213343620E-003   6.8637426011264324E-004
   5.2481000238913111E-006   5405.8650060000000        1.4474493451416492E-002   2.1678705234080553E-003  -4.0303911082446575E-003   1.2355858925729990E-003
   6.9183001869532745E-006   5405.8650060000000        1.5273507684469223E-002   2.5164051912724972E-003  -4.4017094187438488E-003   1.9070078851655126E-003
   9.1201000032015145E-006   5405.8650060000000        1.6122475266456604E-002   2.8965903911739588E-003  -4.8250723630189896E-003   2.7228104881942272E-003
   1.2022999726468697E-005   5405.8650060000000        1.7025338485836983E-002   3.3110887743532658E-003  -5.3070308640599251E-003   3.7085458170622587E-003
   1.5849000192247331E-005   5405.8650060000000        1.7986118793487549E-002   3.7626407574862242E-003  -5.8544417843222618E-003   4.8929909244179726E-003
   2.0892999600619078E-005   5405.8650060000000        1.9009931012988091E-002   4.2545255273580551E-003  -6.4749345183372498E-003   6.3095688819885254E-003
   2.7542000680114143E-005   5405.8650060000000        2.0102150738239288E-002   4.7901724465191364E-003  -7.1763182058930397E-003   7.9956064000725746E-003
   3.6307999835116789E-005   5405.8650060000000        2.1269213408231735E-002   5.3735240362584591E-003  -7.9668452963232994E-003   9.9935280159115791E-003
   4.7862999053904787E-005   5405.8650060000000        2.2518141195178032E-002   6.0087898746132851E-003  -8.8546136394143105E-003   1.2350105680525303E-002
   6.3095998484641314E-005   5405.8650060000000        2.3857466876506805E-002   6.7008775658905506E-003  -9.8477825522422791E-003   1.5117858536541462E-002
   8.3175997133366764E-005   5405.8650060000000        2.5296906009316444E-002   7.4551999568939209E-003  -1.0953807272017002E-002   1.8354069441556931E-002
   1.0964999819407240E-004   5405.8650060000000        2.6848325505852699E-002   8.2781258970499039E-003  -1.2179421260952950E-002   2.2122055292129517E-002
   1.4453999756369740E-004   5405.8650060000000        2.8524935245513916E-002   9.1764926910400391E-003  -1.3529022224247456E-002   2.6487899944186211E-002
   1.9054999575018883E-004   5405.8650060000000        3.0344374477863312E-002   1.0159170255064964E-002  -1.5005855821073055E-002   3.1526379287242889E-002
   2.5119000929407775E-004   5405.8650060000000        3.2325692474842072E-002   1.1235342361032963E-002  -1.6607938334345818E-002   3.7310261279344559E-002
   3.3112999517470598E-004   5405.8650060000000        3.4493792802095413E-002   1.2416769750416279E-002  -1.8329527229070663E-002   4.3918509036302567E-002
   4.3652000022120774E-004   5405.8650060000000        3.6878768354654312E-002   1.3717294670641422E-002  -2.0157882943749428E-002   5.1429644227027893E-002
   5.7544000446796417E-004   5405.8650060000000        3.9517130702733994E-002   1.5153311192989349E-002  -2.2070890292525291E-002   5.9918209910392761E-002
   7.5857999036088586E-004   5405.8650060000000        4.2454861104488373E-002   1.6745222732424736E-002  -2.4035153910517693E-002   6.9455280900001526E-002
   1.0000000474974513E-003   5405.8650060000000        4.5748446136713028E-002   1.8517786636948586E-002  -2.6001613587141037E-002   8.0100156366825104E-002
   1.3183000264689326E-003   5405.8650060000000        4.9469027668237686E-002   2.0502109080553055E-002  -2.7902016416192055E-002   9.1898836195468903E-002
   1.7377999611198902E-003   5405.8650060000000        5.3703073412179947E-002   2.2735843434929848E-002  -2.9642296954989433E-002  0.10486815869808197     
   2.2909000981599092E-003   5405.8650060000000        5.8561790734529495E-002   2.5268085300922394E-002  -3.1098727136850357E-002  0.11900334060192108     
   3.0199999455362558E-003   5405.8650060000000        6.4180329442024231E-002   2.8159014880657196E-002  -3.2108161598443985E-002  0.13424955308437347     
   3.9810999296605587E-003   5405.8650060000000        7.0726945996284485E-002   3.1485121697187424E-002  -3.2461535185575485E-002  0.15050035715103149     
   5.2481000311672688E-003   5405.8650060000000        7.8408502042293549E-002   3.5342983901500702E-002  -3.1894944608211517E-002  0.16758106648921967     
   6.9182999432086945E-003   5405.8650060000000        8.7474904954433441E-002   3.9853341877460480E-002  -3.0081856995820999E-002  0.18522877991199493     
   9.1201001778244972E-003   5405.8650060000000        9.8223887383937836E-002   4.5166604220867157E-002  -2.6627689599990845E-002  0.20307533442974091     
   1.2023000046610832E-002   5405.8650060000000       0.11099982261657715        5.1467258483171463E-002  -2.1069584414362907E-002  0.22062388062477112     
   1.5848999843001366E-002   5405.8650060000000       0.12617591023445129        5.8972526341676712E-002  -1.2890788726508617E-002  0.23721557855606079     
   2.0893000066280365E-002   5405.8650060000000       0.14413824677467346        6.7935325205326080E-002  -1.5432898653671145E-003  0.25201839208602905     
   2.7542000636458397E-002   5405.8650060000000       0.16521109640598297        7.8621841967105865E-002   1.3486896641552448E-002  0.26398128271102905     
   3.6308001726865768E-002   5405.8650060000000       0.18955662846565247        9.1279782354831696E-002   3.2584968954324722E-002  0.27181971073150635     
   4.7862999141216278E-002   5405.8650060000000       0.21697482466697693       0.10605671256780624        5.5837839841842651E-002  0.27400475740432739     
   6.3096001744270325E-002   5405.8650060000000       0.24662555754184723       0.12287109345197678        8.2813076674938202E-002  0.26881280541419983     
   8.3176001906394958E-002   5405.8650060000000       0.27659925818443298       0.14117802679538727       0.11224175244569778       0.25447896122932434     
  0.10000000149011612        5405.8650060000000       0.29512116312980652       0.15359336137771606       0.13207335770130157       0.23909923434257507     
  0.12500000000000000        5405.8650060000000       0.31350225210189819       0.16774097084999084       0.15455056726932526       0.21385265886783600     
  0.15000000596046448        5405.8650060000000       0.32286909222602844       0.17736665904521942       0.16997236013412476       0.18802572786808014     
  0.17499999701976776        5405.8650060000000       0.32494103908538818       0.18305824697017670       0.17958000302314758       0.16305722296237946     
  0.20000000298023224        5405.8650060000000       0.32112485170364380       0.18533328175544739       0.18440403044223785       0.13972650468349457     
  0.22499999403953552        5405.8650060000000       0.31260195374488831       0.18466117978096008       0.18530482053756714       0.11843681335449219     
  0.25000000000000000        5405.8650060000000       0.30037909746170044       0.18147349357604980       0.18300725519657135        9.9361181259155273E-002
  0.27500000596046448        5405.8650060000000       0.28532078862190247       0.17616915702819824       0.17812767624855042        8.2526311278343201E-002
  0.30000001192092896        5405.8650060000000       0.26817169785499573       0.16911727190017700       0.17119437456130981        6.7865103483200073E-002
  0.32499998807907104        5405.8650060000000       0.24957336485385895       0.16065894067287445       0.16266331076622009        5.5251277983188629E-002
  0.34999999403953552        5405.8650060000000       0.23007720708847046       0.15110827982425690       0.15292996168136597        4.4523194432258606E-002
  0.37500000000000000        5405.8650060000000       0.21015481650829315       0.14075328409671783       0.14233854413032532        3.5500507801771164E-002
  0.40000000596046448        5405.8650060000000       0.19020663201808929       0.12985637784004211       0.13118901848793030        2.7995994314551353E-002
  0.42500001192092896        5405.8650060000000       0.17056927084922791       0.11865497380495071       0.11974270641803741        2.1823890507221222E-002
  0.44999998807907104        5405.8650060000000       0.15152190625667572       0.10736195743083954       0.10822650790214539        1.6805699095129967E-002
  0.47499999403953552        5405.8650060000000       0.13329182565212250        9.6166186034679413E-002   9.6836388111114502E-002   1.2774083763360977E-002
  0.50000000000000000        5405.8650060000000       0.11605951935052872        8.5233017802238464E-002   8.5740029811859131E-002   9.5753381028771400E-003
  0.52499997615814209        5405.8650060000000        9.9963098764419556E-002   7.4704796075820923E-002   7.5079090893268585E-002   7.0707546547055244E-003
  0.55000001192092896        5405.8650060000000        8.5102505981922150E-002   6.4701519906520844E-002   6.4970970153808594E-002   5.1371669396758080E-003
  0.57499998807907104        5405.8650060000000        7.1543291211128235E-002   5.5321414023637772E-002   5.5510338395833969E-002   3.6668684333562851E-003
  0.60000002384185791        5405.8650060000000        5.9320140630006790E-002   4.6641677618026733E-002   4.6770460903644562E-002   2.5670707691460848E-003
  0.62500000000000000        5405.8650060000000        4.8440195620059967E-002   3.8719218224287033E-002   3.8804367184638977E-002   1.7590244533494115E-003
  0.64999997615814209        5405.8650060000000        3.8886141031980515E-002   3.1591512262821198E-002   3.1645949929952621E-002   1.1769182747229934E-003
  0.67500001192092896        5405.8650060000000        3.0619183555245399E-002   2.5277525186538696E-002   2.5311045348644257E-002   7.6663197251036763E-004
  0.69999998807907104        5405.8650060000000        2.3581845685839653E-002   1.9778721034526825E-002   1.9798502326011658E-002   4.8441847320646048E-004
  0.72500002384185791        5405.8650060000000        1.7700675874948502E-002   1.5080186538398266E-002   1.5091305598616600E-002   2.9556790832430124E-004
  0.75000000000000000        5405.8650060000000        1.2888874858617783E-002   1.1151862330734730E-002   1.1157767847180367E-002   1.7309913528151810E-004
  0.77499997615814209        5405.8650060000000        9.0488251298666000E-003   7.9498915001749992E-003   7.9528288915753365E-003   9.6513977041468024E-005
  0.80000001192092896        5405.8650060000000        6.0745971277356148E-003   5.4181101731956005E-003   5.4194703698158264E-003   5.0639668188523501E-005
  0.82499998807907104        5405.8650060000000        3.8544130511581898E-003   3.4896899014711380E-003   3.4902871120721102E-003   2.4578972443123348E-005
  0.85000002384185791        5405.8650060000000        2.2731143981218338E-003   2.0889618899673223E-003   2.0892417524009943E-003   1.0778965588542633E-005
  0.87500000000000000        5405.8650060000000        1.2146692024543881E-003   1.1334556620568037E-003   1.1336421594023705E-003   4.2240963011863641E-006
  0.89999997615814209        5405.8650060000000        5.6477752514183521E-004   5.3622084669768810E-004   5.3641176782548428E-004   1.7530251170683187E-006
  0.92500001192092896        5405.8650060000000        2.1367774752434343E-004   2.0853902969975024E-004   2.0876107737421989E-004   1.4939637367206160E-006
  0.94999998807907104        5405.8650060000000        5.9344587498344481E-005   6.3235020206775516E-005   6.3470673921983689E-005   2.4090495571726933E-006
  0.97500002384185791        5405.8650060000000        1.1496863407955971E-005   1.9042226995225064E-005   1.9238232198404148E-005   3.9350957194983494E-006
   1.0000000000000000        5405.8650060000000       -2.3369223072222667E-006   7.3552550929889549E-006   7.4228764788131230E-006   5.7055985962506384E-006
   9.9999997171806854E-010   6931.4484320000001        3.1283015850931406E-003  -9.7952003125101328E-004  -1.2107838410884142E-003  -9.3754369299858809E-004
   1.3183000246996812E-009   6931.4484320000001        3.2756119035184383E-003  -9.8011526279151440E-004  -1.2368592433631420E-003  -9.5846835756674409E-004
   1.7378000150003459E-009   6931.4484320000001        3.4305562730878592E-003  -9.7836507484316826E-004  -1.2633514124900103E-003  -9.7987847402691841E-004
   2.2908999142146058E-009   6931.4484320000001        3.5936366766691208E-003  -9.7402278333902359E-004  -1.2903345050290227E-003  -1.0017793392762542E-003
   3.0200000278313155E-009   6931.4484320000001        3.7652833852916956E-003  -9.6682301955297589E-004  -1.3178829103708267E-003  -1.0241485433652997E-003
   3.9810998941902653E-009   6931.4484320000001        3.9459904655814171E-003  -9.5647852867841721E-004  -1.3460960472002625E-003  -1.0469486005604267E-003
   5.2481001766579993E-009   6931.4484320000001        4.1362927295267582E-003  -9.4267842359840870E-004  -1.3750980142503977E-003  -1.0701180435717106E-003
   6.9183001549788514E-009   6931.4484320000001        4.3367408215999603E-003  -9.2508812667801976E-004  -1.4050367753952742E-003  -1.0935589671134949E-003
   9.1201002305751899E-009   6931.4484320000001        4.5479326508939266E-003  -9.0334529522806406E-004  -1.4360944041982293E-003  -1.1171329533681273E-003
   1.2023000373062587E-008   6931.4484320000001        4.7705182805657387E-003  -8.7705714395269752E-004  -1.4684910420328379E-003  -1.1406474513933063E-003
   1.5849000334355878E-008   6931.4484320000001        5.0050937570631504E-003  -8.4581191185861826E-004  -1.5024767490103841E-003  -1.1638324940577149E-003
   2.0892999330612838E-008   6931.4484320000001        5.2524339407682419E-003  -8.0914818681776524E-004  -1.5383712016046047E-003  -1.1863462859764695E-003
   2.7542000680114143E-008   6931.4484320000001        5.5132661946117878E-003  -7.6658127363771200E-004  -1.5765378484502435E-003  -1.2077320134267211E-003
   3.6307998385609608E-008   6931.4484320000001        5.7884305715560913E-003  -7.1757822297513485E-004  -1.6174167394638062E-003  -1.2274081818759441E-003
   4.7863000673942224E-008   6931.4484320000001        6.0787335969507694E-003  -6.6158035770058632E-004  -1.6615119529888034E-003  -1.2446278706192970E-003
   6.3096003088958241E-008   6931.4484320000001        6.3851173035800457E-003  -5.9797096764668822E-004  -1.7094281502068043E-003  -1.2584564974531531E-003
   8.3175997644957533E-008   6931.4484320000001        6.7085255868732929E-003  -5.2609766134992242E-004  -1.7618626588955522E-003  -1.2677223421633244E-003
   1.0965000285523274E-007   6931.4484320000001        7.0500476285815239E-003  -4.4523915858007967E-004  -1.8196421442553401E-003  -1.2709741713479161E-003
   1.4453999597208167E-007   6931.4484320000001        7.4106510728597641E-003  -3.5466576809994876E-004  -1.8836935050785542E-003  -1.2664224486798048E-003
   1.9054999711443088E-007   6931.4484320000001        7.7917333692312241E-003  -2.5350027135573328E-004  -1.9551573786884546E-003  -1.2518701842054725E-003
   2.5118998792095226E-007   6931.4484320000001        8.1943338736891747E-003  -1.4091523189563304E-004  -2.0352660212665796E-003  -1.2246523983776569E-003
   3.3112999631157436E-007   6931.4484320000001        8.6198896169662476E-003  -1.5934234397718683E-005  -2.1255023311823606E-003  -1.1815276229754090E-003
   4.3651999703797628E-007   6931.4484320000001        9.0698637068271637E-003   1.2247620907146484E-004  -2.2275568917393684E-003  -1.1185841867700219E-003
   5.7544002629583701E-007   6931.4484320000001        9.5457220450043678E-003   2.7539752773009241E-004  -2.3433414753526449E-003  -1.0311404475942254E-003
   7.5857997217099182E-007   6931.4484320000001        1.0049175471067429E-002   4.4403734500519931E-004  -2.4750721640884876E-003  -9.1357744531705976E-004
   9.9999999747524271E-007   6931.4484320000001        1.0581962764263153E-002   6.2966620316728950E-004  -2.6252467650920153E-003  -7.5922388350591063E-004
   1.3182999509808724E-006   6931.4484320000001        1.1146082542836666E-002   8.3369773346930742E-004  -2.7967344503849745E-003  -5.6013040011748672E-004
   1.7377999483869644E-006   6931.4484320000001        1.1743383482098579E-002   1.0575449559837580E-003  -2.9926805291324854E-003  -3.0702934600412846E-004
   2.2909000563231530E-006   6931.4484320000001        1.2376340106129646E-002   1.3029093388468027E-003  -3.2167795579880476E-003   1.1174253813805990E-005
   3.0199998946045525E-006   6931.4484320000001        1.3047243468463421E-002   1.5714830951765180E-003  -3.4730401821434498E-003   4.0730170439928770E-004
   3.9810997805034276E-006   6931.4484320000001        1.3758733868598938E-002   1.8651514546945691E-003  -3.7659797817468643E-003   8.9636724442243576E-004
   5.2481000238913111E-006   6931.4484320000001        1.4513743110001087E-002   2.1859772969037294E-003  -4.1006295941770077E-003   1.4958474785089493E-003
   6.9183001869532745E-006   6931.4484320000001        1.5315415337681770E-002   2.5361706502735615E-003  -4.4825053773820400E-003   2.2259000688791275E-003
   9.1201000032015145E-006   6931.4484320000001        1.6167288646101952E-002   2.9181651771068573E-003  -4.9176751635968685E-003   3.1097892206162214E-003
   1.2022999726468697E-005   6931.4484320000001        1.7073338851332664E-002   3.3346421550959349E-003  -5.4127601906657219E-003   4.1742529720067978E-003
   1.5849000192247331E-005   6931.4484320000001        1.8037632107734680E-002   3.7883608601987362E-003  -5.9746671468019485E-003   5.4492964409291744E-003
   2.0892999600619078E-005   6931.4484320000001        1.9065329805016518E-002   4.2826253920793533E-003  -6.6110589541494846E-003   6.9696856662631035E-003
   2.7542000680114143E-005   6931.4484320000001        2.0161874592304230E-002   4.8208935186266899E-003  -7.3297368362545967E-003   8.7741026654839516E-003
   3.6307999835116789E-005   6931.4484320000001        2.1333774551749229E-002   5.4071410559117794E-003  -8.1389071419835091E-003   1.0906374081969261E-002
   4.7862999053904787E-005   6931.4484320000001        2.2588137537240982E-002   6.0456171631813049E-003  -9.0465573593974113E-003   1.3414620421826839E-002
   6.3095998484641314E-005   6931.4484320000001        2.3933602496981621E-002   6.7412778735160828E-003  -1.0060667991638184E-002   1.6352687031030655E-002
   8.3175997133366764E-005   6931.4484320000001        2.5380017235875130E-002   7.4995914474129677E-003  -1.1188419535756111E-002   1.9779032096266747E-002
   1.0964999819407240E-004   6931.4484320000001        2.6939399540424347E-002   8.3269970491528511E-003  -1.2436162680387497E-002   2.3758003488183022E-002
   1.4453999756369740E-004   6931.4484320000001        2.8625147417187691E-002   9.2304116114974022E-003  -1.3807765208184719E-002   2.8356313705444336E-002
   1.9054999575018883E-004   6931.4484320000001        3.0455118045210838E-002   1.0218805633485317E-002  -1.5305801294744015E-002   3.3649206161499023E-002
   2.5119000929407775E-004   6931.4484320000001        3.2448627054691315E-002   1.1301479302346706E-002  -1.6927406191825867E-002   3.9709117263555527E-002
   3.3112999517470598E-004   6931.4484320000001        3.4630879759788513E-002   1.2490334920585155E-002  -1.8665743991732597E-002   4.6614203602075577E-002
   4.3652000022120774E-004   6931.4484320000001        3.7032343447208405E-002   1.3799383305013180E-002  -2.0506748929619789E-002   5.4441314190626144E-002
   5.7544000446796417E-004   6931.4484320000001        3.9689943194389343E-002   1.5245217829942703E-002  -2.2426692768931389E-002   6.3262209296226501E-002
   7.5857999036088586E-004   6931.4484320000001        4.2650144547224045E-002   1.6848476603627205E-002  -2.4390289559960365E-002   7.3144041001796722E-002
   1.0000000474974513E-003   6931.4484320000001        4.5969977974891663E-002   1.8634188920259476E-002  -2.6346296072006226E-002   8.4140650928020477E-002
   1.3183000264689326E-003   6931.4484320000001        4.9721173942089081E-002   2.0633777603507042E-002  -2.8223987668752670E-002   9.6290990710258484E-002
   1.7377999611198902E-003   6931.4484320000001        5.3990811109542847E-002   2.2885238751769066E-002  -2.9926607385277748E-002  0.10960271954536438     
   2.2909000981599092E-003   6931.4484320000001        5.8890730142593384E-002   2.5438057258725166E-002  -3.1327556818723679E-002  0.12406005710363388     
   3.0199999455362558E-003   6931.4484320000001        6.4556606113910675E-002   2.8352800756692886E-002  -3.2260835170745850E-002  0.13959467411041260     
   3.9810999296605587E-003   6931.4484320000001        7.1157030761241913E-002   3.1706329435110092E-002  -3.2514728605747223E-002  0.15608438849449158     
   5.2481000311672688E-003   6931.4484320000001        7.8898891806602478E-002   3.5595517605543137E-002  -3.1823243945837021E-002  0.17333646118640900     
   6.9182999432086945E-003   6931.4484320000001        8.8031455874443054E-002   4.0141198784112930E-002  -2.9858812689781189E-002  0.19106787443161011     
   9.1201001778244972E-003   6931.4484320000001        9.8850838840007782E-002   4.5493550598621368E-002  -2.6227528229355812E-002  0.20888878405094147     
   1.2023000046610832E-002   6931.4484320000001       0.11169827729463577        5.1836229860782623E-002  -2.0469801500439644E-002  0.22628000378608704     
   1.5848999843001366E-002   6931.4484320000001       0.12694148719310760        5.9384658932685852E-002  -1.2075942941009998E-002  0.24256123602390289     
   2.0893000066280365E-002   6931.4484320000001       0.14495791494846344        6.8388476967811584E-002  -5.0987827125936747E-004  0.25688207149505615     
   2.7542000636458397E-002   6931.4484320000001       0.16605877876281738        7.9108364880084991E-002   1.4724065549671650E-002  0.26817962527275085     
   3.6308001726865768E-002   6931.4484320000001       0.19038766622543335        9.1783396899700165E-002   3.3985555171966553E-002  0.27516907453536987     
   4.7862999141216278E-002   6931.4484320000001       0.21771985292434692       0.10654837638139725        5.7328607887029648E-002  0.27634009718894958     
   6.3096001744270325E-002   6931.4484320000001       0.24718502163887024       0.12330414354801178        8.4282554686069489E-002  0.27001515030860901     
   8.3176001906394958E-002   6931.4484320000001       0.27684184908866882       0.14148364961147308       0.11354007571935654       0.25451365113258362     
  0.10000000149011612        6931.4484320000001       0.29506698250770569       0.15376397967338562       0.13315941393375397       0.23839803040027618     
  0.12500000000000000        6931.4484320000001       0.31299400329589844       0.16768458485603333       0.15526917576789856       0.21238549053668976     
  0.15000000596046448        6931.4484320000001       0.32192274928092957       0.17707069218158722       0.17030808329582214       0.18609735369682312     
  0.17499999701976776        6931.4484320000001       0.32359459996223450       0.18252530694007874       0.17954751849174500       0.16089382767677307     
  0.20000000298023224        6931.4484320000001       0.31942898035049438       0.18457657098770142       0.18403446674346924       0.13749252259731293     
  0.22499999403953552        6931.4484320000001       0.31061398983001709       0.18370127677917480       0.18463796377182007       0.11624825745820999     
  0.25000000000000000        6931.4484320000001       0.29815903306007385       0.18033599853515625       0.18208688497543335        9.7296290099620819E-002
  0.27500000596046448        6931.4484320000001       0.28292822837829590       0.17488276958465576       0.17699867486953735        8.0634154379367828E-002
  0.30000001192092896        6931.4484320000001       0.26566401124000549       0.16771239042282104       0.16990089416503906        6.6172540187835693E-002
  0.32499998807907104        6931.4484320000001       0.24700428545475006       0.15916641056537628       0.16124758124351501        5.3768604993820190E-002
  0.34999999403953552        6931.4484320000001       0.22749578952789307       0.14955852925777435       0.15143151581287384        4.3248698115348816E-002
  0.37500000000000000        6931.4484320000001       0.20760488510131836       0.13917548954486847       0.14079372584819794        3.4424114972352982E-002
  0.40000000596046448        6931.4484320000001       0.18772636353969574       0.12827788293361664       0.12963069975376129        2.7102170512080193E-002
  0.42500001192092896        6931.4484320000001       0.16819110512733459       0.11710082739591599       0.11820005625486374        2.1093906834721565E-002
  0.44999998807907104        6931.4484320000001       0.14927245676517487       0.10585454106330872       0.10672493278980255        1.6219370067119598E-002
  0.47499999403953552        6931.4484320000001       0.13119208812713623        9.4724945724010468E-002   9.5397479832172394E-002   1.2311061844229698E-002
  0.50000000000000000        6931.4484320000001       0.11412499099969864        8.3874277770519257E-002   8.4381610155105591E-002   9.2160487547516823E-003
  0.52499997615814209        6931.4484320000001        9.8204143345355988E-002   7.3441706597805023E-002   7.3815286159515381E-002   6.7970314994454384E-003
  0.55000001192092896        6931.4484320000001        8.3524711430072784E-002   6.3544005155563354E-002   6.3812315464019775E-002   4.9326508305966854E-003
  0.57499998807907104        6931.4484320000001        7.0147849619388580E-002   5.4276216775178909E-002   5.4463945329189301E-002   3.5172123461961746E-003
  0.60000002384185791        6931.4484320000001        5.8104332536458969E-002   4.5712478458881378E-002   4.5840196311473846E-002   2.4599977768957615E-003
  0.62500000000000000        6931.4484320000001        4.7397837042808533E-002   3.7906792014837265E-002   3.7991080433130264E-002   1.6842784825712442E-003
  0.64999997615814209        6931.4484320000001        3.8008105009794235E-002   3.0893931165337563E-002   3.0947726219892502E-002   1.1261334875598550E-003
  0.67500001192092896        6931.4484320000001        2.9893897473812103E-002   2.4690423160791397E-002   2.4723494425415993E-002   7.3315115878358483E-004
  0.69999998807907104        6931.4484320000001        2.2995810955762863E-002   1.9295584410429001E-002   1.9315073266625404E-002   4.6308079618029296E-004
  0.72500002384185791        6931.4484320000001        1.7238998785614967E-002   1.4692695811390877E-002   1.4703633263707161E-002   2.8248393209651113E-004
  0.75000000000000000        6931.4484320000001        1.2535762041807175E-002   1.0850249789655209E-002   1.0856051929295063E-002   1.6542771481908858E-004
  0.77499997615814209        6931.4484320000001        8.7881041690707207E-003   7.7233379706740379E-003   7.7262204140424728E-003   9.2250731540843844E-005
  0.80000001192092896        6931.4484320000001        5.8901966549456120E-003   5.2551571279764175E-003   5.2564907819032669E-003   4.8425317800138146E-005
  0.82499998807907104        6931.4484320000001        3.7308330647647381E-003   3.3786706626415253E-003   3.3792564645409584E-003   2.3531863917014562E-005
  0.85000002384185791        6931.4484320000001        2.1958693396300077E-003   2.0184407476335764E-003   2.0187154877930880E-003   1.0354428013670258E-005
  0.87500000000000000        6931.4484320000001        1.1707001831382513E-003   1.0926702525466681E-003   1.0928527917712927E-003   4.1011503526533488E-006
  0.89999997615814209        6931.4484320000001        5.4282380733639002E-004   5.1551789510995150E-004   5.1570311188697815E-004   1.7474754940849380E-006
  0.92500001192092896        6931.4484320000001        2.0460112136788666E-004   1.9979124772362411E-004   2.0000409858766943E-004   1.4958058045522193E-006
  0.94999998807907104        6931.4484320000001        5.6389148085145280E-005   6.0220372688490897E-005   6.0442351241363212E-005   2.3414709175995085E-006
  0.97500002384185791        6931.4484320000001        1.0453825780132320E-005   1.7751168343238533E-005   1.7929007299244404E-005   3.7320780847949209E-006
   1.0000000000000000        6931.4484320000001       -3.1383042369270697E-006   6.1389168877212796E-006   6.1851596910855733E-006   5.3052754083182663E-006
   9.9999997171806854E-010   8887.5651369999996        3.1351081561297178E-003  -9.7930012270808220E-004  -1.2114765122532845E-003  -9.7103940788656473E-004
   1.3183000246996812E-009   8887.5651369999996        3.2827770337462425E-003  -9.7977393306791782E-004  -1.2375963851809502E-003  -9.9261174909770489E-004
   1.7378000150003459E-009   8887.5651369999996        3.4381009172648191E-003  -9.7789021674543619E-004  -1.2641454814001918E-003  -1.0146545246243477E-003
   2.2908999142146058E-009   8887.5651369999996        3.6015824880450964E-003  -9.7340147476643324E-004  -1.2912014499306679E-003  -1.0371645912528038E-003
   3.0200000278313155E-009   8887.5651369999996        3.7736538797616959E-003  -9.6604099962860346E-004  -1.3188422890380025E-003  -1.0601076064631343E-003
   3.9810998941902653E-009   8887.5651369999996        3.9548105560243130E-003  -9.5552060520276427E-004  -1.3471718411892653E-003  -1.0834321146830916E-003
   5.2481001766579993E-009   8887.5651369999996        4.1455891914665699E-003  -9.4152812380343676E-004  -1.3763195602223277E-003  -1.1070584878325462E-003
   6.9183001549788514E-009   8887.5651369999996        4.3465406633913517E-003  -9.2372763901948929E-004  -1.4064396964386106E-003  -1.1308667017146945E-003
   9.1201002305751899E-009   8887.5651369999996        4.5582670718431473E-003  -9.0175552759319544E-004  -1.4377216575667262E-003  -1.1546906316652894E-003
   1.2023000373062587E-008   8887.5651369999996        4.7814180143177509E-003  -8.7521743262186646E-004  -1.4703944325447083E-003  -1.1783041991293430E-003
   1.5849000334355878E-008   8887.5651369999996        5.0165932625532150E-003  -8.4370002150535583E-004  -1.5047182096168399E-003  -1.2013961095362902E-003
   2.0892999330612838E-008   8887.5651369999996        5.2645695395767689E-003  -8.0674013588577509E-004  -1.5410245396196842E-003  -1.2235749745741487E-003
   2.7542000680114143E-008   8887.5651369999996        5.5260765366256237E-003  -7.6385127613320947E-004  -1.5796909574419260E-003  -1.2443240266293287E-003
   3.6307998385609608E-008   8887.5651369999996        5.8019566349685192E-003  -7.1449833922088146E-004  -1.6211733454838395E-003  -1.2629891280084848E-003
   4.7863000673942224E-008   8887.5651369999996        6.0930191539227962E-003  -6.5812061075121164E-004  -1.6659946413710713E-003  -1.2787375599145889E-003
   6.3096003088958241E-008   8887.5651369999996        6.4002098515629768E-003  -5.9409893583506346E-004  -1.7147809267044067E-003  -1.2905317125841975E-003
   8.3175997644957533E-008   8887.5651369999996        6.7244749516248703E-003  -5.2177853649482131E-004  -1.7682538600638509E-003  -1.2970783282071352E-003
   1.0965000285523274E-007   8887.5651369999996        7.0669078268110752E-003  -4.4043525122106075E-004  -1.8272686284035444E-003  -1.2967818183824420E-003
   1.4453999597208167E-007   8887.5651369999996        7.4284803122282028E-003  -3.4933662391267717E-004  -1.8927833298221231E-003  -1.2876853579655290E-003
   1.9054999711443088E-007   8887.5651369999996        7.8105940483510494E-003  -2.4760188534855843E-004  -1.9659758545458317E-003  -1.2673909077420831E-003
   2.5118998792095226E-007   8887.5651369999996        8.2142930477857590E-003  -1.3440042675938457E-004  -2.0481182727962732E-003  -1.2330058962106705E-003
   3.3112999631157436E-007   8887.5651369999996        8.6410194635391235E-003  -8.7518656073370948E-006  -2.1407394669950008E-003  -1.1810194700956345E-003
   4.3651999703797628E-007   8887.5651369999996        9.0922424569725990E-003   1.3038150791544467E-004  -2.2455814760178328E-003  -1.1072087800130248E-003
   5.7544002629583701E-007   8887.5651369999996        9.5694363117218018E-003   2.8408560319803655E-004  -2.3646117188036442E-003  -1.0065371170639992E-003
   7.5857997217099182E-007   8887.5651369999996        1.0074315592646599E-002   4.5357315684668720E-004  -2.5001089088618755E-003  -8.7297440040856600E-004
   9.9999999747524271E-007   8887.5651369999996        1.0608632117509842E-002   6.4012029906734824E-004  -2.6546379085630178E-003  -6.9938297383487225E-004
   1.3182999509808724E-006   8887.5651369999996        1.1174392886459827E-002   8.4514694754034281E-004  -2.8311419300734997E-003  -4.7727930359542370E-004
   1.7377999483869644E-006   8887.5651369999996        1.1773455888032913E-002   1.0700726415961981E-003  -3.0328426510095596E-003  -1.9680518016684800E-004
   2.2909000563231530E-006   8887.5651369999996        1.2408310547471046E-002   1.3166069984436035E-003  -3.2635196112096310E-003   1.5381909906864166E-004
   3.0199998946045525E-006   8887.5651369999996        1.3081263750791550E-002   1.5864509623497725E-003  -3.5272655077278614E-003   5.8816140517592430E-004
   3.9810997805034276E-006   8887.5651369999996        1.3794972561299801E-002   1.8814994255080819E-003  -3.8286854978650808E-003   1.1220708256587386E-003
   5.2481000238913111E-006   8887.5651369999996        1.4552389271557331E-002   2.2038267925381660E-003  -4.1728983633220196E-003   1.7739472677931190E-003
   6.9183001869532745E-006   8887.5651369999996        1.5356685034930706E-002   2.5556557811796665E-003  -4.5655025169253349E-003   2.5649529416114092E-003
   9.1201000032015145E-006   8887.5651369999996        1.6211425885558128E-002   2.9394354205578566E-003  -5.0126425921916962E-003   3.5194454248994589E-003
   1.2022999726468697E-005   8887.5651369999996        1.7120623961091042E-002   3.3578639850020409E-003  -5.5210054852068424E-003   4.6653407625854015E-003
   1.5849000192247331E-005   8887.5651369999996        1.8088385462760925E-002   3.8137210067361593E-003  -6.0975393280386925E-003   6.0338582843542099E-003
   2.0892999600619078E-005   8887.5651369999996        1.9119923934340477E-002   4.3103345669806004E-003  -6.7499298602342606E-003   7.6610855758190155E-003
   2.7542000680114143E-005   8887.5651369999996        2.0220743492245674E-002   4.8511899076402187E-003  -7.4859629385173321E-003   9.5870243385434151E-003
   3.6307999835116789E-005   8887.5651369999996        2.1397422999143600E-002   5.4402970708906651E-003  -8.3137843757867813E-003   1.1856861412525177E-002
   4.7862999053904787E-005   8887.5651369999996        2.2657159715890884E-002   6.0819438658654690E-003  -9.2412559315562248E-003   1.4520004391670227E-002
   6.3095998484641314E-005   8887.5651369999996        2.4008698761463165E-002   6.7811333574354649E-003  -1.0276164859533310E-002   1.7631549388170242E-002
   8.3175997133366764E-005   8887.5651369999996        2.5462010875344276E-002   7.5433906167745590E-003  -1.1425399221479893E-002   2.1251035854220390E-002
   1.0964999819407240E-004   8887.5651369999996        2.7029272168874741E-002   8.3752227947115898E-003  -1.2694911099970341E-002   2.5443729013204575E-002
   1.4453999756369740E-004   8887.5651369999996        2.8724055737257004E-002   9.2836255207657814E-003  -1.4088018797338009E-002   3.0276836827397346E-002
   1.9054999575018883E-004   8887.5651369999996        3.0564446002244949E-002   1.0277669876813889E-002  -1.5606609173119068E-002   3.5825915634632111E-002
   2.5119000929407775E-004   8887.5651369999996        3.2570008188486099E-002   1.1366768740117550E-002  -1.7246915027499199E-002   4.2162884026765823E-002
   3.3112999517470598E-004   8887.5651369999996        3.4766253083944321E-002   1.2562965042889118E-002  -1.9001007080078125E-002   4.9364898353815079E-002
   4.3652000022120774E-004   8887.5651369999996        3.7184007465839386E-002   1.3880435377359390E-002  -2.0853474736213684E-002   5.7506911456584930E-002
   5.7544000446796417E-004   8887.5651369999996        3.9860613644123077E-002   1.5335967764258385E-002  -2.2778984159231186E-002   6.6657669842243195E-002
   7.5857999036088586E-004   8887.5651369999996        4.2842995375394821E-002   1.6950428485870361E-002  -2.4740377441048622E-002   7.6880164444446564E-002
   1.0000000474974513E-003   8887.5651369999996        4.6188715845346451E-002   1.8749115988612175E-002  -2.6684254407882690E-002   8.8222570717334747E-002
   1.3183000264689326E-003   8887.5651369999996        4.9970086663961411E-002   2.0763760432600975E-002  -2.8537470847368240E-002  0.10071653872728348     
   1.7377999611198902E-003   8887.5651369999996        5.4274767637252808E-002   2.3032693192362785E-002  -3.0200654640793800E-002  0.11436042934656143     
   2.2909000981599092E-003   8887.5651369999996        5.9215206652879715E-002   2.5605769827961922E-002  -3.1544443219900131E-002  0.12912730872631073     
   3.0199999455362558E-003   8887.5651369999996        6.4927570521831512E-002   2.8543936088681221E-002  -3.2400112599134445E-002  0.14493538439273834     
   3.9810999296605587E-003   8887.5651369999996        7.1580767631530762E-002   3.1924400478601456E-002  -3.2553490251302719E-002  0.16164682805538177     
   5.2481000311672688E-003   8887.5651369999996        7.9381644725799561E-002   3.5844303667545319E-002  -3.1736694276332855E-002  0.17905116081237793     
   6.9182999432086945E-003   8887.5651369999996        8.8578812777996063E-002   4.0424562990665436E-002  -2.9621366411447525E-002  0.19684575498104095     
   9.1201001778244972E-003   8887.5651369999996        9.9466741085052490E-002   4.5815084129571915E-002  -2.5814540684223175E-002  0.21461988985538483     
   1.2023000046610832E-002   8887.5651369999996       0.11238349229097366        5.2198674529790878E-002  -1.9860148429870605E-002  0.23183315992355347     
   1.5848999843001366E-002   8887.5651369999996       0.12769135832786560        5.9788934886455536E-002  -1.1255769990384579E-002  0.24778532981872559     
   2.0893000066280365E-002   8887.5651369999996       0.14575919508934021        6.8832240998744965E-002   5.2264443365857005E-004  0.26160937547683716     
   2.7542000636458397E-002   8887.5651369999996       0.16688536107540131        7.9583816230297089E-002   1.5952570363879204E-002  0.27223280072212219     
   3.6308001726865768E-002   8887.5651369999996       0.19119521975517273        9.2274211347103119E-002   3.5368572920560837E-002  0.27837282419204712     
   4.7862999141216278E-002   8887.5651369999996       0.21843993663787842       0.10702571272850037        5.8792646974325180E-002  0.27853992581367493     
   6.3096001744270325E-002   8887.5651369999996       0.24771989881992340       0.12372194975614548        8.5717283189296722E-002  0.27110433578491211     
   8.3176001906394958E-002   8887.5651369999996       0.27706328034400940       0.14177441596984863       0.11479870229959488       0.25446972250938416     
  0.10000000149011612        8887.5651369999996       0.29499635100364685       0.15392114222049713       0.13420526683330536       0.23764689266681671     
  0.12500000000000000        8887.5651369999996       0.31247827410697937       0.16761828958988190       0.15595106780529022       0.21090644598007202     
  0.15000000596046448        8887.5651369999996       0.32097926735877991       0.17676962912082672       0.17061378061771393       0.18418774008750916     
  0.17499999701976776        8887.5651369999996       0.32226184010505676       0.18199284374713898       0.17949347198009491       0.15877211093902588     
  0.20000000298023224        8887.5651369999996       0.31775748729705811       0.18382631242275238       0.18365254998207092       0.13531598448753357     
  0.22499999403953552        8887.5651369999996       0.30866050720214844       0.18275395035743713       0.18396806716918945       0.11412673443555832     
  0.25000000000000000        8887.5651369999996       0.29598253965377808       0.17921704053878784       0.18117241561412811        9.5302946865558624E-002
  0.27500000596046448        8887.5651369999996       0.28058719635009766       0.17362053692340851       0.17588379979133606        7.8814081847667694E-002
  0.30000001192092896        8887.5651369999996       0.26321449875831604       0.16633675992488861       0.16862888634204865        6.4549610018730164E-002
  0.32499998807907104        8887.5651369999996       0.24449859559535980       0.15770763158798218       0.15985962748527527        5.2351009100675583E-002
  0.34999999403953552        8887.5651369999996       0.22498156130313873       0.14804625511169434       0.14996610581874847        4.2033359408378601E-002
  0.37500000000000000        8887.5651369999996       0.20512451231479645       0.13763813674449921       0.13928610086441040        3.3400211483240128E-002
  0.40000000596046448        8887.5651369999996       0.18531674146652222       0.12674199044704437       0.12811264395713806        2.6253899559378624E-002
  0.42500001192092896        8887.5651369999996       0.16588339209556580       0.11559061706066132       0.11669969558715820        2.0402645692229271E-002
  0.44999998807907104        8887.5651369999996       0.14709216356277466       0.10439157485961914       0.10526669025421143        1.5665298327803612E-002
  0.47499999403953552        8887.5651369999996       0.12915916740894318        9.3327909708023071E-002   9.4002030789852142E-002   1.1874382384121418E-002
  0.50000000000000000        8887.5651369999996       0.11225409060716629        8.2558803260326385E-002   8.3065964281558990E-002   8.8778426870703697E-003
  0.52499997615814209        8887.5651369999996        9.6504919230937958E-002   7.2220280766487122E-002   7.2592832148075104E-002   6.5398379229009151E-003
  0.55000001192092896        8887.5651369999996        8.2002162933349609E-002   6.2425982207059860E-002   6.2692977488040924E-002   4.7408160753548145E-003
  0.57499998807907104        8887.5651369999996        6.8802766501903534E-002   5.3267873823642731E-002   5.3454302251338959E-002   3.3770643640309572E-003
  0.60000002384185791        8887.5651369999996        5.6933712214231491E-002   4.4817112386226654E-002   4.4943708926439285E-002   2.3598806001245975E-003
  0.62500000000000000        8887.5651369999996        4.6395372599363327E-002   3.7124890834093094E-002   3.7208296358585358E-002   1.6144866822287440E-003
  0.64999997615814209        8887.5651369999996        3.7164665758609772E-002   3.0223393812775612E-002   3.0276536941528320E-002   1.0787749197334051E-003
  0.67500001192092896        8887.5651369999996        2.9198037460446358E-002   2.4126799777150154E-002   2.4159420281648636E-002   7.0196372689679265E-004
  0.69999998807907104        8887.5651369999996        2.2434270009398460E-002   1.8832385540008545E-002   1.8851580098271370E-002   4.4322269968688488E-004
  0.72500002384185791        8887.5651369999996        1.6797205433249474E-002   1.4321711845695972E-002   1.4332469552755356E-002   2.7031532954424620E-004
  0.75000000000000000        8887.5651369999996        1.2198337353765965E-002   1.0561910457909107E-002   1.0567609220743179E-002   1.5829561743885279E-004
  0.77499997615814209        8887.5651369999996        8.5393451154232025E-003   7.5070937164127827E-003   7.5099221430718899E-003   8.8287168182432652E-005
  0.80000001192092896        8887.5651369999996        5.7145454920828342E-003   5.0998823717236519E-003   5.1011904142796993E-003   4.6365428715944290E-005
  0.82499998807907104        8887.5651369999996        3.6133292596787214E-003   3.2730787061154842E-003   3.2736530993133783E-003   2.2555950636160560E-005
  0.85000002384185791        8887.5651369999996        2.1225709933787584E-003   1.9515048479661345E-003   1.9517744658514857E-003   9.9560666058096103E-006
  0.87500000000000000        8887.5651369999996        1.1290734400972724E-003   1.0540477233007550E-003   1.0542264208197594E-003   3.9815140553400852E-006
  0.89999997615814209        8887.5651369999996        5.2209472050890326E-004   4.9596390454098582E-004   4.9614353338256478E-004   1.7346967524645152E-006
  0.92500001192092896        8887.5651369999996        1.9605740089900792E-004   1.9155186600983143E-004   1.9175573834218085E-004   1.4872543943056371E-006
  0.94999998807907104        8887.5651369999996        5.3616946388501674E-005   5.7386358093935996E-005   5.7595188991399482E-005   2.2662068204226671E-006
  0.97500002384185791        8887.5651369999996        9.4810566224623471E-006   1.6538208001293242E-005   1.6698802937753499E-005   3.5305661185702775E-006
   1.0000000000000000        8887.5651369999996       -3.8709499676770065E-006   5.0092075980501249E-006   5.0354706218058709E-006   4.9235964070248883E-006
   9.9999997171806854E-010   11395.715459999999        3.1418041326105595E-003  -9.7907811868935823E-004  -1.2121596373617649E-003  -1.0046138195320964E-003
   1.3183000246996812E-009   11395.715459999999        3.2898259814828634E-003  -9.7943237051367760E-004  -1.2383277062326670E-003  -1.0268170153722167E-003
   1.7378000150003459E-009   11395.715459999999        3.4455228596925735E-003  -9.7741710487753153E-004  -1.2649386189877987E-003  -1.0494712041690946E-003
   2.2908999142146058E-009   11395.715459999999        3.6093995440751314E-003  -9.7278383327648044E-004  -1.2920732842758298E-003  -1.0725632309913635E-003
   3.0200000278313155E-009   11395.715459999999        3.7818888667970896E-003  -9.6526491688564420E-004  -1.3198135420680046E-003  -1.0960465297102928E-003
   3.9810998941902653E-009   11395.715459999999        3.9634876884520054E-003  -9.5457106363028288E-004  -1.3482681242749095E-003  -1.1198535794392228E-003
   5.2481001766579993E-009   11395.715459999999        4.1547347791492939E-003  -9.4038894167169929E-004  -1.3775717234238982E-003  -1.1438853107392788E-003
   6.9183001549788514E-009   11395.715459999999        4.3561826460063457E-003  -9.2238135403022170E-004  -1.4078852254897356E-003  -1.1679978342726827E-003
   9.1201002305751899E-009   11395.715459999999        4.5684343203902245E-003  -9.0018322225660086E-004  -1.4394058380275965E-003  -1.1919949902221560E-003
   1.2023000373062587E-008   11395.715459999999        4.7921426594257355E-003  -8.7339873425662518E-004  -1.4723715139552951E-003  -1.2156147276982665E-003
   1.5849000334355878E-008   11395.715459999999        5.0279083661735058E-003  -8.4161310223862529E-004  -1.5070531517267227E-003  -1.2385019799694419E-003
   2.0892999330612838E-008   11395.715459999999        5.2765104919672012E-003  -8.0436136340722442E-004  -1.5437944093719125E-003  -1.2602120405063033E-003
   2.7542000680114143E-008   11395.715459999999        5.5386810563504696E-003  -7.6115515548735857E-004  -1.5829871408641338E-003  -1.2801642296835780E-003
   3.6307998385609608E-008   11395.715459999999        5.8152657002210617E-003  -7.1145739639177918E-004  -1.6251042252406478E-003  -1.2976282741874456E-003
   4.7863000673942224E-008   11395.715459999999        6.1070760712027550E-003  -6.5470533445477486E-004  -1.6706873429939151E-003  -1.3116803020238876E-003
   6.3096003088958241E-008   11395.715459999999        6.4150607213377953E-003  -5.9027742827311158E-004  -1.7203848110511899E-003  -1.3211745535954833E-003
   8.3175997644957533E-008   11395.715459999999        6.7401695996522903E-003  -5.1751639693975449E-004  -1.7749433172866702E-003  -1.3246902963146567E-003
   1.0965000285523274E-007   11395.715459999999        7.0834998041391373E-003  -4.3569540139287710E-004  -1.8352469196543097E-003  -1.3204807182773948E-003
   1.4453999597208167E-007   11395.715459999999        7.4460259638726711E-003  -3.4407913335599005E-004  -1.9022859632968903E-003  -1.3064143713563681E-003
   1.9054999711443088E-007   11395.715459999999        7.8291548416018486E-003  -2.4178343301173300E-004  -1.9772760570049286E-003  -1.2798842508345842E-003
   2.5118998792095226E-007   11395.715459999999        8.2339355722069740E-003  -1.2797450472135097E-004  -2.0615293178707361E-003  -1.2377611128613353E-003
   3.3112999631157436E-007   11395.715459999999        8.6618149653077126E-003  -1.6680561429893714E-006  -2.1566220093518496E-003  -1.1762552894651890E-003
   4.3651999703797628E-007   11395.715459999999        9.1142691671848297E-003   1.3817778381053358E-004  -2.2643471602350473E-003  -1.0908227413892746E-003
   5.7544002629583701E-007   11395.715459999999        9.5927761867642403E-003   2.9265336343087256E-004  -2.3867290001362562E-003  -9.7606098279356956E-004
   7.5857997217099182E-007   11395.715459999999        1.0099062696099281E-002   4.6297645894810557E-004  -2.5261084083467722E-003  -8.2551734521985054E-004
   9.9999999747524271E-007   11395.715459999999        1.0634886100888252E-002   6.5042870119214058E-004  -2.6851180009543896E-003  -6.3157675322145224E-004
   1.3182999509808724E-006   11395.715459999999        1.1202262714505196E-002   8.5643626516684890E-004  -2.8667747974395752E-003  -3.8520956877619028E-004
   1.7377999483869644E-006   11395.715459999999        1.1803062632679939E-002   1.0824251221492887E-003  -3.0743756797164679E-003  -7.5956551881972700E-005
   2.2909000563231530E-006   11395.715459999999        1.2439789250493050E-002   1.3301131548359990E-003  -3.3117840066552162E-003   3.0865779262967408E-004
   3.0199998946045525E-006   11395.715459999999        1.3114763423800468E-002   1.6012096311897039E-003  -3.5831753630191088E-003   7.8295683488249779E-004
   3.9810997805034276E-006   11395.715459999999        1.3830659911036491E-002   1.8976191058754921E-003  -3.8932401221245527E-003   1.3636320363730192E-003
   5.2481000238913111E-006   11395.715459999999        1.4590453356504440E-002   2.2214273922145367E-003  -4.2471811175346375E-003   2.0700115710496902E-003
   6.9183001869532745E-006   11395.715459999999        1.5397338196635246E-002   2.5748698972165585E-003  -4.6506761573255062E-003   2.9242634773254395E-003
   9.1201000032015145E-006   11395.715459999999        1.6254909336566925E-002   2.9604106675833464E-003  -5.1099411211907864E-003   3.9518359117209911E-003
   1.2022999726468697E-005   11395.715459999999        1.7167216166853905E-002   3.3807654399424791E-003  -5.6317220441997051E-003   5.1818145439028740E-003
   1.5849000192247331E-005   11395.715459999999        1.8138404935598373E-002   3.8387328386306763E-003  -6.2230005860328674E-003   6.6466154530644417E-003
   2.0892999600619078E-005   11395.715459999999        1.9173739477992058E-002   4.3376651592552662E-003  -6.8914773873984814E-003   8.3836233243346214E-003
   2.7542000680114143E-005   11395.715459999999        2.0278783515095711E-002   4.8810755833983421E-003  -7.6449094340205193E-003   1.0434127412736416E-002
   3.6307999835116789E-005   11395.715459999999        2.1460188552737236E-002   5.4730069823563099E-003  -8.4913717582821846E-003   1.2844626791775227E-002
   4.7862999053904787E-005   11395.715459999999        2.2725239396095276E-002   6.1177858151495457E-003  -9.4385873526334763E-003   1.5665754675865173E-002
   6.3095998484641314E-005   11395.715459999999        2.4082785472273827E-002   6.8204621784389019E-003  -1.0494133457541466E-002   1.8953781574964523E-002
   8.3175997133366764E-005   11395.715459999999        2.5542924180626869E-002   7.5866165570914745E-003  -1.1664591729640961E-002   2.2769233211874962E-002
   1.0964999819407240E-004   11395.715459999999        2.7117978781461716E-002   8.4228236228227615E-003  -1.2955493293702602E-002   2.7178181335330009E-002
   1.4453999756369740E-004   11395.715459999999        2.8821703046560287E-002   9.3361567705869675E-003  -1.4369595795869827E-002   3.2248195260763168E-002
   1.9054999575018883E-004   11395.715459999999        3.0672399327158928E-002   1.0335786268115044E-002  -1.5908079221844673E-002   3.8054987788200378E-002
   2.5119000929407775E-004   11395.715459999999        3.2689880579710007E-002   1.1431236751377583E-002  -1.7566263675689697E-002   4.4669784605503082E-002
   3.3112999517470598E-004   11395.715459999999        3.4899964928627014E-002   1.2634688057005405E-002  -1.9335111603140831E-002   5.2168551832437515E-002
   4.3652000022120774E-004   11395.715459999999        3.7333820015192032E-002   1.3960480690002441E-002  -2.1197864785790443E-002   6.0624133795499802E-002
   5.7544000446796417E-004   11395.715459999999        4.0029194205999374E-002   1.5425592660903931E-002  -2.3127594962716103E-002   7.0102058351039886E-002
   7.5857999036088586E-004   11395.715459999999        4.3033476918935776E-002   1.7051119357347488E-002  -2.5085281580686569E-002   8.0660909414291382E-002
   1.0000000474974513E-003   11395.715459999999        4.6404737979173660E-002   1.8862614408135414E-002  -2.7015401050448418E-002   9.2342987656593323E-002
   1.3183000264689326E-003   11395.715459999999        5.0215851515531540E-002   2.0892109721899033E-002  -2.8842443600296974E-002  0.10517247021198273     
   1.7377999611198902E-003   11395.715459999999        5.4555047303438187E-002   2.3178260773420334E-002  -3.0464498326182365E-002  0.11913824081420898     
   2.2909000981599092E-003   11395.715459999999        5.9535339474678040E-002   2.5771288201212883E-002  -3.1749539077281952E-002  0.13420218229293823     
   3.0199999455362558E-003   11395.715459999999        6.5293371677398682E-002   2.8732493519783020E-002  -3.2526265829801559E-002  0.15026900172233582     
   3.9810999296605587E-003   11395.715459999999        7.1998327970504761E-002   3.2139420509338379E-002  -3.2578203827142715E-002  0.16718539595603943     
   5.2481000311672688E-003   11395.715459999999        7.9856991767883301E-002   3.6089453846216202E-002  -3.1635798513889313E-002  0.18472346663475037     
   6.9182999432086945E-003   11395.715459999999        8.9117258787155151E-002   4.0703561156988144E-002  -2.9370136559009552E-002  0.20256152749061584     
   9.1201001778244972E-003   11395.715459999999       0.10007193684577942        4.6131365001201630E-002  -2.5389427319169044E-002  0.22026877105236053     
   1.2023000046610832E-002   11395.715459999999       0.11305591464042664        5.2554797381162643E-002  -1.9241364672780037E-002  0.23728464543819427     
   1.5848999843001366E-002   11395.715459999999       0.12842606008052826        6.0185618698596954E-002  -1.0430974885821342E-002  0.25289043784141541     
   2.0893000066280365E-002   11395.715459999999       0.14654274284839630        6.9266952574253082E-002   1.5536954160779715E-003  0.26620423793792725     
   2.7542000636458397E-002   11395.715459999999       0.16769163310527802        8.0048598349094391E-002   1.7172062769532204E-002  0.27614605426788330     
   3.6308001726865768E-002   11395.715459999999       0.19198024272918701        9.2752717435359955E-002   3.6734025925397873E-002  0.28143730759620667     
   4.7862999141216278E-002   11395.715459999999       0.21913616359233856       0.10748930275440216        6.0230419039726257E-002  0.28061124682426453     
   6.3096001744270325E-002   11395.715459999999       0.24823136627674103       0.12412519007921219        8.7118245661258698E-002  0.27208733558654785     
   8.3176001906394958E-002   11395.715459999999       0.27726468443870544       0.14205102622509003       0.11601907759904861       0.25435331463813782     
  0.10000000149011612        11395.715459999999       0.29491028189659119       0.15406560897827148       0.13521264493465424       0.23685088753700256     
  0.12500000000000000        11395.715459999999       0.31195580959320068       0.16754275560379028       0.15659807622432709       0.20941872894763947     
  0.15000000596046448        11395.715459999999       0.32003903388977051       0.17646394670009613       0.17089121043682098       0.18229828774929047     
  0.17499999701976776        11395.715459999999       0.32094275951385498       0.18146114051342010       0.17941936850547791       0.15669186413288116     
  0.20000000298023224        11395.715459999999       0.31610989570617676       0.18308261036872864       0.18325948715209961       0.13319535553455353     
  0.22499999403953552        11395.715459999999       0.30674055218696594       0.18181902170181274       0.18329593539237976       0.11206971853971481     
  0.25000000000000000        11395.715459999999       0.29384824633598328       0.17811617255210876       0.18026421964168549        9.3377955257892609E-002
  0.27500000596046448        11395.715459999999       0.27829590439796448       0.17238175868988037       0.17478303611278534        7.7062480151653290E-002
  0.30000001192092896        11395.715459999999       0.26082095503807068       0.16498942673206329       0.16737793385982513        6.2992520630359650E-002
  0.32499998807907104        11395.715459999999       0.24205376207828522       0.15628135204315186       0.15849871933460236        5.0994709134101868E-002
  0.34999999403953552        11395.715459999999       0.22253172099590302       0.14657002687454224       0.14853264391422272        4.0873549878597260E-002
  0.37500000000000000        11395.715459999999       0.20271074771881104       0.13613958656787872       0.13781429827213287        3.2425422221422195E-002
  0.40000000596046448        11395.715459999999       0.18297463655471802       0.12524688243865967       0.12663324177265167        2.5448132306337357E-002
  0.42500001192092896        11395.715459999999       0.16364294290542603       0.11412239819765091       0.11523985117673874        1.9747413694858551E-002
  0.44999998807907104        11395.715459999999       0.14497777819633484       0.10297105461359024       0.10384987294673920        1.5141166746616364E-002
  0.47499999403953552        11395.715459999999       0.12718985974788666        9.1973029077053070E-002   9.2648074030876160E-002   1.1462094262242317E-002
  0.50000000000000000        11395.715459999999       0.11044368892908096        8.1284508109092712E-002   8.1791080534458160E-002   8.5591142997145653E-003
  0.52499997615814209        11395.715459999999        9.4862408936023712E-002   7.1038469672203064E-002   7.1409732103347778E-002   6.2978798523545265E-003
  0.55000001192092896        11395.715459999999        8.0532021820545197E-002   6.1345465481281281E-002   6.1610981822013855E-002   4.5606447383761406E-003
  0.57499998807907104        11395.715459999999        6.7505389451980591E-002   5.2294481545686722E-002   5.2479524165391922E-002   3.2456435728818178E-003
  0.60000002384185791        11395.715459999999        5.5805850774049759E-002   4.3953787535429001E-002   4.4079221785068512E-002   2.2661350667476654E-003
  0.62500000000000000        11395.715459999999        4.5430608093738556E-002   3.6371868103742599E-002   3.6454364657402039E-002   1.5492243692278862E-003
  0.64999997615814209        11395.715459999999        3.6353886127471924E-002   2.9578402638435364E-002   2.9630886390805244E-002   1.0345433838665485E-003
  0.67500001192092896        11395.715459999999        2.8529917821288109E-002   2.3585328832268715E-002   2.3617496713995934E-002   6.7286565899848938E-004
  0.69999998807907104        11395.715459999999        2.1895784884691238E-002   1.8387971445918083E-002   1.8406871706247330E-002   4.2471048072911799E-004
  0.72500002384185791        11395.715459999999        1.6374105587601662E-002   1.3966255821287632E-002   1.3976836577057838E-002   2.5897822342813015E-004
  0.75000000000000000        11395.715459999999        1.1875640600919724E-002   1.0286036878824234E-002   1.0291635058820248E-002   1.5165285731200129E-004
  0.77499997615814209        11395.715459999999        8.3017963916063309E-003   7.3005165904760361E-003   7.3032923974096775E-003   8.4595281805377454E-005
  0.80000001192092896        11395.715459999999        5.5470815859735012E-003   4.9517955631017685E-003   4.9530784599483013E-003   4.4445492676459253E-005
  0.82499998807907104        11395.715459999999        3.5015014000236988E-003   3.1725575681775808E-003   3.1731210183352232E-003   2.1644553271471523E-005
  0.85000002384185791        11395.715459999999        2.0529513712972403E-003   1.8879119306802750E-003   1.8881764262914658E-003   9.5815130407572724E-006
  0.87500000000000000        11395.715459999999        1.0896249441429973E-003   1.0174374328926206E-003   1.0176121722906828E-003   3.8651160139124840E-006
  0.89999997615814209        11395.715459999999        5.0250173080712557E-004   4.7747604548931122E-004   4.7765014460310340E-004   1.7158650962301181E-006
  0.92500001192092896        11395.715459999999        1.8800656835082918E-004   1.8378299137111753E-004   1.8397814710624516E-004   1.4701651025461615E-006
  0.94999998807907104        11395.715459999999        5.1013921620324254E-005   5.4719446779927239E-005   5.4915653890930116E-005   2.1853436464880360E-006
  0.97500002384185791        11395.715459999999        8.5733199739479460E-006   1.5397945389850065E-005   1.5542187611572444E-005   3.3322867238894105E-006
   1.0000000000000000        11395.715459999999       -4.5404381125990767E-006   3.9597157410753425E-006   3.9673277569818310E-006   4.5610499910253566E-006
   9.9999997171806854E-010   14611.688230000000        3.1483934726566076E-003  -9.7885436844080687E-004  -1.2128351954743266E-003  -1.0382566833868623E-003
   1.3183000246996812E-009   14611.688230000000        3.2967624720185995E-003  -9.7909057512879372E-004  -1.2390556512400508E-003  -1.0610724566504359E-003
   1.7378000150003459E-009   14611.688230000000        3.4528269898146391E-003  -9.7694550640881062E-004  -1.2657335028052330E-003  -1.0843147756531835E-003
   2.2908999142146058E-009   14611.688230000000        3.6170922685414553E-003  -9.7216974245384336E-004  -1.2929531512781978E-003  -1.1079600080847740E-003
   3.0200000278313155E-009   14611.688230000000        3.7899932358413935E-003  -9.6449465490877628E-004  -1.3208002783358097E-003  -1.1319473851472139E-003
   3.9810998941902653E-009   14611.688230000000        3.9720274507999420E-003  -9.5362978754565120E-004  -1.3493886217474937E-003  -1.1561926221475005E-003
   5.2481001766579993E-009   14611.688230000000        4.1637355461716652E-003  -9.3926064437255263E-004  -1.3788585783913732E-003  -1.1805754620581865E-003
   6.9183001549788514E-009   14611.688230000000        4.3656718917191029E-003  -9.2104880604892969E-004  -1.4093780191615224E-003  -1.2049257056787610E-003
   9.1201002305751899E-009   14611.688230000000        4.5784409157931805E-003  -8.9862785534933209E-004  -1.4411519514396787E-003  -1.2290156446397305E-003
   1.2023000373062587E-008   14611.688230000000        4.8026973381638527E-003  -8.7160052498802543E-004  -1.4744278742000461E-003  -1.2525445781648159E-003
   1.5849000334355878E-008   14611.688230000000        5.0390441901981831E-003  -8.3955045556649566E-004  -1.5094873961061239E-003  -1.2751104077324271E-003
   2.0892999330612838E-008   14611.688230000000        5.2882628515362740E-003  -8.0201093805953860E-004  -1.5466872137039900E-003  -1.2962123146280646E-003
   2.7542000680114143E-008   14611.688230000000        5.5510867387056351E-003  -7.5849192216992378E-004  -1.5864337328821421E-003  -1.3152020983397961E-003
   3.6307998385609608E-008   14611.688230000000        5.8283652178943157E-003  -7.0845428854227066E-004  -1.6292170621454716E-003  -1.3312684604898095E-003
   4.7863000673942224E-008   14611.688230000000        6.1209117993712425E-003  -6.5133319003507495E-004  -1.6755985561758280E-003  -1.3433920685201883E-003
   6.3096003088958241E-008   14611.688230000000        6.4296782948076725E-003  -5.8650481514632702E-004  -1.7262488836422563E-003  -1.3503135414794087E-003
   8.3175997644957533E-008   14611.688230000000        6.7556183785200119E-003  -5.1330949645489454E-004  -1.7819406930357218E-003  -1.3504785019904375E-003
   1.0965000285523274E-007   14611.688230000000        7.0998314768075943E-003  -4.3101754272356629E-004  -1.8435876118019223E-003  -1.3419825118035078E-003
   1.4453999597208167E-007   14611.688230000000        7.4632973410189152E-003  -3.3889108453877270E-004  -1.9122123485431075E-003  -1.3225122820585966E-003
   1.9054999711443088E-007   14611.688230000000        7.8474264591932297E-003  -2.3604241141583771E-004  -1.9890689291059971E-003  -1.2892433442175388E-003
   2.5118998792095226E-007   14611.688230000000        8.2532726228237152E-003  -1.2163465726189315E-004  -2.0755110308527946E-003  -1.2388018658384681E-003
   3.3112999631157436E-007   14611.688230000000        8.6822882294654846E-003   5.3203102652332745E-006  -2.1731613669544458E-003  -1.1671095853671432E-003
   4.3651999703797628E-007   14611.688230000000        9.1359540820121765E-003   1.4586851466447115E-004  -2.2838653530925512E-003  -1.0692917276173830E-003
   5.7544002629583701E-007   14611.688230000000        9.6157575026154518E-003   3.0110462103039026E-004  -2.4097037967294455E-003  -9.3956908676773310E-004
   7.5857997217099182E-007   14611.688230000000        1.0123429819941521E-002   4.7225150046870112E-004  -2.5530806742608547E-003  -7.7105633681640029E-004
   9.9999999747524271E-007   14611.688230000000        1.0660736821591854E-002   6.6059612436220050E-004  -2.7166958898305893E-003  -5.5564969079568982E-004
   1.3182999509808724E-006   14611.688230000000        1.1229706928133965E-002   8.6757092503830791E-004  -2.9036393389105797E-003  -2.8376257978379726E-004
   1.7377999483869644E-006   14611.688230000000        1.1832220479846001E-002   1.0946083348244429E-003  -3.1172828748822212E-003   5.5675278417766094E-005
   2.2909000563231530E-006   14611.688230000000        1.2470792979001999E-002   1.3434339780360460E-003  -3.3615725114941597E-003   4.7584529966115952E-004
   3.0199998946045525E-006   14611.688230000000        1.3147761113941669E-002   1.6157657373696566E-003  -3.6407650914043188E-003   9.9183432757854462E-004
   3.9810997805034276E-006   14611.688230000000        1.3865817338228226E-002   1.9135178299620748E-003  -3.9596334099769592E-003   1.6211824258789420E-003
   5.2481000238913111E-006   14611.688230000000        1.4627955853939056E-002   2.2387870121747255E-003  -4.3234610930085182E-003   2.3841497022658587E-003
   6.9183001869532745E-006   14611.688230000000        1.5437396243214607E-002   2.5938218459486961E-003  -4.7380011528730392E-003   3.3039101399481297E-003
   9.1201000032015145E-006   14611.688230000000        1.6297763213515282E-002   2.9811006970703602E-003  -5.2095362916588783E-003   4.4069979339838028E-003
   1.2022999726468697E-005   14611.688230000000        1.7213139683008194E-002   3.4033565316349268E-003  -5.7448646984994411E-003   5.7236575521528721E-003
   1.5849000192247331E-005   14611.688230000000        1.8187714740633965E-002   3.8634075317531824E-003  -6.3509936444461346E-003   7.2874850593507290E-003
   2.0892999600619078E-005   14611.688230000000        1.9226802513003349E-002   4.3646297417581081E-003  -7.0356288924813271E-003   9.1371359303593636E-003
   2.7542000680114143E-005   14611.688230000000        2.0336022600531578E-002   4.9105635844171047E-003  -7.8064901754260063E-003   1.1315150186419487E-002
   3.6307999835116789E-005   14611.688230000000        2.1522102877497673E-002   5.5052852258086205E-003  -8.6715677753090858E-003   1.3869290240108967E-002
   4.7862999053904787E-005   14611.688230000000        2.2792410105466843E-002   6.1531583778560162E-003  -9.6384333446621895E-003   1.6851352527737617E-002
   6.3095998484641314E-005   14611.688230000000        2.4155899882316589E-002   6.8592806346714497E-003  -1.0714439675211906E-002   2.0318707451224327E-002
   8.3175997133366764E-005   14611.688230000000        2.5622790679335594E-002   7.6292874291539192E-003  -1.1905843392014503E-002   2.4332772940397263E-002
   1.0964999819407240E-004   14611.688230000000        2.7205558493733406E-002   8.4698181599378586E-003  -1.3217744417488575E-002   2.8960313647985458E-002
   1.4453999756369740E-004   14611.688230000000        2.8918128460645676E-002   9.3880267813801765E-003  -1.4652318321168423E-002   3.4269124269485474E-002
   1.9054999575018883E-004   14611.688230000000        3.0779020860791206E-002   1.0393178090453148E-002  -1.6210025176405907E-002   4.0334928780794144E-002
   2.5119000929407775E-004   14611.688230000000        3.2808296382427216E-002   1.1494907550513744E-002  -1.7885258421301842E-002   4.7228086739778519E-002
   3.3112999517470598E-004   14611.688230000000        3.5032059997320175E-002   1.2705530971288681E-002  -1.9667865708470345E-002   5.5023193359375000E-002
   4.3652000022120774E-004   14611.688230000000        3.7481836974620819E-002   1.4039549045264721E-002  -2.1539743989706039E-002   6.3790775835514069E-002
   5.7544000446796417E-004   14611.688230000000        4.0195755660533905E-002   1.5514127910137177E-002  -2.3472368717193604E-002   7.3592923581600189E-002
   7.5857999036088586E-004   14611.688230000000        4.3221659958362579E-002   1.7150580883026123E-002  -2.5424880906939507E-002   8.4483645856380463E-002
   1.0000000474974513E-003   14611.688230000000        4.6618126332759857E-002   1.8974721431732178E-002  -2.7339663356542587E-002   9.6499130129814148E-002
   1.3183000264689326E-003   14611.688230000000        5.0458561629056931E-002   2.1018868312239647E-002  -2.9138898476958275E-002  0.10965592414140701     
   1.7377999611198902E-003   14611.688230000000        5.4831750690937042E-002   2.3321995511651039E-002  -3.0718209221959114E-002  0.12393332272768021     
   2.2909000981599092E-003   14611.688230000000        5.9851255267858505E-002   2.5934673845767975E-002  -3.1943012028932571E-002  0.13928194344043732     
   3.0199999455362558E-003   14611.688230000000        6.5654151141643524E-002   2.8918547555804253E-002  -3.2639566808938980E-002  0.15559305250644684     
   3.9810999296605587E-003   14611.688230000000        7.2409898042678833E-002   3.2351478934288025E-002  -3.2589256763458252E-002  0.17269805073738098     
   5.2481000311672688E-003   14611.688230000000        8.0325141549110413E-002   3.6331072449684143E-002  -3.1521059572696686E-002  0.19035193324089050     
   6.9182999432086945E-003   14611.688230000000        8.9647069573402405E-002   4.0978327393531799E-002  -2.9105717316269875E-002  0.20821449160575867     
   9.1201001778244972E-003   14611.688230000000       0.10066676884889603        4.6442557126283646E-002  -2.4952858686447144E-002  0.22583565115928650     
   1.2023000046610832E-002   14611.688230000000       0.11371596157550812        5.2904795855283737E-002  -1.8614146858453751E-002  0.24263581633567810     
   1.5848999843001366E-002   14611.688230000000       0.12914609909057617        6.0574959963560104E-002  -9.6022179350256920E-003  0.25787913799285889     
   2.0893000066280365E-002   14611.688230000000       0.14730918407440186        6.9692909717559814E-002   2.5827421341091394E-003  0.27067059278488159     
   2.7542000636458397E-002   14611.688230000000       0.16847836971282959        8.0503091216087341E-002   1.8382240086793900E-002  0.27992451190948486     
   3.6308001726865768E-002   14611.688230000000       0.19274364411830902        9.3219384551048279E-002   3.8081951439380646E-002  0.28436854481697083     
   4.7862999141216278E-002   14611.688230000000       0.21980957686901093       0.10793970525264740        6.1642393469810486E-002  0.28256073594093323     
   6.3096001744270325E-002   14611.688230000000       0.24872054159641266       0.12451450526714325        8.8486388325691223E-002  0.27297070622444153     
   8.3176001906394958E-002   14611.688230000000       0.27744716405868530       0.14231419563293457       0.11720262467861176       0.25417014956474304     
  0.10000000149011612        14611.688230000000       0.29480975866317749       0.15419802069664001       0.13618315756320953       0.23601463437080383     
  0.12500000000000000        14611.688230000000       0.31142735481262207       0.16745859384536743       0.15721192955970764       0.20792518556118011     
  0.15000000596046448        14611.688230000000       0.31910243630409241       0.17615415155887604       0.17114201188087463       0.18043012917041779     
  0.17499999701976776        14611.688230000000       0.31963732838630676       0.18093052506446838       0.17932663857936859       0.15465271472930908     
  0.20000000298023224        14611.688230000000       0.31448575854301453       0.18234550952911377       0.18285636603832245       0.13112908601760864     
  0.22499999403953552        14611.688230000000       0.30485323071479797       0.18089629709720612       0.18262231349945068       0.11007478088140488     
  0.25000000000000000        14611.688230000000       0.29175484180450439       0.17703296244144440       0.17936265468597412        9.1518260538578033E-002
  0.27500000596046448        14611.688230000000       0.27605262398719788       0.17116571962833405       0.17369635403156281        7.5375944375991821E-002
  0.30000001192092896        14611.688230000000       0.25848135352134705       0.16366945207118988       0.16614763438701630        6.1497732996940613E-002
  0.32499998807907104        14611.688230000000       0.23966744542121887       0.15488643944263458       0.15716409683227539        4.9696180969476700E-002
  0.34999999403953552        14611.688230000000       0.22014366090297699       0.14512847363948822       0.14713010191917419        3.9765905588865280E-002
  0.37500000000000000        14611.688230000000       0.20036077499389648       0.13467831909656525       0.13637703657150269        3.1496632844209671E-002
  0.40000000596046448        14611.688230000000       0.18069709837436676       0.12379088997840881       0.12519101798534393        2.4682065472006798E-002
  0.42500001192092896        14611.688230000000       0.16146670281887054       0.11269437521696091       0.11381885409355164        1.9125750288367271E-002
  0.44999998807907104        14611.688230000000       0.14292624592781067       0.10159108042716980       0.10247270017862320        1.4644861221313477E-002
  0.47499999403953552        14611.688230000000       0.12528114020824432        9.0658366680145264E-002   9.1333732008934021E-002   1.1072423309087753E-002
  0.50000000000000000        14611.688230000000       0.10869085788726807        8.0049455165863037E-002   8.0555059015750885E-002   8.2584042102098465E-003
  0.52499997615814209        14611.688230000000        9.3273796141147614E-002   6.9894343614578247E-002   7.0264093577861786E-002   6.0699861496686935E-003
  0.55000001192092896        14611.688230000000        7.9111620783805847E-002   6.0300588607788086E-002   6.0564503073692322E-002   4.3912185356020927E-003
  0.57499998807907104        14611.688230000000        6.6253237426280975E-002   5.1354262977838516E-002   5.1537852734327316E-002   3.1222461257129908E-003
  0.60000002384185791        14611.688230000000        5.4718486964702606E-002   4.3120842427015305E-002   4.3245073407888412E-002   2.1782361436635256E-003
  0.62500000000000000        14611.688230000000        4.4501505792140961E-002   3.5646181553602219E-002   3.5727761685848236E-002   1.4881105162203312E-003
  0.64999997615814209        14611.688230000000        3.5573955625295639E-002   2.8957568109035492E-002   2.9009386897087097E-002   9.9317054264247417E-004
  0.67500001192092896        14611.688230000000        2.7887977659702301E-002   2.3064777255058289E-002   2.3096492514014244E-002   6.4567476511001587E-004
  0.69999998807907104        14611.688230000000        2.1379031240940094E-002   1.7961269244551659E-002   1.7979880794882774E-002   4.0742493001744151E-004
  0.72500002384185791        14611.688230000000        1.5968604013323784E-002   1.3625423423945904E-002   1.3635828159749508E-002   2.4839793331921101E-004
  0.75000000000000000        14611.688230000000        1.1566784232854843E-002   1.0021885856986046E-002   1.0027385316789150E-002   1.4545502199325711E-004
  0.77499997615814209        14611.688230000000        8.0747697502374649E-003   7.1030156686902046E-003   7.1057393215596676E-003   8.1150232290383428E-005
  0.80000001192092896        14611.688230000000        5.3872880525887012E-003   4.8104459419846535E-003   4.8117041587829590E-003   4.2652660340536386E-005
  0.82499998807907104        14611.688230000000        3.3949813805520535E-003   3.0767803546041250E-003   3.0773330945521593E-003   2.0791776478290558E-005
  0.85000002384185791        14611.688230000000        1.9867650698870420E-003   1.8274399917572737E-003   1.8276994815096259E-003   9.2286854851408862E-006
  0.87500000000000000        14611.688230000000        1.0522049851715565E-003   9.8270131275057793E-004   9.8287209402769804E-004   3.7519005218200618E-006
  0.89999997615814209        14611.688230000000        4.8396392958238721E-004   4.5997870620340109E-004   4.6014733379706740E-004   1.6920065490921843E-006
  0.92500001192092896        14611.688230000000        1.8041228759102523E-004   1.7645017942413688E-004   1.7663688049651682E-004   1.4461265891441144E-006
  0.94999998807907104        14611.688230000000        4.8567315388936549E-005   5.2207331464160234E-005   5.2391424105735496E-005   2.1006130737077910E-006
  0.97500002384185791        14611.688230000000        7.7258337114471942E-006   1.4325418305816129E-005   1.4454168194788508E-005   3.1385723104904173E-006
   1.0000000000000000        14611.688230000000       -5.1518518375814892E-006   2.9845605240552686E-006   2.9747820917691570E-006   4.2177812247246038E-006
   9.9999997171806854E-010   18735.237260000002        3.1548794358968735E-003  -9.7862898837774992E-004  -1.2135055148974061E-003  -1.0719576384872198E-003
   1.3183000246996812E-009   18735.237260000002        3.3035906963050365E-003  -9.7874877974390984E-004  -1.2397828977555037E-003  -1.0953663149848580E-003
   1.7378000150003459E-009   18735.237260000002        3.4600168000906706E-003  -9.7647571237757802E-004  -1.2665330432355404E-003  -1.1191720841452479E-003
   2.2908999142146058E-009   18735.237260000002        3.6246650852262974E-003  -9.7155931871384382E-004  -1.2938439613208175E-003  -1.1433393228799105E-003
   3.0200000278313155E-009   18735.237260000002        3.7979709450155497E-003  -9.6373009728267789E-004  -1.3218057574704289E-003  -1.1677927104756236E-003
   3.9810998941902653E-009   18735.237260000002        3.9804340340197086E-003  -9.5269654411822557E-004  -1.3505369424819946E-003  -1.1924289865419269E-003
   5.2481001766579993E-009   18735.237260000002        4.1725961491465569E-003  -9.3814299907535315E-004  -1.3801843160763383E-003  -1.2171054258942604E-003
   6.9183001549788514E-009   18735.237260000002        4.3750135228037834E-003  -9.1972970403730869E-004  -1.4109225012362003E-003  -1.2416237732395530E-003
   9.1201002305751899E-009   18735.237260000002        4.5882919803261757E-003  -8.9708901941776276E-004  -1.4429650036618114E-003  -1.2657223269343376E-003
   1.2023000373062587E-008   18735.237260000002        4.8130885697901249E-003  -8.6982216453179717E-004  -1.4765688683837652E-003  -1.2890590587630868E-003
   1.5849000334355878E-008   18735.237260000002        5.0500072538852692E-003  -8.3751132478937507E-004  -1.5120271127671003E-003  -1.3111825101077557E-003
   2.0892999330612838E-008   18735.237260000002        5.2998326718807220E-003  -7.9968810314312577E-004  -1.5497094718739390E-003  -1.3315316755324602E-003
   2.7542000680114143E-008   18735.237260000002        5.5633005686104298E-003  -7.5586058665066957E-004  -1.5900378348305821E-003  -1.3493874575942755E-003
   3.6307998385609608E-008   18735.237260000002        5.8412621729075909E-003  -7.0548785151913762E-004  -1.6335196560248733E-003  -1.3638533418998122E-003
   4.7863000673942224E-008   18735.237260000002        6.1345342546701431E-003  -6.4800289692357183E-004  -1.6807364299893379E-003  -1.3738096458837390E-003
   6.3096003088958241E-008   18735.237260000002        6.4440709538757801E-003  -5.8277969947084785E-004  -1.7323822248727083E-003  -1.3778780121356249E-003
   8.3175997644957533E-008   18735.237260000002        6.7708292044699192E-003  -5.0915608881041408E-004  -1.7892556497827172E-003  -1.3743645977228880E-003
   1.0965000285523274E-007   18735.237260000002        7.1159126237034798E-003  -4.2639984167180955E-004  -1.8523004837334156E-003  -1.3612007023766637E-003
   1.4453999597208167E-007   18735.237260000002        7.4803037568926811E-003  -3.3377032377757132E-004  -1.9225727301090956E-003  -1.3358840951696038E-003
   1.9054999711443088E-007   18735.237260000002        7.8654186800122261E-003  -2.3037643404677510E-004  -2.0013654138892889E-003  -1.2953646946698427E-003
   2.5118998792095226E-007   18735.237260000002        8.2723144441843033E-003  -1.1537824320839718E-004  -2.0900736562907696E-003  -1.2360158143565059E-003
   3.3112999631157436E-007   18735.237260000002        8.7024485692381859E-003   1.2216199138492811E-005  -2.1903680171817541E-003  -1.1534615186974406E-003
   4.3651999703797628E-007   18735.237260000002        9.1573102399706841E-003   1.5345697465818375E-004  -2.3041460663080215E-003  -1.0424862848594785E-003
   5.7544002629583701E-007   18735.237260000002        9.6383895725011826E-003   3.0944307218305767E-004  -2.4335458874702454E-003  -8.9692504843696952E-004
   7.5857997217099182E-007   18735.237260000002        1.0147428140044212E-002   4.8140232684090734E-004  -2.5810343213379383E-003  -7.0944870822131634E-004
   9.9999999747524271E-007   18735.237260000002        1.0686200112104416E-002   6.7062705056741834E-004  -2.7493778616189957E-003  -4.7145475400611758E-004
   1.3182999509808724E-006   18735.237260000002        1.1256741359829903E-002   8.7855581659823656E-004  -2.9417399782687426E-003  -1.7278931045439094E-004
   1.7377999483869644E-006   18735.237260000002        1.1860944330692291E-002   1.1066272854804993E-003  -3.1615660991519690E-003   1.9823825277853757E-004
   2.2909000563231530E-006   18735.237260000002        1.2501338496804237E-002   1.3565754052251577E-003  -3.4128832630813122E-003   6.5552449086681008E-004
   3.0199998946045525E-006   18735.237260000002        1.3180272653698921E-002   1.6301258001476526E-003  -3.7000281736254692E-003   1.2149267131462693E-003
   3.9810997805034276E-006   18735.237260000002        1.3900459744036198E-002   1.9292024662718177E-003  -4.0278527885675430E-003   1.8948387587442994E-003
   5.2481000238913111E-006   18735.237260000002        1.4664913527667522E-002   2.2559135686606169E-003  -4.4017196632921696E-003   2.7164553757756948E-003
   6.9183001869532745E-006   18735.237260000002        1.5476877801120281E-002   2.6125197764486074E-003  -4.8274518921971321E-003   3.7039548624306917E-003
   9.1201000032015145E-006   18735.237260000002        1.6340006142854691E-002   3.0015143565833569E-003  -5.3113927133381367E-003   4.8849508166313171E-003
   1.2022999726468697E-005   18735.237260000002        1.7258418723940849E-002   3.4256472717970610E-003  -5.8603868819773197E-003   6.2908371910452843E-003
   1.5849000192247331E-005   18735.237260000002        1.8236339092254639E-002   3.8877557963132858E-003  -6.4814598299562931E-003   7.9563660547137260E-003
   2.0892999600619078E-005   18735.237260000002        1.9279135391116142E-002   4.3912399560213089E-003  -7.1823145262897015E-003   9.9214417859911919E-003
   2.7542000680114143E-005   18735.237260000002        2.0392486825585365E-002   4.9396660178899765E-003  -7.9706199467182159E-003   1.2229812331497669E-002
   3.6307999835116789E-005   18735.237260000002        2.1583190187811852E-002   5.5371443741023540E-003  -8.8542727753520012E-003   1.4930456876754761E-002
   4.7862999053904787E-005   18735.237260000002        2.2858697921037674E-002   6.1880764551460743E-003  -9.8406784236431122E-003   1.8076272681355476E-002
   6.3095998484641314E-005   18735.237260000002        2.4228068068623543E-002   6.8976050242781639E-003  -1.0936951264739037E-002   2.1725650876760483E-002
   8.3175997133366764E-005   18735.237260000002        2.5701642036437988E-002   7.6714195311069489E-003  -1.2149008922278881E-002   2.5940805673599243E-002
   1.0964999819407240E-004   18735.237260000002        2.7292042970657349E-002   8.5162268951535225E-003  -1.3481503352522850E-002   3.0789084732532501E-002
   1.4453999756369740E-004   18735.237260000002        2.9013367369771004E-002   9.4392541795969009E-003  -1.4936014078557491E-002   3.6338381469249725E-002
   1.9054999575018883E-004   18735.237260000002        3.0884349718689919E-002   1.0449866764247417E-002  -1.6512267291545868E-002   4.2664274573326111E-002
   2.5119000929407775E-004   18735.237260000002        3.2925289124250412E-002   1.1557805351912975E-002  -1.8203720450401306E-002   4.9836102873086929E-002
   3.3112999517470598E-004   18735.237260000002        3.5162586718797684E-002   1.2775519862771034E-002  -1.9999098032712936E-002   5.7926900684833527E-002
   4.3652000022120774E-004   18735.237260000002        3.7628099322319031E-002   1.4117669314146042E-002  -2.1878950297832489E-002   6.7004695534706116E-002
   5.7544000446796417E-004   18735.237260000002        4.0360346436500549E-002   1.5601602382957935E-002  -2.3813167586922646E-002   7.7127940952777863E-002
   7.5857999036088586E-004   18735.237260000002        4.3407607823610306E-002   1.7248852178454399E-002  -2.5759067386388779E-002   8.8345855474472046E-002
   1.0000000474974513E-003   18735.237260000002        4.6828944236040115E-002   1.9085476174950600E-002  -2.7656985446810722E-002  0.10068836063146591     
   1.3183000264689326E-003   18735.237260000002        5.0698295235633850E-002   2.1144080907106400E-002  -2.9426839202642441E-002  0.11416421830654144     
   1.7377999611198902E-003   18735.237260000002        5.5104970932006836E-002   2.3463945835828781E-002  -3.0961871147155762E-002  0.12874300777912140     
   2.2909000981599092E-003   18735.237260000002        6.0163062065839767E-002   2.6095982640981674E-002  -3.2125037163496017E-002  0.14436405897140503     
   3.0199999455362558E-003   18735.237260000002        6.6010065376758575E-002   2.9102165251970291E-002  -3.2740283757448196E-002  0.16090528666973114     
   3.9810999296605587E-003   18735.237260000002        7.2815641760826111E-002   3.2560650259256363E-002  -3.2587029039859772E-002  0.17818291485309601     
   5.2481000311672688E-003   18735.237260000002        8.0786302685737610E-002   3.6569252610206604E-002  -3.1392958015203476E-002  0.19593524932861328     
   6.9182999432086945E-003   18735.237260000002        9.0168491005897522E-002   4.1248984634876251E-002  -2.8828684240579605E-002  0.21380411088466644     
   9.1201001778244972E-003   18735.237260000002       0.10125155746936798        4.6748809516429901E-002  -2.4505469948053360E-002  0.23132094740867615     
   1.2023000046610832E-002   18735.237260000002       0.11436402797698975        5.3248859941959381E-002  -1.7979150637984276E-002  0.24788813292980194     
   1.5848999843001366E-002   18735.237260000002       0.12985199689865112        6.0957189649343491E-002  -8.7701110169291496E-003  0.26275408267974854     
   2.0893000066280365E-002   18735.237260000002       0.14805914461612701        7.0110417902469635E-002   3.6092980299144983E-003  0.27501216530799866     
   2.7542000636458397E-002   18735.237260000002       0.16924630105495453        8.0947667360305786E-002   1.9582837820053101E-002  0.28357297182083130     
   3.6308001726865768E-002   18735.237260000002       0.19348625838756561        9.3674659729003906E-002   3.9412412792444229E-002  0.28717228770256042     
   4.7862999141216278E-002   18735.237260000002       0.22046111524105072       0.10837744921445847        6.3029043376445770E-002  0.28439456224441528     
   6.3096001744270325E-002   18735.237260000002       0.24918843805789948       0.12489048391580582        8.9822642505168915E-002  0.27376058697700500     
   8.3176001906394958E-002   18735.237260000002       0.27761173248291016       0.14256456494331360       0.11835067719221115       0.25392544269561768     
  0.10000000149011612        18735.237260000002       0.29469570517539978       0.15431906282901764       0.13711832463741302       0.23514232039451599     
  0.12500000000000000        18735.237260000002       0.31089359521865845       0.16736637055873871       0.15779426693916321       0.20642833411693573     
  0.15000000596046448        18735.237260000002       0.31816983222961426       0.17584067583084106       0.17136770486831665       0.17858420312404633     
  0.17499999701976776        18735.237260000002       0.31834545731544495       0.18040123581886292       0.17921656370162964       0.15265424549579620     
  0.20000000298023224        18735.237260000002       0.31288459897041321       0.18161508440971375       0.18244418501853943       0.12911567091941833     
  0.22499999403953552        18735.237260000002       0.30299761891365051       0.17998562753200531       0.18194784224033356       0.10813957452774048     
  0.25000000000000000        18735.237260000002       0.28970101475715637       0.17596699297428131       0.17846801877021790        8.9720979332923889E-002
  0.27500000596046448        18735.237260000002       0.27385571599006653       0.16997179388999939       0.17262367904186249        7.3751285672187805E-002
  0.30000001192092896        18735.237260000002       0.25619366765022278       0.16237594187259674       0.16493760049343109        6.0061927884817123E-002
  0.32499998807907104        18735.237260000002       0.23733738064765930       0.15352176129817963       0.15585502982139587        4.8452161252498627E-002
  0.34999999403953552        18735.237260000002       0.21781492233276367       0.14372029900550842       0.14575748145580292        3.8707319647073746E-002
  0.37500000000000000        18735.237260000002       0.19807192683219910       0.13325282931327820       0.13497307896614075        3.0610980466008186E-002
  0.40000000596046448        18735.237260000002       0.17848137021064758       0.12237239629030228       0.12378453463315964        2.3953121155500412E-002
  0.42500001192092896        18735.237260000002       0.15935187041759491       0.11130484193563461       0.11243513226509094        1.8535396084189415E-002
  0.44999998807907104        18735.237260000002       0.14093473553657532       0.10024988651275635       0.10113348066806793        1.4174448326230049E-002
  0.47499999403953552        18735.237260000002       0.12343021482229233        8.9382097125053406E-002   9.0057261288166046E-002   1.0703748092055321E-002
  0.50000000000000000        18735.237260000002       0.10699285566806793        7.8851833939552307E-002   7.9356126487255096E-002   7.9743871465325356E-003
  0.52499997615814209        18735.237260000002        9.1736473143100739E-002   6.8786121904850006E-002   6.9154158234596252E-002   5.8550941757857800E-003
  0.55000001192092896        18735.237260000002        7.7738493680953979E-002   5.9289619326591492E-002   5.9551812708377838E-002   4.2317043989896774E-003
  0.57499998807907104        18735.237260000002        6.5044023096561432E-002   5.0445564091205597E-002   5.0627633929252625E-002   3.0062366276979446E-003
  0.60000002384185791        18735.237260000002        5.3669512271881104E-002   4.2316716164350510E-002   4.2439721524715424E-002   2.0957104861736298E-003
  0.62500000000000000        18735.237260000002        4.3606176972389221E-002   3.4946408122777939E-002   3.5027056932449341E-002   1.4308027457445860E-003
  0.64999997615814209        18735.237260000002        3.4823212772607803E-002   2.8359595686197281E-002   2.8410751372575760E-002   9.5441611483693123E-004
  0.67500001192092896        18735.237260000002        2.7270767837762833E-002   2.2563999518752098E-002   2.2595264017581940E-002   6.2022788915783167E-004
  0.69999998807907104        18735.237260000002        2.0882781594991684E-002   1.7551289871335030E-002   1.7569612711668015E-002   3.9125955663621426E-004
  0.72500002384185791        18735.237260000002        1.5579680912196636E-002   1.3298376463353634E-002   1.3308607973158360E-002   2.3850794241297990E-004
  0.75000000000000000        18735.237260000002        1.1270952410995960E-002   9.7687700763344765E-003   9.7741717472672462E-003   1.3966263213660568E-004
  0.77499997615814209        18735.237260000002        7.8576272353529930E-003   6.9140451960265636E-003   6.9167180918157101E-003   7.7929944382049143E-005
  0.80000001192092896        18735.237260000002        5.2346894517540932E-003   4.6754172071814537E-003   4.6766512095928192E-003   4.0975541196530685E-005
  0.82499998807907104        18735.237260000002        3.2934313639998436E-003   2.9854464810341597E-003   2.9859885107725859E-003   1.9992403395008296E-005
  0.85000002384185791        18735.237260000002        1.9237874075770378E-003   1.7698854207992554E-003   1.7701399046927691E-003   8.8957458501681685E-006
  0.87500000000000000        18735.237260000002        1.0166763095185161E-003   9.4971311045810580E-004   9.4988005002960563E-004   3.6418209674593527E-006
  0.89999997615814209        18735.237260000002        4.6640750952064991E-004   4.4340288150124252E-004   4.4356615399010479E-004   1.6640148032820434E-006
  0.92500001192092896        18735.237260000002        1.7324146756436676E-004   1.6952205623965710E-004   1.6970053547993302E-004   1.4164962749418919E-006
  0.94999998807907104        18735.237260000002        4.6265518903965130E-005   4.9838803533930331E-005   5.0011287385132164E-005   2.0134471014898736E-006
  0.97500002384185791        18735.237260000002        6.9342172537290026E-006   1.3316059266799130E-005   1.3430146282189526E-005   2.9504317353712395E-006
   1.0000000000000000        18735.237260000002       -5.7098291108559351E-006   2.0783434138138546E-006   2.0523684725048952E-006   3.8936700548219960E-006
   9.9999997171806854E-010   24022.488679999999        3.1612659804522991E-003  -9.7840209491550922E-004  -1.2141728075221181E-003  -1.1057065567001700E-003
   1.3183000246996812E-009   24022.488679999999        3.3103139139711857E-003  -9.7840686794370413E-004  -1.2405116576701403E-003  -1.1296868324279785E-003
   1.7378000150003459E-009   24022.488679999999        3.4670964814722538E-003  -9.7600754816085100E-004  -1.2673396850004792E-003  -1.1540292762219906E-003
   2.2908999142146058E-009   24022.488679999999        3.6321214865893126E-003  -9.7095244564116001E-004  -1.2947486247867346E-003  -1.1786858085542917E-003
   3.0200000278313155E-009   24022.488679999999        3.8058264181017876E-003  -9.6297118579968810E-004  -1.3228330062702298E-003  -1.2035644613206387E-003
   3.9810998941902653E-009   24022.488679999999        3.9887120947241783E-003  -9.5177121693268418E-004  -1.3517166953533888E-003  -1.2285424163565040E-003
   5.2481001766579993E-009   24022.488679999999        4.1813217103481293E-003  -9.3703571474179626E-004  -1.3815526617690921E-003  -1.2534520355984569E-003
   6.9183001549788514E-009   24022.488679999999        4.3842121958732605E-003  -9.1842375695705414E-004  -1.4125229790806770E-003  -1.2780654942616820E-003
   9.1201002305751899E-009   24022.488679999999        4.5979926362633705E-003  -8.9556630700826645E-004  -1.4448495348915458E-003  -1.3020848855376244E-003
   1.2023000373062587E-008   24022.488679999999        4.8233210109174252E-003  -8.6806312901899219E-004  -1.4787997351959348E-003  -1.3251240598037839E-003
   1.5849000334355878E-008   24022.488679999999        5.0608036108314991E-003  -8.3549512783065438E-004  -1.5146778896450996E-003  -1.3466791715472937E-003
   2.0892999330612838E-008   24022.488679999999        5.3112269379198551E-003  -7.9739204375073314E-004  -1.5528675867244601E-003  -1.3661263510584831E-003
   2.7542000680114143E-008   24022.488679999999        5.5753290653228760E-003  -7.5326033402234316E-004  -1.5938061987981200E-003  -1.3826709473505616E-003
   3.6307998385609608E-008   24022.488679999999        5.8539635501801968E-003  -7.0255703758448362E-004  -1.6380193410441279E-003  -1.3953276211395860E-003
   4.7863000673942224E-008   24022.488679999999        6.1479499563574791E-003  -6.4471323275938630E-004  -1.6861091135069728E-003  -1.4028713339939713E-003
   6.3096003088958241E-008   24022.488679999999        6.4582456834614277E-003  -5.7910062605515122E-004  -1.7387931002303958E-003  -1.4037992805242538E-003
   8.3175997644957533E-008   24022.488679999999        6.7858099937438965E-003  -5.0505466060712934E-004  -1.7968968022614717E-003  -1.3962725643068552E-003
   1.0965000285523274E-007   24022.488679999999        7.1317511610686779E-003  -4.2184049380011857E-004  -1.8613948486745358E-003  -1.3780513545498252E-003
   1.4453999597208167E-007   24022.488679999999        7.4970540590584278E-003  -3.2871484290808439E-004  -1.9333768868818879E-003  -1.3464376097545028E-003
   1.9054999711443088E-007   24022.488679999999        7.8831398859620094E-003  -2.2478321625385433E-004  -2.0141755230724812E-003  -1.2981477193534374E-003
   2.5118998792095226E-007   24022.488679999999        8.2910703495144844E-003  -1.0920270142378286E-004  -2.1052274387329817E-003  -1.2292942265048623E-003
   3.3112999631157436E-007   24022.488679999999        8.7223080918192863E-003   1.9022432752535678E-005  -2.2082519717514515E-003  -1.1351943248882890E-003
   4.3651999703797628E-007   24022.488679999999        9.1783478856086731E-003   1.6094629245344549E-004  -2.3251990787684917E-003  -1.0102826636284590E-003
   5.7544002629583701E-007   24022.488679999999        9.6606863662600517E-003   3.1767215114086866E-004  -2.4582641199231148E-003  -8.4799830801784992E-004
   7.5857997217099182E-007   24022.488679999999        1.0171071626245975E-002   4.9043272156268358E-004  -2.6099765673279762E-003  -6.4055877737700939E-004
   9.9999999747524271E-007   24022.488679999999        1.0711286216974258E-002   6.8052561255171895E-004  -2.7831702027469873E-003  -3.7885300116613507E-004
   1.3182999509808724E-006   24022.488679999999        1.1283378116786480E-002   8.8939548004418612E-004  -2.9810806736350060E-003  -5.2149840485071763E-005
   1.7377999483869644E-006   24022.488679999999        1.1889248155057430E-002   1.1184873292222619E-003  -3.2072258181869984E-003   3.5186996683478355E-004
   2.2909000563231530E-006   24022.488679999999        1.2531438842415810E-002   1.3695427915081382E-003  -3.4657134674489498E-003   8.4782671183347702E-004
   3.0199998946045525E-006   24022.488679999999        1.3212314806878567E-002   1.6442957567051053E-003  -3.7609569262713194E-003   1.4523541321977973E-003
   3.9810997805034276E-006   24022.488679999999        1.3934605754911900E-002   1.9446798833087087E-003  -4.0978859178721905E-003   2.1847041789442301E-003
   5.2481000238913111E-006   24022.488679999999        1.4701345935463905E-002   2.2728140465915203E-003  -4.4819372706115246E-003   3.0670070555061102E-003
   6.9183001869532745E-006   24022.488679999999        1.5515802428126335E-002   2.6309718377888203E-003  -4.9189999699592590E-003   4.1244430467486382E-003
   9.1201000032015145E-006   24022.488679999999        1.6381660476326942E-002   3.0216602608561516E-003  -5.4154731333255768E-003   5.3856987506151199E-003
   1.2022999726468697E-005   24022.488679999999        1.7303070053458214E-002   3.4476469736546278E-003  -5.9782415628433228E-003   6.8833013065159321E-003
   1.5849000192247331E-005   24022.488679999999        1.8284298479557037E-002   3.9117876440286636E-003  -6.6143409349024296E-003   8.6531424894928932E-003
   2.0892999600619078E-005   24022.488679999999        1.9330764189362526E-002   4.4175060465931892E-003  -7.3314621113240719E-003   1.0736341588199139E-002
   2.7542000680114143E-005   24022.488679999999        2.0448200404644012E-002   4.9683959223330021E-003  -8.1372149288654327E-003   1.3177819550037384E-002
   3.6307999835116789E-005   24022.488679999999        2.1643478423357010E-002   5.5685983970761299E-003  -9.0393871068954468E-003   1.6027720645070076E-002
   4.7862999053904787E-005   24022.488679999999        2.2924132645130157E-002   6.2225535511970520E-003  -1.0045208968222141E-002   1.9339978694915771E-002
   6.3095998484641314E-005   24022.488679999999        2.4299323558807373E-002   6.9354493170976639E-003  -1.1161540634930134E-002   2.3173924535512924E-002
   8.3175997133366764E-005   24022.488679999999        2.5779509916901588E-002   7.7130296267569065E-003  -1.2393946759402752E-002   2.7592478320002556E-002
   1.0964999819407240E-004   24022.488679999999        2.7377465739846230E-002   8.5620647296309471E-003  -1.3746616430580616E-002   3.2663460820913315E-002
   1.4453999756369740E-004   24022.488679999999        2.9107455164194107E-002   9.4898603856563568E-003  -1.5220519155263901E-002   3.8454733788967133E-002
   1.9054999575018883E-004   24022.488679999999        3.0988425016403198E-002   1.0505871847271919E-002  -1.6814636066555977E-002   4.5041594654321671E-002
   2.5119000929407775E-004   24022.488679999999        3.3040907233953476E-002   1.1619951575994492E-002  -1.8521478399634361E-002   5.2492186427116394E-002
   3.3112999517470598E-004   24022.488679999999        3.5291589796543121E-002   1.2844678945839405E-002  -2.0328640937805176E-002   6.0877814888954163E-002
   4.3652000022120774E-004   24022.488679999999        3.7772662937641144E-002   1.4194866642355919E-002  -2.2215330973267555E-002   7.0263825356960297E-002
   5.7544000446796417E-004   24022.488679999999        4.0523022413253784E-002   1.5688046813011169E-002  -2.4149861186742783E-002   8.0704852938652039E-002
   7.5857999036088586E-004   24022.488679999999        4.3591376394033432E-002   1.7345961183309555E-002  -2.6087753474712372E-002   9.2245139181613922E-002
   1.0000000474974513E-003   24022.488679999999        4.7037262469530106E-002   1.9194914028048515E-002  -2.7967324480414391E-002  0.10490818321704865     
   1.3183000264689326E-003   24022.488679999999        5.0935134291648865E-002   2.1267788484692574E-002  -2.9706286266446114E-002  0.11869479715824127     
   1.7377999611198902E-003   24022.488679999999        5.5374808609485626E-002   2.3604162037372589E-002  -3.1195577234029770E-002  0.13356480002403259     
   2.2909000981599092E-003   24022.488679999999        6.0470879077911377E-002   2.6255272328853607E-002  -3.2295793294906616E-002  0.14944618940353394     
   3.0199999455362558E-003   24022.488679999999        6.6361233592033386E-002   2.9283411800861359E-002  -3.2828699797391891E-002  0.16620360314846039     
   3.9810999296605587E-003   24022.488679999999        7.3215723037719727E-002   3.2767020165920258E-002  -3.2571896910667419E-002  0.18363834917545319     
   5.2481000311672688E-003   24022.488679999999        8.1240691244602203E-002   3.6804098635911942E-002  -3.1251963227987289E-002  0.20147234201431274     
   6.9182999432086945E-003   24022.488679999999        9.0681776404380798E-002   4.1515644639730453E-002  -2.8539592400193214E-002  0.21933002769947052     
   9.1201001778244972E-003   24022.488679999999       0.10182660818099976        4.7050271183252335E-002  -2.4047873914241791E-002  0.23672512173652649     
   1.2023000046610832E-002   24022.488679999999       0.11500049382448196        5.3587168455123901E-002  -1.7337001860141754E-002  0.25304305553436279     
   1.5848999843001366E-002   24022.488679999999       0.13054421544075012        6.1332534998655319E-002  -7.9352268949151039E-003  0.26751777529716492     
   2.0893000066280365E-002   24022.488679999999       0.14879317581653595        7.0519752800464630E-002   4.6329190954566002E-003  0.27923265099525452     
   2.7542000636458397E-002   24022.488679999999       0.16999609768390656        8.1382669508457184E-002   2.0773632451891899E-002  0.28709620237350464     
   3.6308001726865768E-002   24022.488679999999       0.19420890510082245        9.4118952751159668E-002   4.0725495666265488E-002  0.28985407948493958     
   4.7862999141216278E-002   24022.488679999999       0.22109170258045197       0.10880303382873535        6.4390853047370911E-002  0.28611859679222107     
   6.3096001744270325E-002   24022.488679999999       0.24963605403900146       0.12525370717048645        9.1127902269363403E-002  0.27446264028549194     
   8.3176001906394958E-002   24022.488679999999       0.27775931358337402       0.14280273020267487       0.11946451663970947       0.25362399220466614     
  0.10000000149011612        24022.488679999999       0.29456901550292969       0.15442928671836853       0.13801965117454529       0.23423777520656586     
  0.12500000000000000        24022.488679999999       0.31035509705543518       0.16726660728454590       0.15834660828113556       0.20493045449256897     
  0.15000000596046448        24022.488679999999       0.31724146008491516       0.17552390694618225       0.17156971991062164       0.17676126956939697     
  0.17499999701976776        24022.488679999999       0.31706711649894714       0.17987352609634399       0.17909036576747894       0.15069593489170074     
  0.20000000298023224        24022.488679999999       0.31130596995353699       0.18089134991168976       0.18202385306358337       0.12715356051921844     
  0.22499999403953552        24022.488679999999       0.30117294192314148       0.17908681929111481       0.18127310276031494       0.10626183450222015     
  0.25000000000000000        24022.488679999999       0.28768560290336609       0.17491787672042847       0.17758055031299591        8.7983362376689911E-002
  0.27500000596046448        24022.488679999999       0.27170363068580627       0.16879932582378387       0.17156492173671722        7.2185479104518890E-002
  0.30000001192092896        24022.488679999999       0.25395607948303223       0.16110804677009583       0.16374741494655609        5.8682005852460861E-002
  0.32499998807907104        24022.488679999999       0.23506143689155579       0.15218630433082581       0.15457084774971008        4.7259602695703506E-002
  0.34999999403953552        24022.488679999999       0.21554315090179443       0.14234425127506256       0.14441381394863129        3.7694901227951050E-002
  0.37500000000000000        24022.488679999999       0.19584172964096069       0.13186176121234894       0.13360124826431274        2.9765810817480087E-002
  0.40000000596046448        24022.488679999999       0.17632482945919037       0.12098989635705948       0.12241242825984955        2.3258928209543228E-002
  0.42500001192092896        24022.488679999999       0.15729574859142303       0.10995218157768250       0.11108718067407608        1.7974279820919037E-002
  0.44999998807907104        24022.488679999999       0.13900056481361389        9.8945789039134979E-002   9.9830634891986847E-002   1.3728156685829163E-002
  0.47499999403953552        24022.488679999999       0.12163442373275757        8.8142536580562592E-002   8.8817015290260315E-002   1.0354591533541679E-002
  0.50000000000000000        24022.488679999999       0.10534711182117462        7.7689923346042633E-002   7.8192621469497681E-002   7.7058542519807816E-003
  0.52499997615814209        24022.488679999999        9.0247966349124908E-002   6.7712113261222839E-002   6.8078264594078064E-002   5.6522386148571968E-003
  0.55000001192092896        24022.488679999999        7.6410323381423950E-002   5.8310925960540771E-002   5.8571305125951767E-002   4.0813493542373180E-003
  0.57499998807907104        24022.488679999999        6.3875593245029449E-002   4.9566831439733505E-002   4.9747336655855179E-002   2.8970399871468544E-003
  0.60000002384185791        24022.488679999999        5.2656967192888260E-002   4.1539963334798813E-002   4.1661724448204041E-002   2.0181313157081604E-003
  0.62500000000000000        24022.488679999999        4.2742859572172165E-002   3.4271210432052612E-002   3.4350920468568802E-002   1.3769923243671656E-003
  0.64999997615814209        24022.488679999999        3.4100096672773361E-002   2.7783285826444626E-002   2.7833776548504829E-002   9.1806397540494800E-004
  0.67500001192092896        24022.488679999999        2.6676941663026810E-002   2.2081930190324783E-002   2.2112749516963959E-002   5.9637869708240032E-004
  0.69999998807907104        24022.488679999999        2.0405894145369530E-002   1.7157111316919327E-002   1.7175149172544479E-002   3.7611898733302951E-004
  0.72500002384185791        24022.488679999999        1.5206394717097282E-002   1.2984339147806168E-002   1.2994399294257164E-002   2.2924876247998327E-004
  0.75000000000000000        24022.488679999999        1.0987387038767338E-002   9.5260534435510635E-003   9.5313582569360733E-003   1.3424039934761822E-004
  0.77499997615814209        24022.488679999999        7.6497821137309074E-003   6.7331013269722462E-003   6.7357239313423634E-003   7.4914758442901075E-005
  0.80000001192092896        24022.488679999999        5.0888471305370331E-003   4.5463270507752895E-003   4.5475368387997150E-003   3.9403996197506785E-005
  0.82499998807907104        24022.488679999999        3.1965402886271477E-003   2.8982788790017366E-003   2.8988104313611984E-003   1.9241795598645695E-005
  0.85000002384185791        24022.488679999999        1.8638116307556629E-003   1.7150610219687223E-003   1.7153106164187193E-003   8.5810688688070513E-006
  0.87500000000000000        24022.488679999999        9.8291342146694660E-004   9.1835716739296913E-004   9.1852026525884867E-004   3.5348348319530487E-006
  0.89999997615814209        24022.488679999999        4.4976503704674542E-004   4.2768544517457485E-004   4.2784344987012446E-004   1.6326666809618473E-006
  0.92500001192092896        24022.488679999999        1.6646395670250058E-004   1.6296996909659356E-004   1.6314048843923956E-004   1.3824326288158773E-006
  0.94999998807907104        24022.488679999999        4.4097960198996589E-005   4.7603636630810797E-005   4.7765006456756964E-005   1.9250235254730796E-006
  0.97500002384185791        24022.488679999999        6.1944592744112015E-006   1.2365660040813964E-005   1.2465877262002323E-005   2.7686082830769010E-006
   1.0000000000000000        24022.488679999999       -6.2186031755118165E-006   1.2361047083686572E-006   1.1950613725275616E-006   3.5883929285773775E-006
   9.9999997171806854E-010   30801.849719999998        3.1674804631620646E-003  -9.7817659843713045E-004  -1.2148311361670494E-003  -1.1390845756977797E-003
   1.3183000246996812E-009   30801.849719999998        3.3168564550578594E-003  -9.7806926351040602E-004  -1.2412355281412601E-003  -1.1636072304099798E-003
   1.7378000150003459E-009   30801.849719999998        3.4739857073873281E-003  -9.7554671810939908E-004  -1.2681462103500962E-003  -1.1884522391483188E-003
   2.2908999142146058E-009   30801.849719999998        3.6393776535987854E-003  -9.7035639919340611E-004  -1.2956588761880994E-003  -1.2135579017922282E-003
   3.0200000278313155E-009   30801.849719999998        3.8134709466248751E-003  -9.6222694264724851E-004  -1.3238724786788225E-003  -1.2388147879391909E-003
   3.9810998941902653E-009   30801.849719999998        3.9967675693333149E-003  -9.5086469082161784E-004  -1.3529165880754590E-003  -1.2640790082514286E-003
   5.2481001766579993E-009   30801.849719999998        4.1898125782608986E-003  -9.3595177168026567E-004  -1.3829503441229463E-003  -1.2891570804640651E-003
   6.9183001549788514E-009   30801.849719999998        4.3931645341217518E-003  -9.1714609880000353E-004  -1.4141632709652185E-003  -1.3137897476553917E-003
   9.1201002305751899E-009   30801.849719999998        4.6074334532022476E-003  -8.9407735504209995E-004  -1.4467862201854587E-003  -1.3376409187912941E-003
   1.2023000373062587E-008   30801.849719999998        4.8332796432077885E-003  -8.6634390754625201E-004  -1.4810968423262239E-003  -1.3602788094431162E-003
   1.5849000334355878E-008   30801.849719999998        5.0713107921183109E-003  -8.3352514775469899E-004  -1.5174112049862742E-003  -1.3811446260660887E-003
   2.0892999330612838E-008   30801.849719999998        5.3223161958158016E-003  -7.9514930257573724E-004  -1.5561267500743270E-003  -1.3995489571243525E-003
   2.7542000680114143E-008   30801.849719999998        5.5870357900857925E-003  -7.5072108302265406E-004  -1.5976966824382544E-003  -1.4146192697808146E-003
   3.6307998385609608E-008   30801.849719999998        5.8663254603743553E-003  -6.9969560718163848E-004  -1.6426651272922754E-003  -1.4252777909860015E-003
   4.7863000673942224E-008   30801.849719999998        6.1610070988535881E-003  -6.4150203252211213E-004  -1.6916545573621988E-003  -1.4301908668130636E-003
   6.3096003088958241E-008   30801.849719999998        6.4720418304204941E-003  -5.7550985366106033E-004  -1.7454068874940276E-003  -1.4277278678491712E-003
   8.3175997644957533E-008   30801.849719999998        6.8003912456333637E-003  -5.0105236005038023E-004  -1.8047746270895004E-003  -1.4159003039821982E-003
   1.0965000285523274E-007   30801.849719999998        7.1471673436462879E-003  -4.1739185689948499E-004  -1.8707627896219492E-003  -1.3922932557761669E-003
   1.4453999597208167E-007   30801.849719999998        7.5133587233722210E-003  -3.2378261676058173E-004  -1.9444952486082911E-003  -1.3540085637941957E-003
   1.9054999711443088E-007   30801.849719999998        7.9003907740116119E-003  -2.1932691743131727E-004  -2.0273439586162567E-003  -1.2975239660590887E-003
   2.5118998792095226E-007   30801.849719999998        8.3093279972672462E-003  -1.0317883425159380E-004  -2.1207877434790134E-003  -1.2186868116259575E-003
   3.3112999631157436E-007   30801.849719999998        8.7416414171457291E-003   2.5661036488600075E-005  -2.2265936713665724E-003  -1.1125024175271392E-003
   4.3651999703797628E-007   30801.849719999998        9.1988276690244675E-003   1.6825072816573083E-004  -2.3467643186450005E-003  -9.7305094823241234E-004
   5.7544002629583701E-007   30801.849719999998        9.6823927015066147E-003   3.2569764880463481E-004  -2.4835513904690742E-003  -7.9337158240377903E-004
   7.5857997217099182E-007   30801.849719999998        1.0194091126322746E-002   4.9923936603590846E-004  -2.6395462919026613E-003  -5.6522426893934608E-004
   9.9999999747524271E-007   30801.849719999998        1.0735712945461273E-002   6.9017859641462564E-004  -2.8176491614431143E-003  -2.7898646658286452E-004
   1.3182999509808724E-006   30801.849719999998        1.1309315450489521E-002   8.9996599126607180E-004  -3.0211657285690308E-003   7.6652155257761478E-005
   1.7377999483869644E-006   30801.849719999998        1.1916809715330601E-002   1.1300526093691587E-003  -3.2536853104829788E-003   5.1463965792208910E-004
   2.2909000563231530E-006   30801.849719999998        1.2560753151774406E-002   1.3821878237649798E-003  -3.5193930380046368E-003   1.0503188241273165E-003
   3.0199998946045525E-006   30801.849719999998        1.3243523426353931E-002   1.6581136733293533E-003  -3.8227764889597893E-003   1.7010953743010759E-003
   3.9810997805034276E-006   30801.849719999998        1.3967866078019142E-002   1.9597730133682489E-003  -4.1688391938805580E-003   2.4870720226317644E-003
   5.2481000238913111E-006   30801.849719999998        1.4736837707459927E-002   2.2892954293638468E-003  -4.5630880631506443E-003   3.4313036594539881E-003
   6.9183001869532745E-006   30801.849719999998        1.5553727746009827E-002   2.6489666197448969E-003  -5.0114733166992664E-003   4.5599564909934998E-003
   9.1201000032015145E-006   30801.849719999998        1.6422249376773834E-002   3.0413081403821707E-003  -5.5204438976943493E-003   5.9027676470577717E-003
   1.2022999726468697E-005   30801.849719999998        1.7346587032079697E-002   3.4691037144511938E-003  -6.0969167388975620E-003   7.4933725409209728E-003
   1.5849000192247331E-005   30801.849719999998        1.8331049010157585E-002   3.9352281019091606E-003  -6.7479312419891357E-003   9.3687633052468300E-003
   2.0892999600619078E-005   30801.849719999998        1.9381096586585045E-002   4.4431276619434357E-003  -7.4811563827097416E-003   1.1571231298148632E-002
   2.7542000680114143E-005   30801.849719999998        2.0502526313066483E-002   4.9964226782321930E-003  -8.3041349425911903E-003   1.4146816916763783E-002
   3.6307999835116789E-005   30801.849719999998        2.1702276542782784E-002   5.5992864072322845E-003  -9.2245368286967278E-003   1.7146764323115349E-002
   4.7862999053904787E-005   30801.849719999998        2.2987963631749153E-002   6.2561943195760250E-003  -1.0249403305351734E-002   2.0625969395041466E-002
   6.3095998484641314E-005   30801.849719999998        2.4368844926357269E-002   6.9723799824714661E-003  -1.1385334655642509E-002   2.4644615128636360E-002
   8.3175997133366764E-005   30801.849719999998        2.5855502113699913E-002   7.7536394819617271E-003  -1.2637531384825706E-002   2.9266225174069405E-002
   1.0964999819407240E-004   30801.849719999998        2.7460847049951553E-002   8.6068073287606239E-003  -1.4009711332619190E-002   3.4558981657028198E-002
   1.4453999756369740E-004   30801.849719999998        2.9199309647083282E-002   9.5392605289816856E-003  -1.5502230264246464E-002   4.0590584278106689E-002
   1.9054999575018883E-004   30801.849719999998        3.1090043485164642E-002   1.0560550726950169E-002  -1.7113320529460907E-002   4.7435924410820007E-002
   2.5119000929407775E-004   30801.849719999998        3.3153809607028961E-002   1.1680630035698414E-002  -1.8834548071026802E-002   5.5161811411380768E-002
   3.3112999517470598E-004   30801.849719999998        3.5417579114437103E-002   1.2912209145724773E-002  -2.0652396604418755E-002   6.3837669789791107E-002
   4.3652000022120774E-004   30801.849719999998        3.7913855165243149E-002   1.4270251616835594E-002  -2.2544737905263901E-002   7.3526032269001007E-002
   5.7544000446796417E-004   30801.849719999998        4.0681902319192886E-002   1.5772461891174316E-002  -2.4478349834680557E-002   8.4277577698230743E-002
   7.5857999036088586E-004   30801.849719999998        4.3770845979452133E-002   1.7440790310502052E-002  -2.6406990364193916E-002   9.6131488680839539E-002
   1.0000000474974513E-003   30801.849719999998        4.7240678220987320E-002   1.9301773980259895E-002  -2.8267027810215950E-002  0.10910473018884659     
   1.3183000264689326E-003   30801.849719999998        5.1166344434022903E-002   2.1388564258813858E-002  -2.9974047094583511E-002  0.12319017946720123     
   1.7377999611198902E-003   30801.849719999998        5.5638145655393600E-002   2.3741023615002632E-002  -3.1416781246662140E-002  0.13833793997764587     
   2.2909000981599092E-003   30801.849719999998        6.0771156102418900E-002   2.6410706341266632E-002  -3.2453600317239761E-002  0.15446481108665466     
   3.0199999455362558E-003   30801.849719999998        6.6703617572784424E-002   2.9460204765200615E-002  -3.2904230058193207E-002  0.17142237722873688     
   3.9810999296605587E-003   30801.849719999998        7.3605552315711975E-002   3.2968219369649887E-002  -3.2544635236263275E-002  0.18899747729301453     
   5.2481000311672688E-003   30801.849719999998        8.1683106720447540E-002   3.7032920867204666E-002  -3.1100464984774590E-002  0.20689623057842255     
   6.9182999432086945E-003   30801.849719999998        9.1181106865406036E-002   4.1775271296501160E-002  -2.8242673724889755E-002  0.22472637891769409     
   9.1201001778244972E-003   30801.849719999998       0.10238543152809143        4.7343518584966660E-002  -2.3586349561810493E-002  0.24198496341705322     
   1.2023000046610832E-002   30801.849719999998       0.11561823636293411        5.3915910422801971E-002  -1.6696156933903694E-002  0.25804162025451660     
   1.5848999843001366E-002   30801.849719999998       0.13121505081653595        6.1696793884038925E-002  -7.1082236245274544E-003  0.27211725711822510     
   2.0893000066280365E-002   30801.849719999998       0.14950324594974518        7.0916369557380676E-002   5.6408955715596676E-003  0.28328678011894226     
   2.7542000636458397E-002   30801.849719999998       0.17071969807147980        8.1803329288959503E-002   2.1940229460597038E-002  0.29045829176902771     
   3.6308001726865768E-002   30801.849719999998       0.19490396976470947        9.4547480344772339E-002   4.2005762457847595E-002  0.29238876700401306     
   4.7862999141216278E-002   30801.849719999998       0.22169496119022369       0.10921199619770050        6.5712280571460724E-002  0.28771942853927612     
   6.3096001744270325E-002   30801.849719999998       0.25005924701690674       0.12560053169727325        9.2387832701206207E-002  0.27507516741752625     
   8.3176001906394958E-002   30801.849719999998       0.27788934111595154       0.14302659034729004       0.12053251266479492       0.25327482819557190     
  0.10000000149011612        30801.849719999998       0.29443213343620300       0.15452814102172852       0.13887818157672882       0.23331595957279205     
  0.12500000000000000        30801.849719999998       0.30981904268264771       0.16716115176677704       0.15886424481868744       0.20345157384872437     
  0.15000000596046448        30801.849719999998       0.31632876396179199       0.17520810663700104       0.17174735665321350       0.17498350143432617     
  0.17499999701976776        30801.849719999998       0.31581741571426392       0.17935390770435333       0.17895096540451050       0.14880016446113586     
  0.20000000298023224        30801.849719999998       0.30976808071136475       0.18018294870853424       0.18160144984722137       0.12526406347751617     
  0.22499999403953552        30801.849719999998       0.29939985275268555       0.17821031808853149       0.18060678243637085       0.10446108877658844     
  0.25000000000000000        30801.849719999998       0.28573110699653625       0.17389754951000214       0.17671105265617371        8.6322784423828125E-002
  0.27500000596046448        30801.849719999998       0.26962012052536011       0.16766150295734406       0.17053250968456268        7.0693612098693848E-002
  0.30000001192092896        30801.849719999998       0.25179293751716614       0.15987981855869293       0.16259068250656128        5.7370793074369431E-002
  0.32499998807907104        30801.849719999998       0.23286418616771698       0.15089465677738190       0.15332593023777008        4.6129208058118820E-002
  0.34999999403953552        30801.849719999998       0.21335260570049286       0.14101526141166687       0.14311394095420837        3.6737438291311264E-002
  0.37500000000000000        30801.849719999998       0.19369372725486755       0.13052001595497131       0.13227644562721252        2.8968205675482750E-002
  0.40000000596046448        30801.849719999998       0.17425006628036499       0.11965803802013397       0.12108940631151199        2.2605106234550476E-002
  0.42500001192092896        30801.849719999998       0.15531967580318451       0.10865059494972229       0.10978926718235016        1.7446788027882576E-002
  0.44999998807907104        30801.849719999998       0.13714358210563660        9.7692340612411499E-002   9.8577775061130524E-002   1.3309356756508350E-002
  0.47499999403953552        30801.849719999998       0.11991203576326370        8.6952410638332367E-002   8.7625809013843536E-002   1.0027496144175529E-002
  0.50000000000000000        30801.849719999998       0.10377021133899689        7.6575547456741333E-002   7.7076420187950134E-002   7.4546914547681808E-003
  0.52499997615814209        30801.849719999998        8.8823132216930389E-002   6.6683143377304077E-002   6.7047283053398132E-002   5.4627931676805019E-003
  0.55000001192092896        30801.849719999998        7.5140215456485748E-002   5.7374261319637299E-002   5.7632766664028168E-002   3.9411336183547974E-003
  0.57499998807907104        30801.849719999998        6.2759362161159515E-002   4.8726726323366165E-002   4.8905648291110992E-002   2.7953430544584990E-003
  0.60000002384185791        30801.849719999998        5.1690638065338135E-002   4.0798153728246689E-002   4.0918663144111633E-002   1.9459686009213328E-003
  0.62500000000000000        30801.849719999998        4.1919790208339691E-002   3.3627081662416458E-002   3.3705867826938629E-002   1.3269940391182899E-003
  0.64999997615814209        30801.849719999998        3.3411432057619095E-002   2.7234112843871117E-002   2.7283947914838791E-002   8.8431948097422719E-004
  0.67500001192092896        30801.849719999998        2.6112027466297150E-002   2.1623088046908379E-002   2.1653469651937485E-002   5.7425774866715074E-004
  0.69999998807907104        30801.849719999998        1.9952744245529175E-002   1.6782373189926147E-002   1.6800133511424065E-002   3.6208395613357425E-004
  0.72500002384185791        30801.849719999998        1.4852118678390980E-002   1.2686164118349552E-002   1.2696058489382267E-002   2.2066876408644021E-004
  0.75000000000000000        30801.849719999998        1.0718607343733311E-002   9.2959022149443626E-003   9.3011148273944855E-003   1.2921630695927888E-004
  0.77499997615814209        30801.849719999998        7.4530444107949734E-003   6.5617682412266731E-003   6.5643428824841976E-003   7.2120223194360733E-005
  0.80000001192092896        30801.849719999998        4.9510044045746326E-003   4.4242800213396549E-003   4.4254674576222897E-003   3.7946269003441557E-005
  0.82499998807907104        30801.849719999998        3.1051137484610081E-003   2.8160058427602053E-003   2.8165271505713463E-003   1.8544104023021646E-005
  0.85000002384185791        30801.849719999998        1.8073221435770392E-003   1.6634112689644098E-003   1.6636559739708900E-003   8.2867127275676467E-006
  0.87500000000000000        30801.849719999998        9.5117941964417696E-004   8.8887882884591818E-004   8.8903814321383834E-004   3.4321390103286831E-006
  0.89999997615814209        30801.849719999998        4.3416055268608034E-004   4.1294420952908695E-004   4.1309712105430663E-004   1.5990605106708244E-006
  0.92500001192092896        30801.849719999998        1.6012754349503666E-004   1.5684071695432067E-004   1.5700362564530224E-004   1.3453919791572844E-006
  0.94999998807907104        30801.849719999998        4.2078965634573251E-005   4.5517281250795349E-005   4.5668144593946636E-005   1.8373759758105734E-006
  0.97500002384185791        30801.849719999998        5.5109585446189158E-006   1.1480838111310732E-005   1.1568102308956441E-005   2.5956996978493407E-006
   1.0000000000000000        30801.849719999998       -6.6767029238690156E-006   4.6240177198342280E-007   4.0751771734903741E-007   3.3048336263163947E-006
   9.9999997171806854E-010   39494.407030000002        3.1731426715850830E-003  -9.7796705085784197E-004  -1.2154405703768134E-003  -1.1699568713083863E-003
   1.3183000246996812E-009   39494.407030000002        3.3228176180273294E-003  -9.7775738686323166E-004  -1.2419099221006036E-003  -1.1949597392231226E-003
   1.7378000150003459E-009   39494.407030000002        3.4802628215402365E-003  -9.7512238426133990E-004  -1.2689022114500403E-003  -1.2202432844787836E-003
   2.2908999142146058E-009   39494.407030000002        3.6459893453866243E-003  -9.6980860689654946E-004  -1.2965169735252857E-003  -1.2457320699468255E-003
   3.0200000278313155E-009   39494.407030000002        3.8204365409910679E-003  -9.6154375933110714E-004  -1.3248575851321220E-003  -1.2712995521724224E-003
   3.9810998941902653E-009   39494.407030000002        4.0041082538664341E-003  -9.5003342721611261E-004  -1.3540586223825812E-003  -1.2967810034751892E-003
   5.2481001766579993E-009   39494.407030000002        4.1975495405495167E-003  -9.3495857436209917E-004  -1.3842855114489794E-003  -1.3219575630500913E-003
   6.9183001549788514E-009   39494.407030000002        4.4013219885528088E-003  -9.1597612481564283E-004  -1.4157349942252040E-003  -1.3465391239151359E-003
   9.1201002305751899E-009   39494.407030000002        4.6160360798239708E-003  -8.9271448086947203E-004  -1.4486461877822876E-003  -1.3701526913791895E-003
   1.2023000373062587E-008   39494.407030000002        4.8423539847135544E-003  -8.6477084551006556E-004  -1.4833065215498209E-003  -1.3923214282840490E-003
   1.5849000334355878E-008   39494.407030000002        5.0808857195079327E-003  -8.3172332961112261E-004  -1.5200432389974594E-003  -1.4124336885288358E-003
   2.0892999330612838E-008   39494.407030000002        5.3324215114116669E-003  -7.9309853026643395E-004  -1.5592670533806086E-003  -1.4297361485660076E-003
   2.7542000680114143E-008   39494.407030000002        5.5977036245167255E-003  -7.4839970329776406E-004  -1.6014459542930126E-003  -1.4432813040912151E-003
   3.6307998385609608E-008   39494.407030000002        5.8775907382369041E-003  -6.9708027876913548E-004  -1.6471416456624866E-003  -1.4519019750878215E-003
   4.7863000673942224E-008   39494.407030000002        6.1729070730507374E-003  -6.3856755150482059E-004  -1.6969962744042277E-003  -1.4541604323312640E-003
   6.3096003088958241E-008   39494.407030000002        6.4846151508390903E-003  -5.7222903706133366E-004  -1.7517739906907082E-003  -1.4483028789982200E-003
   8.3175997644957533E-008   39494.407030000002        6.8136807531118393E-003  -4.9739587120711803E-004  -1.8123527988791466E-003  -1.4321978669613600E-003
   1.0965000285523274E-007   39494.407030000002        7.1612177416682243E-003  -4.1332814726047218E-004  -1.8797666998580098E-003  -1.4032630715519190E-003
   1.4453999597208167E-007   39494.407030000002        7.5282189063727856E-003  -3.1927763484418392E-004  -1.9551711156964302E-003  -1.3584092957898974E-003
   1.9054999711443088E-007   39494.407030000002        7.9161133617162704E-003  -2.1434370137285441E-004  -2.0399754866957664E-003  -1.2938871514052153E-003
   2.5118998792095226E-007   39494.407030000002        8.3259698003530502E-003  -9.7677686426322907E-005  -2.1356972865760326E-003  -1.2052920646965504E-003
   3.3112999631157436E-007   39494.407030000002        8.7592629715800285E-003   3.1723167921882123E-005  -2.2441479377448559E-003  -1.0873342398554087E-003
   4.3651999703797628E-007   39494.407030000002        9.2174969613552094E-003   1.7492048209533095E-004  -2.3673791438341141E-003  -9.3375786673277617E-004
   5.7544002629583701E-007   39494.407030000002        9.7021805122494698E-003   3.3302546944469213E-004  -2.5076947640627623E-003  -7.3722528759390116E-004
   7.5857997217099182E-007   39494.407030000002        1.0215075686573982E-002   5.0728005589917302E-004  -2.6677434798330069E-003  -4.8906559823080897E-004
   9.9999999747524271E-007   39494.407030000002        1.0757981799542904E-002   6.9899181835353374E-004  -2.8504854999482632E-003  -1.7917581135407090E-004
   1.3182999509808724E-006   39494.407030000002        1.1332963593304157E-002   9.0961670503020287E-004  -3.0592917464673519E-003   2.0429711730685085E-004
   1.7377999483869644E-006   39494.407030000002        1.1941941455006599E-002   1.1406114790588617E-003  -3.2978162635117769E-003   6.7488854983821511E-004
   2.2909000563231530E-006   39494.407030000002        1.2587483972311020E-002   1.3937324983999133E-003  -3.5703142639249563E-003   1.2486148625612259E-003
   3.0199998946045525E-006   39494.407030000002        1.3271983712911606E-002   1.6707291360944510E-003  -3.8813399150967598E-003   1.9435994327068329E-003
   3.9810997805034276E-006   39494.407030000002        1.3998201116919518E-002   1.9735528621822596E-003  -4.2359628714621067E-003   2.7807324659079313E-003
   5.2481000238913111E-006   39494.407030000002        1.4769210480153561E-002   2.3043430410325527E-003  -4.6397512778639793E-003   3.7839233409613371E-003
   6.9183001869532745E-006   39494.407030000002        1.5588324517011642E-002   2.6653965469449759E-003  -5.0987084396183491E-003   4.9802446737885475E-003
   9.1201000032015145E-006   39494.407030000002        1.6459280624985695E-002   3.0592479743063450E-003  -5.6193242780864239E-003   6.4003965817391872E-003
   1.2022999726468697E-005   39494.407030000002        1.7386296764016151E-002   3.4886964131146669E-003  -6.2085404060781002E-003   8.0790240317583084E-003
   1.5849000192247331E-005   39494.407030000002        1.8373712897300720E-002   3.9566331543028355E-003  -6.8733924999833107E-003   1.0054115206003189E-002
   2.0892999600619078E-005   39494.407030000002        1.9427040591835976E-002   4.4665266759693623E-003  -7.6215225271880627E-003   1.2369021773338318E-002
   2.7542000680114143E-005   39494.407030000002        2.0552122965455055E-002   5.0220200791954994E-003  -8.4604006260633469E-003   1.5070778317749500E-002
   3.6307999835116789E-005   39494.407030000002        2.1755965426564217E-002   5.6273164227604866E-003  -9.3975802883505821E-003   1.8211603164672852E-002
   4.7862999053904787E-005   39494.407030000002        2.3046256974339485E-002   6.2869247049093246E-003  -1.0439919307827950E-002   2.1847218275070190E-002
   6.3095998484641314E-005   39494.407030000002        2.4432349950075150E-002   7.0061194710433483E-003  -1.1593760922551155E-002   2.6038534939289093E-002
   8.3175997133366764E-005   39494.407030000002        2.5924928486347198E-002   7.7907438389956951E-003  -1.2863961979746819E-002   3.0849551782011986E-002
   1.0964999819407240E-004   39494.407030000002        2.7537038549780846E-002   8.6476914584636688E-003  -1.4253794215619564E-002   3.6348685622215271E-002
   1.4453999756369740E-004   39494.407030000002        2.9283259063959122E-002   9.5844073221087456E-003  -1.5763033181428909E-002   4.2603392153978348E-002
   1.9054999575018883E-004   39494.407030000002        3.1182931736111641E-002   1.0610524564981461E-002  -1.7389209941029549E-002   4.9688052386045456E-002
   2.5119000929407775E-004   39494.407030000002        3.3257026225328445E-002   1.1736094020307064E-002  -1.9123015925288200E-002   5.7668115943670273E-002
   3.3112999517470598E-004   39494.407030000002        3.5532765090465546E-002   1.2973940931260586E-002  -2.0949898287653923E-002   6.6611140966415405E-002
   4.3652000022120774E-004   39494.407030000002        3.8042947649955750E-002   1.4339165762066841E-002  -2.2846505045890808E-002   7.6576896011829376E-002
   5.7544000446796417E-004   39494.407030000002        4.0827162563800812E-002   1.5849631279706955E-002  -2.4778196588158607E-002   8.7612278759479523E-002
   7.5857999036088586E-004   39494.407030000002        4.3934922665357590E-002   1.7527477815747261E-002  -2.6697136461734772E-002   9.9751636385917664E-002
   1.0000000474974513E-003   39494.407030000002        4.7426618635654449E-002   1.9399452954530716E-002  -2.8537914156913757E-002  0.11300580203533173     
   1.3183000264689326E-003   39494.407030000002        5.1377642899751663E-002   2.1498948335647583E-002  -3.0214201658964157E-002  0.12736022472381592     
   1.7377999611198902E-003   39494.407030000002        5.5878732353448868E-002   2.3866085335612297E-002  -3.1612757593393326E-002  0.14275594055652618     
   2.2909000981599092E-003   39494.407030000002        6.1045385897159576E-002   2.6552697643637657E-002  -3.2589983195066452E-002  0.15909947454929352     
   3.0199999455362558E-003   39494.407030000002        6.7016154527664185E-002   2.9621645808219910E-002  -3.2963827252388000E-002  0.17623044550418854     
   3.9810999296605587E-003   39494.407030000002        7.3961190879344940E-002   3.3151861280202866E-002  -3.2508861273527145E-002  0.19392247498035431     
   5.2481000311672688E-003   39494.407030000002        8.2086421549320221E-002   3.7241652607917786E-002  -3.0950032174587250E-002  0.21186740696430206     
   6.9182999432086945E-003   39494.407030000002        9.1635920107364655E-002   4.2011942714452744E-002  -2.7958685532212257E-002  0.22965811192989349     
   9.1201001778244972E-003   39494.407030000002       0.10289393365383148        4.7610610723495483E-002  -2.3151915520429611E-002  0.24677683413028717     
   1.2023000046610832E-002   39494.407030000002       0.11617969721555710        5.4215028882026672E-002  -1.6098646447062492E-002  0.26257950067520142     
   1.5848999843001366E-002   39494.407030000002       0.13182391226291656        6.2027830630540848E-002  -6.3423682004213333E-003  0.27627596259117126     
   2.0893000066280365E-002   39494.407030000002       0.15014658868312836        7.1276277303695679E-002   6.5692691132426262E-003  0.28693461418151855     
   2.7542000636458397E-002   39494.407030000002       0.17137381434440613        8.2184344530105591E-002   2.3009600117802620E-002  0.29346439242362976     
   3.6308001726865768E-002   39494.407030000002       0.19553029537200928        9.4934672117233276E-002   4.3174117803573608E-002  0.29463413357734680     
   4.7862999141216278E-002   39494.407030000002       0.22223573923110962       0.10958018898963928        6.6912814974784851E-002  0.28911283612251282     
   6.3096001744270325E-002   39494.407030000002       0.25043424963951111       0.12591089308261871        9.3526862561702728E-002  0.27557384967803955     
   8.3176001906394958E-002   39494.407030000002       0.27799627184867859       0.14322385191917419       0.12149193137884140       0.25291025638580322     
  0.10000000149011612        39494.407030000002       0.29429596662521362       0.15461106598377228       0.13964456319808960       0.23244175314903259     
  0.12500000000000000        39494.407030000002       0.30932044982910156       0.16705794632434845       0.15931901335716248       0.20208710432052612     
  0.15000000596046448        39494.407030000002       0.31548935174942017       0.17491400241851807       0.17189319431781769       0.17336134612560272     
  0.17499999701976776        39494.407030000002       0.31467399001121521       0.17887537181377411       0.17880997061729431       0.14708189666271210     
  0.20000000298023224        39494.407030000002       0.30836549401283264       0.17953407764434814       0.18120536208152771       0.12355978041887283     
  0.22499999403953552        39494.407030000002       0.29778656363487244       0.17741021513938904       0.17999161779880524       0.10284307599067688     
  0.25000000000000000        39494.407030000002       0.28395611047744751       0.17296850681304932       0.17591400444507599        8.4835521876811981E-002
  0.27500000596046448        39494.407030000002       0.26773092150688171       0.16662751138210297       0.16959023475646973        6.9361202418804169E-002
  0.30000001192092896        39494.407030000002       0.24983428418636322       0.15876556932926178       0.16153813898563385        5.6202668696641922E-002
  0.32499998807907104        39494.407030000002       0.23087710142135620       0.14972458779811859       0.15219579637050629        4.5124471187591553E-002
  0.34999999403953552        39494.407030000002       0.21137386560440063       0.13981294631958008       0.14193616807460785        3.5888206213712692E-002
  0.37500000000000000        39494.407030000002       0.19175551831722260       0.12930764257907867       0.13107804954051971        2.8262158855795860E-002
  0.40000000596046448        39494.407030000002       0.17237983644008636       0.11845598369836807       0.11989434808492661        2.2027408704161644E-002
  0.42500001192092896        39494.407030000002       0.15354017913341522       0.10747715085744858       0.10861842334270477        1.6981527209281921E-002
  0.44999998807907104        39494.407030000002       0.13547293841838837        9.6563480794429779E-002   9.7448937594890594E-002   1.2940575368702412E-002
  0.47499999403953552        39494.407030000002       0.11836393922567368        8.5881680250167847E-002   8.6553744971752167E-002   9.7399195656180382E-003
  0.50000000000000000        39494.407030000002       0.10235418379306793        7.5573980808258057E-002   7.6072953641414642E-002   7.2342022322118282E-003
  0.52499997615814209        39494.407030000002        8.7544843554496765E-002   6.5759249031543732E-002   6.6121414303779602E-002   5.2967169322073460E-003
  0.55000001192092896        39494.407030000002        7.4001811444759369E-002   5.6534081697463989E-002   5.6790791451931000E-002   3.8183771539479494E-003
  0.57499998807907104        39494.407030000002        6.1759803444147110E-002   4.7973908483982086E-002   4.8151336610317230E-002   2.7064180467277765E-003
  0.60000002384185791        39494.407030000002        5.0826139748096466E-002   4.0134083479642868E-002   4.0253430604934692E-002   1.8829394830390811E-003
  0.62500000000000000        39494.407030000002        4.1184175759553909E-002   3.3051054924726486E-002   3.3128980547189713E-002   1.2833678629249334E-003
  0.64999997615814209        39494.407030000002        3.2796550542116165E-002   2.6743510738015175E-002   2.6792744174599648E-002   8.5490121273323894E-004
  0.67500001192092896        39494.407030000002        2.5608159601688385E-002   2.1213628351688385E-002   2.1243609488010406E-002   5.5498653091490269E-004
  0.69999998807907104        39494.407030000002        1.9549001008272171E-002   1.6448343172669411E-002   1.6465850174427032E-002   3.4986331593245268E-004
  0.72500002384185791        39494.407030000002        1.4536825940012932E-002   1.2420692481100559E-002   1.2430435977876186E-002   2.1320019732229412E-004
  0.75000000000000000        39494.407030000002        1.0479691438376904E-002   9.0912487357854843E-003   9.0963765978813171E-003   1.2484319449868053E-004
  0.77499997615814209        39494.407030000002        7.2783916257321835E-003   6.4096194691956043E-003   6.4121503382921219E-003   6.9687062932644039E-005
  0.80000001192092896        39494.407030000002        4.8288069665431976E-003   4.3160552158951759E-003   4.3172212317585945E-003   3.6676028685178608E-005
  0.82499998807907104        39494.407030000002        3.0241890344768763E-003   2.7431650087237358E-003   2.7436770033091307E-003   1.7934942661668174E-005
  0.85000002384185791        39494.407030000002        1.7574073281139135E-003   1.6177628422155976E-003   1.6180032398551702E-003   8.0281797636416741E-006
  0.87500000000000000        39494.407030000002        9.2319393297657371E-004   8.6287711746990681E-004   8.6303293937817216E-004   3.3398416690033628E-006
  0.89999997615814209        39494.407030000002        4.2043082066811621E-004   3.9997056592255831E-004   4.0011884993873537E-004   1.5661620409446186E-006
  0.92500001192092896        39494.407030000002        1.5456763503607363E-004   1.5145957877393812E-004   1.5161569172050804E-004   1.3088700825392152E-006
  0.94999998807907104        39494.407030000002        4.0313738281838596E-005   4.3689513404387981E-005   4.3831074435729533E-005   1.7567737131685135E-006
  0.97500002384185791        39494.407030000002        4.9182372094946913E-006   1.0707874025683850E-005   1.0783796824398451E-005   2.4421303805866046E-006
   1.0000000000000000        39494.407030000002       -7.0637079261359759E-006  -2.0461527583393035E-007  -2.7141825853504997E-007   3.0582082217733841E-006
   9.9999997171806854E-010   50640.081729999998        3.1787294428795576E-003  -9.7775657195597887E-004  -1.2160525657236576E-003  -1.2008439516648650E-003
   1.3183000246996812E-009   50640.081729999998        3.3286991529166698E-003  -9.7744574304670095E-004  -1.2425913009792566E-003  -1.2263057287782431E-003
   1.7378000150003459E-009   50640.081729999998        3.4864563494920731E-003  -9.7469950560480356E-004  -1.2696704361587763E-003  -1.2520015006884933E-003
   2.2908999142146058E-009   50640.081729999998        3.6525130271911621E-003  -9.6926366677507758E-004  -1.2973934644833207E-003  -1.2778412783518434E-003
   3.0200000278313155E-009   50640.081729999998        3.8273094687610865E-003  -9.6086511621251702E-004  -1.3258685357868671E-003  -1.3036803575232625E-003
   3.9810998941902653E-009   50640.081729999998        4.0113506838679314E-003  -9.4920839183032513E-004  -1.3552352320402861E-003  -1.3293316587805748E-003
   5.2481001766579993E-009   50640.081729999998        4.2051840573549271E-003  -9.3397352611646056E-004  -1.3856654986739159E-003  -1.3545496622100472E-003
   6.9183001549788514E-009   50640.081729999998        4.4093709439039230E-003  -9.1481633717194200E-004  -1.4173635281622410E-003  -1.3790117809548974E-003
   9.1201002305751899E-009   50640.081729999998        4.6245246194303036E-003  -8.9136412134394050E-004  -1.4505768194794655E-003  -1.4023056719452143E-003
   1.2023000373062587E-008   50640.081729999998        4.8513086512684822E-003  -8.6321280105039477E-004  -1.4856031630188227E-003  -1.4239079318940639E-003
   1.5849000334355878E-008   50640.081729999998        5.0903339870274067E-003  -8.2993920659646392E-004  -1.5227809781208634E-003  -1.4431511517614126E-003
   2.0892999330612838E-008   50640.081729999998        5.3423931822180748E-003  -7.9106842167675495E-004  -1.5625347150489688E-003  -1.4592156512662768E-003
   2.7542000680114143E-008   50640.081729999998        5.6082312949001789E-003  -7.4610224692150950E-004  -1.6053477302193642E-003  -1.4710754621773958E-003
   3.6307998385609608E-008   50640.081729999998        5.8887079358100891E-003  -6.9449224974960089E-004  -1.6517990734428167E-003  -1.4774707378819585E-003
   4.7863000673942224E-008   50640.081729999998        6.1846501193940639E-003  -6.3566421158611774E-004  -1.7025512643158436E-003  -1.4768552500754595E-003
   6.3096003088958241E-008   50640.081729999998        6.4970231615006924E-003  -5.6898349430412054E-004  -1.7583911539986730E-003  -1.4673480764031410E-003
   8.3175997644957533E-008   50640.081729999998        6.8267951719462872E-003  -4.9377925461158156E-004  -1.8202227074652910E-003  -1.4466699212789536E-003
   1.0965000285523274E-007   50640.081729999998        7.1750842034816742E-003  -4.0930908289737999E-004  -1.8891093786805868E-003  -1.4120655832812190E-003
   1.4453999597208167E-007   50640.081729999998        7.5428844429552555E-003  -3.1482262420468032E-004  -1.9662382546812296E-003  -1.3602495891973376E-003
   1.9054999711443088E-007   50640.081729999998        7.9316310584545135E-003  -2.0941614639014006E-004  -2.0530563779175282E-003  -1.2872390216216445E-003
   2.5118998792095226E-007   50640.081729999998        8.3423955366015434E-003  -9.2238369688857347E-005  -2.1511204540729523E-003  -1.1883709812536836E-003
   3.3112999631157436E-007   50640.081729999998        8.7766563519835472E-003   3.7716778024332598E-005  -2.2622870746999979E-003  -1.0580535745248199E-003
   4.3651999703797628E-007   50640.081729999998        9.2359231784939766E-003   1.8151449330616742E-004  -2.3886566050350666E-003  -8.8968838099390268E-004
   5.7544002629583701E-007   50640.081729999998        9.7217122092843056E-003   3.4026976209133863E-004  -2.5325850583612919E-003  -6.7555322311818600E-004
   7.5857997217099182E-007   50640.081729999998        1.0235791094601154E-002   5.1522889407351613E-004  -2.6967781595885754E-003  -4.0653941687196493E-004
   9.9999999747524271E-007   50640.081729999998        1.0779965668916702E-002   7.0770399179309607E-004  -2.8842561878263950E-003  -7.2056413046084344E-005
   1.3182999509808724E-006   50640.081729999998        1.1356309056282043E-002   9.1915659140795469E-004  -3.0984545592218637E-003   3.4029819653369486E-004
   1.7377999483869644E-006   50640.081729999998        1.1966753751039505E-002   1.1510489275678992E-003  -3.3430906478315592E-003   8.4465247346088290E-004
   2.2909000563231530E-006   50640.081729999998        1.2613877654075623E-002   1.4051444595679641E-003  -3.6224888172000647E-003   1.4577017864212394E-003
   3.0199998946045525E-006   50640.081729999998        1.3300087302923203E-002   1.6831995453685522E-003  -3.9412677288055420E-003   2.1982893813401461E-003
   3.9810997805034276E-006   50640.081729999998        1.4028158038854599E-002   1.9871743861585855E-003  -4.3045608326792717E-003   3.0880952253937721E-003
   5.2481000238913111E-006   50640.081729999998        1.4801183715462685E-002   2.3192181251943111E-003  -4.7179940156638622E-003   4.1518802754580975E-003
   6.9183001869532745E-006   50640.081729999998        1.5622497536242008E-002   2.6816385798156261E-003  -5.1876204088330269E-003   5.4176193661987782E-003
   9.1201000032015145E-006   50640.081729999998        1.6495862975716591E-002   3.0769836157560349E-003  -5.7199662551283836E-003   6.9169667549431324E-003
   1.2022999726468697E-005   50640.081729999998        1.7425529658794403E-002   3.5080669913440943E-003  -6.3219931907951832E-003   8.6855618283152580E-003
   1.5849000192247331E-005   50640.081729999998        1.8415872007608414E-002   3.9777974598109722E-003  -7.0007257163524628E-003   1.0762370191514492E-002
   2.0892999600619078E-005   50640.081729999998        1.9472446292638779E-002   4.4896635226905346E-003  -7.7637718059122562E-003   1.3191774487495422E-002
   2.7542000680114143E-005   50640.081729999998        2.0601147785782814E-002   5.0473329611122608E-003  -8.6185215041041374E-003   1.6021769493818283E-002
   3.6307999835116789E-005   50640.081729999998        2.1809043362736702E-002   5.6550367735326290E-003  -9.5724025741219521E-003   1.9305502995848656E-002
   4.7862999053904787E-005   50640.081729999998        2.3103900253772736E-002   6.3173184171319008E-003  -1.0632077232003212E-002   2.3099474608898163E-002
   6.3095998484641314E-005   50640.081729999998        2.4495154619216919E-002   7.0394924841821194E-003  -1.1803626082837582E-002   2.7465246617794037E-002
   8.3175997133366764E-005   50640.081729999998        2.5993604212999344E-002   7.8274495899677277E-003  -1.3091549277305603E-002   3.2467223703861237E-002
   1.0964999819407240E-004   50640.081729999998        2.7612417936325073E-002   8.6881406605243683E-003  -1.4498661272227764E-002   3.8173969835042953E-002
   1.4453999756369740E-004   50640.081729999998        2.9366327449679375E-002   9.6290763467550278E-003  -1.6024149954319000E-002   4.4652588665485382E-002
   1.9054999575018883E-004   50640.081729999998        3.1274855136871338E-002   1.0659975931048393E-002  -1.7664836719632149E-002   5.1976844668388367E-002
   2.5119000929407775E-004   50640.081729999998        3.3359184861183167E-002   1.1790981516242027E-002  -1.9410531967878342E-002   6.0210704803466797E-002
   3.3112999517470598E-004   50640.081729999998        3.5646777600049973E-002   1.3035034760832787E-002  -2.1245645359158516E-002   6.9419726729393005E-002
   4.3652000022120774E-004   50640.081729999998        3.8170728832483292E-002   1.4407370239496231E-002  -2.3145608603954315E-002   7.9660795629024506E-002
   5.7544000446796417E-004   50640.081729999998        4.0970951318740845E-002   1.5926009044051170E-002  -2.5074379518628120E-002   9.0976886451244354E-002
   7.5857999036088586E-004   50640.081729999998        4.4097315520048141E-002   1.7613271251320839E-002  -2.6982536539435387E-002  0.10339737683534622     
   1.0000000474974513E-003   50640.081729999998        4.7610625624656677E-002   1.9496114924550056E-002  -2.8802931308746338E-002  0.11692689359188080     
   1.3183000264689326E-003   50640.081729999998        5.1586706191301346E-002   2.1608170121908188E-002  -3.0447367578744888E-002  0.13154333829879761     
   1.7377999611198902E-003   50640.081729999998        5.6116703897714615E-002   2.3989805951714516E-002  -3.1800698488950729E-002  0.14717870950698853     
   2.2909000981599092E-003   50640.081729999998        6.1316534876823425E-002   2.6693129912018776E-002  -3.2717425376176834E-002  0.16372920572757721     
   3.0199999455362558E-003   50640.081729999998        6.7325033247470856E-002   2.9781257733702660E-002  -3.3013828098773956E-002  0.18102265894412994     
   3.9810999296605587E-003   50640.081729999998        7.4312463402748108E-002   3.3333342522382736E-002  -3.2463207840919495E-002  0.19881963729858398     
   5.2481000311672688E-003   50640.081729999998        8.2484520971775055E-002   3.7447817623615265E-002  -3.0789932236075401E-002  0.21679806709289551     
   6.9182999432086945E-003   50640.081729999998        9.2084504663944244E-002   4.2245544493198395E-002  -2.7665888890624046E-002  0.23453640937805176     
   9.1201001778244972E-003   50640.081729999998       0.10339500010013580        4.7874029725790024E-002  -2.2710314020514488E-002  0.25150269269943237     
   1.2023000046610832E-002   50640.081729999998       0.11673232167959213        5.4509751498699188E-002  -1.5496514737606049E-002  0.26703998446464539     
   1.5848999843001366E-002   50640.081729999998       0.13242238759994507        6.2353622168302536E-002  -5.5754045024514198E-003  0.28034809231758118     
   2.0893000066280365E-002   50640.081729999998       0.15077790617942810        7.1629986166954041E-002   7.4942973442375660E-003  0.29048994183540344     
   2.7542000636458397E-002   50640.081729999998       0.17201432585716248        8.2558132708072662E-002   2.4070404469966888E-002  0.29637658596038818     
   3.6308001726865768E-002   50640.081729999998       0.19614171981811523        9.5313630998134613E-002   4.4328290969133377E-002  0.29678985476493835     
   4.7862999141216278E-002   50640.081729999998       0.22276103496551514       0.10993932187557220        6.8093799054622650E-002  0.29042738676071167     
   6.3096001744270325E-002   50640.081729999998       0.25079447031021118       0.12621183693408966        9.4642117619514465E-002  0.27601143717765808     
   8.3176001906394958E-002   50640.081729999998       0.27809110283851624       0.14341224730014801       0.12242569029331207       0.25250840187072754     
  0.10000000149011612        50640.081729999998       0.29415103793144226       0.15468625724315643       0.14038592576980591       0.23154848814010620     
  0.12500000000000000        50640.081729999998       0.30881920456886292       0.16694958508014679       0.15975208580493927       0.20072610676288605     
  0.15000000596046448        50640.081729999998       0.31465402245521545       0.17461797595024109       0.17202232778072357       0.17175951600074768     
  0.17499999701976776        50640.081729999998       0.31354159116744995       0.17839859426021576       0.17865808308124542       0.14539560675621033     
  0.20000000298023224        50640.081729999998       0.30698063969612122       0.17889080941677094       0.18080438673496246       0.12189470231533051     
  0.22499999403953552        50640.081729999998       0.29619714617729187       0.17661954462528229       0.17937739193439484       0.10126792639493942     
  0.25000000000000000        50640.081729999998       0.28221040964126587       0.17205254733562469       0.17512336373329163        8.3391994237899780E-002
  0.27500000596046448        50640.081729999998       0.26587563753128052       0.16561000049114227       0.16865925490856171        6.8071372807025909E-002
  0.30000001192092896        50640.081729999998       0.24791327118873596       0.15767076611518860       0.16050116717815399        5.5074527859687805E-002
  0.32499998807907104        50640.081729999998       0.22893048822879791       0.14857654273509979       0.15108481049537659        4.4156204909086227E-002
  0.34999999403953552        50640.081729999998       0.20943753421306610       0.13863474130630493       0.14078040421009064        3.5071417689323425E-002
  0.37500000000000000        50640.081729999998       0.18986076116561890       0.12812094390392303       0.12990383803844452        2.7584336698055267E-002
  0.40000000596046448        50640.081729999998       0.17055332660675049       0.11728065460920334       0.11872498691082001        2.1473767235875130E-002
  0.42500001192092896        50640.081729999998       0.15180389583110809       0.10633097589015961       0.10747414827346802        1.6536368057131767E-002
  0.44999998807907104        50640.081729999998       0.13384433090686798        9.5461942255496979E-002   9.6346974372863770E-002   1.2588273733854294E-002
  0.47499999403953552        50640.081729999998       0.11685614287853241        8.4837868809700012E-002   8.5508324205875397E-002   9.4655966386198997E-003
  0.50000000000000000        50640.081729999998       0.10097623616456985        7.4598520994186401E-002   7.5095437467098236E-002   7.0241666398942471E-003
  0.52499997615814209        50640.081729999998        8.6302019655704498E-002   6.4860284328460693E-002   6.5220378339290619E-002   5.1387217827141285E-003
  0.55000001192092896        50640.081729999998        7.2895951569080353E-002   5.5717337876558304E-002   5.5972207337617874E-002   3.7017362192273140E-003
  0.57499998807907104        50640.081729999998        6.0789681971073151E-002   4.7242775559425354E-002   4.7418691217899323E-002   2.6220190338790417E-003
  0.60000002384185791        50640.081729999998        4.9987848848104477E-002   3.9489757269620895E-002   3.9607934653759003E-002   1.8231804715469480E-003
  0.62500000000000000        50640.081729999998        4.0471512824296951E-002   3.2492686063051224E-002   3.2569754868745804E-002   1.2420432176440954E-003
  0.64999997615814209        50640.081729999998        3.2201416790485382E-002   2.6268422603607178E-002   2.6317059993743896E-002   8.2705687964335084E-004
  0.67500001192092896        50640.081729999998        2.5120951235294342E-002   2.0817521959543228E-002   2.0847106352448463E-002   5.3675792878493667E-004
  0.69999998807907104        50640.081729999998        1.9159004092216492E-002   1.6125548630952835E-002   1.6142806038260460E-002   3.3830915344879031E-004
  0.72500002384185791        50640.081729999998        1.4232594519853592E-002   1.2164436280727386E-002   1.2174030765891075E-002   2.0614069944713265E-004
  0.75000000000000000        50640.081729999998        1.0249419137835503E-002   8.8939322158694267E-003   8.8989771902561188E-003   1.2070962111465633E-004
  0.77499997615814209        50640.081729999998        7.1102632209658623E-003   6.2631098553538322E-003   6.2655978836119175E-003   6.7386485170572996E-005
  0.80000001192092896        50640.081729999998        4.7113299369812012E-003   4.2119827121496201E-003   4.2131287045776844E-003   3.5474051401251927E-005
  0.82499998807907104        50640.081729999998        2.9465034604072571E-003   2.6732233818620443E-003   2.6737265288829803E-003   1.7357424439978786E-005
  0.85000002384185791        50640.081729999998        1.7095685470849276E-003   1.5740039525553584E-003   1.5742399264127016E-003   7.7817176133976318E-006
  0.87500000000000000        50640.081729999998        8.9642207603901625E-004   8.3799799904227257E-004   8.3815038669854403E-004   3.2500229281140491E-006
  0.89999997615814209        50640.081729999998        4.0732487104833126E-004   3.8758327718824148E-004   3.8772707921452820E-004   1.5318940995712182E-006
  0.92500001192092896        50640.081729999998        1.4927415759302676E-004   1.4633359387516975E-004   1.4648311480414122E-004   1.2707114365184680E-006
  0.94999998807907104        50640.081729999998        3.8638936530333012E-005   4.1952080209739506E-005   4.2084713641088456E-005   1.6770585489211953E-006
  0.97500002384185791        50640.081729999998        4.3605095925158821E-006   9.9753333415719680E-006   1.0040496817964595E-005   2.2947181150811957E-006
   1.0000000000000000        50640.081729999998       -7.4183244578307495E-006  -8.2852290006485418E-007  -9.0645249883891665E-007   2.8258994007046567E-006
   9.9999997171806854E-010   64931.165450000000        3.1842426396906376E-003  -9.7754516173154116E-004  -1.2166686356067657E-003  -1.2317379005253315E-003
   1.3183000246996812E-009   64931.165450000000        3.3345033880323172E-003  -9.7713433206081390E-004  -1.2432811781764030E-003  -1.2576362350955606E-003
   1.7378000150003459E-009   64931.165450000000        3.4925683867186308E-003  -9.7427814034745097E-004  -1.2704526307061315E-003  -1.2837168760597706E-003
   2.2908999142146058E-009   64931.165450000000        3.6589507944881916E-003  -9.6872163703665137E-004  -1.2982904445379972E-003  -1.3098740018904209E-003
   3.0200000278313155E-009   64931.165450000000        3.8340922910720110E-003  -9.6019083866849542E-004  -1.3269074261188507E-003  -1.3359438162297010E-003
   3.9810998941902653E-009   64931.165450000000        4.0184985846281052E-003  -9.4838941004127264E-004  -1.3564488617703319E-003  -1.3617157237604260E-003
   5.2481001766579993E-009   64931.165450000000        4.2127184569835663E-003  -9.3299639411270618E-004  -1.3870929833501577E-003  -1.3869160320609808E-003
   6.9183001549788514E-009   64931.165450000000        4.4173146598041058E-003  -9.1366650303825736E-004  -1.4190517831593752E-003  -1.4111878117546439E-003
   9.1201002305751899E-009   64931.165450000000        4.6329023316502571E-003  -8.9002592721953988E-004  -1.4525816077366471E-003  -1.4340777415782213E-003
   1.2023000373062587E-008   64931.165450000000        4.8601459711790085E-003  -8.6166930850595236E-004  -1.4879903756082058E-003  -1.4550132909789681E-003
   1.5849000334355878E-008   64931.165450000000        5.0996588543057442E-003  -8.2817225484177470E-004  -1.5256284968927503E-003  -1.4732690760865808E-003
   2.0892999330612838E-008   64931.165450000000        5.3522353991866112E-003  -7.8905845293775201E-004  -1.5659341588616371E-003  -1.4879559166729450E-003
   2.7542000680114143E-008   64931.165450000000        5.6186215952038765E-003  -7.4382801540195942E-004  -1.6094063175842166E-003  -1.4979664701968431E-003
   3.6307998385609608E-008   64931.165450000000        5.8996803127229214E-003  -6.9193093804642558E-004  -1.6566423000767827E-003  -1.5019443817436695E-003
   4.7863000673942224E-008   64931.165450000000        6.1962404288351536E-003  -6.3279125606641173E-004  -1.7083247657865286E-003  -1.4982315478846431E-003
   6.3096003088958241E-008   64931.165450000000        6.5092700533568859E-003  -5.6577241048216820E-004  -1.7652640817686915E-003  -1.4848150312900543E-003
   8.3175997644957533E-008   64931.165450000000        6.8397400900721550E-003  -4.9020134611055255E-004  -1.8283901736140251E-003  -1.4592633815482259E-003
   1.0965000285523274E-007   64931.165450000000        7.1887713856995106E-003  -4.0533355786465108E-004  -1.8987964140251279E-003  -1.4186430489644408E-003
   1.4453999597208167E-007   64931.165450000000        7.5573613867163658E-003  -3.1041624606586993E-004  -1.9777023699134588E-003  -1.3594666961580515E-003
   1.9054999711443088E-007   64931.165450000000        7.9469485208392143E-003  -2.0454279729165137E-004  -2.0665924530476332E-003  -1.2775119394063950E-003
   2.5118998792095226E-007   64931.165450000000        8.3586098626255989E-003  -8.6859283328521997E-005  -2.1670632995665073E-003  -1.1678515002131462E-003
   3.3112999631157436E-007   64931.165450000000        8.7938271462917328E-003   4.3643667595461011E-005  -2.2810166701674461E-003  -1.0245841694995761E-003
   4.3651999703797628E-007   64931.165450000000        9.2541147023439407E-003   1.8803475541062653E-004  -2.4106015916913748E-003  -8.4076245548203588E-004
   5.7544002629583701E-007   64931.165450000000        9.7409961745142937E-003   3.4743273863568902E-004  -2.5582262314856052E-003  -6.0827273409813643E-004
   7.5857997217099182E-007   64931.165450000000        1.0256243869662285E-002   5.2308815065771341E-004  -2.7266533579677343E-003  -3.1756146927364171E-004
   9.9999999747524271E-007   64931.165450000000        1.0801671072840691E-002   7.1631785249337554E-004  -2.9189630877226591E-003   4.2455903894733638E-005
   1.3182999509808724E-006   64931.165450000000        1.1379362083971500E-002   9.2858861899003386E-004  -3.1386539340019226E-003   4.8473753849975765E-004
   1.7377999483869644E-006   64931.165450000000        1.1991254985332489E-002   1.1613683309406042E-003  -3.3895059023052454E-003   1.0240090778097510E-003
   2.2909000563231530E-006   64931.165450000000        1.2639943510293961E-002   1.4164270833134651E-003  -3.6759108770638704E-003   1.6776494449004531E-003
   3.0199998946045525E-006   64931.165450000000        1.3327843509614468E-002   1.6955289756879210E-003  -4.0025506168603897E-003   2.4652243591845036E-003
   3.9810997805034276E-006   64931.165450000000        1.4057748019695282E-002   2.0006420090794563E-003  -4.3746191076934338E-003   3.4092029090970755E-003
   5.2481000238913111E-006   64931.165450000000        1.4832767657935619E-002   2.3339255712926388E-003  -4.7977985814213753E-003   4.5351968146860600E-003
   6.9183001869532745E-006   64931.165450000000        1.5656258910894394E-002   2.6976980734616518E-003  -5.2781859412789345E-003   5.8720759116113186E-003
   9.1201000032015145E-006   64931.165450000000        1.6532009467482567E-002   3.0945204198360443E-003  -5.8223409578204155E-003   7.4524390511214733E-003
   1.2022999726468697E-005   64931.165450000000        1.7464298754930496E-002   3.5272212699055672E-003  -6.4372383058071136E-003   9.3129063025116920E-003
   1.5849000192247331E-005   64931.165450000000        1.8457539379596710E-002   3.9987261407077312E-003  -7.1298861876130104E-003   1.1493398807942867E-002
   2.0892999600619078E-005   64931.165450000000        1.9517328590154648E-002   4.5125447213649750E-003  -7.9078515991568565E-003   1.4039300382137299E-002
   2.7542000680114143E-005   64931.165450000000        2.0649615675210953E-002   5.0723678432404995E-003  -8.7784370407462120E-003   1.6999533399939537E-002
   3.6307999835116789E-005   64931.165450000000        2.1861528977751732E-002   5.6824558414518833E-003  -9.7489329054951668E-003   2.0428128540515900E-002
   4.7862999053904787E-005   64931.165450000000        2.3160908371210098E-002   6.3473843038082123E-003  -1.0825799778103828E-002   2.4382308125495911E-002
   6.3095998484641314E-005   64931.165450000000        2.4557279422879219E-002   7.0725078694522381E-003  -1.2014844454824924E-002   2.8924226760864258E-002
   8.3175997133366764E-005   64931.165450000000        2.6061546057462692E-002   7.8637655824422836E-003  -1.3320200145244598E-002   3.4118611365556717E-002
   1.0964999819407240E-004   64931.165450000000        2.7687005698680878E-002   8.7281642481684685E-003  -1.4744212850928307E-002   4.0034085512161255E-002
   1.4453999756369740E-004   64931.165450000000        2.9448535293340683E-002   9.6732806414365768E-003  -1.6285475343465805E-002   4.6737302094697952E-002
   1.9054999575018883E-004   64931.165450000000        3.1365841627120972E-002   1.0708916932344437E-002  -1.7940094694495201E-002   5.4301302880048752E-002
   2.5119000929407775E-004   64931.165450000000        3.3460307866334915E-002   1.1845306493341923E-002  -1.9696995615959167E-002   6.2788456678390503E-002
   3.3112999517470598E-004   64931.165450000000        3.5759646445512772E-002   1.3095505535602570E-002  -2.1539548411965370E-002   7.2262182831764221E-002
   4.3652000022120774E-004   64931.165450000000        3.8297232240438461E-002   1.4474882744252682E-002  -2.3441970348358154E-002   8.2776367664337158E-002
   5.7544000446796417E-004   64931.165450000000        4.1113294661045074E-002   1.6001610085368156E-002  -2.5366833433508873E-002   9.4369925558567047E-002
   7.5857999036088586E-004   64931.165450000000        4.4258069247007370E-002   1.7698192968964577E-002  -2.7263155207037926E-002  0.10706719011068344     
   1.0000000474974513E-003   64931.165450000000        4.7792751342058182E-002   1.9591787829995155E-002  -2.9062081128358841E-002  0.12086642533540726     
   1.3183000264689326E-003   64931.165450000000        5.1793579012155533E-002   2.1716257557272911E-002  -3.0673591420054436E-002  0.13573797047138214     
   1.7377999611198902E-003   64931.165450000000        5.6352119892835617E-002   2.4112217128276825E-002  -3.1980697065591812E-002  0.15160474181175232     
   2.2909000981599092E-003   64931.165450000000        6.1584666371345520E-002   2.6832038536667824E-002  -3.2836079597473145E-002  0.16835269331932068     
   3.0199999455362558E-003   64931.165450000000        6.7630343139171600E-002   2.9939083382487297E-002  -3.3054444938898087E-002  0.18579788506031036     
   3.9810999296605587E-003   64931.165450000000        7.4659481644630432E-002   3.3512711524963379E-002  -3.2407939434051514E-002  0.20368815958499908     
   5.2481000311672688E-003   64931.165450000000        8.2877546548843384E-002   3.7651471793651581E-002  -3.0620485544204712E-002  0.22168777883052826     
   6.9182999432086945E-003   64931.165450000000        9.2527009546756744E-002   4.2476151138544083E-002  -2.7364647015929222E-002  0.23936128616333008     
   9.1201001778244972E-003   64931.165450000000       0.10388881713151932        4.8133868724107742E-002  -2.2261934354901314E-002  0.25616315007209778     
   1.2023000046610832E-002   64931.165450000000       0.11727636307477951        5.4800193756818771E-002  -1.4890142716467381E-002  0.27142432332038879     
   1.5848999843001366E-002   64931.165450000000       0.13301078975200653        6.2674313783645630E-002  -4.8076650127768517E-003  0.28433555364608765     
   2.0893000066280365E-002   64931.165450000000       0.15139757096767426        7.1977674961090088E-002   8.4157455712556839E-003  0.29395529627799988     
   2.7542000636458397E-002   64931.165450000000       0.17264166474342346        8.2924909889698029E-002   2.5122560560703278E-002  0.29919794201850891     
   3.6308001726865768E-002   64931.165450000000       0.19673876464366913        9.5684617757797241E-002   4.5468404889106750E-002  0.29885938763618469     
   4.7862999141216278E-002   64931.165450000000       0.22327141463756561       0.11028971523046494        6.9255590438842773E-002  0.29166671633720398     
   6.3096001744270325E-002   64931.165450000000       0.25114047527313232       0.12650372087955475        9.5734223723411560E-002  0.27639123797416687     
   8.3176001906394958E-002   64931.165450000000       0.27817434072494507       0.14359213411808014       0.12333460897207260       0.25207200646400452     
  0.10000000149011612        64931.165450000000       0.29399782419204712       0.15475408732891083       0.14110317826271057       0.23063823580741882     
  0.12500000000000000        64931.165450000000       0.30831560492515564       0.16683635115623474       0.16016440093517303       0.19936965405941010     
  0.15000000596046448        64931.165450000000       0.31382295489311218       0.17432026565074921       0.17213562130928040       0.17017820477485657     
  0.17499999701976776        64931.165450000000       0.31242009997367859       0.17792369425296783       0.17849598824977875       0.14374075829982758     
  0.20000000298023224        64931.165450000000       0.30561313033103943       0.17825311422348022       0.18039903044700623       0.12026774883270264     
  0.22499999403953552        64931.165450000000       0.29463097453117371       0.17583815753459930       0.17876441776752472        9.9734164774417877E-002
  0.25000000000000000        64931.165450000000       0.28049319982528687       0.17114938795566559       0.17433920502662659        8.1990517675876617E-002
  0.27500000596046448        64931.165450000000       0.26405325531959534       0.16460852324962616       0.16773946583271027        6.6822305321693420E-002
  0.30000001192092896        64931.165450000000       0.24602875113487244       0.15659490227699280       0.15947945415973663        5.3984541445970535E-002
  0.32499998807907104        64931.165450000000       0.22702305018901825       0.14744985103607178       0.14999246597290039        4.3222639709711075E-002
  0.34999999403953552        64931.165450000000       0.20754215121269226       0.13747985661029816       0.13964600861072540        3.4285422414541245E-002
  0.37500000000000000        64931.165450000000       0.18800795078277588       0.12695904076099396       0.12875305116176605        2.6933239772915840E-002
  0.40000000596046448        64931.165450000000       0.16876892745494843       0.11613111943006516       0.11758046597242355        2.0942851901054382E-002
  0.42500001192092896        64931.165450000000       0.15010920166969299       0.10521107912063599       0.10635553300380707        1.6110165044665337E-002
  0.44999998807907104        64931.165450000000       0.13225615024566650        9.4386719167232513E-002   9.5270901918411255E-002   1.2251482345163822E-002
  0.47499999403953552        64931.165450000000       0.11538705229759216        8.3819955587387085E-002   8.4488540887832642E-002   9.2037245631217957E-003
  0.50000000000000000        64931.165450000000        9.9634818732738495E-002   7.3648139834403992E-002   7.4142850935459137E-002   6.8239341489970684E-003
  0.52499997615814209        64931.165450000000        8.5093177855014801E-002   6.3985243439674377E-002   6.4343191683292389E-002   4.9882917664945126E-003
  0.55000001192092896        64931.165450000000        7.1821257472038269E-002   5.4923057556152344E-002   5.5176049470901489E-002   3.5908122081309557E-003
  0.57499998807907104        64931.165450000000        5.9847723692655563E-002   4.6532411128282547E-002   4.6706799417734146E-002   2.5418445002287626E-003
  0.60000002384185791        64931.165450000000        4.9174614250659943E-002   3.8864314556121826E-002   3.8981318473815918E-002   1.7664687475189567E-003
  0.62500000000000000        64931.165450000000        3.9780776947736740E-002   3.1951203942298889E-002   3.2027415931224823E-002   1.2028604978695512E-003
  0.64999997615814209        64931.165450000000        3.1625125557184219E-002   2.5808148086071014E-002   2.5856191292405128E-002   8.0067553790286183E-004
  0.67500001192092896        64931.165450000000        2.4649623781442642E-002   2.0434152334928513E-002   2.0463343709707260E-002   5.1949743647128344E-004
  0.69999998807907104        64931.165450000000        1.8782095983624458E-002   1.5813458710908890E-002   1.5830470249056816E-002   3.2737318542785943E-004
  0.72500002384185791        64931.165450000000        1.3938884250819683E-002   1.1916949413716793E-002   1.1926398612558842E-002   1.9946035172324628E-004
  0.75000000000000000        64931.165450000000        1.0027359239757061E-002   8.7035894393920898E-003   8.7085533887147903E-003   1.1679794260999188E-004
  0.77499997615814209        64931.165450000000        6.9483257830142975E-003   6.1219525523483753E-003   6.1243991367518902E-003   6.5208681917283684E-005
  0.80000001192092896        64931.165450000000        4.5983255840837955E-003   4.1118469089269638E-003   4.1129728779196739E-003   3.4335313102928922E-005
  0.82499998807907104        64931.165450000000        2.8718828689306974E-003   2.6060258969664574E-003   2.6065201964229345E-003   1.6809264707262628E-005
  0.85000002384185791        64931.165450000000        1.6636907821521163E-003   1.5320302918553352E-003   1.5322619583457708E-003   7.5465250120032579E-006
  0.87500000000000000        64931.165450000000        8.7079452350735664E-004   8.1417761975899339E-004   8.1432668957859278E-004   3.1626489089831011E-006
  0.89999997615814209        64931.165450000000        3.9480588748119771E-004   3.7574785528704524E-004   3.7588723353110254E-004   1.4965935406507924E-006
  0.92500001192092896        64931.165450000000        1.4423078391700983E-004   1.4144722081255168E-004   1.4159035345073789E-004   1.2313829529375653E-006
  0.94999998807907104        64931.165450000000        3.7048863305244595E-005   4.0299437387147918E-005   4.0423510654363781E-005   1.5986248627086752E-006
  0.97500002384185791        64931.165450000000        3.8355701690306887E-006   9.2808559202239849E-006   9.3358175945468247E-006   2.1535438463615719E-006
   1.0000000000000000        64931.165450000000       -7.7428430813597515E-006  -1.4120686273599858E-006  -1.5003755606812774E-006   2.6073628305312013E-006
   9.9999997171806854E-010   83255.320739999996        3.1896843574941158E-003  -9.7733293659985065E-004  -1.2172904098406434E-003  -1.2626310344785452E-003
   1.3183000246996812E-009   83255.320739999996        3.3402324188500643E-003  -9.7682315390557051E-004  -1.2439814163371921E-003  -1.2889422941952944E-003
   1.7378000150003459E-009   83255.320739999996        3.4986014943569899E-003  -9.7385828848928213E-004  -1.2712507741525769E-003  -1.3153788167983294E-003
   2.2908999142146058E-009   83255.320739999996        3.6653056740760803E-003  -9.6818245947360992E-004  -1.2992100091651082E-003  -1.3418183661997318E-003
   3.0200000278313155E-009   83255.320739999996        3.8407875690609217E-003  -9.5952092669904232E-004  -1.3279765844345093E-003  -1.3680765405297279E-003
   3.9810998941902653E-009   83255.320739999996        4.0255542844533920E-003  -9.4757642364129424E-004  -1.3577018398791552E-003  -1.3939181808382273E-003
   5.2481001766579993E-009   83255.320739999996        4.2201555334031582E-003  -9.3202700372785330E-004  -1.3885706430301070E-003  -1.4190394431352615E-003
   6.9183001549788514E-009   83255.320739999996        4.4251563958823681E-003  -9.1252644779160619E-004  -1.4208026695996523E-003  -1.4430476585403085E-003
   9.1201002305751899E-009   83255.320739999996        4.6411720104515553E-003  -8.8869966566562653E-004  -1.4546634629368782E-003  -1.4654466649517417E-003
   1.2023000373062587E-008   83255.320739999996        4.8688701353967190E-003  -8.6014013504609466E-004  -1.4904716517776251E-003  -1.4856125926598907E-003
   1.5849000334355878E-008   83255.320739999996        5.1088640466332436E-003  -8.2642218330875039E-004  -1.5285895206034184E-003  -1.5027592889964581E-003
   2.0892999330612838E-008   83255.320739999996        5.3619509562849998E-003  -7.8706810018047690E-004  -1.5694693429395556E-003  -1.5159253962337971E-003
   2.7542000680114143E-008   83255.320739999996        5.6288787163794041E-003  -7.4157642666250467E-004  -1.6136262565851212E-003  -1.5239191707223654E-003
   3.6307998385609608E-008   83255.320739999996        5.9105125255882740E-003  -6.8939564516767859E-004  -1.6616759821772575E-003  -1.5252842567861080E-003
   4.7863000673942224E-008   83255.320739999996        6.2076831236481667E-003  -6.2994792824611068E-004  -1.7143217846751213E-003  -1.5182463685050607E-003
   6.3096003088958241E-008   83255.320739999996        6.5213614143431187E-003  -5.6259479606524110E-004  -1.7723978962749243E-003  -1.5006565954536200E-003
   8.3175997644957533E-008   83255.320739999996        6.8525201641023159E-003  -4.8666130169294775E-004  -1.8368606688454747E-003  -1.4699263265356421E-003
   1.0965000285523274E-007   83255.320739999996        7.2022844105958939E-003  -4.0140046621672809E-004  -1.9088335102424026E-003  -1.4229388907551765E-003
   1.4453999597208167E-007   83255.320739999996        7.5716543942689896E-003  -3.0605727806687355E-004  -1.9895688164979219E-003  -1.3559997314587235E-003
   1.9054999711443088E-007   83255.320739999996        7.9620731994509697E-003  -1.9972228619735688E-004  -2.0805895328521729E-003  -1.2646404793485999E-003
   2.5118998792095226E-007   83255.320739999996        8.3746183663606644E-003  -8.1538877566345036E-005  -2.1835314109921455E-003  -1.1436635395511985E-003
   3.3112999631157436E-007   83255.320739999996        8.8107809424400330E-003   4.9505546485306695E-005  -2.3003416135907173E-003  -9.8685245029628277E-004
   4.3651999703797628E-007   83255.320739999996        9.2720780521631241E-003   1.9448317470960319E-004  -2.4332182947546244E-003  -7.8690331429243088E-004
   5.7544002629583701E-007   83255.320739999996        9.7600379958748817E-003   3.5451646544970572E-004  -2.5846217758953571E-003  -5.3530483273789287E-004
   7.5857997217099182E-007   83255.320739999996        1.0276440531015396E-002   5.3086021216586232E-004  -2.7573716361075640E-003  -2.2205171990208328E-004
   9.9999999747524271E-007   83255.320739999996        1.0823108255863190E-002   7.2483590338379145E-004  -2.9546068981289864E-003   1.6444064385723323E-004
   1.3182999509808724E-006   83255.320739999996        1.1402130126953125E-002   9.3791558174416423E-004  -3.1798887066543102E-003   6.3769205007702112E-004
   1.7377999483869644E-006   83255.320739999996        1.2015455402433872E-002   1.1715725995600224E-003  -3.4370585344731808E-003   1.2130301911383867E-003
   2.2909000563231530E-006   83255.320739999996        1.2665689922869205E-002   1.4275839785113931E-003  -3.7305743899196386E-003   1.9085215171799064E-003
   3.0199998946045525E-006   83255.320739999996        1.3355262577533722E-002   1.7077208030968904E-003  -4.0651792660355568E-003   2.7444558218121529E-003
   3.9810997805034276E-006   83255.320739999996        1.4086980372667313E-002   2.0139599218964577E-003  -4.4461246579885483E-003   3.7440913729369640E-003
   5.2481000238913111E-006   83255.320739999996        1.4863974414765835E-002   2.3484695702791214E-003  -4.8791458830237389E-003   4.9338866956532001E-003
   6.9183001869532745E-006   83255.320739999996        1.5689618885517120E-002   2.7135796844959259E-003  -5.3703808225691319E-003   6.3436017371714115E-003
   9.1201000032015145E-006   83255.320739999996        1.6567731276154518E-002   3.1118635088205338E-003  -5.9264176525175571E-003   8.0067683011293411E-003
   1.2022999726468697E-005   83255.320739999996        1.7502618953585625E-002   3.5461650695651770E-003  -6.5542384982109070E-003   9.9609708413481712E-003
   1.5849000192247331E-005   83255.320739999996        1.8498728051781654E-002   4.0194261819124222E-003  -7.2608301416039467E-003   1.2247064150869846E-002
   2.0892999600619078E-005   83255.320739999996        1.9561704248189926E-002   4.5351772569119930E-003  -8.0537106841802597E-003   1.4911406673491001E-002
   2.7542000680114143E-005   83255.320739999996        2.0697543397545815E-002   5.0971326418220997E-003  -8.9400857686996460E-003   1.8003810197114944E-002
   3.6307999835116789E-005   83255.320739999996        2.1913437172770500E-002   5.7095806114375591E-003  -9.9271032959222794E-003   2.1579144522547722E-002
   4.7862999053904787E-005   83255.320739999996        2.3217298090457916E-002   6.3771302811801434E-003  -1.1021010577678680E-002   2.5695297867059708E-002
   6.3095998484641314E-005   83255.320739999996        2.4618742987513542E-002   7.1051758714020252E-003  -1.2227331288158894E-002   3.0414951965212822E-002
   8.3175997133366764E-005   83255.320739999996        2.6128774508833885E-002   7.8997015953063965E-003  -1.3549821451306343E-002   3.5803079605102539E-002
   1.0964999819407240E-004   83255.320739999996        2.7760822325944901E-002   8.7677733972668648E-003  -1.4990353025496006E-002   4.1928287595510483E-002
   1.4453999756369740E-004   83255.320739999996        2.9529904946684837E-002   9.7170313820242882E-003  -1.6546914353966713E-002   4.8856671899557114E-002
   1.9054999575018883E-004   83255.320739999996        3.1455911695957184E-002   1.0757359676063061E-002  -1.8214887008070946E-002   5.6660443544387817E-002
   2.5119000929407775E-004   83255.320739999996        3.3560425043106079E-002   1.1899082921445370E-002  -1.9982308149337769E-002   6.5400257706642151E-002
   3.3112999517470598E-004   83255.320739999996        3.5871397703886032E-002   1.3155370019376278E-002  -2.1831514313817024E-002   7.5137294828891754E-002
   4.3652000022120774E-004   83255.320739999996        3.8422483950853348E-002   1.4541719108819962E-002  -2.3735515773296356E-002   8.5922293365001678E-002
   5.7544000446796417E-004   83255.320739999996        4.1254226118326187E-002   1.6076456755399704E-002  -2.5655504316091537E-002   9.7790010273456573E-002
   7.5857999036088586E-004   83255.320739999996        4.4417217373847961E-002   1.7782259732484818E-002  -2.7538964524865150E-002  0.11075960099697113     
   1.0000000474974513E-003   83255.320739999996        4.7973033040761948E-002   1.9686492159962654E-002  -2.9315365478396416E-002  0.12482292205095291     
   1.3183000264689326E-003   83255.320739999996        5.1998317241668701E-002   2.1823236718773842E-002  -3.0892916023731232E-002  0.13994266092777252     
   1.7377999611198902E-003   83255.320739999996        5.6585036218166351E-002   2.4233350530266762E-002  -3.2152839004993439E-002  0.15603266656398773     
   2.2909000981599092E-003   83255.320739999996        6.1849858611822128E-002   2.6969458907842636E-002  -3.2946087419986725E-002  0.17296864092350006     
   3.0199999455362558E-003   83255.320739999996        6.7932158708572388E-002   3.0095163732767105E-002  -3.3085878938436508E-002  0.19055509567260742     
   3.9810999296605587E-003   83255.320739999996        7.5002342462539673E-002   3.3690024167299271E-002  -3.2343316823244095E-002  0.20852728188037872     
   5.2481000311672688E-003   83255.320739999996        8.3265602588653564E-002   3.7852682173252106E-002  -3.0442005023360252E-002  0.22653618454933167     
   6.9182999432086945E-003   83255.320739999996        9.2963591217994690E-002   4.2703840881586075E-002  -2.7055310085415840E-002  0.24413287639617920     
   9.1201001778244972E-003   83255.320739999996       0.10437558591365814        4.8390217125415802E-002  -2.1807145327329636E-002  0.26075887680053711     
   1.2023000046610832E-002   83255.320739999996       0.11781204491853714        5.5086463689804077E-002  -1.4279888942837715E-002  0.27573379874229431     
   1.5848999843001366E-002   83255.320739999996       0.13358938694000244        6.2990047037601471E-002  -4.0394598618149757E-003  0.28824016451835632     
   2.0893000066280365E-002   83255.320739999996       0.15200591087341309        7.2319515049457550E-002   9.3333981931209564E-003  0.29733315110206604     
   2.7542000636458397E-002   83255.320739999996       0.17325623333454132        8.3284892141819000E-002   2.6165995746850967E-002  0.30193141102790833     
   3.6308001726865768E-002   83255.320739999996       0.19732190668582916        9.6047878265380859E-002   4.6594586223363876E-002  0.30084598064422607     
   4.7862999141216278E-002   83255.320739999996       0.22376739978790283       0.11063165217638016        7.0398546755313873E-002  0.29283416271209717     
   6.3096001744270325E-002   83255.320739999996       0.25147280097007751       0.12678687274456024        9.6803769469261169E-002  0.27671644091606140     
   8.3176001906394958E-002   83255.320739999996       0.27824661135673523       0.14376387000083923       0.12421949207782745       0.25160357356071472     
  0.10000000149011612        83255.320739999996       0.29383683204650879       0.15481489896774292       0.14179718494415283       0.22971285879611969     
  0.12500000000000000        83255.320739999996       0.30781000852584839       0.16671855747699738       0.16055682301521301       0.19801869988441467     
  0.15000000596046448        83255.320739999996       0.31299626827239990       0.17402108013629913       0.17223386466503143       0.16861754655838013     
  0.17499999701976776        83255.320739999996       0.31130945682525635       0.17745076119899750       0.17832434177398682       0.14211681485176086     
  0.20000000298023224        83255.320739999996       0.30426266789436340       0.17762100696563721       0.17998974025249481       0.11867785453796387     
  0.22499999403953552        83255.320739999996       0.29308757185935974       0.17506590485572815       0.17815296351909637        9.8240382969379425E-002
  0.25000000000000000        83255.320739999996       0.27880370616912842       0.17025874555110931       0.17356160283088684        8.0629438161849976E-002
  0.27500000596046448        83255.320739999996       0.26226288080215454       0.16362267732620239       0.16683073341846466        6.5612271428108215E-002
  0.30000001192092896        83255.320739999996       0.24417959153652191       0.15553741157054901       0.15847268700599670        5.2930977195501328E-002
  0.32499998807907104        83255.320739999996       0.22515349090099335       0.14634388685226440       0.14891831576824188        4.2322102934122086E-002
  0.34999999403953552        83255.320739999996       0.20568637549877167       0.13634757697582245       0.13853240013122559        3.3528663218021393E-002
  0.37500000000000000        83255.320739999996       0.18619561195373535       0.12582114338874817       0.12762497365474701        2.6307465508580208E-002
  0.40000000596046448        83255.320739999996       0.16702513396739960       0.11500648409128189       0.11645997315645218        2.0433427765965462E-002
  0.42500001192092896        83255.320739999996       0.14845454692840576       0.10411652922630310       0.10526167601346970        1.5701849013566971E-002
  0.44999998807907104        83255.320739999996       0.13070686161518097        9.3336828052997589E-002   9.4219803810119629E-002   1.1929298751056194E-002
  0.47499999403953552        83255.320739999996       0.11395516246557236        8.2826964557170868E-002   8.3493456244468689E-002   8.9535592123866081E-003
  0.50000000000000000        83255.320739999996        9.8328486084938049E-002   7.2721876204013824E-002   7.3214240372180939E-002   6.6329031251370907E-003
  0.52499997615814209        83255.320739999996        8.3916954696178436E-002   6.3133172690868378E-002   6.3488900661468506E-002   4.8449509777128696E-003
  0.55000001192092896        83255.320739999996        7.0776440203189850E-002   5.4150331765413284E-002   5.4401408880949020E-002   3.4852367825806141E-003
  0.57499998807907104        83255.320739999996        5.8932736515998840E-002   4.5841947197914124E-002   4.6014796942472458E-002   2.4656164459884167E-003
  0.60000002384185791        83255.320739999996        4.8385348170995712E-002   3.8256954401731491E-002   3.8372784852981567E-002   1.7126003513112664E-003
  0.62500000000000000        83255.320739999996        3.9110992103815079E-002   3.1425863504409790E-002   3.1501226127147675E-002   1.1656734859570861E-003
  0.64999997615814209        83255.320739999996        3.1066829338669777E-002   2.5362025946378708E-002   2.5409480556845665E-002   7.7565573155879974E-004
  0.67500001192092896        83255.320739999996        2.4193443357944489E-002   2.0062934607267380E-002   2.0091740414500237E-002   5.0313689280301332E-004
  0.69999998807907104        83255.320739999996        1.8417662009596825E-002   1.5511574223637581E-002   1.5528343617916107E-002   3.1701137777417898E-004
  0.72500002384185791        83255.320739999996        1.3655188493430614E-002   1.1677813716232777E-002   1.1687119491398335E-002   1.9313188386149704E-004
  0.75000000000000000        83255.320739999996        9.8131075501441956E-003   8.5198786109685898E-003   8.5247624665498734E-003   1.1309210822219029E-004
  0.77499997615814209        83255.320739999996        6.7922663874924183E-003   5.9858802706003189E-003   5.9882858768105507E-003   6.3144761952571571E-005
  0.80000001192092896        83255.320739999996        4.4895634055137634E-003   4.0154452435672283E-003   4.0165516547858715E-003   3.3255244488827884E-005
  0.82499998807907104        83255.320739999996        2.8001645114272833E-003   2.5414275005459785E-003   2.5419129524379969E-003   1.6288384358631447E-005
  0.85000002384185791        83255.320739999996        1.6196669312193990E-003   1.4917446533218026E-003   1.4919721288606524E-003   7.3218725447077304E-006
  0.87500000000000000        83255.320739999996        8.4624689770862460E-004   7.9135660780593753E-004   7.9150230158120394E-004   3.0776834591961233E-006
  0.89999997615814209        83255.320739999996        3.8283964386209846E-004   3.6443225690163672E-004   3.6456729867495596E-004   1.4605529941036366E-006
  0.92500001192092896        83255.320739999996        1.3942236546427011E-004   1.3678611139766872E-004   1.3692305947188288E-004   1.1912841273442609E-006
  0.94999998807907104        83255.320739999996        3.5538261727197096E-005   3.8726448110537603E-005   3.8842317735543475E-005   1.5217898408081965E-006
  0.97500002384185791        83255.320739999996        3.3413725759601220E-006   8.6222426034510136E-006   8.6675318016204983E-006   2.0186209894745843E-006
   1.0000000000000000        83255.320739999996       -8.0393811003887095E-006  -1.9578060346248094E-006  -2.0557820334943244E-006   2.4020289401960326E-006
   9.9999997171806854E-010   106750.71640000000        3.1950566917657852E-003  -9.7711989656090736E-004  -1.2179192854091525E-003  -1.2935152044519782E-003
   1.3183000246996812E-009   106750.71640000000        3.3458885736763477E-003  -9.7651226678863168E-004  -1.2446936452761292E-003  -1.3202148256823421E-003
   1.7378000150003459E-009   106750.71640000000        3.5045575350522995E-003  -9.7343995003029704E-004  -1.2720666127279401E-003  -1.3469773111864924E-003
   2.2908999142146058E-009   106750.71640000000        3.6715792957693338E-003  -9.6764613408595324E-004  -1.3001539045944810E-003  -1.3736627297475934E-003
   3.0200000278313155E-009   106750.71640000000        3.8473973982036114E-003  -9.5885532209649682E-004  -1.3290783390402794E-003  -1.4000652590766549E-003
   3.9810998941902653E-009   106750.71640000000        4.0325201116502285E-003  -9.4676937442272902E-004  -1.3589967275038362E-003  -1.4259236631914973E-003
   5.2481001766579993E-009   106750.71640000000        4.2274980805814266E-003  -9.3106529675424099E-004  -1.3901011552661657E-003  -1.4509026659652591E-003
   6.9183001549788514E-009   106750.71640000000        4.4328980147838593E-003  -9.1139593860134482E-004  -1.4226192142814398E-003  -1.4745721127837896E-003
   9.1201002305751899E-009   106750.71640000000        4.6493373811244965E-003  -8.8738504564389586E-004  -1.4568258775398135E-003  -1.4963907888159156E-003
   1.2023000373062587E-008   106750.71640000000        4.8774834722280502E-003  -8.5862487321719527E-004  -1.4930503675714135E-003  -1.5156811568886042E-003
   1.5849000334355878E-008   106750.71640000000        5.1179528236389160E-003  -8.2468858454376459E-004  -1.5316677745431662E-003  -1.5315942000597715E-003
   2.0892999330612838E-008   106750.71640000000        5.3715440444648266E-003  -7.8509689774364233E-004  -1.5731444582343102E-003  -1.5430935891345143E-003
   2.7542000680114143E-008   106750.71640000000        5.6390063837170601E-003  -7.3934707324951887E-004  -1.6180118545889854E-003  -1.5488994540646672E-003
   3.6307998385609608E-008   106750.71640000000        5.9212082996964455E-003  -6.8688578903675079E-004  -1.6669046599417925E-003  -1.5474520623683929E-003
   4.7863000673942224E-008   106750.71640000000        6.2189814634621143E-003  -6.2713352963328362E-004  -1.7205470940098166E-003  -1.5368574531748891E-003
   6.3096003088958241E-008   106750.71640000000        6.5333000384271145E-003  -5.5944995256140828E-004  -1.7797976033762097E-003  -1.5148264355957508E-003
   8.3175997644957533E-008   106750.71640000000        6.8651400506496429E-003  -4.8315810272470117E-004  -1.8456391990184784E-003  -1.4786083484068513E-003
   1.0965000285523274E-007   106750.71640000000        7.2156284004449844E-003  -3.9750870200805366E-004  -1.9192259060218930E-003  -1.4248982770368457E-003
   1.4453999597208167E-007   106750.71640000000        7.5857690535485744E-003  -3.0174455605447292E-004  -2.0018431823700666E-003  -1.3497892068699002E-003
   1.9054999711443088E-007   106750.71640000000        7.9770078882575035E-003  -1.9495325977914035E-004  -2.0950522739440203E-003  -1.2485609622672200E-003
   2.5118998792095226E-007   106750.71640000000        8.3904294297099113E-003  -7.6275675382930785E-005  -2.2005292121320963E-003  -1.1157399276271462E-003
   3.3112999631157436E-007   106750.71640000000        8.8275242596864700E-003   5.5304066336248070E-005  -2.3202663287520409E-003  -9.4478746177628636E-004
   4.3651999703797628E-007   106750.71640000000        9.2898188158869743E-003   2.0086158474441618E-004  -2.4565109051764011E-003  -7.2803732473403215E-004
   5.7544002629583701E-007   106750.71640000000        9.7788451239466667E-003   3.6152300890535116E-004  -2.6117749512195587E-003  -4.5657387818209827E-004
   7.5857997217099182E-007   106750.71640000000        1.0296390391886234E-002   5.3854734869673848E-004  -2.7889348566532135E-003  -1.1993407679256052E-004
   9.9999999747524271E-007   106750.71640000000        1.0844281874597073E-002   7.3326064739376307E-004  -2.9911876190453768E-003   2.9397281468845904E-004
   1.3182999509808724E-006   106750.71640000000        1.1424620635807514E-002   9.4714021543040872E-004  -3.2221572473645210E-003   7.9923367593437433E-004
   1.7377999483869644E-006   106750.71640000000        1.2039363384246826E-002   1.1816647602245212E-003  -3.4857443533837795E-003   1.4117821119725704E-003
   2.2909000563231530E-006   106750.71640000000        1.2691126205027103E-002   1.4386182883754373E-003  -3.7864723708480597E-003   2.1503756288439035E-003
   3.0199998946045525E-006   106750.71640000000        1.3382352888584137E-002   1.7197788693010807E-003  -4.1291425004601479E-003   3.0360289383679628E-003
   3.9810997805034276E-006   106750.71640000000        1.4115866273641586E-002   2.0271316170692444E-003  -4.5190630480647087E-003   4.0927892550826073E-003
   5.2481000238913111E-006   106750.71640000000        1.4894812367856503E-002   2.3628543131053448E-003  -4.9620168283581734E-003   5.3479578346014023E-003
   6.9183001869532745E-006   106750.71640000000        1.5722591429948807E-002   2.7292878367006779E-003  -5.4641813039779663E-003   6.8321772851049900E-003
   9.1201000032015145E-006   106750.71640000000        1.6603039577603340E-002   3.1290180049836636E-003  -6.0321660712361336E-003   8.5799004882574081E-003
   1.2022999726468697E-005   106750.71640000000        1.7540499567985535E-002   3.5649037454277277E-003  -6.6729579120874405E-003   1.0629661381244659E-002
   1.5849000192247331E-005   106750.71640000000        1.8539452925324440E-002   4.0399031713604927E-003  -7.3935138061642647E-003   1.3023222796618938E-002
   2.0892999600619078E-005   106750.71640000000        1.9605584442615509E-002   4.5575671829283237E-003  -8.2012973725795746E-003   1.5807893127202988E-002
   2.7542000680114143E-005   106750.71640000000        2.0744942128658295E-002   5.1216338761150837E-003  -9.1034099459648132E-003   1.9034333527088165E-002
   3.6307999835116789E-005   106750.71640000000        2.1964782848954201E-002   5.7364189997315407E-003  -1.0106847621500492E-002   2.2758208215236664E-002
   4.7862999053904787E-005   106750.71640000000        2.3273086175322533E-002   6.4065647311508656E-003  -1.1217635124921799E-002   2.7038017287850380E-002
   6.3095998484641314E-005   106750.71640000000        2.4679558351635933E-002   7.1375044062733650E-003  -1.2441004626452923E-002   3.1936906278133392E-002
   8.3175997133366764E-005   106750.71640000000        2.6195308193564415E-002   7.9352688044309616E-003  -1.3780327513813972E-002   3.7520017474889755E-002
   1.0964999819407240E-004   106750.71640000000        2.7833886444568634E-002   8.8069792836904526E-003  -1.5236988663673401E-002   4.3855849653482437E-002
   1.4453999756369740E-004   106750.71640000000        2.9610458761453629E-002   9.7603406757116318E-003  -1.6808366402983665E-002   5.1009859889745712E-002
   1.9054999575018883E-004   106750.71640000000        3.1545087695121765E-002   1.0805317200720310E-002  -1.8489116802811623E-002   5.9053316712379456E-002
   2.5119000929407775E-004   106750.71640000000        3.3659555017948151E-002   1.1952324770390987E-002  -2.0266382023692131E-002   6.8045049905776978E-002
   3.3112999517470598E-004   106750.71640000000        3.5982057452201843E-002   1.3214641250669956E-002  -2.2121466696262360E-002   7.8043878078460693E-002
   4.3652000022120774E-004   106750.71640000000        3.8546517491340637E-002   1.4607896097004414E-002  -2.4026177823543549E-002   8.9097291231155396E-002
   5.7544000446796417E-004   106750.71640000000        4.1393786668777466E-002   1.6150563955307007E-002  -2.5940345600247383E-002  0.10123576968908310     
   7.5857999036088586E-004   106750.71640000000        4.4574800878763199E-002   1.7865495756268501E-002  -2.7809944003820419E-002  0.11447320133447647     
   1.0000000474974513E-003   106750.71640000000        4.8151511698961258E-002   1.9780250266194344E-002  -2.9562801122665405E-002  0.12879493832588196     
   1.3183000264689326E-003   106750.71640000000        5.2200969308614731E-002   2.1929133683443069E-002  -3.1105395406484604E-002  0.14415600895881653     
   1.7377999611198902E-003   106750.71640000000        5.6815512478351593E-002   2.4353232234716415E-002  -3.2317236065864563E-002  0.16046114265918732     
   2.2909000981599092E-003   106750.71640000000        6.2112171202898026E-002   2.7105424553155899E-002  -3.3047601580619812E-002  0.17757590115070343     
   3.0199999455362558E-003   106750.71640000000        6.8230561912059784E-002   3.0249537900090218E-002  -3.3108334988355637E-002  0.19529333710670471     
   3.9810999296605587E-003   106750.71640000000        7.5341150164604187E-002   3.3865317702293396E-002  -3.2269600778818130E-002  0.21333634853363037     
   5.2481000311672688E-003   106750.71640000000        8.3648815751075745E-002   3.8051497191190720E-002  -3.0254794284701347E-002  0.23134300112724304     
   6.9182999432086945E-003   106750.71640000000        9.3394391238689423E-002   4.2928677052259445E-002  -2.6738218963146210E-002  0.24885131418704987     
   9.1201001778244972E-003   106750.71640000000       0.10485547035932541        4.8643156886100769E-002  -2.1346298977732658E-002  0.26529052853584290     
   1.2023000046610832E-002   106750.71640000000       0.11833959072828293        5.5368669331073761E-002  -1.3666093349456787E-002  0.27996957302093506     
   1.5848999843001366E-002   106750.71640000000       0.13415846228599548        6.3300952315330505E-002  -3.2710800878703594E-003  0.29206377267837524     
   2.0893000066280365E-002   106750.71640000000       0.15260328352451324        7.2655670344829559E-002   1.0247059166431427E-002  0.30062583088874817     
   2.7542000636458397E-002   106750.71640000000       0.17385844886302948        8.3638273179531097E-002   2.7200657874345779E-002  0.30457985401153564     
   3.6308001726865768E-002   106750.71640000000       0.19789157807826996        9.6403665840625763E-002   4.7706965357065201E-002  0.30275282263755798     
   4.7862999141216278E-002   106750.71640000000       0.22424951195716858       0.11096541583538055        7.1523025631904602E-002  0.29393294453620911     
   6.3096001744270325E-002   106750.71640000000       0.25179201364517212       0.12706160545349121        9.7851350903511047E-002  0.27698999643325806     
   8.3176001906394958E-002   106750.71640000000       0.27830833196640015       0.14392778277397156       0.12508110702037811       0.25110548734664917     
  0.10000000149011612        106750.71640000000       0.29366844892501831       0.15486899018287659       0.14246881008148193       0.22877416014671326     
  0.12500000000000000        106750.71640000000       0.30730265378952026       0.16659645736217499       0.16093020141124725       0.19667412340641022     
  0.15000000596046448        106750.71640000000       0.31217405200004578       0.17372059822082520       0.17231780290603638       0.16707761585712433     
  0.17499999701976776        106750.71640000000       0.31020957231521606       0.17697989940643311       0.17814373970031738       0.14052321016788483     
  0.20000000298023224        106750.71640000000       0.30292892456054688       0.17699444293975830       0.17957696318626404       0.11712399125099182     
  0.22499999403953552        106750.71640000000       0.29156634211540222       0.17430263757705688       0.17754329741001129        9.6785224974155426E-002
  0.25000000000000000        106750.71640000000       0.27714124321937561       0.16938038170337677       0.17279063165187836        7.9307228326797485E-002
  0.27500000596046448        106750.71640000000       0.26050353050231934       0.16265209019184113       0.16593293845653534        6.4439631998538971E-002
  0.30000001192092896        106750.71640000000       0.24236470460891724       0.15449781715869904       0.15748056769371033        5.1912199705839157E-002
  0.32499998807907104        106750.71640000000       0.22332063317298889       0.14525802433490753       0.14786191284656525        4.1453037410974503E-002
  0.34999999403953552        106750.71640000000       0.20386886596679688       0.13523718714714050       0.13743898272514343        3.2799690961837769E-002
  0.37500000000000000        106750.71640000000       0.18442234396934509       0.12470644712448120       0.12651893496513367        2.5705700740218163E-002
  0.40000000596046448        106750.71640000000       0.16532051563262939       0.11390591412782669       0.11536273360252380        1.9944336265325546E-002
  0.42500001192092896        106750.71640000000       0.14683850109577179       0.10304644703865051       0.10419175028800964        1.5310424380004406E-002
  0.44999998807907104        106750.71640000000       0.12919500470161438        9.2311367392539978E-002   9.3192800879478455E-002   1.1620886623859406E-002
  0.47499999403953552        106750.71640000000       0.11255905777215958        8.1857956945896149E-002   8.2522146403789520E-002   8.7144104763865471E-003
  0.50000000000000000        106750.71640000000        9.7055852413177490E-002   7.1818806231021881E-002   7.2308711707592010E-002   6.4505171030759811E-003
  0.52499997615814209        106750.71640000000        8.2772023975849152E-002   6.2303178012371063E-002   6.2656626105308533E-002   4.7082607634365559E-003
  0.55000001192092896        106750.71640000000        6.9760277867317200E-002   5.3398292511701584E-002   5.3647428750991821E-002   3.3846711739897728E-003
  0.57499998807907104        106750.71640000000        5.8043591678142548E-002   4.5170571655035019E-002   4.5341871678829193E-002   2.3930799216032028E-003
  0.60000002384185791        106750.71640000000        4.7619029879570007E-002   3.7666916847229004E-002   3.7781577557325363E-002   1.6613876214250922E-003
  0.62500000000000000        106750.71640000000        3.8461253046989441E-002   3.0915977433323860E-002   3.0990494415163994E-002   1.1303480714559555E-003
  0.64999997615814209        106750.71640000000        3.0525723472237587E-002   2.4929432198405266E-002   2.4976305663585663E-002   7.5190444476902485E-004
  0.67500001192092896        106750.71640000000        2.3751720786094666E-002   1.9703326746821404E-002   1.9731748849153519E-002   4.8761398647911847E-004
  0.69999998807907104        106750.71640000000        1.8065121024847031E-002   1.5219425782561302E-002   1.5235956758260727E-002   3.0718353809788823E-004
  0.72500002384185791        106750.71640000000        1.3381032273173332E-002   1.1446636170148849E-002   1.1455801315605640E-002   1.8713042663875967E-004
  0.75000000000000000        106750.71640000000        9.6062850207090378E-003   8.3424802869558334E-003   8.3472868427634239E-003   1.0957748600048944E-004
  0.77499997615814209        106750.71640000000        6.6417935304343700E-003   5.8546410873532295E-003   5.8570066466927528E-003   6.1186612583696842E-005
  0.80000001192092896        106750.71640000000        4.3848268687725067E-003   3.9225881919264793E-003   3.9236759766936302E-003   3.2229698263108730E-005
  0.82499998807907104        106750.71640000000        2.7311970479786396E-003   2.4792926851660013E-003   2.4797699879854918E-003   1.5792893464094959E-005
  0.85000002384185791        106750.71640000000        1.5773972263559699E-003   1.4530566986650229E-003   1.4532800996676087E-003   7.1070962803787552E-006
  0.87500000000000000        106750.71640000000        8.2271918654441833E-004   7.6947960769757628E-004   7.6962204184383154E-004   2.9950883799756411E-006
  0.89999997615814209        106750.71640000000        3.7139438791200519E-004   3.5360670881345868E-004   3.5373755963519216E-004   1.4240266636988963E-006
  0.92500001192092896        106750.71640000000        1.3483494694810361E-004   1.3233692152425647E-004   1.3246790331322700E-004   1.1507551107570180E-006
  0.94999998807907104        106750.71640000000        3.4102253266610205E-005   3.7228361179586500E-005   3.7336369132390246E-005   1.4468046174442861E-006
  0.97500002384185791        106750.71640000000        2.8760155146301258E-006   7.9974397522164509E-006   8.0335657912655734E-006   1.8899095266533550E-006
   1.0000000000000000        106750.71640000000       -8.3098966570105404E-006  -2.4681098693690728E-006  -2.5750862278073328E-006   2.2093149709689897E-006
   9.9999997171806854E-010   136876.72279999999        3.2003612723201513E-003  -9.7690615803003311E-004  -1.2185566592961550E-003  -1.3243827270343900E-003
   1.3183000246996812E-009   136876.72279999999        3.3514734823256731E-003  -9.7620178712531924E-004  -1.2454193783923984E-003  -1.3514449819922447E-003
   1.7378000150003459E-009   136876.72279999999        3.5104388371109962E-003  -9.7302306676283479E-004  -1.2729018926620483E-003  -1.3785019982606173E-003
   2.2908999142146058E-009   136876.72279999999        3.6777744535356760E-003  -9.6711260266602039E-004  -1.3011243427172303E-003  -1.4053955674171448E-003
   3.0200000278313155E-009   136876.72279999999        3.8539245724678040E-003  -9.5819390844553709E-004  -1.3302146689966321E-003  -1.4318968169391155E-003
   3.9810998941902653E-009   136876.72279999999        4.0393983945250511E-003  -9.4596802955493331E-004  -1.3603358529508114E-003  -1.4577172696590424E-003
   5.2481001766579993E-009   136876.72279999999        4.2347488924860954E-003  -9.3011109856888652E-004  -1.3916870811954141E-003  -1.4824888203293085E-003
   6.9183001549788514E-009   136876.72279999999        4.4405432417988777E-003  -9.1027474263682961E-004  -1.4245040947571397E-003  -1.5057419659569860E-003
   9.1201002305751899E-009   136876.72279999999        4.6574003063142300E-003  -8.8608177611604333E-004  -1.4590716455131769E-003  -1.5268883435055614E-003
   1.2023000373062587E-008   136876.72279999999        4.8859892413020134E-003  -8.5712323198094964E-004  -1.4957300154492259E-003  -1.5451947692781687E-003
   1.5849000334355878E-008   136876.72279999999        5.1269284449517727E-003  -8.2297105109319091E-004  -1.5348667511716485E-003  -1.5597466845065355E-003
   2.0892999330612838E-008   136876.72279999999        5.3810174576938152E-003  -7.8314443817362189E-004  -1.5769631136208773E-003  -1.5694297617301345E-003
   2.7542000680114143E-008   136876.72279999999        5.6490083225071430E-003  -7.3713931487873197E-004  -1.6225673025473952E-003  -1.5728732105344534E-003
   3.6307998385609608E-008   136876.72279999999        5.9317708946764469E-003  -6.8440067116171122E-004  -1.6723327571526170E-003  -1.5684104291722178E-003
   4.7863000673942224E-008   136876.72279999999        6.2301396392285824E-003  -6.2434730352833867E-004  -1.7270053504034877E-003  -1.5540237072855234E-003
   6.3096003088958241E-008   136876.72279999999        6.5450915135443211E-003  -5.5633706506341696E-004  -1.7874679761007428E-003  -1.5272791497409344E-003
   8.3175997644957533E-008   136876.72279999999        6.8776039406657219E-003  -4.7969087609089911E-004  -1.8547307699918747E-003  -1.4852598542347550E-003
   1.0965000285523274E-007   136876.72279999999        7.2288075461983681E-003  -3.9365730481222272E-004  -1.9299787236377597E-003  -1.4244676567614079E-003
   1.4453999597208167E-007   136876.72279999999        7.5997095555067062E-003  -2.9747691587544978E-004  -2.0145303569734097E-003  -1.3407776132225990E-003
   1.9054999711443088E-007   136876.72279999999        7.9917600378394127E-003  -1.9023446657229215E-004  -2.1099860314279795E-003  -1.2292118044570088E-003
   2.5118998792095226E-007   136876.72279999999        8.4060449153184891E-003  -7.1068236138671637E-005  -2.2180613595992327E-003  -1.0840152390301228E-003
   3.3112999631157436E-007   136876.72279999999        8.8440636172890663E-003   6.1040816945023835E-005  -2.3407950066030025E-003  -8.9832092635333538E-004
   4.3651999703797628E-007   136876.72279999999        9.3073435127735138E-003   2.0717173174489290E-004  -2.4804824497550726E-003  -6.6409370629116893E-004
   5.7544002629583701E-007   136876.72279999999        9.7974231466650963E-003   3.6845426075160503E-004  -2.6396883185952902E-003  -3.7200786755420268E-004
   7.5857997217099182E-007   136876.72279999999        1.0316097177565098E-002   5.4615165572613478E-004  -2.8213441837579012E-003  -1.1136346074636094E-005
   9.9999999747524271E-007   136876.72279999999        1.0865200310945511E-002   7.4159441282972693E-004  -3.0287054833024740E-003   4.3112310231663287E-004
   1.3182999509808724E-006   136876.72279999999        1.1446840129792690E-002   9.5626508118584752E-004  -3.2654572278261185E-003   9.6942944219335914E-004
   1.7377999483869644E-006   136876.72279999999        1.2062984518706799E-002   1.1916477233171463E-003  -3.5355591680854559E-003   1.6203257255256176E-003
   2.2909000563231530E-006   136876.72279999999        1.2716260738670826E-002   1.4495331561192870E-003  -3.8435976020991802E-003   2.4032634682953358E-003
   3.0199998946045525E-006   136876.72279999999        1.3409123755991459E-002   1.7317064339295030E-003  -4.1944305412471294E-003   3.3399835228919983E-003
   3.9810997805034276E-006   136876.72279999999        1.4144413173198700E-002   2.0401608198881149E-003  -4.5934189110994339E-003   4.4553191401064396E-003
   5.2481000238913111E-006   136876.72279999999        1.4925292693078518E-002   2.3770839907228947E-003  -5.0463927909731865E-003   5.7774106971919537E-003
   6.9183001869532745E-006   136876.72279999999        1.5755182132124901E-002   2.7448271866887808E-003  -5.5595627054572105E-003   7.3377750813961029E-003
   9.1201000032015145E-006   136876.72279999999        1.6637947410345078E-002   3.1459887977689505E-003  -6.1395564116537571E-003   9.1717746108770370E-003
   1.2022999726468697E-005   136876.72279999999        1.7577953636646271E-002   3.5834424197673798E-003  -6.7933597601950169E-003   1.1318875476717949E-002
   1.5849000192247331E-005   136876.72279999999        1.8579723313450813E-002   4.0601626969873905E-003  -7.5278938747942448E-003   1.3821726664900780E-002
   2.0892999600619078E-005   136876.72279999999        1.9648980349302292E-002   4.5797210186719894E-003  -8.3505604416131973E-003   1.6728552058339119E-002
   2.7542000680114143E-005   136876.72279999999        2.0791828632354736E-002   5.1458780653774738E-003  -9.2683499678969383E-003   2.0090831443667412E-002
   3.6307999835116789E-005   136876.72279999999        2.2015579044818878E-002   5.7629784569144249E-003  -1.0288098827004433E-002   2.3964975029230118E-002
   4.7862999053904787E-005   136876.72279999999        2.3328287526965141E-002   6.4356955699622631E-003  -1.1415600776672363E-002   2.8410039842128754E-002
   6.3095998484641314E-005   136876.72279999999        2.4739746004343033E-002   7.1695023216307163E-003  -1.2655785307288170E-002   3.3489570021629333E-002
   8.3175997133366764E-005   136876.72279999999        2.6261163875460625E-002   7.9704755917191505E-003  -1.4011631719768047E-002   3.9268806576728821E-002
   1.0964999819407240E-004   136876.72279999999        2.7906216681003571E-002   8.8457902893424034E-003  -1.5484032221138477E-002   4.5816056430339813E-002
   1.4453999756369740E-004   136876.72279999999        2.9690211638808250E-002   9.8032178357243538E-003  -1.7069745808839798E-002   5.3196031600236893E-002
   1.9054999575018883E-004   136876.72279999999        3.1633388251066208E-002   1.0852799750864506E-002  -1.8762694671750069E-002   6.1478976160287857E-002
   2.5119000929407775E-004   136876.72279999999        3.3757727593183517E-002   1.2005043216049671E-002  -2.0549131557345390E-002   7.0721775293350220E-002
   3.3112999517470598E-004   136876.72279999999        3.6091651767492294E-002   1.3273334130644798E-002  -2.2409325465559959E-002   8.0980785191059113E-002
   4.3652000022120774E-004   136876.72279999999        3.8669358938932419E-002   1.4673429541289806E-002  -2.4313891306519508E-002   9.2300124466419220E-002
   5.7544000446796417E-004   136876.72279999999        4.1531994938850403E-002   1.6223948448896408E-002  -2.6221314445137978E-002  0.10470590740442276     
   7.5857999036088586E-004   136876.72279999999        4.4730845838785172E-002   1.7947915941476822E-002  -2.8076076880097389E-002  0.11820665001869202     
   1.0000000474974513E-003   136876.72279999999        4.8328228294849396E-002   1.9873082637786865E-002  -2.9804401099681854E-002  0.13278114795684814     
   1.3183000264689326E-003   136876.72279999999        5.2401576191186905E-002   2.2033970803022385E-002  -3.1311087310314178E-002  0.14837668836116791     
   1.7377999611198902E-003   136876.72279999999        5.7043597102165222E-002   2.4471892043948174E-002  -3.2473977655172348E-002  0.16488894820213318     
   2.2909000981599092E-003   136876.72279999999        6.2371674925088882E-002   2.7239969000220299E-002  -3.3140771090984344E-002  0.18217338621616364     
   3.0199999455362558E-003   136876.72279999999        6.8525642156600952E-002   3.0402246862649918E-002  -3.3122014254331589E-002  0.20001173019409180     
   3.9810999296605587E-003   136876.72279999999        7.5675986707210541E-002   3.4038648009300232E-002  -3.2187033444643021E-002  0.21811477839946747     
   5.2481000311672688E-003   136876.72279999999        8.4027312695980072E-002   3.8247980177402496E-002  -3.0059147626161575E-002  0.23610799014568329     
   6.9182999432086945E-003   136876.72279999999        9.3819558620452881E-002   4.3150730431079865E-002  -2.6413697749376297E-002  0.25351685285568237     
   9.1201001778244972E-003   136876.72279999999       0.10532865673303604        4.8892777413129807E-002  -2.0879736170172691E-002  0.26975882053375244     
   1.2023000046610832E-002   136876.72279999999       0.11885921657085419        5.5646914988756180E-002  -1.3049080967903137E-002  0.28413295745849609     
   1.5848999843001366E-002   136876.72279999999       0.13471826910972595        6.3607156276702881E-002  -2.5027976371347904E-003  0.29580816626548767     
   2.0893000066280365E-002   136876.72279999999       0.15319000184535980        7.2986282408237457E-002   1.1156548745930195E-002  0.30383571982383728     
   2.7542000636458397E-002   136876.72279999999       0.17444866895675659        8.3985239267349243E-002   2.8226507827639580E-002  0.30714598298072815     
   3.6308001726865768E-002   136876.72279999999       0.19844824075698853        9.6752196550369263E-002   4.8805683851242065E-002  0.30458292365074158     
   4.7862999141216278E-002   136876.72279999999       0.22471821308135986       0.11129127442836761        7.2629377245903015E-002  0.29496613144874573     
   6.3096001744270325E-002   136876.72279999999       0.25209859013557434       0.12732821702957153        9.8877511918544769E-002  0.27721470594406128     
   8.3176001906394958E-002   136876.72279999999       0.27836003899574280       0.14408418536186218       0.12592017650604248       0.25057995319366455     
  0.10000000149011612        136876.72279999999       0.29349315166473389       0.15491667389869690       0.14311882853507996       0.22782370448112488     
  0.12500000000000000        136876.72279999999       0.30679389834403992       0.16647030413150787       0.16128534078598022       0.19533669948577881     
  0.15000000596046448        136876.72279999999       0.31135639548301697       0.17341901361942291       0.17238815128803253       0.16555844247341156     
  0.17499999701976776        136876.72279999999       0.30912026762962341       0.17651118338108063       0.17795476317405701       0.13895937800407410     
  0.20000000298023224        136876.72279999999       0.30161157250404358       0.17637339234352112       0.17916111648082733       0.11560515314340591     
  0.22499999403953552        136876.72279999999       0.29006677865982056       0.17354822158813477       0.17693561315536499        9.5367372035980225E-002
  0.25000000000000000        136876.72279999999       0.27550506591796875       0.16851399838924408       0.17202632129192352        7.8022390604019165E-002
  0.27500000596046448        136876.72279999999       0.25877436995506287       0.16169637441635132       0.16504594683647156        6.3302844762802124E-002
  0.30000001192092896        136876.72279999999       0.24058307707309723       0.15347561240196228       0.15650281310081482        5.0926662981510162E-002
  0.32499998807907104        136876.72279999999       0.22152329981327057       0.14419168233871460       0.14682281017303467        4.0613960474729538E-002
  0.34999999403953552        136876.72279999999       0.20208837091922760       0.13414800167083740       0.13636519014835358        3.2097138464450836E-002
  0.37500000000000000        136876.72279999999       0.18268685042858124       0.12361421436071396       0.12543423473834991        2.5126717984676361E-002
  0.40000000596046448        136876.72279999999       0.16365368664264679       0.11282858997583389       0.11428800970315933        1.9474500790238380E-002
  0.42500001192092896        136876.72279999999       0.14525964856147766       0.10199996829032898       0.10314495116472244        1.4934965409338474E-002
  0.44999998807907104        136876.72279999999       0.12771920859813690        9.1309465467929840E-002   9.2189036309719086E-002   1.1325467377901077E-002
  0.47499999403953552        136876.72279999999       0.11119738221168518        8.0912061035633087E-002   8.1573761999607086E-002   8.4856376051902771E-003
  0.50000000000000000        136876.72279999999        9.5815628767013550E-002   7.0938043296337128E-002   7.1425393223762512E-002   6.2762610614299774E-003
  0.52499997615814209        136876.72279999999        8.1657163798809052E-002   6.1494402587413788E-002   6.1845522373914719E-002   4.5778141357004642E-003
  0.55000001192092896        136876.72279999999        6.8771615624427795E-002   5.2666120231151581E-002   5.2913296967744827E-002   3.2888026908040047E-003
  0.57499998807907104        136876.72279999999        5.7179220020771027E-002   4.4517505913972855E-002   4.4687252491712570E-002   2.3239990696310997E-003
  0.60000002384185791        136876.72279999999        4.6874690800905228E-002   3.7093482911586761E-002   3.7206970155239105E-002   1.6126577975228429E-003
  0.62500000000000000        136876.72279999999        3.7830688059329987E-002   3.0420886352658272E-002   3.0494563281536102E-002   1.0967613197863102E-003
  0.64999997615814209        136876.72279999999        3.0001055449247360E-002   2.4509781971573830E-002   2.4556079879403114E-002   7.2933657793328166E-004
  0.67500001192092896        136876.72279999999        2.3323809728026390E-002   1.9354810938239098E-002   1.9382858648896217E-002   4.7287167399190366E-004
  0.69999998807907104        136876.72279999999        1.7723929136991501E-002   1.4936571940779686E-002   1.4952868223190308E-002   2.9785287915728986E-004
  0.72500002384185791        136876.72279999999        1.3115968555212021E-002   1.1223046109080315E-002   1.1232073418796062E-002   1.8143327906727791E-004
  0.75000000000000000        136876.72279999999        9.4065349549055099E-003   8.1710945814847946E-003   8.1758257001638412E-003   1.0624072456266731E-004
  0.77499997615814209        136876.72279999999        6.4966334030032158E-003   5.7280003093183041E-003   5.7303262874484062E-003   5.9326852351659909E-005
  0.80000001192092896        136876.72279999999        4.2839138768613338E-003   3.8330992683768272E-003   3.8341681938618422E-003   3.1254887289833277E-005
  0.82499998807907104        136876.72279999999        2.6648379862308502E-003   2.4194954894483089E-003   2.4199641775339842E-003   1.5321071259677410E-005
  0.85000002384185791        136876.72279999999        1.5367887681350112E-003   1.4158820267766714E-003   1.4161013532429934E-003   6.9015886765555479E-006
  0.87500000000000000        136876.72279999999        8.0015556886792183E-004   7.4849516386166215E-004   7.4863439658656716E-004   2.9148238809284521E-006
  0.89999997615814209        136876.72279999999        3.6044057924300432E-004   3.4324356238357723E-004   3.4337030956521630E-004   1.3872343060938874E-006
  0.92500001192092896        136876.72279999999        1.3045550440438092E-004   1.2808731116820127E-004   1.2821251584682614E-004   1.1100845540568116E-006
  0.94999998807907104        136876.72279999999        3.2736323191784322E-005   3.5800756450043991E-005   3.5901233786717057E-005   1.3738645066041499E-006
  0.97500002384185791        136876.72279999999        2.4377313820878044E-006   7.4045301516889594E-006   7.4319764280517120E-006   1.7673260117589962E-006
   1.0000000000000000        136876.72279999999       -8.5562032836605795E-006  -2.9451903174049221E-006  -3.0605353913415456E-006   2.0286320250306744E-006
   9.9999997171806854E-010   175504.55750000000        3.2055999618023634E-003  -9.7669183742254972E-004  -1.2192041613161564E-003  -1.3552255695685744E-003
   1.3183000246996812E-009   175504.55750000000        3.3569890074431896E-003  -9.7589165670797229E-004  -1.2461603619158268E-003  -1.3826235663145781E-003
   1.7378000150003459E-009   175504.55750000000        3.5162472631782293E-003  -9.7260775510221720E-004  -1.2737583601847291E-003  -1.4099427498877048E-003
   2.2908999142146058E-009   175504.55750000000        3.6838927771896124E-003  -9.6658180700615048E-004  -1.3021230697631836E-003  -1.4370050048455596E-003
   3.0200000278313155E-009   175504.55750000000        3.8603709544986486E-003  -9.5753662753850222E-004  -1.3313876697793603E-003  -1.4635579427704215E-003
   3.9810998941902653E-009   175504.55750000000        4.0461923927068710E-003  -9.4517238903790712E-004  -1.3617215445265174E-003  -1.4892840990796685E-003
   5.2481001766579993E-009   175504.55750000000        4.2419102974236012E-003  -9.2916417634114623E-004  -1.3933309819549322E-003  -1.5137810260057449E-003
   6.9183001549788514E-009   175504.55750000000        4.4480944052338600E-003  -9.0916274348273873E-004  -1.4264602214097977E-003  -1.5365380095317960E-003
   9.1201002305751899E-009   175504.55750000000        4.6653640456497669E-003  -8.8478974066674709E-004  -1.4614039100706577E-003  -1.5569179086014628E-003
   1.2023000373062587E-008   175504.55750000000        4.8943907022476196E-003  -8.5563497850671411E-004  -1.4985138550400734E-003  -1.5741293318569660E-003
   1.5849000334355878E-008   175504.55750000000        5.1357932388782501E-003  -8.2126923371106386E-004  -1.5381901757791638E-003  -1.5871897339820862E-003
   2.0892999330612838E-008   175504.55750000000        5.3903744556009769E-003  -7.8121031401678920E-004  -1.5809293836355209E-003  -1.5949038788676262E-003
   2.7542000680114143E-008   175504.55750000000        5.6588877923786640E-003  -7.3495268588885665E-004  -1.6272964421659708E-003  -1.5958072617650032E-003
   3.6307998385609608E-008   175504.55750000000        5.9422040358185768E-003  -6.8193976767361164E-004  -1.6779644647613168E-003  -1.5881224535405636E-003
   4.7863000673942224E-008   175504.55750000000        6.2411618418991566E-003  -6.2158866785466671E-004  -1.7337010940536857E-003  -1.5697043854743242E-003
   6.3096003088958241E-008   175504.55750000000        6.5567386336624622E-003  -5.5325531866401434E-004  -1.7954136710613966E-003  -1.5379703836515546E-003
   8.3175997644957533E-008   175504.55750000000        6.8899155594408512E-003  -4.7625874867662787E-004  -1.8641402712091804E-003  -1.4898326480761170E-003
   1.0965000285523274E-007   175504.55750000000        7.2418265044689178E-003  -3.8984528509899974E-004  -1.9410967361181974E-003  -1.4215945266187191E-003
   1.4453999597208167E-007   175504.55750000000        7.6134805567562580E-003  -2.9325328068807721E-004  -2.0276352297514677E-003  -1.3289086055010557E-003
   1.9054999711443088E-007   175504.55750000000        8.0063324421644211E-003  -1.8556466966401786E-004  -2.1253952290862799E-003  -1.2065334012731910E-003
   2.5118998792095226E-007   175504.55750000000        8.4214722737669945E-003  -6.5915206505451351E-005  -2.2361325100064278E-003  -1.0484264930710196E-003
   3.3112999631157436E-007   175504.55750000000        8.8604027405381203E-003   6.6717308072838932E-005  -2.3619313724339008E-003  -8.4738701116293669E-004
   4.3651999703797628E-007   175504.55750000000        9.3246567994356155E-003   2.1341531828511506E-004  -2.5051364209502935E-003  -5.9500470524653792E-004
   5.7544002629583701E-007   175504.55750000000        9.8157795146107674E-003   3.7531214184127748E-004  -2.6683635078370571E-003  -2.8153799939900637E-004
   7.5857997217099182E-007   175504.55750000000        1.0335569269955158E-002   5.5367522872984409E-004  -2.8546003159135580E-003   1.0440996265970170E-004
   9.9999999747524271E-007   175504.55750000000        1.0885870084166527E-002   7.4983946979045868E-004  -3.0671595595777035E-003   5.7595805265009403E-004
   1.3182999509808724E-006   175504.55750000000        1.1468797922134399E-002   9.6529268193989992E-004  -3.3097863197326660E-003   1.1483419220894575E-003
   1.7377999483869644E-006   175504.55750000000        1.2086328119039536E-002   1.2015242828056216E-003  -3.5864976234734058E-003   1.8387172603979707E-003
   2.2909000563231530E-006   175504.55750000000        1.2741100974380970E-002   1.4603316085413098E-003  -3.9019419346004725E-003   2.6672319509088993E-003
   3.0199998946045525E-006   175504.55750000000        1.3435584492981434E-002   1.7435068730264902E-003  -4.2610312812030315E-003   3.6563524045050144E-003
   3.9810997805034276E-006   175504.55750000000        1.4172630384564400E-002   2.0530514884740114E-003  -4.6691773459315300E-003   4.8316963948309422E-003
   5.2481000238913111E-006   175504.55750000000        1.4955423772335052E-002   2.3911623284220695E-003  -5.1322537474334240E-003   6.2222392298281193E-003
   6.9183001869532745E-006   175504.55750000000        1.5787404030561447E-002   2.7602016925811768E-003  -5.6564998812973499E-003   7.8603615984320641E-003
   9.1201000032015145E-006   175504.55750000000        1.6672460362315178E-002   3.1627803109586239E-003  -6.2485584057867527E-003   9.7823254764080048E-003
   1.2022999726468697E-005   175504.55750000000        1.7614992335438728E-002   3.6017862148582935E-003  -6.9154072552919388E-003   1.2028506956994534E-002
   1.5849000192247331E-005   175504.55750000000        1.8619552254676819E-002   4.0802108123898506E-003  -7.6639270409941673E-003   1.4642421156167984E-002
   2.0892999600619078E-005   175504.55750000000        1.9691908732056618E-002   4.6016443520784378E-003  -8.5014505311846733E-003   1.7673177644610405E-002
   2.7542000680114143E-005   175504.55750000000        2.0838214084506035E-002   5.1698721945285797E-003  -9.4348499551415443E-003   2.1173032000660896E-002
   3.6307999835116789E-005   175504.55750000000        2.2065840661525726E-002   5.7892655022442341E-003  -1.0470792651176453E-002   2.5199102237820625E-002
   4.7862999053904787E-005   175504.55750000000        2.3382917046546936E-002   6.4645302481949329E-003  -1.1614834889769554E-002   2.9810940846800804E-002
   6.3095998484641314E-005   175504.55750000000        2.4799318984150887E-002   7.2011775337159634E-003  -1.2871596962213516E-002   3.5072430968284607E-002
   8.3175997133366764E-005   175504.55750000000        2.6326358318328857E-002   8.0053294077515602E-003  -1.4243653044104576E-002   4.1048839688301086E-002
   1.0964999819407240E-004   175504.55750000000        2.7977829799056053E-002   8.8842175900936127E-003  -1.5731396153569221E-002   4.7808192670345306E-002
   1.4453999756369740E-004   175504.55750000000        2.9769187793135643E-002   9.8456740379333496E-003  -1.7330965027213097E-002   5.5414382368326187E-002
   1.9054999575018883E-004   175504.55750000000        3.1720839440822601E-002   1.0899820365011692E-002  -1.9035536795854568E-002   6.3936509191989899E-002
   2.5119000929407775E-004   175504.55750000000        3.3854957669973373E-002   1.2057251296937466E-002  -2.0830476656556129E-002   7.3429428040981293E-002
   3.3112999517470598E-004   175504.55750000000        3.6200203001499176E-002   1.3331461697816849E-002  -2.2695021703839302E-002   8.3946913480758667E-002
   4.3652000022120774E-004   175504.55750000000        3.8791030645370483E-002   1.4738331548869610E-002  -2.4598602205514908E-002   9.5529608428478241E-002
   5.7544000446796417E-004   175504.55750000000        4.1668891906738281E-002   1.6296626999974251E-002  -2.6498373597860336E-002  0.10819916427135468     
   7.5857999036088586E-004   175504.55750000000        4.4885396957397461E-002   1.8029540777206421E-002  -2.8337350115180016E-002  0.12195864319801331     
   1.0000000474974513E-003   175504.55750000000        4.8503220081329346E-002   1.9965011626482010E-002  -3.0040187761187553E-002  0.13678021728992462     
   1.3183000264689326E-003   175504.55750000000        5.2600182592868805E-002   2.2137772291898727E-002  -3.1510047614574432E-002  0.15260343253612518     
   1.7377999611198902E-003   175504.55750000000        5.7269349694252014E-002   2.4589357897639275E-002  -3.2623168081045151E-002  0.16931489109992981     
   2.2909000981599092E-003   175504.55750000000        6.2628425657749176E-002   2.7373122051358223E-002  -3.3225748687982559E-002  0.18676005303859711     
   3.0199999455362558E-003   175504.55750000000        6.8817459046840668E-002   3.0553324148058891E-002  -3.3127117902040482E-002  0.20470945537090302     
   3.9810999296605587E-003   175504.55750000000        7.6006956398487091E-002   3.4210052341222763E-002  -3.2095871865749359E-002  0.22286203503608704     
   5.2481000311672688E-003   175504.55750000000        8.4401182830333710E-002   3.8442179560661316E-002  -2.9855351895093918E-002  0.24083098769187927     
   6.9182999432086945E-003   175504.55750000000        9.4239227473735809E-002   4.3370068073272705E-002  -2.6082063093781471E-002  0.25812968611717224     
   9.1201001778244972E-003   175504.55750000000       0.10579530894756317        4.9139156937599182E-002  -2.0407779142260551E-002  0.27416446805000305     
   1.2023000046610832E-002   175504.55750000000       0.11937113106250763        5.5921301245689392E-002  -1.2429156340658665E-002  0.28822517395019531     
   1.5848999843001366E-002   175504.55750000000       0.13526907563209534        6.3908778131008148E-002  -1.7348685069009662E-003  0.29947513341903687     
   2.0893000066280365E-002   175504.55750000000       0.15376634895801544        7.3311522603034973E-002   1.2061703950166702E-002  0.30696502327919006     
   2.7542000636458397E-002   175504.55750000000       0.17502726614475250        8.4325984120368958E-002   2.9243515804409981E-002  0.30963248014450073     
   3.6308001726865768E-002   175504.55750000000       0.19899231195449829        9.7093693912029266E-002   4.9890894442796707E-002  0.30633917450904846     
   4.7862999141216278E-002   175504.55750000000       0.22517399489879608       0.11160948127508163        7.3717951774597168E-002  0.29593664407730103     
   6.3096001744270325E-002   175504.55750000000       0.25239303708076477       0.12758700549602509        9.9882811307907104E-002  0.27739319205284119     
   8.3176001906394958E-002   175504.55750000000       0.27840217947959900       0.14423337578773499       0.12673740088939667       0.25002896785736084     
  0.10000000149011612        175504.55750000000       0.29331126809120178       0.15495824813842773       0.14374800026416779       0.22686302661895752     
  0.12500000000000000        175504.55750000000       0.30628392100334167       0.16634035110473633       0.16162298619747162       0.19400708377361298     
  0.15000000596046448        175504.55750000000       0.31054335832595825       0.17311649024486542       0.17244558036327362       0.16406001150608063     
  0.17499999701976776        175504.55750000000       0.30804151296615601       0.17604470252990723       0.17775793373584747       0.13742475211620331     
  0.20000000298023224        175504.55750000000       0.30031031370162964       0.17575784027576447       0.17874254286289215       0.11412035673856735     
  0.22499999403953552        175504.55750000000       0.28858840465545654       0.17280250787734985       0.17633011937141418        9.3985579907894135E-002
  0.25000000000000000        175504.55750000000       0.27389451861381531       0.16765937209129333       0.17126868665218353        7.6773509383201599E-002
  0.27500000596046448        175504.55750000000       0.25707453489303589       0.16075515747070312       0.16416962444782257        6.2200427055358887E-002
  0.30000001192092896        175504.55750000000       0.23883372545242310       0.15247033536434174       0.15553914010524750        4.9972910434007645E-002
  0.32499998807907104        175504.55750000000       0.21976038813591003       0.14314430952072144       0.14580059051513672        3.9803486317396164E-002
  0.34999999403953552        175504.55750000000       0.20034371316432953       0.13307937979698181       0.13531050086021423        3.1419727951288223E-002
  0.37500000000000000        175504.55750000000       0.18098784983158112       0.12254372239112854       0.12437026947736740        2.4569364264607430E-002
  0.40000000596046448        175504.55750000000       0.16202336549758911       0.11177375912666321       0.11323507875204086        1.9022909924387932E-002
  0.42500001192092896        175504.55750000000       0.14371669292449951       0.10097629576921463       0.10212051123380661        1.4574609696865082E-002
  0.44999998807907104        175504.55750000000       0.12627816200256348        9.0330272912979126E-002   9.1207712888717651E-002   1.1042317375540733E-002
  0.47499999403953552        175504.55750000000       0.10986884683370590        7.9988427460193634E-002   8.0647483468055725E-002   8.2666464149951935E-003
  0.50000000000000000        175504.55750000000        9.4606563448905945E-002   7.0078775286674500E-002   7.0563465356826782E-002   6.1096558347344398E-003
  0.52499997615814209        175504.55750000000        8.0571196973323822E-002   6.0706038028001785E-002   6.1054777354001999E-002   4.4532357715070248E-003
  0.55000001192092896        175504.55750000000        6.7809343338012695E-002   5.1953036338090897E-002   5.2198234945535660E-002   3.1973419245332479E-003
  0.57499998807907104        175504.55750000000        5.6338615715503693E-002   4.3882016092538834E-002   4.4050209224224091E-002   2.2581568919122219E-003
  0.60000002384185791        175504.55750000000        4.6151418238878250E-002   3.6535967141389847E-002   3.6648295819759369E-002   1.5662519726902246E-003
  0.62500000000000000        175504.55750000000        3.7218488752841949E-002   2.9939970001578331E-002   3.0012816190719604E-002   1.0647998424246907E-003
  0.64999997615814209        175504.55750000000        2.9492110013961792E-002   2.4102520197629929E-002   2.4148248136043549E-002   7.0787372533231974E-004
  0.67500001192092896        175504.55750000000        2.2909097373485565E-002   1.9016904756426811E-002   1.9044579938054085E-002   4.5885762665420771E-004
  0.69999998807907104        175504.55750000000        1.7393572255969048E-002   1.4662595465779305E-002   1.4678661711513996E-002   2.8898569871671498E-004
  0.72500002384185791        175504.55750000000        1.2859577313065529E-002   1.1006698012351990E-002   1.1015589348971844E-002   1.7601964646019042E-004
  0.75000000000000000        175504.55750000000        9.2135248705744743E-003   8.0054402351379395E-003   8.0100959166884422E-003   1.0306962940376252E-004
  0.77499997615814209        175504.55750000000        6.3565289601683617E-003   5.6057362817227840E-003   5.6080245412886143E-003   5.7558732805773616E-005
  0.80000001192092896        175504.55750000000        4.1866349056363106E-003   3.7468117661774158E-003   3.7478627637028694E-003   3.0327353670145385E-005
  0.82499998807907104        175504.55750000000        2.6009550783783197E-003   2.3619169369339943E-003   2.3623777087777853E-003   1.4871343410050031E-005
  0.85000002384185791        175504.55750000000        1.4977544778957963E-003   1.3801415916532278E-003   1.3803569599986076E-003   6.7047931224806234E-006
  0.87500000000000000        175504.55750000000        7.7850400703027844E-004   7.2835525497794151E-004   7.2849134448915720E-004   2.8368478979245992E-006
  0.89999997615814209        175504.55750000000        3.4995080204680562E-004   3.3331711892969906E-004   3.3343984978273511E-004   1.3503654372470919E-006
  0.92500001192092896        175504.55750000000        1.2627200339920819E-004   1.2402579886838794E-004   1.2414541561156511E-004   1.0695162018237170E-006
  0.94999998807907104        175504.55750000000        3.1436287827091292E-005   3.4439537557773292E-005   3.4532804420450702E-005   1.3031170738031506E-006
  0.97500002384185791        175504.55750000000        2.0248762666597031E-006   6.8417216425586957E-006   6.8609506342909299E-006   1.6507525515407906E-006
   1.0000000000000000        175504.55750000000       -8.7799799075582996E-006  -3.3911053378687939E-006  -3.5142238630214706E-006   1.8593931372379302E-006
   9.9999997171806854E-010   225033.51250000001        3.2107748556882143E-003  -9.7647687653079629E-004  -1.2198630720376968E-003  -1.3860359322279692E-003
   1.3183000246996812E-009   225033.51250000001        3.3624372445046902E-003  -9.7558199195191264E-004  -1.2469179928302765E-003  -1.4137417310848832E-003
   1.7378000150003459E-009   225033.51250000001        3.5219849087297916E-003  -9.7219401504844427E-004  -1.2746377615258098E-003  -1.4412892051041126E-003
   2.2908999142146058E-009   225033.51250000001        3.6899365950375795E-003  -9.6605380531400442E-004  -1.3031520647928119E-003  -1.4684797497466207E-003
   3.0200000278313155E-009   225033.51250000001        3.8667386397719383E-003  -9.5688347937539220E-004  -1.3325995532795787E-003  -1.4950355980545282E-003
   3.9810998941902653E-009   225033.51250000001        4.0529030375182629E-003  -9.4438233645632863E-004  -1.3631560141220689E-003  -1.5206092502921820E-003
   5.2481001766579993E-009   225033.51250000001        4.2489846237003803E-003  -9.2822447186335921E-004  -1.3950351858511567E-003  -1.5447625191882253E-003
   6.9183001549788514E-009   225033.51250000001        4.4555533677339554E-003  -9.0805970830842853E-004  -1.4284902717918158E-003  -1.5669415006414056E-003
   9.1201002305751899E-009   225033.51250000001        4.6732309274375439E-003  -8.8350859005004168E-004  -1.4638255815953016E-003  -1.5864581800997257E-003
   1.2023000373062587E-008   225033.51250000001        4.9026901833713055E-003  -8.5415976354852319E-004  -1.5014047967270017E-003  -1.6024610958993435E-003
   1.5849000334355878E-008   225033.51250000001        5.1445509307086468E-003  -8.1958278315141797E-004  -1.5416411915794015E-003  -1.6138968057930470E-003
   2.0892999330612838E-008   225033.51250000001        5.3996182978153229E-003  -7.7929411781951785E-004  -1.5850466443225741E-003  -1.6194866038858891E-003
   2.7542000680114143E-008   225033.51250000001        5.6686475872993469E-003  -7.3278672061860561E-004  -1.6322032315656543E-003  -1.6176687786355615E-003
   3.6307998385609608E-008   225033.51250000001        5.9525119140744209E-003  -6.7950249649584293E-004  -1.6838039737194777E-003  -1.6065520467236638E-003
   4.7863000673942224E-008   225033.51250000001        6.2520508654415607E-003  -6.1885692412033677E-004  -1.7406383994966745E-003  -1.5838599065318704E-003
   6.3096003088958241E-008   225033.51250000001        6.5682455897331238E-003  -5.5020401487126946E-004  -1.8036391120404005E-003  -1.5468568308278918E-003
   8.3175997644957533E-008   225033.51250000001        6.9020795635879040E-003  -4.7286090557463467E-004  -1.8738718936219811E-003  -1.4922796981409192E-003
   1.0965000285523274E-007   225033.51250000001        7.2546890005469322E-003  -3.8607171154581010E-004  -1.9525842508301139E-003  -1.4162283623591065E-003
   1.4453999597208167E-007   225033.51250000001        7.6270871795713902E-003  -2.8907257365062833E-004  -2.0411619916558266E-003  -1.3141280505806208E-003
   1.9054999711443088E-007   225033.51250000001        8.0207316204905510E-003  -1.8094267579726875E-004  -2.1412840578705072E-003  -1.1804678943008184E-003
   2.5118998792095226E-007   225033.51250000001        8.4367161616683006E-003  -6.0815254983026534E-005  -2.2547463886439800E-003  -1.0089130373671651E-003
   3.3112999631157436E-007   225033.51250000001        8.8765481486916542E-003   7.2335024015046656E-005  -2.3836786858737469E-003  -7.9192250268533826E-004
   4.3651999703797628E-007   225033.51250000001        9.3417661264538765E-003   2.1959395962767303E-004  -2.5304753798991442E-003  -5.2070542005822062E-004
   5.7544002629583701E-007   225033.51250000001        9.8339179530739784E-003   3.8209842750802636E-004  -2.6978028472512960E-003  -1.8509870278649032E-004
   7.5857997217099182E-007   225033.51250000001        1.0354813188314438E-002   5.6111998856067657E-004  -2.8887041844427586E-003   2.2676971275359392E-004
   9.9999999747524271E-007   225033.51250000001        1.0906297713518143E-002   7.5799803016707301E-004  -3.1065489165484905E-003   7.2854018071666360E-004
   1.3182999509808724E-006   225033.51250000001        1.1490498669445515E-002   9.7422540420666337E-004  -3.3551410306245089E-003   1.3360292650759220E-003
   1.7377999483869644E-006   225033.51250000001        1.2109400704503059E-002   1.2112968834117055E-003  -3.6385543644428253E-003   2.0670075900852680E-003
   2.2909000563231530E-006   225033.51250000001        1.2765654362738132E-002   1.4710164396092296E-003  -3.9614969864487648E-003   2.9423220548778772E-003
   3.0199998946045525E-006   225033.51250000001        1.3461740687489510E-002   1.7551832133904099E-003  -4.3289330787956715E-003   3.9851637557148933E-003
   3.9810997805034276E-006   225033.51250000001        1.4200527220964432E-002   2.0658066496253014E-003  -4.7463234513998032E-003   5.2219321951270103E-003
   5.2481000238913111E-006   225033.51250000001        1.4985215850174427E-002   2.4050932843238115E-003  -5.2195796743035316E-003   6.6824313253164291E-003
   6.9183001869532745E-006   225033.51250000001        1.5819266438484192E-002   2.7754157781600952E-003  -5.7549681514501572E-003   8.3998991176486015E-003
   9.1201000032015145E-006   225033.51250000001        1.6706593334674835E-002   3.1793972011655569E-003  -6.3591413199901581E-003   1.0411477647721767E-002
   1.2022999726468697E-005   225033.51250000001        1.7651626840233803E-002   3.6199400201439857E-003  -7.0390640757977962E-003   1.2758444063365459E-002
   1.5849000192247331E-005   225033.51250000001        1.8658949062228203E-002   4.1000517085194588E-003  -7.8015709295868874E-003   1.5485145151615143E-002
   2.0892999600619078E-005   225033.51250000001        1.9734378904104233E-002   4.6233432367444038E-003  -8.6539182811975479E-003   1.8641553819179535E-002
   2.7542000680114143E-005   225033.51250000001        2.0884111523628235E-002   5.1936218515038490E-003  -9.6028540283441544E-003   2.2280659526586533E-002
   3.6307999835116789E-005   225033.51250000001        2.2115580737590790E-002   5.8152871206402779E-003  -1.0654867626726627E-002   2.6460239663720131E-002
   4.7862999053904787E-005   225033.51250000001        2.3436987772583961E-002   6.4930757507681847E-003  -1.1815270408987999E-002   3.1240295618772507E-002
   6.3095998484641314E-005   225033.51250000001        2.4858292192220688E-002   7.2325379587709904E-003  -1.3088363222777843E-002   3.6684978753328323E-002
   8.3175997133366764E-005   225033.51250000001        2.6390904560685158E-002   8.0398404970765114E-003  -1.4476311393082142E-002   4.2859513312578201E-002
   1.0964999819407240E-004   225033.51250000001        2.8048746287822723E-002   8.9222695678472519E-003  -1.5979001298546791E-002   4.9831569194793701E-002
   1.4453999756369740E-004   225033.51250000001        2.9847402125597000E-002   9.8877185955643654E-003  -1.7591938376426697E-002   5.7664114981889725E-002
   1.9054999575018883E-004   225033.51250000001        3.1807456165552139E-002   1.0946388356387615E-002  -1.9307561218738556E-002   6.6425025463104248E-002
   2.5119000929407775E-004   225033.51250000001        3.3951271325349808E-002   1.2108961120247841E-002  -2.1110340952873230E-002   7.6167009770870209E-002
   3.3112999517470598E-004   225033.51250000001        3.6307737231254578E-002   1.3389036059379578E-002  -2.2978488355875015E-002   8.6941175162792206E-002
   4.3652000022120774E-004   225033.51250000001        3.8911562412977219E-002   1.4802618883550167E-002  -2.4880258366465569E-002   9.8784588277339935E-002
   5.7544000446796417E-004   225033.51250000001        4.1804496198892593E-002   1.6368616372346878E-002  -2.6771493256092072E-002  0.11171433329582214     
   7.5857999036088586E-004   225033.51250000001        4.5038476586341858E-002   1.8110388889908791E-002  -2.8593761846423149E-002  0.12572795152664185     
   1.0000000474974513E-003   225033.51250000001        4.8676528036594391E-002   2.0056055858731270E-002  -3.0270185321569443E-002  0.14079093933105469     
   1.3183000264689326E-003   225033.51250000001        5.2796836942434311E-002   2.2240562364459038E-002  -3.1702335923910141E-002  0.15683506429195404     
   1.7377999611198902E-003   225033.51250000001        5.7492811232805252E-002   2.4705652147531509E-002  -3.2764919102191925E-002  0.17373789846897125     
   2.2909000981599092E-003   225033.51250000001        6.2882483005523682E-002   2.7504913508892059E-002  -3.3302679657936096E-002  0.19133496284484863     
   3.0199999455362558E-003   225033.51250000001        6.9106094539165497E-002   3.0702807009220123E-002  -3.3123832195997238E-002  0.20938578248023987     
   3.9810999296605587E-003   225033.51250000001        7.6334141194820404E-002   3.4379575401544571E-002  -3.1996343284845352E-002  0.22757767140865326     
   5.2481000311672688E-003   225033.51250000001        8.4770552814006805E-002   3.8634147495031357E-002  -2.9643682762980461E-002  0.24551187455654144     
   6.9182999432086945E-003   225033.51250000001        9.4653531908988953E-002   4.3586753308773041E-002  -2.5743614882230759E-002  0.26269015669822693     
   9.1201001778244972E-003   225033.51250000001       0.10625559091567993        4.9382373690605164E-002  -1.9930738955736160E-002  0.27850821614265442     
   1.2023000046610832E-002   225033.51250000001       0.11987552791833878        5.6191921234130859E-002  -1.1806612834334373E-002  0.29224747419357300     
   1.5848999843001366E-002   225033.51250000001       0.13581110537052155        6.4205944538116455E-002  -9.6753105754032731E-004  0.30306637287139893     
   2.0893000066280365E-002   225033.51250000001       0.15433262288570404        7.3631525039672852E-002   1.2962375767529011E-002  0.31001591682434082     
   2.7542000636458397E-002   225033.51250000001       0.17559456825256348        8.4660679101943970E-002   3.0251665040850639E-002  0.31204187870025635     
   3.6308001726865768E-002   225033.51250000001       0.19952416419982910        9.7428373992443085E-002   5.0962738692760468E-002  0.30802431702613831     
   4.7862999141216278E-002   225033.51250000001       0.22561727464199066       0.11192028969526291        7.4789091944694519E-002  0.29684722423553467     
   6.3096001744270325E-002   225033.51250000001       0.25267583131790161       0.12783823907375336       0.10086777061223984       0.27752798795700073     
   8.3176001906394958E-002   225033.51250000001       0.27843514084815979       0.14437563717365265       0.12753348052501678       0.24945451319217682     
  0.10000000149011612        225033.51250000001       0.29312321543693542       0.15499395132064819       0.14435708522796631       0.22589348256587982     
  0.12500000000000000        225033.51250000001       0.30577298998832703       0.16620682179927826       0.16194385290145874       0.19268590211868286     
  0.15000000596046448        225033.51250000001       0.30973505973815918       0.17281317710876465       0.17249073088169098       0.16258224844932556     
  0.17499999701976776        225033.51250000001       0.30697312951087952       0.17558050155639648       0.17755378782749176       0.13591875135898590     
  0.20000000298023224        225033.51250000001       0.29902485013008118       0.17514774203300476       0.17832162976264954       0.11266864091157913     
  0.22499999403953552        225033.51250000001       0.28713071346282959       0.17206536233425140       0.17572700977325439        9.2638634145259857E-002
  0.25000000000000000        225033.51250000001       0.27230894565582275       0.16681621968746185       0.17051777243614197        7.5559251010417938E-002
  0.27500000596046448        225033.51250000001       0.25540322065353394       0.15982809662818909       0.16330382227897644        6.1130981892347336E-002
  0.30000001192092896        225033.51250000001       0.23711569607257843       0.15148152410984039       0.15458925068378448        4.9049559980630875E-002
  0.32499998807907104        225033.51250000001       0.21803085505962372       0.14211533963680267       0.14479485154151917        3.9020303636789322E-002
  0.34999999403953552        225033.51250000001       0.19863373041152954       0.13203071057796478       0.13427437841892242        3.0766244977712631E-002
  0.37500000000000000        225033.51250000001       0.17932413518428802       0.12149428576231003       0.12332642078399658        2.4032561108469963E-002
  0.40000000596046448        225033.51250000001       0.16042828559875488       0.11074067652225494       0.11220327019691467        1.8588623031973839E-002
  0.42500001192092896        225033.51250000001       0.14220836758613586        9.9974654614925385E-002  0.10111769288778305        1.4228548854589462E-002
  0.44999998807907104        225033.51250000001       0.12487060576677322        8.9373022317886353E-002   9.0248070657253265E-002   1.0770759545266628E-002
  0.47499999403953552        225033.51250000001       0.10857222974300385        7.9086273908615112E-002   7.9742535948753357E-002   8.0568846315145493E-003
  0.50000000000000000        225033.51250000001        9.3427494168281555E-002   6.9240190088748932E-002   6.9722153246402740E-002   5.9502585791051388E-003
  0.52499997615814209        225033.51250000001        7.9512998461723328E-002   5.9937309473752975E-002   6.0283638536930084E-002   4.3341768905520439E-003
  0.55000001192092896        225033.51250000001        6.6872432827949524E-002   5.1258306950330734E-002   5.1501516252756119E-002   3.1100213527679443E-003
  0.57499998807907104        225033.51250000001        5.5520821362733841E-002   4.3263409286737442E-002   4.3430048972368240E-002   2.1953529212623835E-003
  0.60000002384185791        225033.51250000001        4.5448344200849533E-002   3.5993732511997223E-002   3.6104902625083923E-002   1.5220235800370574E-003
  0.62500000000000000        225033.51250000001        3.6623883992433548E-002   2.9472645372152328E-002   2.9544666409492493E-002   1.0343594476580620E-003
  0.64999997615814209        225033.51250000001        2.8998218476772308E-002   2.3707123473286629E-002   2.3752290755510330E-002   6.8744400050491095E-004
  0.67500001192092896        225033.51250000001        2.2507008165121078E-002   1.8689146265387535E-002   1.8716456368565559E-002   4.4552382314577699E-004
  0.69999998807907104        225033.51250000001        1.7073569819331169E-002   1.4397105202078819E-002   1.4412946067750454E-002   2.8055111761204898E-004
  0.72500002384185791        225033.51250000001        1.2611463665962219E-002   1.0797263123095036E-002   1.0806022211909294E-002   1.7087048036046326E-004
  0.75000000000000000        225033.51250000001        9.0269390493631363E-003   7.8452518209815025E-003   7.8498348593711853E-003   1.0005302465287969E-004
  0.77499997615814209        225033.51250000001        6.2212394550442696E-003   5.4876422509551048E-003   5.4898927919566631E-003   5.5876073020044714E-005
  0.80000001192092896        225033.51250000001        4.0928125381469727E-003   3.6635706201195717E-003   3.6646036896854639E-003   2.9443941457429901E-005
  0.82499998807907104        225033.51250000001        2.5394239928573370E-003   2.3064466658979654E-003   2.3068995214998722E-003   1.4442272913584020E-005
  0.85000002384185791        225033.51250000001        1.4602130977436900E-003   1.3457618188112974E-003   1.3459731126204133E-003   6.5161989368789364E-006
  0.87500000000000000        225033.51250000001        7.5771595584228635E-004   7.0901506114751101E-004   7.0914800744503736E-004   2.7611165478447219E-006
  0.89999997615814209        225033.51250000001        3.3989947405643761E-004   3.2380336779169738E-004   3.2392219873145223E-004   1.3135828567101271E-006
  0.92500001192092896        225033.51250000001        1.2227323895785958E-004   1.2014170351903886E-004   1.2025594332953915E-004   1.0292546903656330E-006
  0.94999998807907104        225033.51250000001        3.0198258173186332E-005   3.3140891900984570E-005   3.3227257517864928E-005   1.2346697531029349E-006
  0.97500002384185791        225033.51250000001        1.6359185792680364E-006   6.3073384808376431E-006   6.3187917476170696E-006   1.5400445363411563E-006
   1.0000000000000000        225033.51250000001       -8.9827835836331360E-006  -3.8077735098340781E-006  -3.9381034184771124E-006   1.7010182773447013E-006
   9.9999997171806854E-010   288539.98119999998        3.2158871181309223E-003  -9.7626144997775555E-004  -1.2205347884446383E-003  -1.4168058987706900E-003
   1.3183000246996812E-009   288539.98119999998        3.3678200561553240E-003  -9.7527273464947939E-004  -1.2476939009502530E-003  -1.4447905123233795E-003
   1.7378000150003459E-009   288539.98119999998        3.5276534035801888E-003  -9.7178173018619418E-004  -1.2755418429151177E-003  -1.4725314686074853E-003
   2.2908999142146058E-009   288539.98119999998        3.6959075368940830E-003  -9.6552848117426038E-004  -1.3042131904512644E-003  -1.4998081605881453E-003
   3.0200000278313155E-009   288539.98119999998        3.8730299565941095E-003  -9.5623434754088521E-004  -1.3338522985577583E-003  -1.5263166278600693E-003
   3.9810998941902653E-009   288539.98119999998        4.0595335885882378E-003  -9.4359775539487600E-004  -1.3646414736285806E-003  -1.5516781713813543E-003
   5.2481001766579993E-009   288539.98119999998        4.2559741996228695E-003  -9.2729186872020364E-004  -1.3968022540211678E-003  -1.5754165360704064E-003
   6.9183001549788514E-009   288539.98119999998        4.4629233889281750E-003  -9.0696546249091625E-004  -1.4305966906249523E-003  -1.5969335800036788E-003
   9.1201002305751899E-009   288539.98119999998        4.6810037456452847E-003  -8.8223814964294434E-004  -1.4663395704701543E-003  -1.6154883196577430E-003
   1.2023000373062587E-008   288539.98119999998        4.9108900129795074E-003  -8.5269729606807232E-004  -1.5044062165543437E-003  -1.6301664290949702E-003
   1.5849000334355878E-008   288539.98119999998        5.1532043144106865E-003  -8.1791135016828775E-004  -1.5452234074473381E-003  -1.6398415900766850E-003
   2.0892999330612838E-008   288539.98119999998        5.4087522439658642E-003  -7.7739538392052054E-004  -1.5893185045570135E-003  -1.6431487165391445E-003
   2.7542000680114143E-008   288539.98119999998        5.6782909668982029E-003  -7.3064095340669155E-004  -1.6372915124520659E-003  -1.6384256305173039E-003
   3.6307998385609608E-008   288539.98119999998        5.9626963920891285E-003  -6.7708833375945687E-004  -1.6898551257327199E-003  -1.6236635856330395E-003
   4.7863000673942224E-008   288539.98119999998        6.2628104351460934E-003  -6.1615143204107881E-004  -1.7478214576840401E-003  -1.5964513877406716E-003
   6.3096003088958241E-008   288539.98119999998        6.5796156413853168E-003  -5.4718245519325137E-004  -1.8121484899893403E-003  -1.5538961160928011E-003
   8.3175997644957533E-008   288539.98119999998        6.9140992127358913E-003  -4.6949656098149717E-004  -1.8839301774278283E-003  -1.4925547875463963E-003
   1.0965000285523274E-007   288539.98119999998        7.2673996910452843E-003  -3.8233565283007920E-004  -1.9644456915557384E-003  -1.4083195710554719E-003
   1.4453999597208167E-007   288539.98119999998        7.6405326835811138E-003  -2.8493377612903714E-004  -2.0551150664687157E-003  -1.2963828630745411E-003
   1.9054999711443088E-007   288539.98119999998        8.0349612981081009E-003  -1.7636736447457224E-004  -2.1576562430709600E-003  -1.1509591713547707E-003
   2.5118998792095226E-007   288539.98119999998        8.4517812356352806E-003  -5.5767122830729932E-005  -2.2739062551409006E-003  -9.6541608218103647E-004
   3.3112999631157436E-007   288539.98119999998        8.8925044983625412E-003   7.7895354479551315E-005  -2.4060404393821955E-003  -7.3186657391488552E-004
   4.3651999703797628E-007   288539.98119999998        9.3586742877960205E-003   2.2570919827558100E-004  -2.5565014220774174E-003  -4.4113368494436145E-004
   5.7544002629583701E-007   288539.98119999998        9.8518459126353264E-003   3.8881486398167908E-004  -2.7280070353299379E-003  -8.2627535448409617E-005
   7.5857997217099182E-007   288539.98119999998        1.0373832657933235E-002   5.6848785607144237E-004  -2.9236553236842155E-003   3.5600431147031486E-004
   9.9999999747524271E-007   288539.98119999998        1.0926489718258381E-002   7.6607213122770190E-004  -3.1468714587390423E-003   8.8892807252705097E-004
   1.3182999509808724E-006   288539.98119999998        1.1511950753629208E-002   9.8306557629257441E-004  -3.4015178680419922E-003   1.5325451968237758E-003
   1.7377999483869644E-006   288539.98119999998        1.2132209725677967E-002   1.2209680862724781E-003  -3.6917235702276230E-003   2.3052436299622059E-003
   2.2909000563231530E-006   288539.98119999998        1.2789929285645485E-002   1.4815904432907701E-003  -4.0222541429102421E-003   3.2285701017826796E-003
   3.0199998946045525E-006   288539.98119999998        1.3487602584064007E-002   1.7667384818196297E-003  -4.3981242924928665E-003   4.3264399282634258E-003
   3.9810997805034276E-006   288539.98119999998        1.4228112064301968E-002   2.0784300286322832E-003  -4.8248404636979103E-003   5.6260311976075172E-003
   5.2481000238913111E-006   288539.98119999998        1.5014676377177238E-002   2.4188803508877754E-003  -5.3083505481481552E-003   7.1579702198505402E-003
   6.9183001869532745E-006   288539.98119999998        1.5850776806473732E-002   2.7904729358851910E-003  -5.8549428358674049E-003   8.9563401415944099E-003
   9.1201000032015145E-006   288539.98119999998        1.6740353778004646E-002   3.1958434265106916E-003  -6.4712748862802982E-003   1.1059155687689781E-002
   1.2022999726468697E-005   288539.98119999998        1.7687864601612091E-002   3.6379082594066858E-003  -7.1642948314547539E-003   1.3508566655218601E-002
   1.5849000192247331E-005   288539.98119999998        1.8697928637266159E-002   4.1196909733116627E-003  -7.9407831653952599E-003   1.6349736601114273E-002
   2.0892999600619078E-005   288539.98119999998        1.9776400178670883E-002   4.6448227949440479E-003  -8.8079152628779411E-003   1.9633460789918900E-002
   2.7542000680114143E-005   288539.98119999998        2.0929532125592232E-002   5.2171335555613041E-003  -9.7723063081502914E-003   2.3413434624671936E-002
   3.6307999835116789E-005   288539.98119999998        2.2164814174175262E-002   5.8410493656992912E-003  -1.0840262286365032E-002   2.7748042717576027E-002
   4.7862999053904787E-005   288539.98119999998        2.3490514606237411E-002   6.5213390626013279E-003  -1.2016839347779751E-002   3.2697681337594986E-002
   6.3095998484641314E-005   288539.98119999998        2.4916680529713631E-002   7.2635905817151070E-003  -1.3306013308465481E-002   3.8326710462570190E-002
   8.3175997133366764E-005   288539.98119999998        2.6454823091626167E-002   8.0740163102746010E-003  -1.4709531329572201E-002   4.4700238853693008E-002
   1.0964999819407240E-004   288539.98119999998        2.8118977323174477E-002   8.9599536731839180E-003  -1.6226766631007195E-002   5.1885496824979782E-002
   1.4453999756369740E-004   288539.98119999998        2.9924873262643814E-002   9.9293608218431473E-003  -1.7852589488029480E-002   5.9944447129964828E-002
   1.9054999575018883E-004   288539.98119999998        3.1893260776996613E-002   1.0992515832185745E-002  -1.9578693434596062E-002   6.8943642079830170E-002
   2.5119000929407775E-004   288539.98119999998        3.4046687185764313E-002   1.2160182930529118E-002  -2.1388655528426170E-002   7.8933566808700562E-002
   3.3112999517470598E-004   288539.98119999998        3.6414273083209991E-002   1.3446070253849030E-002  -2.3259665817022324E-002   8.9962519705295563E-002
   4.3652000022120774E-004   288539.98119999998        3.9030980318784714E-002   1.4866304583847523E-002  -2.5158815085887909E-002  0.10206393897533417     
   5.7544000446796417E-004   288539.98119999998        4.1938845068216324E-002   1.6439931467175484E-002  -2.7040643617510796E-002  0.11525023728609085     
   7.5857999036088586E-004   288539.98119999998        4.5190121978521347E-002   1.8190473318099976E-002  -2.8845306485891342E-002  0.12951338291168213     
   1.0000000474974513E-003   288539.98119999998        4.8848185688257217E-002   2.0146233960986137E-002  -3.0494425445795059E-002  0.14481212198734283     
   1.3183000264689326E-003   288539.98119999998        5.2991572767496109E-002   2.2342357784509659E-002  -3.1888023018836975E-002  0.16107043623924255     
   1.7377999611198902E-003   288539.98119999998        5.7714041322469711E-002   2.4820802733302116E-002  -3.2899327576160431E-002  0.17815692722797394     
   2.2909000981599092E-003   288539.98119999998        6.3133910298347473E-002   2.7635373175144196E-002  -3.3371713012456894E-002  0.19589722156524658     
   3.0199999455362558E-003   288539.98119999998        6.9391615688800812E-002   3.0850728973746300E-002  -3.3112362027168274E-002  0.21404004096984863     
   3.9810999296605587E-003   288539.98119999998        7.6657623052597046E-002   3.4547261893749237E-002  -3.1888693571090698E-002  0.23226125538349152     
   5.2481000311672688E-003   288539.98119999998        8.5135512053966522E-002   3.8823936134576797E-002  -2.9424410313367844E-002  0.25015059113502502     
   6.9182999432086945E-003   288539.98119999998        9.5062591135501862E-002   4.3800842016935349E-002  -2.5398647412657738E-002  0.26719853281974792     
   9.1201001778244972E-003   288539.98119999998       0.10670965164899826        4.9622502177953720E-002  -1.9448911771178246E-002  0.28279083967208862     
   1.2023000046610832E-002   288539.98119999998       0.12037260085344315        5.6458864361047745E-002  -1.1181724257767200E-002  0.29620105028152466     
   1.5848999843001366E-002   288539.98119999998       0.13634459674358368        6.4498752355575562E-002  -2.0100905385334045E-004  0.30658355355262756     
   2.0893000066280365E-002   288539.98119999998       0.15488912165164948        7.3946431279182434E-002   1.3858430087566376E-002  0.31299054622650146     
   2.7542000636458397E-002   288539.98119999998       0.17615093290805817        8.4989495575428009E-002   3.1250946223735809E-002  0.31437662243843079     
   3.6308001726865768E-002   288539.98119999998       0.20004419982433319        9.7756430506706238E-002   5.2021376788616180E-002  0.30964100360870361     
   4.7862999141216278E-002   288539.98119999998       0.22604848444461823       0.11222392320632935        7.5843125581741333E-002  0.29770049452781677     
   6.3096001744270325E-002   288539.98119999998       0.25294736027717590       0.12808217108249664       0.10183291882276535       0.27762138843536377     
   8.3176001906394958E-002   288539.98119999998       0.27845937013626099       0.14451122283935547       0.12830907106399536       0.24885833263397217     
  0.10000000149011612        288539.98119999998       0.29292929172515869       0.15502406656742096       0.14494678378105164       0.22491635382175446     
  0.12500000000000000        288539.98119999998       0.30526131391525269       0.16606990993022919       0.16224865615367889       0.19137369096279144     
  0.15000000596046448        288539.98119999998       0.30893152952194214       0.17250922322273254       0.17252419888973236       0.16112507879734039     
  0.17499999701976776        288539.98119999998       0.30591505765914917       0.17511864006519318       0.17734275758266449       0.13444079458713531     
  0.20000000298023224        288539.98119999998       0.29775488376617432       0.17454306781291962       0.17789867520332336       0.11124907433986664     
  0.22499999403953552        288539.98119999998       0.28569325804710388       0.17133663594722748       0.17512643337249756        9.1325365006923676E-002
  0.25000000000000000        288539.98119999998       0.27074766159057617       0.16598433256149292       0.16977356374263763        7.4378311634063721E-002
  0.27500000596046448        288539.98119999998       0.25375962257385254       0.15891483426094055       0.16244840621948242        6.0093175619840622E-002
  0.30000001192092896        288539.98119999998       0.23542806506156921       0.15050874650478363       0.15365287661552429        4.8155307769775391E-002
  0.32499998807907104        288539.98119999998       0.21633367240428925       0.14110426604747772       0.14380517601966858        3.8263171911239624E-002
  0.34999999403953552        288539.98119999998       0.19695733487606049       0.13100139796733856       0.13325633108615875        3.0135564506053925E-002
  0.37500000000000000        288539.98119999998       0.17769455909729004       0.12046525627374649       0.12230209261178970        2.3515295237302780E-002
  0.40000000596046448        288539.98119999998       0.15886726975440979       0.10972864180803299       0.11119192838668823        1.8170753493905067E-002
  0.42500001192092896        288539.98119999998       0.14073346555233002        9.8994314670562744E-002  0.10013579577207565        1.3896028511226177E-002
  0.44999998807907104        288539.98119999998       0.12349536269903183        8.8436938822269440E-002   8.9309379458427429E-002   1.0510165244340897E-002
  0.47499999403953552        288539.98119999998       0.10730638355016708        7.8204825520515442E-002   7.8858166933059692E-002   7.8558353707194328E-003
  0.50000000000000000        288539.98119999998        9.2277303338050842E-002   6.8421557545661926E-002   6.8900719285011292E-002   5.7976562529802322E-003
  0.52499997615814209        288539.98119999998        7.8481525182723999E-002   5.9187490493059158E-002   5.9531379491090775E-002   4.2203143239021301E-003
  0.55000001192092896        288539.98119999998        6.5959900617599487E-002   5.0581231713294983E-002   5.0822444260120392E-002   3.0265934765338898E-003
  0.57499998807907104        288539.98119999998        5.4724931716918945E-002   4.2661029845476151E-002   4.2826116085052490E-002   2.1354018244892359E-003
  0.60000002384185791        288539.98119999998        4.4764652848243713E-002   3.5466168075799942E-002   3.5576187074184418E-002   1.4798372285440564E-003
  0.62500000000000000        288539.98119999998        3.6046147346496582E-002   2.9018355533480644E-002   2.9089562594890594E-002   1.0053438600152731E-003
  0.64999997615814209        288539.98119999998        2.8518741950392723E-002   2.3323096334934235E-002   2.3367710411548615E-002   6.6798110492527485E-004
  0.67500001192092896        288539.98119999998        2.2116998210549355E-002   1.8371105194091797E-002   1.8398053944110870E-002   4.3282605474814773E-004
  0.69999998807907104        288539.98119999998        1.6763463616371155E-002   1.4139731414616108E-002   1.4155349694192410E-002   2.7252073050476611E-004
  0.72500002384185791        288539.98119999998        1.2371256016194820E-002   1.0594433173537254E-002   1.0603061877191067E-002   1.6596831846982241E-004
  0.75000000000000000        288539.98119999998        8.8464831933379173E-003   7.6902792789041996E-003   7.6947906054556370E-003   9.7180673037655652E-005
  0.77499997615814209        288539.98119999998        6.0905381105840206E-003   5.3735231049358845E-003   5.3757368586957455E-003   5.4273219575406983E-005
  0.80000001192092896        288539.98119999998        4.0022800676524639E-003   3.5832293797284365E-003   3.5842452198266983E-003   2.8601754820556380E-005
  0.82499998807907104        288539.98119999998        2.4801283143460751E-003   2.2529806010425091E-003   2.2534255404025316E-003   1.4032541002961807E-005
  0.85000002384185791        288539.98119999998        1.4240886084735394E-003   1.3126734411343932E-003   1.3128808932378888E-003   6.3353354562423192E-006
  0.87500000000000000        288539.98119999998        7.3774601332843304E-004   6.9043267285451293E-004   6.9056259235367179E-004   2.6875845833274070E-006
  0.89999997615814209        288539.98119999998        3.3026270102709532E-004   3.1467995722778141E-004   3.1479500466957688E-004   1.2770256034855265E-006
  0.92500001192092896        288539.98119999998        1.1844878463307396E-004   1.1642510071396828E-004   1.1653413093881682E-004   9.8947077731281752E-007
  0.94999998807907104        288539.98119999998        2.9018621717114002E-005   3.1901268812362105E-005   3.1981031497707590E-005   1.1685963272611843E-006
  0.97500002384185791        288539.98119999998        1.2694314364125603E-006   5.7998136071546469E-006   5.8039099712914322E-006   1.4350367791848839E-006
   1.0000000000000000        288539.98119999998       -9.1660567704821005E-006  -4.1969833546318114E-006  -4.3339950934750959E-006   1.5529388974755420E-006
   9.9999997171806854E-010   369968.54300000001        3.2209386117756367E-003  -9.7604549955576658E-004  -1.2212207075208426E-003  -1.4475275529548526E-003
   1.3183000246996812E-009   369968.54300000001        3.3731386065483093E-003  -9.7496400121599436E-004  -1.2484894832596183E-003  -1.4757610624656081E-003
   1.7378000150003459E-009   369968.54300000001        3.5332546103745699E-003  -9.7137101693078876E-004  -1.2764721177518368E-003  -1.5036591794341803E-003
   2.2908999142146058E-009   369968.54300000001        3.7018076982349157E-003  -9.6500589279457927E-004  -1.3053081929683685E-003  -1.5309787122532725E-003
   3.0200000278313155E-009   369968.54300000001        3.8792465347796679E-003  -9.5558923203498125E-004  -1.3351477682590485E-003  -1.5573882265016437E-003
   3.9810998941902653E-009   369968.54300000001        4.0660849772393703E-003  -9.4281852943822742E-004  -1.3661800185218453E-003  -1.5824759611859918E-003
   5.2481001766579993E-009   369968.54300000001        4.2628808878362179E-003  -9.2636619228869677E-004  -1.3986345147714019E-003  -1.6057267785072327E-003
   6.9183001549788514E-009   369968.54300000001        4.4702058658003807E-003  -9.0587988961488008E-004  -1.4327822718769312E-003  -1.6264958539977670E-003
   9.1201002305751899E-009   369968.54300000001        4.6886848285794258E-003  -8.8097818661481142E-004  -1.4689485542476177E-003  -1.6439873725175858E-003
   1.2023000373062587E-008   369968.54300000001        4.9189934507012367E-003  -8.5124734323471785E-004  -1.5075209084898233E-003  -1.6572221647948027E-003
   1.5849000334355878E-008   369968.54300000001        5.1617552526295185E-003  -8.1625464372336864E-004  -1.5489397337660193E-003  -1.6649983590468764E-003
   2.0892999330612838E-008   369968.54300000001        5.4177781566977501E-003  -7.7551382128149271E-004  -1.5937484567984939E-003  -1.6658614622429013E-003
   2.7542000680114143E-008   369968.54300000001        5.6878211908042431E-003  -7.2851497679948807E-004  -1.6425646608695388E-003  -1.6580460360273719E-003
   3.6307998385609608E-008   369968.54300000001        5.9727616608142853E-003  -6.7469681380316615E-004  -1.6961217625066638E-003  -1.6394223785027862E-003
   4.7863000673942224E-008   369968.54300000001        6.2734438106417656E-003  -6.1347166774794459E-004  -1.7552542267367244E-003  -1.6074405284598470E-003
   6.3096003088958241E-008   369968.54300000001        6.5908529795706272E-003  -5.4418994113802910E-004  -1.8209458794444799E-003  -1.5590464463457465E-003
   8.3175997644957533E-008   369968.54300000001        6.9259786978363991E-003  -4.6616489998996258E-004  -1.8943191971629858E-003  -1.4906130963936448E-003
   1.0965000285523274E-007   369968.54300000001        7.2799618355929852E-003  -3.7863626494072378E-004  -1.9766851328313351E-003  -1.3978199567645788E-003
   1.4453999597208167E-007   369968.54300000001        7.6538221910595894E-003  -2.8083592769689858E-004  -2.0694981794804335E-003  -1.2756218202412128E-003
   1.9054999711443088E-007   369968.54300000001        8.0490252003073692E-003  -1.7183761519845575E-004  -2.1745159756392241E-003  -1.1179532157257199E-003
   2.5118998792095226E-007   369968.54300000001        8.4666712209582329E-003  -5.0769587687682360E-005  -2.2936158347874880E-003  -9.1787893325090408E-004
   3.3112999631157436E-007   369968.54300000001        8.9082755148410797E-003   8.3399674622341990E-005  -2.4290187284350395E-003  -6.6716072615236044E-004
   4.3651999703797628E-007   369968.54300000001        9.3753887340426445E-003   2.3176257673185319E-004  -2.5832164101302624E-003  -3.5623001167550683E-004
   5.7544002629583701E-007   369968.54300000001        9.8695680499076843E-003   3.9546305197291076E-004  -2.7589772362262011E-003   2.5934932637028396E-005
   7.5857997217099182E-007   369968.54300000001        1.0392635129392147E-002   5.7578075211495161E-004  -2.9594532679766417E-003   4.9217173364013433E-004
   9.9999999747524271E-007   369968.54300000001        1.0946451686322689E-002   7.7406386844813824E-004  -3.1881253235042095E-003   1.0571766179054976E-003
   1.3182999509808724E-006   369968.54300000001        1.1533159762620926E-002   9.9181535188108683E-004  -3.4489131066948175E-003   1.7379394266754389E-003
   1.7377999483869644E-006   369968.54300000001        1.2154761701822281E-002   1.2305404525250196E-003  -3.7459984887391329E-003   2.5534671731293201E-003
   2.2909000563231530E-006   369968.54300000001        1.2813932262361050E-002   1.4920562971383333E-003  -4.0842038579285145E-003   3.5260075237601995E-003
   3.0199998946045525E-006   369968.54300000001        1.3513175770640373E-002   1.7781757051125169E-003  -4.4685928151011467E-003   4.6801981516182423E-003
   3.9810997805034276E-006   369968.54300000001        1.4255391433835030E-002   2.0909244194626808E-003  -4.9047125503420830E-003   6.0439924709498882E-003
   5.2481000238913111E-006   369968.54300000001        1.5043813735246658E-002   2.4325270205736160E-003  -5.3985458798706532E-003   7.6488321647047997E-003
   6.9183001869532745E-006   369968.54300000001        1.5881946310400963E-002   2.8053773567080498E-003  -5.9563987888395786E-003   9.5296362414956093E-003
   9.1201000032015145E-006   369968.54300000001        1.6773751005530357E-002   3.2121231779456139E-003  -6.5849297679960728E-003   1.1725273914635181E-002
   1.2022999726468697E-005   369968.54300000001        1.7723716795444489E-002   3.6556953564286232E-003  -7.2910632006824017E-003   1.4278754591941833E-002
   1.5849000192247331E-005   369968.54300000001        1.8736496567726135E-002   4.1391337290406227E-003  -8.0815227702260017E-003   1.7236026003956795E-002
   2.0892999600619078E-005   369968.54300000001        1.9817987456917763E-002   4.6660886146128178E-003  -8.9633939787745476E-003   2.0648680627346039E-002
   2.7542000680114143E-005   369968.54300000001        2.0974488928914070E-002   5.2404119633138180E-003  -9.9431537091732025E-003   2.4571076035499573E-002
   3.6307999835116789E-005   369968.54300000001        2.2213550284504890E-002   5.8665582910180092E-003  -1.1026916094124317E-002   2.9062163084745407E-002
   4.7862999053904787E-005   369968.54300000001        2.3543510586023331E-002   6.5493267029523849E-003  -1.2219475582242012E-002   3.4182678908109665E-002
   6.3095998484641314E-005   369968.54300000001        2.4974497035145760E-002   7.2943433187901974E-003  -1.3524475507438183E-002   3.9997126907110214E-002
   8.3175997133366764E-005   369968.54300000001        2.6518123224377632E-002   8.1078642979264259E-003  -1.4943239279091358E-002   4.6570427715778351E-002
   1.0964999819407240E-004   369968.54300000001        2.8188543394207954E-002   8.9972810819745064E-003  -1.6474615782499313E-002   5.3969301283359528E-002
   1.4453999756369740E-004   369968.54300000001        3.0001619830727577E-002   9.9706118926405907E-003  -1.8112841993570328E-002   6.2254618853330612E-002
   1.9054999575018883E-004   369968.54300000001        3.1978268176317215E-002   1.1038210242986679E-002  -1.9848857074975967E-002   7.1491517126560211E-002
   2.5119000929407775E-004   369968.54300000001        3.4141227602958679E-002   1.2210928834974766E-002  -2.1665353327989578E-002   8.1728145480155945E-002
   3.3112999517470598E-004   369968.54300000001        3.6519832909107208E-002   1.3502576388418674E-002  -2.3538498207926750E-002   9.3009948730468750E-002
   4.3652000022120774E-004   369968.54300000001        3.9149306714534760E-002   1.4929400756955147E-002  -2.5434227660298347E-002  0.10536659508943558     
   5.7544000446796417E-004   369968.54300000001        4.2071957141160965E-002   1.6510585322976112E-002  -2.7305804193019867E-002  0.11880577355623245     
   7.5857999036088586E-004   369968.54300000001        4.5340362936258316E-002   1.8269812688231468E-002  -2.9091989621520042E-002  0.13331378996372223     
   1.0000000474974513E-003   369968.54300000001        4.9018222838640213E-002   2.0235564559698105E-002  -3.0712936073541641E-002  0.14884263277053833     
   1.3183000264689326E-003   369968.54300000001        5.3184438496828079E-002   2.2443184629082680E-002  -3.2067175954580307E-002  0.16530847549438477     
   1.7377999611198902E-003   369968.54300000001        5.7933077216148376E-002   2.4934833869338036E-002  -3.3026501536369324E-002  0.18257099390029907     
   2.2909000981599092E-003   369968.54300000001        6.3382767140865326E-002   2.7764530852437019E-002  -3.3432997763156891E-002  0.20044600963592529     
   3.0199999455362558E-003   369968.54300000001        6.9674089550971985E-002   3.0997125431895256E-002  -3.3092886209487915E-002  0.21867159008979797     
   3.9810999296605587E-003   369968.54300000001        7.6977491378784180E-002   3.4713145345449448E-002  -3.1773142516613007E-002  0.23691247403621674     
   5.2481000311672688E-003   369968.54300000001        8.5496172308921814E-002   3.9011593908071518E-002  -2.9197797179222107E-002  0.25474709272384644     
   6.9182999432086945E-003   369968.54300000001        9.5466531813144684E-002   4.4012393802404404E-002  -2.5047441944479942E-002  0.27165523171424866     
   9.1201001778244972E-003   369968.54300000001       0.10715764760971069        4.9859609454870224E-002  -1.8962582573294640E-002  0.28701311349868774     
   1.2023000046610832E-002   369968.54300000001       0.12086253613233566        5.6722223758697510E-002  -1.0554753243923187E-002  0.30008715391159058     
   1.5848999843001366E-002   369968.54300000001       0.13686977326869965        6.4787328243255615E-002   5.6448829127475619E-004  0.31002840399742126     
   2.0893000066280365E-002   369968.54300000001       0.15543608367443085        7.4256375432014465E-002   1.4749744907021523E-002  0.31589093804359436     
   2.7542000636458397E-002   369968.54300000001       0.17669664323329926        8.5312590003013611E-002   3.2241366803646088E-002  0.31663909554481506     
   3.6308001726865768E-002   369968.54300000001       0.20055277645587921        9.8078064620494843E-002   5.3066965192556381E-002  0.31119182705879211     
   4.7862999141216278E-002   369968.54300000001       0.22646802663803101       0.11252061277627945        7.6880387961864471E-002  0.29849898815155029     
   6.3096001744270325E-002   369968.54300000001       0.25320804119110107       0.12831903994083405       0.10277874767780304       0.27767565846443176     
   8.3176001906394958E-002   369968.54300000001       0.27847522497177124       0.14464041590690613       0.12906478345394135       0.24824212491512299     
  0.10000000149011612        369968.54300000001       0.29272988438606262       0.15504883229732513       0.14551773667335510       0.22393280267715454     
  0.12500000000000000        369968.54300000001       0.30474910140037537       0.16592983901500702       0.16253800690174103       0.19007091224193573     
  0.15000000596046448        369968.54300000001       0.30813282728195190       0.17220476269721985       0.17254655063152313       0.15968839824199677     
  0.17499999701976776        369968.54300000001       0.30486711859703064       0.17465919256210327       0.17712531983852386       0.13299030065536499     
  0.20000000298023224        369968.54300000001       0.29650014638900757       0.17394377291202545       0.17747397720813751       0.10986074805259705     
  0.22499999403953552        369968.54300000001       0.28427556157112122       0.17061619460582733       0.17452855408191681        9.0044669806957245E-002
  0.25000000000000000        369968.54300000001       0.26921012997627258       0.16516344249248505       0.16903606057167053        7.3229469358921051E-002
  0.27500000596046448        369968.54300000001       0.25214302539825439       0.15801505744457245       0.16160324215888977        5.9085749089717865E-002
  0.30000001192092896        369968.54300000001       0.23376998305320740       0.14955158531665802       0.15272973477840424        4.7288913279771805E-002
  0.32499998807907104        369968.54300000001       0.21466788649559021       0.14011058211326599       0.14283119142055511        3.7530932575464249E-002
  0.34999999403953552        369968.54300000001       0.19531346857547760       0.12999087572097778       0.13225586712360382        2.9526611790060997E-002
  0.37500000000000000        369968.54300000001       0.17609801888465881       0.11945600807666779       0.12129672616720200        2.3016616702079773E-002
  0.40000000596046448        369968.54300000001       0.15733920037746429       0.10873698443174362       0.11020042002201080        1.7768476158380508E-002
  0.42500001192092896        369968.54300000001       0.13929086923599243        9.8034575581550598E-002   9.9174156785011292E-002   1.3576344586908817E-002
  0.44999998807907104        369968.54300000001       0.12215128540992737        8.7521322071552277E-002   8.8390938937664032E-002   1.0259946808218956E-002
  0.47499999403953552        369968.54300000001       0.10607019066810608        7.7343374490737915E-002   7.7993668615818024E-002   7.6630194671452045E-003
  0.50000000000000000        369968.54300000001        9.1154918074607849E-002   6.7622147500514984E-002   6.8098455667495728E-002   5.6514660827815533E-003
  0.52499997615814209        369968.54300000001        7.7475771307945251E-002   5.8455888181924820E-002   5.8797307312488556E-002   4.1113477200269699E-003
  0.55000001192092896        369968.54300000001        6.5070807933807373E-002   4.9921147525310516E-002   5.0160355865955353E-002   2.9468282591551542E-003
  0.57499998807907104        369968.54300000001        5.3950089961290359E-002   4.2074248194694519E-002   4.2237792164087296E-002   2.0781315397471189E-003
  0.60000002384185791        369968.54300000001        4.4099573045969009E-002   3.4952696412801743E-002   3.5061575472354889E-002   1.4395677717402577E-003
  0.62500000000000000        369968.54300000001        3.5484589636325836E-002   2.8576578944921494E-002   2.8646977618336678E-002   9.7766448743641376E-004
  0.64999997615814209        369968.54300000001        2.8053082525730133E-002   2.2949971258640289E-002   2.2994039580225945E-002   6.4942392054945230E-004
  0.67500001192092896        369968.54300000001        2.1738553419709206E-002   1.8062371760606766E-002   1.8088968470692635E-002   4.2072366341017187E-004
  0.69999998807907104        369968.54300000001        1.6462825238704681E-002   1.3890124857425690E-002   1.3905525207519531E-002   2.6486846036277711E-004
  0.72500002384185791        369968.54300000001        1.2138603255152702E-002   1.0397918522357941E-002   1.0406419634819031E-002   1.6129711002577096E-004
  0.75000000000000000        369968.54300000001        8.6718797683715820E-003   7.5402879156172276E-003   7.5447293929755688E-003   9.4443174020852894E-005
  0.77499997615814209        369968.54300000001        5.9642116539180279E-003   5.2631949074566364E-003   5.2653728052973747E-003   5.2744981076102704E-005
  0.80000001192092896        369968.54300000001        3.9148805662989616E-003   3.5056509077548981E-003   3.5066495183855295E-003   2.7798136216006242E-005
  0.82499998807907104        369968.54300000001        2.4229586124420166E-003   2.2014211863279343E-003   2.2018584422767162E-003   1.3640938050230034E-005
  0.85000002384185791        369968.54300000001        1.3893097639083862E-003   1.2808118481189013E-003   1.2810155749320984E-003   6.1617688515980262E-006
  0.87500000000000000        369968.54300000001        7.1855168789625168E-004   6.7256891634315252E-004   6.7269586725160480E-004   2.6162053927691886E-006
  0.89999997615814209        369968.54300000001        3.2101830583997071E-004   3.0592604889534414E-004   3.0603737104684114E-004   1.2408117981976829E-006
  0.92500001192092896        369968.54300000001        1.1478891974547878E-004   1.1286672815913334E-004   1.1297073797322810E-004   9.5030588909139624E-007
  0.94999998807907104        369968.54300000001        2.7894016966456547E-005   3.0717365007149056E-005   3.0790808523306623E-005   1.1049417025787989E-006
  0.97500002384185791        369968.54300000001        9.2408419050116208E-007   5.3176768233242910E-006   5.3148164624872152E-006   1.3355488590605091E-006
   1.0000000000000000        369968.54300000001       -9.3311391538009048E-006  -4.5604033402923960E-006  -4.7035982788656838E-006   1.4146011153570726E-006
   9.9999997171806854E-010   474376.97289999999        3.2259309664368629E-003  -9.7582908347249031E-004  -1.2219223426654935E-003  -1.4781932113692164E-003
   1.3183000246996812E-009   474376.97289999999        3.3783949911594391E-003  -9.7465573344379663E-004  -1.2493063695728779E-003  -1.5066444175317883E-003
   1.7378000150003459E-009   474376.97289999999        3.5387901589274406E-003  -9.7096181707456708E-004  -1.2774303322657943E-003  -1.5346624422818422E-003
   2.2908999142146058E-009   474376.97289999999        3.7076389417052269E-003  -9.6448598196730018E-004  -1.3064389349892735E-003  -1.5619802288711071E-003
   3.0200000278313155E-009   474376.97289999999        3.8853907026350498E-003  -9.5494801644235849E-004  -1.3364880578592420E-003  -1.5882373554632068E-003
   3.9810998941902653E-009   474376.97289999999        4.0725604631006718E-003  -9.4204465858638287E-004  -1.3677740935236216E-003  -1.6129883006215096E-003
   5.2481001766579993E-009   474376.97289999999        4.2697070166468620E-003  -9.2544726794585586E-004  -1.4005344128236175E-003  -1.6356767155230045E-003
   6.9183001549788514E-009   474376.97289999999        4.4774035923182964E-003  -9.0480275684967637E-004  -1.4350494602695107E-003  -1.6556099290028214E-003
   9.1201002305751899E-009   474376.97289999999        4.6962765045464039E-003  -8.7972846813499928E-004  -1.4716553268954158E-003  -1.6719349659979343E-003
   1.2023000373062587E-008   474376.97289999999        4.9270028248429298E-003  -8.4980967221781611E-004  -1.5107518993318081E-003  -1.6836053691804409E-003
   1.5849000334355878E-008   474376.97289999999        5.1702070049941540E-003  -8.1461231457069516E-004  -1.5527935465797782E-003  -1.6893416177481413E-003
   2.0892999330612838E-008   474376.97289999999        5.4266997613012791E-003  -7.7364896424114704E-004  -1.5983398770913482E-003  -1.6875966684892774E-003
   2.7542000680114143E-008   474376.97289999999        5.6972405873239040E-003  -7.2640820872038603E-004  -1.6480264021083713E-003  -1.6764987958595157E-003
   3.6307998385609608E-008   474376.97289999999        5.9827105142176151E-003  -6.7232735455036163E-004  -1.7026074929162860E-003  -1.6537940828129649E-003
   4.7863000673942224E-008   474376.97289999999        6.2839542515575886E-003  -6.1081704916432500E-004  -1.7629404319450259E-003  -1.6167900757864118E-003
   6.3096003088958241E-008   474376.97289999999        6.6019608639180660E-003  -5.4122583242133260E-004  -1.8300351221114397E-003  -1.5622675418853760E-003
   8.3175997644957533E-008   474376.97289999999        6.9377208128571510E-003  -4.6286519500426948E-004  -1.9050426781177521E-003  -1.4864110853523016E-003
   1.0965000285523274E-007   474376.97289999999        7.2923796251416206E-003  -3.7497267476283014E-004  -1.9893064163625240E-003  -1.3846826041117311E-003
   1.4453999597208167E-007   474376.97289999999        7.6669589616358280E-003  -2.7677809703163803E-004  -2.0843150559812784E-003  -1.2517950963228941E-003
   1.9054999711443088E-007   474376.97289999999        8.0629279837012291E-003  -1.6735240933485329E-004  -2.1918662823736668E-003  -1.0813974076882005E-003
   2.5118998792095226E-007   474376.97289999999        8.4813907742500305E-003  -4.5821474486729130E-005  -2.3138776887208223E-003  -8.6624693358317018E-004
   3.3112999631157436E-007   474376.97289999999        8.9238677173852921E-003   8.8849279563874006E-005  -2.4526163470000029E-003  -5.9774878900498152E-004
   4.3651999703797628E-007   474376.97289999999        9.3919122591614723E-003   2.3775552108418196E-004  -2.6106222067028284E-003  -2.6593750226311386E-004
   5.7544002629583701E-007   474376.97289999999        9.8870899528264999E-003   4.0204465040005744E-004  -2.7907139156013727E-003   1.4064522110857069E-004
   7.5857997217099182E-007   474376.97289999999        1.0411225259304047E-002   5.8300036471337080E-004  -2.9960977844893932E-003   6.3532678177580237E-004
   9.9999999747524271E-007   474376.97289999999        1.0966189205646515E-002   7.8197510447353125E-004  -3.2303084153681993E-003   1.2333372142165899E-003
   1.3182999509808724E-006   474376.97289999999        1.1554131284356117E-002   1.0004768846556544E-003  -3.4973218571394682E-003   1.9522578222677112E-003
   1.7377999483869644E-006   474376.97289999999        1.2177063152194023E-002   1.2400161940604448E-003  -3.8013726007193327E-003   2.8117161709815264E-003
   2.2909000563231530E-006   474376.97289999999        1.2837669812142849E-002   1.5024164458736777E-003  -4.1473372839391232E-003   3.8346615619957447E-003
   3.0199998946045525E-006   474376.97289999999        1.3538468629121780E-002   1.7894975608214736E-003  -4.5403251424431801E-003   5.0464519299566746E-003
   3.9810997805034276E-006   474376.97289999999        1.4282373711466789E-002   2.1032928489148617E-003  -4.9859238788485527E-003   6.4758113585412502E-003
   5.2481000238913111E-006   474376.97289999999        1.5072636306285858E-002   2.4460363201797009E-003  -5.4901456460356712E-003   8.1549901515245438E-003
   6.9183001869532745E-006   474376.97289999999        1.5912782400846481E-002   2.8201323002576828E-003  -6.0593108646571636E-003   1.0119731537997723E-002
   9.1201000032015145E-006   474376.97289999999        1.6806796193122864E-002   3.2282404135912657E-003  -6.7000747658312321E-003   1.2409745715558529E-002
   1.2022999726468697E-005   474376.97289999999        1.7759194597601891E-002   3.6733057349920273E-003  -7.4193337932229042E-003   1.5068879351019859E-002
   1.5849000192247331E-005   474376.97289999999        1.8774665892124176E-002   4.1583841666579247E-003  -8.2237469032406807E-003   1.8143840134143829E-002
   2.0892999600619078E-005   474376.97289999999        1.9859150052070618E-002   4.6871448867022991E-003  -9.1203078627586365E-003   2.1686987951397896E-002
   2.7542000680114143E-005   474376.97289999999        2.1018991246819496E-002   5.2634635940194130E-003  -1.0115343146026134E-002   2.5753302499651909E-002
   3.6307999835116789E-005   474376.97289999999        2.2261802107095718E-002   5.8918199501931667E-003  -1.1214771308004856E-002   3.0402254313230515E-002
   4.7862999053904787E-005   474376.97289999999        2.3595986887812614E-002   6.5770456567406654E-003  -1.2423116713762283E-002   3.5694863647222519E-002
   6.3095998484641314E-005   474376.97289999999        2.5031756609678268E-002   7.3248026892542839E-003  -1.3743683695793152E-002   4.1695728898048401E-002
   8.3175997133366764E-005   474376.97289999999        2.6580823585391045E-002   8.1413919106125832E-003  -1.5177362598478794E-002   4.8469502478837967E-002
   1.0964999819407240E-004   474376.97289999999        2.8257457539439201E-002   9.0342573821544647E-003  -1.6722477972507477E-002   5.6082319468259811E-002
   1.4453999756369740E-004   474376.97289999999        3.0077654868364334E-002   1.0011478327214718E-002  -1.8372621387243271E-002   6.4593881368637085E-002
   1.9054999575018883E-004   474376.97289999999        3.2062500715255737E-002   1.1083483695983887E-002  -2.0117986947298050E-002   7.4067808687686920E-002
   2.5119000929407775E-004   474376.97289999999        3.4234911203384399E-002   1.2261208146810532E-002  -2.1940371021628380E-002   8.4549844264984131E-002
   3.3112999517470598E-004   474376.97289999999        3.6624442785978317E-002   1.3558565638959408E-002  -2.3814931511878967E-002   9.6082463860511780E-002
   4.3652000022120774E-004   474376.97289999999        3.9266563951969147E-002   1.4991920441389084E-002  -2.5706462562084198E-002  0.10869149863719940     
   5.7544000446796417E-004   474376.97289999999        4.2203862220048904E-002   1.6580594703555107E-002  -2.7566956356167793E-002  0.12237984687089920     
   7.5857999036088586E-004   474376.97289999999        4.5489225536584854E-002   1.8348423764109612E-002  -2.9333814978599548E-002  0.13712806999683380     
   1.0000000474974513E-003   474376.97289999999        4.9186680465936661E-002   2.0324066281318665E-002  -3.0925758183002472E-002  0.15288138389587402     
   1.3183000264689326E-003   474376.97289999999        5.3375467658042908E-002   2.2543061524629593E-002  -3.2239858061075211E-002  0.16954818367958069     
   1.7377999611198902E-003   474376.97289999999        5.8149971067905426E-002   2.5047766044735909E-002  -3.3146549016237259E-002  0.18697917461395264     
   2.2909000981599092E-003   474376.97289999999        6.3629090785980225E-002   2.7892412617802620E-002  -3.3486679196357727E-002  0.20498056709766388     
   3.0199999455362558E-003   474376.97289999999        6.9953575730323792E-002   3.1142028048634529E-002  -3.3065602183341980E-002  0.22327989339828491     
   3.9810999296605587E-003   474376.97289999999        7.7293813228607178E-002   3.4877266734838486E-002  -3.1649921089410782E-002  0.24153099954128265     
   5.2481000311672688E-003   474376.97289999999        8.5852622985839844E-002   3.9197161793708801E-002  -2.8964094817638397E-002  0.25930142402648926     
   6.9182999432086945E-003   474376.97289999999        9.5865473151206970E-002   4.4221471995115280E-002  -2.4690268561244011E-002  0.27606058120727539     
   9.1201001778244972E-003   474376.97289999999       0.10759972780942917        5.0093770027160645E-002  -1.8472019582986832E-002  0.29117584228515625     
   1.2023000046610832E-002   474376.97289999999       0.12134550511837006        5.6982081383466721E-002  -9.9259475246071815E-003  0.30390697717666626     
   1.5848999843001366E-002   474376.97289999999       0.13738685846328735        6.5071769058704376E-002   1.3287652982398868E-003  0.31340253353118896     
   2.0893000066280365E-002   474376.97289999999       0.15597380697727203        7.4561476707458496E-002   1.5636211261153221E-002  0.31871914863586426     
   2.7542000636458397E-002   474376.97289999999       0.17723204195499420        8.5630118846893311E-002   3.3222932368516922E-002  0.31883159279823303     
   3.6308001726865768E-002   474376.97289999999       0.20105025172233582        9.8393455147743225E-002   5.4099664092063904E-002  0.31267911195755005     
   4.7862999141216278E-002   474376.97289999999       0.22687628865242004       0.11281057447195053        7.7901214361190796E-002  0.29924505949020386     
   6.3096001744270325E-002   474376.97289999999       0.25345832109451294       0.12854911386966705       0.10370574891567230       0.27769288420677185     
   8.3176001906394958E-002   474376.97289999999       0.27848309278488159       0.14476342499256134       0.12980122864246368       0.24760742485523224     
  0.10000000149011612        474376.97289999999       0.29252523183822632       0.15506847202777863       0.14607061445713043       0.22294390201568604     
  0.12500000000000000        474376.97289999999       0.30423653125762939       0.16578677296638489       0.16281256079673767       0.18877798318862915     
  0.15000000596046448        474376.97289999999       0.30733898282051086       0.17189989984035492       0.17255832254886627       0.15827202796936035     
  0.17499999701976776        474376.97289999999       0.30382925271987915       0.17420217394828796       0.17690189182758331       0.13156668841838837     
  0.20000000298023224        474376.97289999999       0.29526031017303467       0.17334981262683868       0.17704781889915466       0.10850279033184052     
  0.22499999403953552        474376.97289999999       0.28287717700004578       0.16990388929843903       0.17393349111080170        8.8795468211174011E-002
  0.25000000000000000        474376.97289999999       0.26769569516181946       0.16435334086418152       0.16830526292324066        7.2111546993255615E-002
  0.27500000596046448        474376.97289999999       0.25055268406867981       0.15712842345237732       0.16076816618442535        5.8107495307922363E-002
  0.30000001192092896        474376.97289999999       0.23214060068130493       0.14860965311527252       0.15181955695152283        4.6449203044176102E-002
  0.32499998807907104        474376.97289999999       0.21303254365921021       0.13913381099700928       0.14187251031398773        3.6822475492954254E-002
  0.34999999403953552        474376.97289999999       0.19370113313198090       0.12899857759475708       0.13127252459526062        2.8938384726643562E-002
  0.37500000000000000        474376.97289999999       0.17453345656394958       0.11846593022346497       0.12030977010726929        2.2535627707839012E-002
  0.40000000596046448        474376.97289999999       0.15584297478199005       0.10776506364345551       0.10922814905643463        1.7381010577082634E-002
  0.42500001192092896        474376.97289999999       0.13787946105003357        9.7094759345054626E-002   9.8232135176658630E-002   1.3268836773931980E-002
  0.44999998807907104        474376.97289999999       0.12083730846643448        8.6625471711158752E-002   8.7492085993289948E-002   1.0019554756581783E-002
  0.47499999403953552        474376.97289999999       0.10486261546611786        7.6501220464706421E-002   7.7148370444774628E-002   7.4779903516173363E-003
  0.50000000000000000        474376.97289999999        9.0059347450733185E-002   6.6841289401054382E-002   6.7314691841602325E-002   5.5113299749791622E-003
  0.52499997615814209        474376.97289999999        7.6494783163070679E-002   5.7741835713386536E-002   5.8080773800611496E-002   4.0069981478154659E-003
  0.55000001192092896        474376.97289999999        6.4204268157482147E-002   4.9277421087026596E-002   4.9514625221490860E-002   2.8705128934234381E-003
  0.57499998807907104        474376.97289999999        5.3195483982563019E-002   4.1502475738525391E-002   4.1664481163024902E-002   2.0233832765370607E-003
  0.60000002384185791        474376.97289999999        4.3452363461256027E-002   3.4452769905328751E-002   3.4560516476631165E-002   1.4010993763804436E-003
  0.62500000000000000        474376.97289999999        3.4938562661409378E-002   2.8146816417574883E-002   2.8216417878866196E-002   9.5123919891193509E-004
  0.64999997615814209        474376.97289999999        2.7600670233368874E-002   2.2587308660149574E-002   2.2630836814641953E-002   6.3171616056933999E-004
  0.67500001192092896        474376.97289999999        2.1371189504861832E-002   1.7762560397386551E-002   1.7788808792829514E-002   4.0917919250205159E-004
  0.69999998807907104        474376.97289999999        1.6171248629689217E-002   1.3647955842316151E-002   1.3663141988217831E-002   2.5757029652595520E-004
  0.72500002384185791        474376.97289999999        1.1913173831999302E-002   1.0207444429397583E-002   1.0215820744633675E-002   1.5684209938626736E-004
  0.75000000000000000        474376.97289999999        8.5028652101755142E-003   7.3950570076704025E-003   7.3994295671582222E-003   9.1831891040783376E-005
  0.77499997615814209        474376.97289999999        5.8420598506927490E-003   5.1564853638410568E-003   5.1586283370852470E-003   5.1286591769894585E-005
  0.80000001192092896        474376.97289999999        3.8304671179503202E-003   3.4307057503610849E-003   3.4316880628466606E-003   2.7030650016968139E-005
  0.82499998807907104        474376.97289999999        2.3678124416619539E-003   2.1516769193112850E-003   2.1521067246794701E-003   1.3266350833873730E-005
  0.85000002384185791        474376.97289999999        1.3558098580688238E-003   1.2501165037974715E-003   1.2503165053203702E-003   5.9950975810352247E-006
  0.87500000000000000        474376.97289999999        7.0009339833632112E-004   6.5538717899471521E-004   6.5551116131246090E-004   2.5469310003245482E-006
  0.89999997615814209        474376.97289999999        3.1214542104862630E-004   2.9752208502031863E-004   2.9762979829683900E-004   1.2050413715769537E-006
  0.92500001192092896        474376.97289999999        1.1128460027975962E-004   1.0945796384476125E-004   1.0955712059512734E-004   9.1187581574558862E-007
  0.94999998807907104        474376.97289999999        2.6821317078429274E-005   2.9586102755274624E-005   2.9653496312675998E-005   1.0437272521812702E-006
  0.97500002384185791        474376.97289999999        5.9863498336198973E-007   4.8595529733574949E-006   4.8501160563318990E-006   1.2413893273333088E-006
   1.0000000000000000        474376.97289999999       -9.4792758318362758E-006  -4.8995921133609954E-006  -5.0484995881561190E-006   1.2854682154284092E-006
   9.9999997171806854E-010   608250.39500000002        3.2308653462678194E-003  -9.7561231814324856E-004  -1.2226407416164875E-003  -1.5087950741872191E-003
   1.3183000246996812E-009   608250.39500000002        3.3835903741419315E-003  -9.7434798954054713E-004  -1.2501459568738937E-003  -1.5374318463727832E-003
   1.7378000150003459E-009   608250.39500000002        3.5442616790533066E-003  -9.7055413061752915E-004  -1.2784181162714958E-003  -1.5655312454327941E-003
   2.2908999142146058E-009   608250.39500000002        3.7134026642888784E-003  -9.6396869048476219E-004  -1.3076070463284850E-003  -1.5928011853247881E-003
   3.0200000278313155E-009   608250.39500000002        3.8914638571441174E-003  -9.5431070076301694E-004  -1.3378750300034881E-003  -1.6188514418900013E-003
   3.9810998941902653E-009   608250.39500000002        4.0789609774947166E-003  -9.4127596821635962E-004  -1.3694254448637366E-003  -1.6432006377726793E-003
   5.2481001766579993E-009   608250.39500000002        4.2764544486999512E-003  -9.2453509569168091E-004  -1.4025040436536074E-003  -1.6652502818033099E-003
   6.9183001549788514E-009   608250.39500000002        4.4845184311270714E-003  -9.0373388957232237E-004  -1.4374007005244493E-003  -1.6842576442286372E-003
   9.1201002305751899E-009   608250.39500000002        4.7037806361913681E-003  -8.7848881958052516E-004  -1.4744625659659505E-003  -1.6993106110021472E-003
   1.2023000373062587E-008   608250.39500000002        4.9349199980497360E-003  -8.4838393377140164E-004  -1.5141019830480218E-003  -1.7092934576794505E-003
   1.5849000334355878E-008   608250.39500000002        5.1785618998110294E-003  -8.1298412987962365E-004  -1.5567877562716603E-003  -1.7128461040556431E-003
   2.0892999330612838E-008   608250.39500000002        5.4355189204216003E-003  -7.7180046355351806E-004  -1.6030957922339439E-003  -1.7083266284316778E-003
   2.7542000680114143E-008   608250.39500000002        5.7065528817474842E-003  -7.2432041633874178E-004  -1.6536801122128963E-003  -1.6937535256147385E-003
   3.6307998385609608E-008   608250.39500000002        5.9925457462668419E-003  -6.6997949033975601E-004  -1.7093159258365631E-003  -1.6667452873662114E-003
   4.7863000673942224E-008   608250.39500000002        6.2943450175225735E-003  -6.0818693600594997E-004  -1.7708837985992432E-003  -1.6244634753093123E-003
   6.3096003088958241E-008   608250.39500000002        6.6129420883953571E-003  -5.3828948875889182E-004  -1.8394199432805181E-003  -1.5635197050869465E-003
   8.3175997644957533E-008   608250.39500000002        6.9493297487497330E-003  -4.5959671842865646E-004  -1.9161044619977474E-003  -1.4799057971686125E-003
   1.0965000285523274E-007   608250.39500000002        7.3046567849814892E-003  -3.7134409649297595E-004  -2.0023130346089602E-003  -1.3688618782907724E-003
   1.4453999597208167E-007   608250.39500000002        7.6799467206001282E-003  -2.7275932370685041E-004  -2.0995691884309053E-003  -1.2248542625457048E-003
   1.9054999711443088E-007   608250.39500000002        8.0766733735799789E-003  -1.6291069914586842E-004  -2.2097101900726557E-003  -1.0412411065772176E-003
   2.5118998792095226E-007   608250.39500000002        8.4959445521235466E-003  -4.0921644540503621E-005  -2.3346946109086275E-003  -8.1046752166002989E-004
   3.3112999631157436E-007   608250.39500000002        8.9392848312854767E-003   9.4245428044814616E-005  -2.4768351577222347E-003  -5.2357674576342106E-004
   4.3651999703797628E-007   608250.39500000002        9.4082513824105263E-003   2.4368942831642926E-004  -2.6387197431176901E-003  -1.7020174709614366E-004
   5.7544002629583701E-007   608250.39500000002        9.9044153466820717E-003   4.0856120176613331E-004  -2.8232175391167402E-003   2.6155702653340995E-004
   7.5857997217099182E-007   608250.39500000002        1.0429608635604382E-002   5.9014838188886642E-004  -3.0335870105773211E-003   7.8552105696871877E-004
   9.9999999747524271E-007   608250.39500000002        1.0985707864165306E-002   7.8980781836435199E-004  -3.2734177075326443E-003   1.4174578245729208E-003
   1.3182999509808724E-006   608250.39500000002        1.1574871838092804E-002   1.0090523865073919E-003  -3.5467399284243584E-003   2.1755425259470940E-003
   1.7377999483869644E-006   608250.39500000002        1.2199119664728642E-002   1.2493975227698684E-003  -3.8578386884182692E-003   3.0800243839621544E-003
   2.2909000563231530E-006   608250.39500000002        1.2861148454248905E-002   1.5126735670492053E-003  -4.2116441763937473E-003   4.1545550338923931E-003
   3.0199998946045525E-006   608250.39500000002        1.3563487678766251E-002   1.8007068429142237E-003  -4.6133087016642094E-003   5.4252096451818943E-003
   3.9810997805034276E-006   608250.39500000002        1.4309065416455269E-002   2.1155385766178370E-003  -5.0684572197496891E-003   6.9214776158332825E-003
   5.2481000238913111E-006   608250.39500000002        1.5101152472198009E-002   2.4594119749963284E-003  -5.5831284262239933E-003   8.6764106526970863E-003
   6.9183001869532745E-006   608250.39500000002        1.5943290665745735E-002   2.8347414918243885E-003  -6.1636543832719326E-003   1.0726566426455975E-002
   9.1201000032015145E-006   608250.39500000002        1.6839493066072464E-002   3.2441988587379456E-003  -6.8166805431246758E-003   1.3112477958202362E-002
   1.2022999726468697E-005   608250.39500000002        1.7794305458664894E-002   3.6907435860484838E-003  -7.5490716844797134E-003   1.5878811478614807E-002
   1.5849000192247331E-005   608250.39500000002        1.8812445923686028E-002   4.1774464771151543E-003  -8.3674173802137375E-003   1.9073005765676498E-002
   2.0892999600619078E-005   608250.39500000002        1.9899897277355194E-002   4.7079976648092270E-003  -9.2786094173789024E-003   2.2748159244656563E-002
   2.7542000680114143E-005   608250.39500000002        2.1063052117824554E-002   5.2862931042909622E-003  -1.0288822464644909E-002   2.6959830895066261E-002
   3.6307999835116789E-005   608250.39500000002        2.2309580817818642E-002   5.9168403968214989E-003  -1.1403769254684448E-002   3.1767971813678741E-002
   4.7862999053904787E-005   608250.39500000002        2.3647956550121307E-002   6.6045010462403297E-003  -1.2627701275050640E-002   3.7233829498291016E-002
   6.3095998484641314E-005   608250.39500000002        2.5088472291827202E-002   7.3549756780266762E-003  -1.3963570818305016E-002   4.3422028422355652E-002
   8.3175997133366764E-005   608250.39500000002        2.6642935350537300E-002   8.1746065989136696E-003  -1.5411834232509136E-002   5.0396900624036789E-002
   1.0964999819407240E-004   608250.39500000002        2.8325732797384262E-002   9.0708918869495392E-003  -1.6970284283161163E-002   5.8223903179168701E-002
   1.4453999756369740E-004   608250.39500000002        3.0152995139360428E-002   1.0051969438791275E-002  -1.8631864339113235E-002   6.6961489617824554E-002
   1.9054999575018883E-004   608250.39500000002        3.2145969569683075E-002   1.1128343641757965E-002  -2.0386015996336937E-002   7.6671704649925232E-002
   2.5119000929407775E-004   608250.39500000002        3.4327752888202667E-002   1.2311032041907310E-002  -2.2213650867342949E-002   8.7397769093513489E-002
   3.3112999517470598E-004   608250.39500000002        3.6728117614984512E-002   1.3614049181342125E-002  -2.4088919162750244E-002   9.9179118871688843E-002
   4.3652000022120774E-004   608250.39500000002        3.9382774382829666E-002   1.5053876675665379E-002  -2.5975482538342476E-002  0.11203766614198685     
   5.7544000446796417E-004   608250.39500000002        4.2334586381912231E-002   1.6649970784783363E-002  -2.7824087068438530E-002  0.12597142159938812     
   7.5857999036088586E-004   608250.39500000002        4.5636739581823349E-002   1.8426319584250450E-002  -2.9570793733000755E-002  0.14095520973205566     
   1.0000000474974513E-003   608250.39500000002        4.9353588372468948E-002   2.0411755889654160E-002  -3.1132925301790237E-002  0.15692739188671112     
   1.3183000264689326E-003   608250.39500000002        5.3564697504043579E-002   2.2642007097601891E-002  -3.2406147569417953E-002  0.17378856241703033     
   1.7377999611198902E-003   608250.39500000002        5.8364763855934143E-002   2.5159625336527824E-002  -3.3259581774473190E-002  0.19138062000274658     
   2.2909000981599092E-003   608250.39500000002        6.3872955739498138E-002   2.8019044548273087E-002  -3.3532906323671341E-002  0.20950017869472504     
   3.0199999455362558E-003   608250.39500000002        7.0230148732662201E-002   3.1285464763641357E-002  -3.3030685037374496E-002  0.22786442935466766     
   3.9810999296605587E-003   608250.39500000002        7.7606670558452606E-002   3.5039667040109634E-002  -3.1519241631031036E-002  0.24611659348011017     
   5.2481000311672688E-003   608250.39500000002        8.6204953491687775E-002   3.9380691945552826E-002  -2.8723550960421562E-002  0.26381361484527588     
   6.9182999432086945E-003   608250.39500000002        9.6259526908397675E-002   4.4428121298551559E-002  -2.4327391758561134E-002  0.28041505813598633     
   9.1201001778244972E-003   608250.39500000002       0.10803602635860443        5.0325054675340652E-002  -1.7977485433220863E-002  0.29527980089187622     
   1.2023000046610832E-002   608250.39500000002       0.12182168662548065        5.7238522917032242E-002  -9.2955436557531357E-003  0.30766174197196960     
   1.5848999843001366E-002   608250.39500000002       0.13789604604244232        6.5352179110050201E-002   2.0916392095386982E-003  0.31670749187469482     
   2.0893000066280365E-002   608250.39500000002       0.15650250017642975        7.4861876666545868E-002   1.6517730429768562E-002  0.32147705554962158     
   2.7542000636458397E-002   608250.39500000002       0.17775738239288330        8.5942238569259644E-002   3.4195661544799805E-002  0.32095628976821899     
   3.6308001726865768E-002   608250.39500000002       0.20153693854808807        9.8702780902385712E-002   5.5119637399911880E-002  0.31410527229309082     
   4.7862999141216278E-002   608250.39500000002       0.22727362811565399       0.11309400200843811        7.8905910253524780E-002  0.29994097352027893     
   6.3096001744270325E-002   608250.39500000002       0.25369855761528015       0.12877258658409119       0.10461438447237015       0.27767500281333923     
   8.3176001906394958E-002   608250.39500000002       0.27848330140113831       0.14488051831722260       0.13051900267601013       0.24695570766925812     
  0.10000000149011612        608250.39500000002       0.29231569170951843       0.15508320927619934       0.14660601317882538       0.22195066511631012     
  0.12500000000000000        608250.39500000002       0.30372378230094910       0.16564092040061951       0.16307289898395538       0.18749527633190155     
  0.15000000596046448        608250.39500000002       0.30655002593994141       0.17159478366374969       0.17256003618240356       0.15687583386898041     
  0.17499999701976776        608250.39500000002       0.30280128121376038       0.17374765872955322       0.17667284607887268       0.13016940653324127     
  0.20000000298023224        608250.39500000002       0.29403510689735413       0.17276112735271454       0.17662046849727631       0.10717433691024780     
  0.22499999403953552        608250.39500000002       0.28149768710136414       0.16919961571693420       0.17334137856960297        8.7576724588871002E-002
  0.25000000000000000        608250.39500000002       0.26620379090309143       0.16355378925800323       0.16758115589618683        7.1023426949977875E-002
  0.27500000596046448        608250.39500000002       0.24898788332939148       0.15625463426113129       0.15994304418563843        5.7157278060913086E-002
  0.30000001192092896        608250.39500000002       0.23053911328315735       0.14768251776695251       0.15092208981513977        4.5635070651769638E-002
  0.32499998807907104        608250.39500000002       0.21142676472663879       0.13817349076271057       0.14092877507209778        3.6136761307716370E-002
  0.34999999403953552        608250.39500000002       0.19211938977241516       0.12802399694919586       0.13030584156513214        2.8369935229420662E-002
  0.37500000000000000        608250.39500000002       0.17299987375736237       0.11749445647001266       0.11934071779251099        2.2071488201618195E-002
  0.40000000596046448        608250.39500000002       0.15437756478786469       0.10681226104497910       0.10827454179525375        1.7007630318403244E-002
  0.42500001192092896        608250.39500000002       0.13649822771549225        9.6174225211143494E-002   9.7309105098247528E-002   1.2972886674106121E-002
  0.44999998807907104        608250.39500000002       0.11955240368843079        8.5748732089996338E-002   8.6612172424793243E-002   9.7884759306907654E-003
  0.47499999403953552        608250.39500000002       0.10368263721466064        7.5677707791328430E-002   7.6321624219417572E-002   7.3003293946385384E-003
  0.50000000000000000        608250.39500000002        8.8989622890949249E-002   6.6078327596187592E-002   6.6548787057399750E-002   5.3769159130752087E-003
  0.52499997615814209        608250.39500000002        7.5537659227848053E-002   5.7044710963964462E-002   5.7381149381399155E-002   3.9070066995918751E-003
  0.55000001192092896        608250.39500000002        6.3359431922435760E-002   4.8649452626705170E-002   4.8884656280279160E-002   2.7974492404609919E-003
  0.57499998807907104        608250.39500000002        5.2460338920354843E-002   4.0945149958133698E-002   4.1105620563030243E-002   1.9710094202309847E-003
  0.60000002384185791        608250.39500000002        4.2822334915399551E-002   3.3965867012739182E-002   3.4072492271661758E-002   1.3643249403685331E-003
  0.62500000000000000        608250.39500000002        3.4407444298267365E-002   2.7728596702218056E-002   2.7797410264611244E-002   9.2599220806732774E-004
  0.64999997615814209        608250.39500000002        2.7160970494151115E-002   2.2234685719013214E-002   2.2277683019638062E-002   6.1480572912842035E-004
  0.67500001192092896        608250.39500000002        2.1014446392655373E-002   1.7471304163336754E-002   1.7497209832072258E-002   3.9815797936171293E-004
  0.69999998807907104        608250.39500000002        1.5888350084424019E-002   1.3412912376224995E-002   1.3427888043224812E-002   2.5060406187549233E-004
  0.72500002384185791        608250.39500000002        1.1694655753672123E-002   1.0022751055657864E-002   1.0031005367636681E-002   1.5258968051057309E-004
  0.75000000000000000        608250.39500000002        8.3391927182674408E-003   7.2543765418231487E-003   7.2586820460855961E-003   8.9338856923859566E-005
  0.77499997615814209        608250.39500000002        5.7238936424255371E-003   5.0532314926385880E-003   5.0553400069475174E-003   4.9893660616362467E-005
  0.80000001192092896        608250.39500000002        3.7489014212042093E-003   3.3582728356122971E-003   3.3592388499528170E-003   2.6297049771528691E-005
  0.82499998807907104        608250.39500000002        2.3145936429500580E-003   2.1036616526544094E-003   2.1040842402726412E-003   1.2907755262858700E-005
  0.85000002384185791        608250.39500000002        1.3235261430963874E-003   1.2205303646624088E-003   1.2207267573103309E-003   5.8349505707155913E-006
  0.87500000000000000        608250.39500000002        6.8233389174565673E-004   6.3885306008160114E-004   6.3897419022396207E-004   2.4797129754006164E-006
  0.89999997615814209        608250.39500000002        3.0362466350197792E-004   2.8944987570866942E-004   2.8955409652553499E-004   1.1697979971359018E-006
  0.92500001192092896        608250.39500000002        1.0792737884912640E-004   1.0619073145790026E-004   1.0628521704347804E-004   8.7427417838625843E-007
  0.94999998807907104        608250.39500000002        2.5797604394028895E-005   2.8504597139544785E-005   2.8566208129632287E-005   9.8495422662381316E-007
  0.97500002384185791        608250.39500000002        2.9192401029831672E-007   4.4241510295250919E-006   4.4084995352022815E-006   1.1523595730977831E-006
   1.0000000000000000        608250.39500000002       -9.6116200438700616E-006  -5.2160053201077972E-006  -5.3701828619523440E-006   1.1650222404568922E-006
   9.9999997171806854E-010   779904.09349999996        3.2357436139136553E-003  -9.7539520356804132E-004  -1.2233774177730083E-003  -1.5393252251669765E-003
   1.3183000246996812E-009   779904.09349999996        3.3887266181409359E-003  -9.7404076950624585E-004  -1.2510097585618496E-003  -1.5681143850088120E-003
   1.7378000150003459E-009   779904.09349999996        3.5496708005666733E-003  -9.7014801576733589E-004  -1.2794368667528033E-003  -1.5962555771693587E-003
   2.2908999142146058E-009   779904.09349999996        3.7191007286310196E-003  -9.6345401834696531E-004  -1.3088143896311522E-003  -1.6234304057434201E-003
   3.0200000278313155E-009   779904.09349999996        3.8974678609520197E-003  -9.5367711037397385E-004  -1.3393105473369360E-003  -1.6492176800966263E-003
   3.9810998941902653E-009   779904.09349999996        4.0852888487279415E-003  -9.4051240012049675E-004  -1.3711362844333053E-003  -1.6730987699702382E-003
   5.2481001766579993E-009   779904.09349999996        4.2831250466406345E-003  -9.2362944269552827E-004  -1.4045456191524863E-003  -1.6944314120337367E-003
   6.9183001549788514E-009   779904.09349999996        4.4915527105331421E-003  -9.0267322957515717E-004  -1.4398383209481835E-003  -1.7124209553003311E-003
   9.1201002305751899E-009   779904.09349999996        4.7112000174820423E-003  -8.7725906632840633E-004  -1.4773727161809802E-003  -1.7260944005101919E-003
   1.2023000373062587E-008   779904.09349999996        4.9427472986280918E-003  -8.4696995327249169E-004  -1.5175740700215101E-003  -1.7342640785500407E-003
   1.5849000334355878E-008   779904.09349999996        5.1868222653865814E-003  -8.1136974040418863E-004  -1.5609253896400332E-003  -1.7354871379211545E-003
   2.0892999330612838E-008   779904.09349999996        5.4442384280264378E-003  -7.6996808638796210E-004  -1.6080194618552923E-003  -1.7280237516388297E-003
   2.7542000680114143E-008   779904.09349999996        5.7157594710588455E-003  -7.2225107578560710E-004  -1.6595290508121252E-003  -1.7097798408940434E-003
   3.6307998385609608E-008   779904.09349999996        6.0022696852684021E-003  -6.6765275551006198E-004  -1.7162504373118281E-003  -1.6782429302111268E-003
   4.7863000673942224E-008   779904.09349999996        6.3046189025044441E-003  -6.0558086261153221E-004  -1.7790878191590309E-003  -1.6304249875247478E-003
   6.3096003088958241E-008   779904.09349999996        6.6237994469702244E-003  -5.3538032807409763E-004  -1.8491038354113698E-003  -1.5627642860636115E-003
   8.3175997644957533E-008   779904.09349999996        6.9608082994818687E-003  -4.5635880087502301E-004  -1.9275079248473048E-003  -1.4710559044033289E-003
   1.0965000285523274E-007   779904.09349999996        7.3167961090803146E-003  -3.6774974432773888E-004  -2.0157084800302982E-003  -1.3503136578947306E-003
   1.4453999597208167E-007   779904.09349999996        7.6927891932427883E-003  -2.6877876371145248E-004  -2.1152636036276817E-003  -1.1947525199502707E-003
   1.9054999711443088E-007   779904.09349999996        8.0902660265564919E-003  -1.5851152420509607E-004  -2.2280509583652020E-003  -9.9743530154228210E-004
   2.5118998792095226E-007   779904.09349999996        8.5103372111916542E-003  -3.6069010093342513E-005  -2.3560693953186274E-003  -7.5048982398584485E-004
   3.3112999631157436E-007   779904.09349999996        8.9545296505093575E-003   9.9589342426043004E-005  -2.5016770232468843E-003  -4.4459293712861836E-004
   4.3651999703797628E-007   779904.09349999996        9.4244098290801048E-003   2.4956563720479608E-004  -2.6675101835280657E-003  -6.8970868596807122E-005
   5.7544002629583701E-007   779904.09349999996        9.9215498194098473E-003   4.1501416126266122E-004  -2.8564874082803726E-003   3.8872126606293023E-004
   7.5857997217099182E-007   779904.09349999996        1.0447790846228600E-002   5.9722649166360497E-004  -3.0719200149178505E-003   9.4280316261574626E-004
   9.9999999747524271E-007   779904.09349999996        1.1005013249814510E-002   7.9756369814276695E-004  -3.3174499403685331E-003   1.6095828032121062E-003
   1.3182999509808724E-006   779904.09349999996        1.1595386080443859E-002   1.0175436036661267E-003  -3.5971619654446840E-003   2.4078320711851120E-003
   1.7377999483869644E-006   779904.09349999996        1.2220936827361584E-002   1.2586868833750486E-003  -3.9153895340859890E-003   3.3584220800548792E-003
   2.2909000563231530E-006   779904.09349999996        1.2884374707937241E-002   1.5228299889713526E-003  -4.2771147564053535E-003   4.4857058674097061E-003
   3.0199998946045525E-006   779904.09349999996        1.3588239438831806E-002   1.8118061125278473E-003  -4.6875299885869026E-003   5.8164740912616253E-003
   3.9810997805034276E-006   779904.09349999996        1.4335474930703640E-002   2.1276643965393305E-003  -5.1522958092391491E-003   7.3809768073260784E-003
   5.2481000238913111E-006   779904.09349999996        1.5129367820918560E-002   2.4726567789912224E-003  -5.6774741970002651E-003   9.2130573466420174E-003
   6.9183001869532745E-006   779904.09349999996        1.5973482280969620E-002   2.8492081910371780E-003  -6.2694037333130836E-003   1.1350076645612717E-002
   9.1201000032015145E-006   779904.09349999996        1.6871854662895203E-002   3.2600024715065956E-003  -6.9347168318927288E-003   1.3833374716341496E-002
   1.2022999726468697E-005   779904.09349999996        1.7829058691859245E-002   3.7080126348882914E-003  -7.6802419498562813E-003   1.6708415001630783E-002
   1.5849000192247331E-005   779904.09349999996        1.8849845975637436E-002   4.1963257826864719E-003  -8.5124922916293144E-003   2.0023345947265625E-002
   2.0892999600619078E-005   779904.09349999996        1.9940240308642387E-002   4.7286502085626125E-003  -9.4382530078291893E-003   2.3831965401768684E-002
   2.7542000680114143E-005   779904.09349999996        2.1106680855154991E-002   5.3089056164026260E-003  -1.0463541373610497E-002   2.8190378099679947E-002
   3.6307999835116789E-005   779904.09349999996        2.2356897592544556E-002   5.9416247531771660E-003  -1.1593856848776340E-002   3.3158969134092331E-002
   4.7862999053904787E-005   779904.09349999996        2.3699430748820305E-002   6.6316998563706875E-003  -1.2833166867494583E-002   3.8799159228801727E-002
   6.3095998484641314E-005   779904.09349999996        2.5144655257463455E-002   7.3848683387041092E-003  -1.4184072613716125E-002   4.5175541192293167E-002
   8.3175997133366764E-005   779904.09349999996        2.6704473420977592E-002   8.2075158134102821E-003  -1.5646586194634438E-002   5.2352052181959152E-002
   1.0964999819407240E-004   779904.09349999996        2.8393385931849480E-002   9.1071920469403267E-003  -1.7217963933944702E-002   6.0393415391445160E-002
   1.4453999756369740E-004   779904.09349999996        3.0227657407522202E-002   1.0092093609273434E-002  -1.8890500068664551E-002   6.9356746971607208E-002
   1.9054999575018883E-004   779904.09349999996        3.2228693366050720E-002   1.1172799393534660E-002  -2.0652882754802704E-002   7.9302415251731873E-002
   2.5119000929407775E-004   779904.09349999996        3.4419775009155273E-002   1.2360409833490849E-002  -2.2485138848423958E-002   9.0271063148975372E-002
   3.3112999517470598E-004   779904.09349999996        3.6830876022577286E-002   1.3669037260115147E-002  -2.4360418319702148E-002  0.10229898244142532     
   4.3652000022120774E-004   779904.09349999996        3.9497960358858109E-002   1.5115281566977501E-002  -2.6241259649395943E-002  0.11540409922599792     
   5.7544000446796417E-004   779904.09349999996        4.2464151978492737E-002   1.6718726605176926E-002  -2.8077185153961182E-002  0.12957949936389923     
   7.5857999036088586E-004   779904.09349999996        4.5782934874296188E-002   1.8503516912460327E-002  -2.9802938923239708E-002  0.14479416608810425     
   1.0000000474974513E-003   779904.09349999996        4.9518976360559464E-002   2.0498650148510933E-002  -3.1334478408098221E-002  0.16097962856292725     
   1.3183000264689326E-003   779904.09349999996        5.3752169013023376E-002   2.2740039974451065E-002  -3.2566111534833908E-002  0.17802871763706207     
   1.7377999611198902E-003   779904.09349999996        5.8577496558427811E-002   2.5270430371165276E-002  -3.3365700393915176E-002  0.19577451050281525     
   2.2909000981599092E-003   779904.09349999996        6.4114391803741455E-002   2.8144452720880508E-002  -3.3571824431419373E-002  0.21400417387485504     
   3.0199999455362558E-003   779904.09349999996        7.0503853261470795E-002   3.1427469104528427E-002  -3.2988317310810089E-002  0.23242473602294922     
   3.9810999296605587E-003   779904.09349999996        7.7916145324707031E-002   3.5200379788875580E-002  -3.1381320208311081E-002  0.25066903233528137     
   5.2481000311672688E-003   779904.09349999996        8.6553260684013367E-002   3.9562225341796875E-002  -2.8476400300860405E-002  0.26828375458717346     
   6.9182999432086945E-003   779904.09349999996        9.6648804843425751E-002   4.4632405042648315E-002  -2.3959059268236160E-002  0.28471899032592773     
   9.1201001778244972E-003   779904.09349999996       0.10846667736768723        5.0553519278764725E-002  -1.7479229718446732E-002  0.29932576417922974     
   1.2023000046610832E-002   779904.09349999996       0.12229123711585999        5.7491626590490341E-002  -8.6637632921338081E-003  0.31135261058807373     
   1.5848999843001366E-002   779904.09349999996       0.13839754462242126        6.5628647804260254E-002   2.8529388364404440E-003  0.31994485855102539     
   2.0893000066280365E-002   779904.09349999996       0.15702243149280548        7.5157679617404938E-002   1.7394213005900383E-002  0.32416659593582153     
   2.7542000636458397E-002   779904.09349999996       0.17827297747135162        8.6249090731143951E-002   3.5159584134817123E-002  0.32301530241966248     
   3.6308001726865768E-002   779904.09349999996       0.20201317965984344        9.9006220698356628E-002   5.6127041578292847E-002  0.31547248363494873     
   4.7862999141216278E-002   779904.09349999996       0.22766040265560150       0.11337111145257950        7.9894810914993286E-002  0.30058890581130981     
   6.3096001744270325E-002   779904.09349999996       0.25392907857894897       0.12898969650268555       0.10550512373447418       0.27762395143508911     
   8.3176001906394958E-002   779904.09349999996       0.27847620844841003       0.14499190449714661       0.13121865689754486       0.24628835916519165     
  0.10000000149011612        779904.09349999996       0.29210150241851807       0.15509326756000519       0.14712454378604889       0.22095401585102081     
  0.12500000000000000        779904.09349999996       0.30321103334426880       0.16549243032932281       0.16331958770751953       0.18622308969497681     
  0.15000000596046448        779904.09349999996       0.30576598644256592       0.17128950357437134       0.17255215346813202       0.15549960732460022     
  0.17499999701976776        779904.09349999996       0.30178311467170715       0.17329564690589905       0.17643855512142181       0.12879788875579834     
  0.20000000298023224        779904.09349999996       0.29282429814338684       0.17217770218849182       0.17619216442108154       0.10587456822395325     
  0.22499999403953552        779904.09349999996       0.28013667464256287       0.16850320994853973       0.17275232076644897        8.6387448012828827E-002
  0.25000000000000000        779904.09349999996       0.26473391056060791       0.16276456415653229       0.16686369478702545        6.9964028894901276E-002
  0.27500000596046448        779904.09349999996       0.24744798243045807       0.15539339184761047       0.15912772715091705        5.6234005838632584E-002
  0.30000001192092896        779904.09349999996       0.22896474599838257       0.14676983654499054       0.15003708004951477        4.4845458120107651E-002
  0.32499998807907104        779904.09349999996       0.20984968543052673       0.13722917437553406       0.13999961316585541        3.5472802817821503E-002
  0.34999999403953552        779904.09349999996       0.19056728482246399       0.12706662714481354       0.12935538589954376        2.7820365503430367E-002
  0.37500000000000000        779904.09349999996       0.17149631679058075       0.11654102802276611       0.11838905513286591        2.1623406559228897E-002
  0.40000000596046448        779904.09349999996       0.15294200181961060       0.10587799549102783       0.10733903944492340        1.6647648066282272E-002
  0.42500001192092896        779904.09349999996       0.13514615595340729        9.5272362232208252E-002   9.6404492855072021E-002   1.2687914073467255E-002
  0.44999998807907104        779904.09349999996       0.11829558014869690        8.4890492260456085E-002   8.5750602185726166E-002   9.5662306994199753E-003
  0.47499999403953552        779904.09349999996       0.10252931714057922        7.4872210621833801E-002   7.5512811541557312E-002   7.1296468377113342E-003
  0.50000000000000000        779904.09349999996        8.7944835424423218E-002   6.5332651138305664E-002   6.5800122916698456E-002   5.2479128353297710E-003
  0.52499997615814209        779904.09349999996        7.4603527784347534E-002   5.6363914161920547E-002   5.6697845458984375E-002   3.8111307658255100E-003
  0.55000001192092896        779904.09349999996        6.2535509467124939E-002   4.8036672174930573E-002   4.8269879072904587E-002   2.7274528983980417E-003
  0.57499998807907104        779904.09349999996        5.1743924617767334E-002   4.0401730686426163E-002   4.0560681372880936E-002   1.9208728335797787E-003
  0.60000002384185791        779904.09349999996        4.2208820581436157E-002   3.3491499722003937E-002   3.3597014844417572E-002   1.3291448121890426E-003
  0.62500000000000000        779904.09349999996        3.3890649676322937E-002   2.7321472764015198E-002   2.7389509603381157E-002   9.0185325825586915E-004
  0.64999997615814209        779904.09349999996        2.6733471080660820E-002   2.1891703829169273E-002   2.1934179589152336E-002   5.9864437207579613E-004
  0.67500001192092896        779904.09349999996        2.0667890086770058E-002   1.7188258469104767E-002   1.7213826999068260E-002   3.8762809708714485E-004
  0.69999998807907104        779904.09349999996        1.5613768249750137E-002   1.3184699229896069E-002   1.3199468143284321E-002   2.4394931097049266E-004
  0.72500002384185791        779904.09349999996        1.1482753790915012E-002   9.8435943946242332E-003   9.8517294973134995E-003   1.4852730964776129E-004
  0.75000000000000000        779904.09349999996        8.1806303933262825E-003   7.1180495433509350E-003   7.1222898550331593E-003   8.6956759332679212E-005
  0.77499997615814209        779904.09349999996        5.6095346808433533E-003   4.9532796256244183E-003   4.9553550779819489E-003   4.8562145821051672E-005
  0.80000001192092896        779904.09349999996        3.6700523924082518E-003   3.2882373780012131E-003   3.2891875598579645E-003   2.5595265469746664E-005
  0.82499998807907104        779904.09349999996        2.2632111795246601E-003   2.0572943612933159E-003   2.0577099639922380E-003   1.2564204553200398E-005
  0.85000002384185791        779904.09349999996        1.2923998292535543E-003   1.1920001124963164E-003   1.1921928962692618E-003   5.6809826673998032E-006
  0.87500000000000000        779904.09349999996        6.6523824352771044E-004   6.2293437076732516E-004   6.2305270694196224E-004   2.4145017505361466E-006
  0.89999997615814209        779904.09349999996        2.9543781420215964E-004   2.8169233701191843E-004   2.8179315268062055E-004   1.1351511375323753E-006
  0.92500001192092896        779904.09349999996        1.0470936831552535E-004   1.0305752221029252E-004   1.0314749670214951E-004   8.3757549873553216E-007
  0.94999998807907104        779904.09349999996        2.4820157705107704E-005   2.7470165150589310E-005   2.7526246412890032E-005   9.2860773293068632E-007
  0.97500002384185791        779904.09349999996        2.8673656782274293E-009   4.0102590901369695E-006   3.9887377170089167E-006   1.0682565516617615E-006
   1.0000000000000000        779904.09349999996       -9.7292486316291615E-006  -5.5110031098593026E-006  -5.6700337154325098E-006   1.0527651284064632E-006
   9.9999997171806854E-010   1000000.0000000000        3.2405667006969452E-003  -9.7517779795452952E-004  -1.2241335352882743E-003  -1.5697759808972478E-003
   1.3183000246996812E-009   1000000.0000000000        3.3938048873096704E-003  -9.7373413154855371E-004  -1.2518990552052855E-003  -1.5986834187060595E-003
   1.7378000150003459E-009   1000000.0000000000        3.5550191532820463E-003  -9.6974341431632638E-004  -1.2804883299395442E-003  -1.6268255421891809E-003
   2.2908999142146058E-009   1000000.0000000000        3.7247347645461559E-003  -9.6294196555390954E-004  -1.3100624782964587E-003  -1.6538567142561078E-003
   3.0200000278313155E-009   1000000.0000000000        3.9034043438732624E-003  -9.5304736169055104E-004  -1.3407965889200568E-003  -1.6793233808130026E-003
   3.9810998941902653E-009   1000000.0000000000        4.0915454737842083E-003  -9.3975383788347244E-004  -1.3729084748774767E-003  -1.7026683781296015E-003
   5.2481001766579993E-009   1000000.0000000000        4.2897211387753487E-003  -9.2273025074973702E-004  -1.4066614676266909E-003  -1.7232041573151946E-003
   6.9183001549788514E-009   1000000.0000000000        4.4985082931816578E-003  -9.0162048581987619E-004  -1.4423647662624717E-003  -1.7400821670889854E-003
   9.1201002305751899E-009   1000000.0000000000        4.7185360454022884E-003  -8.7603897554799914E-004  -1.4803884550929070E-003  -1.7522663110867143E-003
   1.2023000373062587E-008   1000000.0000000000        4.9504875205457211E-003  -8.4556755609810352E-004  -1.5211707213893533E-003  -1.7584951128810644E-003
   1.5849000334355878E-008   1000000.0000000000        5.1949904300272465E-003  -8.0976885510608554E-004  -1.5652092406526208E-003  -1.7572402721270919E-003
   2.0892999330612838E-008   1000000.0000000000        5.4528606124222279E-003  -7.6815136708319187E-004  -1.6131137963384390E-003  -1.7466612625867128E-003
   2.7542000680114143E-008   1000000.0000000000        5.7248636148869991E-003  -7.2019983781501651E-004  -1.6655762447044253E-003  -1.7245485214516521E-003
   3.6307998385609608E-008   1000000.0000000000        6.0118855908513069E-003  -6.6534674260765314E-004  -1.7234141705557704E-003  -1.6882548807188869E-003
   4.7863000673942224E-008   1000000.0000000000        6.3147782348096371E-003  -6.0299830511212349E-004  -1.7875557532534003E-003  -1.6346394550055265E-003
   6.3096003088958241E-008   1000000.0000000000        6.6345366649329662E-003  -5.3249765187501907E-004  -1.8590902909636497E-003  -1.5599633334204555E-003
   8.3175997644957533E-008   1000000.0000000000        6.9721597246825695E-003  -4.5315074385143816E-004  -1.9392565591260791E-003  -1.4598206616938114E-003
   1.0965000285523274E-007   1000000.0000000000        7.3288013227283955E-003  -3.6418889067135751E-004  -2.0294960122555494E-003  -1.3289945200085640E-003
   1.4453999597208167E-007   1000000.0000000000        7.7054905705153942E-003  -2.6483560213819146E-004  -2.1314013283699751E-003  -1.1614443501457572E-003
   1.9054999711443088E-007   1000000.0000000000        8.1037096679210663E-003  -1.5415392408613116E-004  -2.2468909155577421E-003  -9.4993243692442775E-004
   2.5118998792095226E-007   1000000.0000000000        8.5245706140995026E-003  -3.1262516131391749E-005  -2.3780036717653275E-003  -6.8626506254076958E-004
   3.3112999631157436E-007   1000000.0000000000        8.9696086943149567E-003   1.0488218686077744E-004  -2.5271433405578136E-003  -3.6074762465432286E-004
   4.3651999703797628E-007   1000000.0000000000        9.4403913244605064E-003   2.5538547197356820E-004  -2.6969939935952425E-003   3.7804697058163583E-005
   5.7544002629583701E-007   1000000.0000000000        9.9384989589452744E-003   4.2140501318499446E-004  -2.8905235230922699E-003   5.2218633936718106E-004
   7.5857997217099182E-007   1000000.0000000000        1.0465774685144424E-002   6.0423620743677020E-004  -3.1110949348658323E-003   1.1072187917307019E-003
   9.9999999747524271E-007   1000000.0000000000        1.1024110950529575E-002   8.0524454824626446E-004  -3.3624020870774984E-003   1.8097535939887166E-003
   1.3182999509808724E-006   1000000.0000000000        1.1615680530667305E-002   1.0259525151923299E-003  -3.6485823802649975E-003   2.6491612661629915E-003
   1.7377999483869644E-006   1000000.0000000000        1.2242522090673447E-002   1.2678860221058130E-003  -3.9740176871418953E-003   3.6469351034611464E-003
   2.2909000563231530E-006   1000000.0000000000        1.2907354161143303E-002   1.5328879235312343E-003  -4.3437383137643337E-003   4.8281298950314522E-003
   3.0199998946045525E-006   1000000.0000000000        1.3612730428576469E-002   1.8227978143841028E-003  -4.7629764303565025E-003   6.2202466651797295E-003
   3.9810997805034276E-006   1000000.0000000000        1.4361607842147350E-002   2.1396728698164225E-003  -5.2374233491718769E-003   7.8542912378907204E-003
   5.2481000238913111E-006   1000000.0000000000        1.5157291665673256E-002   2.4857737589627504E-003  -5.7731620036065578E-003   9.7648901864886284E-003
   6.9183001869532745E-006   1000000.0000000000        1.6003364697098732E-002   2.8635358903557062E-003  -6.3765337690711021E-003   1.1990193277597427E-002
   9.1201000032015145E-006   1000000.0000000000        1.6903886571526527E-002   3.2756545115262270E-003  -7.0541552267968655E-003   1.4572335407137871E-002
   1.2022999726468697E-005   1000000.0000000000        1.7863461747765541E-002   3.7251170724630356E-003  -7.8128101304173470E-003   1.7557553946971893E-002
   1.5849000192247331E-005   1000000.0000000000        1.8886873498558998E-002   4.2150258086621761E-003  -8.6589325219392776E-003   2.0994678139686584E-002
   2.0892999600619078E-005   1000000.0000000000        1.9980184733867645E-002   4.7491085715591908E-003  -9.5991957932710648E-003   2.4938175454735756E-002
   2.7542000680114143E-005   1000000.0000000000        2.1149888634681702E-002   5.3313062526285648E-003  -1.0639450512826443E-002   2.9444660991430283E-002
   3.6307999835116789E-005   1000000.0000000000        2.2403763607144356E-002   5.9661781415343285E-003  -1.1784977279603481E-002   3.4574899822473526E-002
   4.7862999053904787E-005   1000000.0000000000        2.3750420659780502E-002   6.6586472094058990E-003  -1.3039457611739635E-002   4.0390443056821823E-002
   6.3095998484641314E-005   1000000.0000000000        2.5200316682457924E-002   7.4144867248833179E-003  -1.4405129477381706E-002   4.6955786645412445E-002
   8.3175997133366764E-005   1000000.0000000000        2.6765448972582817E-002   8.2401260733604431E-003  -1.5881557017564774E-002   5.4334405809640884E-002
   1.0964999819407240E-004   1000000.0000000000        2.8460429981350899E-002   9.1431643813848495E-003  -1.7465455457568169E-002   6.2590219080448151E-002
   1.4453999756369740E-004   1000000.0000000000        3.0301654711365700E-002   1.0131859220564365E-002  -1.9148468971252441E-002   7.1778930723667145E-002
   1.9054999575018883E-004   1000000.0000000000        3.2310690730810165E-002   1.1216861195862293E-002  -2.0918529480695724E-002   8.1959158182144165E-002
   2.5119000929407775E-004   1000000.0000000000        3.4510988742113113E-002   1.2409350834786892E-002  -2.2754780948162079E-002   9.3168869614601135E-002
   3.3112999517470598E-004   1000000.0000000000        3.6932744085788727E-002   1.3723541982471943E-002  -2.4629386141896248E-002  0.10544115304946899     
   4.3652000022120774E-004   1000000.0000000000        3.9612144231796265E-002   1.5176145359873772E-002  -2.6503767818212509E-002  0.11878988146781921     
   5.7544000446796417E-004   1000000.0000000000        4.2592585086822510E-002   1.6786877065896988E-002  -2.8326243162155151E-002  0.13320311903953552     
   7.5857999036088586E-004   1000000.0000000000        4.5927837491035461E-002   1.8580026924610138E-002  -3.0030265450477600E-002  0.14864400029182434     
   1.0000000474974513E-003   1000000.0000000000        4.9682874232530594E-002   2.0584763959050179E-002  -3.1530465930700302E-002  0.16503718495368958     
   1.3183000264689326E-003   1000000.0000000000        5.3937911987304688E-002   2.2837180644273758E-002  -3.2719828188419342E-002  0.18226775527000427     
   1.7377999611198902E-003   1000000.0000000000        5.8788217604160309E-002   2.5380205363035202E-002  -3.3465012907981873E-002  0.20016007125377655     
   2.2909000981599092E-003   1000000.0000000000        6.4353466033935547E-002   2.8268661350011826E-002  -3.3603567630052567E-002  0.21849192678928375     
   3.0199999455362558E-003   1000000.0000000000        7.0774763822555542E-002   3.1568072736263275E-002  -3.2938674092292786E-002  0.23696039617061615     
   3.9810999296605587E-003   1000000.0000000000        7.8222297132015228E-002   3.5359434783458710E-002  -3.1236365437507629E-002  0.25518813729286194     
   5.2481000311672688E-003   1000000.0000000000        8.6897626519203186E-002   3.9741799235343933E-002  -2.8222877532243729E-002  0.27271196246147156     
   6.9182999432086945E-003   1000000.0000000000        9.7033411264419556E-002   4.4834367930889130E-002  -2.3585516959428787E-002  0.28897291421890259     
   9.1201001778244972E-003   1000000.0000000000       0.10889180749654770        5.0779230892658234E-002  -1.6977487131953239E-002  0.30331459641456604     
   1.2023000046610832E-002   1000000.0000000000       0.12275432050228119        5.7741470634937286E-002  -8.0308197066187859E-003  0.31498077511787415     
   1.5848999843001366E-002   1000000.0000000000       0.13889154791831970        6.5901286900043488E-002   3.6125048063695431E-003  0.32311618328094482     
   2.0893000066280365E-002   1000000.0000000000       0.15753380954265594        7.5449012219905853E-002   1.8265582621097565E-002  0.32678955793380737     
   2.7542000636458397E-002   1000000.0000000000       0.17877908051013947        8.6550809442996979E-002   3.6114722490310669E-002  0.32501068711280823     
   3.6308001726865768E-002   1000000.0000000000       0.20247928798198700        9.9303930997848511E-002   5.7122047990560532E-002  0.31678292155265808     
   4.7862999141216278E-002   1000000.0000000000       0.22803694009780884       0.11364207416772842        8.0868206918239594E-002  0.30119088292121887     
   6.3096001744270325E-002   1000000.0000000000       0.25415027141571045       0.12920065224170685       0.10637841373682022       0.27754145860671997     
   8.3176001906394958E-002   1000000.0000000000       0.27846208214759827       0.14509777724742889       0.13190074265003204       0.24560661613941193     
  0.10000000149011612        1000000.0000000000       0.29188293218612671       0.15509882569313049       0.14762675762176514       0.21995478868484497     
  0.12500000000000000        1000000.0000000000       0.30269843339920044       0.16534146666526794       0.16355316340923309       0.18496169149875641     
  0.15000000596046448        1000000.0000000000       0.30498692393302917       0.17098416388034821       0.17253515124320984       0.15414315462112427     
  0.17499999701976776        1000000.0000000000       0.30077463388442993       0.17284619808197021       0.17619937658309937       0.12745155394077301     
  0.20000000298023224        1000000.0000000000       0.29162758588790894       0.17159944772720337       0.17576313018798828       0.10460267215967178     
  0.22499999403953552        1000000.0000000000       0.27879372239112854       0.16781455278396606       0.17216639220714569        8.5226684808731079E-002
  0.25000000000000000        1000000.0000000000       0.26328548789024353       0.16198548674583435       0.16615286469459534        6.8932324647903442E-002
  0.27500000596046448        1000000.0000000000       0.24593232572078705       0.15454438328742981       0.15832206606864929        5.5336639285087585E-002
  0.30000001192092896        1000000.0000000000       0.22741676867008209       0.14587122201919556       0.14916425943374634        4.4079367071390152E-002
  0.32499998807907104        1000000.0000000000       0.20830048620700836       0.13630042970180511       0.13908471167087555        3.4829672425985336E-002
  0.34999999403953552        1000000.0000000000       0.18904395401477814       0.12612596154212952       0.12842074036598206        2.7288833633065224E-002
  0.37500000000000000        1000000.0000000000       0.17002183198928833       0.11560512334108353       0.11745429784059525        2.1190637722611427E-002
  0.40000000596046448        1000000.0000000000       0.15153531730175018       0.10496168583631516       0.10642111301422119        1.6300423070788383E-002
  0.42500001192092896        1000000.0000000000       0.13382230699062347        9.4388581812381744E-002   9.5517717301845551E-002   1.2413375079631805E-002
  0.44999998807907104        1000000.0000000000       0.11706591397523880        8.4050141274929047E-002   8.4906786680221558E-002   9.3523664399981499E-003
  0.47499999403953552        1000000.0000000000       0.10140173882246017        7.4084132909774780E-002   7.4721351265907288E-002   6.9655776023864746E-003
  0.50000000000000000        1000000.0000000000        8.6924105882644653E-002   6.4603671431541443E-002   6.5068125724792480E-002   5.1240315660834312E-003
  0.52499997615814209        1000000.0000000000        7.3691569268703461E-002   5.5698867887258530E-002   5.6030288338661194E-002   3.7191454321146011E-003
  0.55000001192092896        1000000.0000000000        6.1731729656457901E-002   4.7438535839319229E-002   4.7669749706983566E-002   2.6603527367115021E-003
  0.57499998807907104        1000000.0000000000        5.1045540720224380E-002   3.9871711283922195E-002   4.0029153227806091E-002   1.8728462746366858E-003
  0.60000002384185791        1000000.0000000000        4.1611194610595703E-002   3.3029191195964813E-002   3.3133607357740402E-002   1.2954669073224068E-003
  0.62500000000000000        1000000.0000000000        3.3387623727321625E-002   2.6925021782517433E-002   2.6992289349436760E-002   8.7875721510499716E-004
  0.64999997615814209        1000000.0000000000        2.6317689567804337E-002   2.1557988598942757E-002   2.1599948406219482E-002   5.8318761875852942E-004
  0.67500001192092896        1000000.0000000000        2.0331107079982758E-002   1.6913091763854027E-002   1.6938332468271255E-002   3.7756000529043376E-004
  0.69999998807907104        1000000.0000000000        1.5347158536314964E-002   1.2963037006556988E-002   1.2977603822946548E-002   2.3758718452882022E-004
  0.72500002384185791        1000000.0000000000        1.1277189478278160E-002   9.6697434782981873E-003   9.6777603030204773E-003   1.4464340347331017E-004
  0.75000000000000000        1000000.0000000000        8.0269565805792809E-003   6.9858897477388382E-003   6.9900657981634140E-003   8.4678817074745893E-005
  0.77499997615814209        1000000.0000000000        5.4988153278827667E-003   4.8564854077994823E-003   4.8585277982056141E-003   4.7288314817706123E-005
  0.80000001192092896        1000000.0000000000        3.5937977954745293E-003   3.2204915769398212E-003   3.2214263919740915E-003   2.4923390810727142E-005
  0.82499998807907104        1000000.0000000000        2.2135803010314703E-003   2.0124991424381733E-003   2.0129077602177858E-003   1.2234826499479823E-005
  0.85000002384185791        1000000.0000000000        1.2623757356777787E-003   1.1644753394648433E-003   1.1646646307781339E-003   5.5328737289528362E-006
  0.87500000000000000        1000000.0000000000        6.4877379918470979E-004   6.0760090127587318E-004   6.0771644348278642E-004   2.3512475308962166E-006
  0.89999997615814209        1000000.0000000000        2.8756787651218474E-004   2.7423349092714489E-004   2.7433098875917494E-004   1.1011578635589103E-006
  0.92500001192092896        1000000.0000000000        1.0162319813389331E-004   1.0005129297496751E-004   1.0013690916821361E-004   8.0183787076748558E-007
  0.94999998807907104        1000000.0000000000        2.3886437702458352E-005   2.6480294764041901E-005   2.6531086405157112E-005   8.7465929254904040E-007
  0.97500002384185791        1000000.0000000000       -2.6954856480188027E-007   3.6167400594422361E-006   3.5896764529752545E-006   9.8887528565683169E-007
   1.0000000000000000        1000000.0000000000       -9.8331602202961221E-006  -5.7858583204506431E-006  -5.9493499975360464E-006   9.4821984930604231E-007


==> anc/PolLOM <==
 ***** POL NNLO MSbar scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870020925228175E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730925958506148E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308175915919875E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566705766559195E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185913051001307E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963008278963571E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8450298123061657E-003  -9.8347384482622147E-004  -1.1723277857527137E-003  -2.8978878617635928E-005
   1.3183000246996812E-009   5.1288357549999999        2.9775020666420460E-003  -9.8884664475917816E-004  -1.1977447429671884E-003  -2.9598953915410675E-005
   1.7378000150003459E-009   5.1288357549999999        3.1167606357485056E-003  -9.9236157257109880E-004  -1.2234253808856010E-003  -3.0231743949116208E-005
   2.2908999142146058E-009   5.1288357549999999        3.2632476650178432E-003  -9.9381338804960251E-004  -1.2493991525843740E-003  -3.0879346013534814E-005
   3.0200000278313155E-009   5.1288357549999999        3.4173415042459965E-003  -9.9297740962356329E-004  -1.2756860814988613E-003  -3.1543830118607730E-005
   3.9810998941902653E-009   5.1288357549999999        3.5794761497527361E-003  -9.8961207550019026E-004  -1.3023205101490021E-003  -3.2227817428065464E-005
   5.2481001766579993E-009   5.1288357549999999        3.7501216866075993E-003  -9.8345533479005098E-004  -1.3293478405103087E-003  -3.2934443879639730E-005
   6.9183001549788514E-009   5.1288357549999999        3.9297607727348804E-003  -9.7422482213005424E-004  -1.3568219728767872E-003  -3.3667307434370741E-005
   9.1201002305751899E-009   5.1288357549999999        4.1189184412360191E-003  -9.6161459805443883E-004  -1.3848122907802463E-003  -3.4430664527462795E-005
   1.2023000373062587E-008   5.1288357549999999        4.3181632645428181E-003  -9.4529316993430257E-004  -1.4134050579741597E-003  -3.5229495551902801E-005
   1.5849000334355878E-008   5.1288357549999999        4.5280172489583492E-003  -9.2491053510457277E-004  -1.4426925918087363E-003  -3.6069202906219289E-005
   2.0892999330612838E-008   5.1288357549999999        4.7491588629782200E-003  -9.0007774997502565E-004  -1.4728053938597441E-003  -3.6956520489184186E-005
   2.7542000680114143E-008   5.1288357549999999        4.9822218716144562E-003  -8.7038386845961213E-004  -1.5038853744044900E-003  -3.7898767914157361E-005
   3.6307998385609608E-008   5.1288357549999999        5.2279406227171421E-003  -8.3537830505520105E-004  -1.5361099503934383E-003  -3.8904519897187129E-005
   4.7863000673942224E-008   5.1288357549999999        5.4870154708623886E-003  -7.9458666732534766E-004  -1.5696773771196604E-003  -3.9983140595722944E-005
   6.3096003088958241E-008   5.1288357549999999        5.7602659799158573E-003  -7.4748706538230181E-004  -1.6048311954364181E-003  -4.1145485738525167E-005
   8.3175997644957533E-008   5.1288357549999999        6.0485107824206352E-003  -6.9352635182440281E-004  -1.6418487066403031E-003  -4.2403447878314182E-005
   1.0965000285523274E-007   5.1288357549999999        6.3526928424835205E-003  -6.3209474319592118E-004  -1.6810629749670625E-003  -4.3770563934231177E-005
   1.4453999597208167E-007   5.1288357549999999        6.6736433655023575E-003  -5.6257168762385845E-004  -1.7228382639586926E-003  -4.5260952902026474E-005
   1.9054999711443088E-007   5.1288357549999999        7.0125702768564224E-003  -4.8421951942145824E-004  -1.7676395364105701E-003  -4.6891545935068280E-005
   2.5118998792095226E-007   5.1288357549999999        7.3703564703464508E-003  -3.9633459527976811E-004  -1.8159489845857024E-003  -4.8678706662030891E-005
   3.3112999631157436E-007   5.1288357549999999        7.7482298947870731E-003  -2.9809452826157212E-004  -1.8683619564399123E-003  -5.0641247071325779E-005
   4.3651999703797628E-007   5.1288357549999999        8.1474315375089645E-003  -1.8862867727875710E-004  -1.9255540100857615E-003  -5.2798553952015936E-005
   5.7544002629583701E-007   5.1288357549999999        8.5691940039396286E-003  -6.7026456235907972E-005  -1.9882859196513891E-003  -5.5169959523482248E-005
   7.5857997217099182E-007   5.1288357549999999        9.0149482712149620E-003   6.7724256950896233E-005  -2.0574468653649092E-003  -5.7775196182774380E-005
   9.9999999747524271E-007   5.1288357549999999        9.4861341640353203E-003   2.1668629779014736E-004  -2.1340397652238607E-003  -6.0632359236478806E-005
   1.3182999509808724E-006   5.1288357549999999        9.9843945354223251E-003   3.8103613769635558E-004  -2.2192264441400766E-003  -6.3757674070075154E-005
   1.7377999483869644E-006   5.1288357549999999        1.0511212050914764E-002   5.6194677017629147E-004  -2.3142821155488491E-003  -6.7161236074753106E-005
   2.2909000563231530E-006   5.1288357549999999        1.1068583466112614E-002   7.6081894803792238E-004  -2.4207327514886856E-003  -7.0848698669578880E-005
   3.0199998946045525E-006   5.1288357549999999        1.1658296920359135E-002   9.7903853747993708E-004  -2.5402463506907225E-003  -7.4812916864175349E-005
   3.9810997805034276E-006   5.1288357549999999        1.2282388284802437E-002   1.2181355850771070E-003  -2.6747374795377254E-003  -7.9032004578039050E-005
   5.2481000238913111E-006   5.1288357549999999        1.2943077832460403E-002   1.4797688927501440E-003  -2.8263831045478582E-003  -8.3462211478035897E-005
   6.9183001869532745E-006   5.1288357549999999        1.3642679899930954E-002   1.7656948184594512E-003  -2.9976305086165667E-003  -8.8028376922011375E-005
   9.1201000032015145E-006   5.1288357549999999        1.4383736997842789E-002   2.0778218749910593E-003  -3.1912564300000668E-003  -9.2612717708107084E-005
   1.2022999726468697E-005   5.1288357549999999        1.5169032849371433E-002   2.4182209745049477E-003  -3.4104064106941223E-003  -9.7038697276730090E-005
   1.5849000192247331E-005   5.1288357549999999        1.6001250594854355E-002   2.7889753691852093E-003  -3.6585258785635233E-003  -1.0104772081831470E-004
   2.0892999600619078E-005   5.1288357549999999        1.6883807256817818E-002   3.1925456132739782E-003  -3.9396332576870918E-003  -1.0427476809127256E-004
   2.7542000680114143E-005   5.1288357549999999        1.7820082604885101E-002   3.6314304452389479E-003  -4.2581311427056789E-003  -1.0620592365739867E-004
   3.6307999835116789E-005   5.1288357549999999        1.8814040347933769E-002   4.1084415279328823E-003  -4.6190302819013596E-003  -1.0612925689201802E-004
   4.7862999053904787E-005   5.1288357549999999        1.9869746640324593E-002   4.6264692209661007E-003  -5.0278040580451488E-003  -1.0306566400686279E-004
   6.3095998484641314E-005   5.1288357549999999        2.0992064848542213E-002   5.1888013258576393E-003  -5.4906508885324001E-003  -9.5677060016896576E-005
   8.3175997133366764E-005   5.1288357549999999        2.2186268121004105E-002   5.7989177294075489E-003  -6.0143410228192806E-003  -8.2144331827294081E-005
   1.0964999819407240E-004   5.1288357549999999        2.3458717390894890E-002   6.4607979729771614E-003  -6.6064600832760334E-003  -5.9996677009621635E-005
   1.4453999756369740E-004   5.1288357549999999        2.4816056713461876E-002   7.1784639731049538E-003  -7.2749373503029346E-003  -2.5907136659952812E-005
   1.9054999575018883E-004   5.1288357549999999        2.6267556473612785E-002   7.9571483656764030E-003  -8.0290054902434349E-003   2.4656899768160656E-005
   2.5119000929407775E-004   5.1288357549999999        2.7822513133287430E-002   8.8018337264657021E-003  -8.8776135817170143E-003   9.7757118055596948E-005
   3.3112999517470598E-004   5.1288357549999999        2.9493628069758415E-002   9.7189377993345261E-003  -9.8306825384497643E-003   2.0162283908575773E-004
   4.3652000022120774E-004   5.1288357549999999        3.1296301633119583E-002   1.0715796612203121E-002  -1.0898067615926266E-002   3.4736347151920199E-004
   5.7544000446796417E-004   5.1288357549999999        3.3249512314796448E-002   1.1800921522080898E-002  -1.2088919058442116E-002   5.4995488608255982E-004
   7.5857999036088586E-004   5.1288357549999999        3.5378098487854004E-002   1.2984997592866421E-002  -1.3411423191428185E-002   8.2971400115638971E-004
   1.0000000474974513E-003   5.1288357549999999        3.7713747471570969E-002   1.4281073585152626E-002  -1.4871022664010525E-002   1.2141139013692737E-003
   1.3183000264689326E-003   5.1288357549999999        4.0298480540513992E-002   1.5706047415733337E-002  -1.6469119116663933E-002   1.7405222170054913E-003
   1.7377999611198902E-003   5.1288357549999999        4.3186191469430923E-002   1.7280982807278633E-002  -1.8199147656559944E-002   2.4593323469161987E-003
   2.2909000981599092E-003   5.1288357549999999        4.6450946480035782E-002   1.9035013392567635E-002  -2.0044764503836632E-002   3.4395861439406872E-003
   3.0199999455362558E-003   5.1288357549999999        5.0189323723316193E-002   2.1005917340517044E-002  -2.1971728652715683E-002   4.7745155170559883E-003
   3.9810999296605587E-003   5.1288357549999999        5.4531227797269821E-002   2.3245269432663918E-002  -2.3921260610222816E-002   6.5907649695873260E-003
   5.2481000311672688E-003   5.1288357549999999        5.9650532901287079E-002   2.5823546573519707E-002  -2.5798451155424118E-002   9.0597327798604965E-003
   6.9182999432086945E-003   5.1288357549999999        6.5778315067291260E-002   2.8836991637945175E-002  -2.7456415817141533E-002   1.2411618605256081E-002
   9.1201001778244972E-003   5.1288357549999999        7.3220945894718170E-002   3.2417770475149155E-002  -2.8675837442278862E-002   1.6953200101852417E-002
   1.2023000046610832E-002   5.1288357549999999        8.2380257546901703E-002   3.6746710538864136E-002  -2.9137868434190750E-002   2.3087190464138985E-002
   1.5848999843001366E-002   5.1288357549999999        9.3769401311874390E-002   4.2066823691129684E-002  -2.8391258791089058E-002   3.1325723975896835E-002
   2.0893000066280365E-002   5.1288357549999999       0.10803925246000290        4.8706166446208954E-002  -2.5815153494477272E-002   4.2303353548049927E-002
   2.7542000636458397E-002   5.1288357549999999       0.12596975266933441        5.7090930640697479E-002  -2.0583968609571457E-002   5.6747239083051682E-002
   3.6308001726865768E-002   5.1288357549999999       0.14844548702239990        6.7760519683361053E-002  -1.1646621860563755E-002   7.5400322675704956E-002
   4.7862999141216278E-002   5.1288357549999999       0.17634002864360809        8.1351414322853088E-002   2.2445879876613617E-003   9.8814398050308228E-002
   6.3096001744270325E-002   5.1288357549999999       0.21029426157474518        9.8541803658008575E-002   2.2419286891818047E-002  0.12697346508502960     
   8.3176001906394958E-002   5.1288357549999999       0.25024902820587158       0.11987963318824768        4.9986615777015686E-002  0.15862616896629333     
  0.10000000149011612        5.1288357549999999       0.27955758571624756       0.13647960126399994        7.2685383260250092E-002  0.18010438978672028     
  0.12500000000000000        5.1288357549999999       0.31622692942619324       0.15877491235733032       0.10434897989034653       0.20367723703384399     
  0.15000000596046448        5.1288357549999999       0.34496298432350159       0.17803250253200531       0.13256646692752838       0.21799039840698242     
  0.17499999701976776        5.1288357549999999       0.36620885133743286       0.19412040710449219       0.15678086876869202       0.22416362166404724     
  0.20000000298023224        5.1288357549999999       0.38049301505088806       0.20699435472488403       0.17678186297416687       0.22346621751785278     
  0.22499999403953552        5.1288357549999999       0.38839754462242126       0.21668122708797455       0.19256876409053802       0.21719141304492950     
  0.25000000000000000        5.1288357549999999       0.39053463935852051       0.22326524555683136       0.20427303016185760       0.20658135414123535     
  0.27500000596046448        5.1288357549999999       0.38752952218055725       0.22687689960002899       0.21211108565330505       0.19278252124786377     
  0.30000001192092896        5.1288357549999999       0.38000759482383728       0.22768388688564301       0.21635390818119049       0.17682044208049774     
  0.32499998807907104        5.1288357549999999       0.36858510971069336       0.22588369250297546       0.21730674803256989       0.15958742797374725     
  0.34999999403953552        5.1288357549999999       0.35386160016059875       0.22169725596904755       0.21529518067836761       0.14183901250362396     
  0.37500000000000000        5.1288357549999999       0.33641433715820312       0.21536350250244141       0.21065522730350494       0.12419646978378296     
  0.40000000596046448        5.1288357549999999       0.31679394841194153       0.20713452994823456       0.20372618734836578       0.10715352743864059     
  0.42500001192092896        5.1288357549999999       0.29552108049392700       0.19727130234241486       0.19484552741050720        9.1085948050022125E-002
  0.44999998807907104        5.1288357549999999       0.27308359742164612       0.18603976070880890       0.18434472382068634        7.6262824237346649E-002
  0.47499999403953552        5.1288357549999999       0.24993462860584259       0.17370723187923431       0.17254634201526642        6.2859013676643372E-002
  0.50000000000000000        5.1288357549999999       0.22649104893207550       0.16053909063339233       0.15976141393184662        5.0967965275049210E-002
  0.52499997615814209        5.1288357549999999       0.20313224196434021       0.14679569005966187       0.14628735184669495        4.0614653378725052E-002
  0.55000001192092896        5.1288357549999999       0.18019933998584747       0.13272942602634430       0.13240616023540497        3.1768128275871277E-002
  0.57499998807907104        5.1288357549999999       0.15799467265605927       0.11858189851045609       0.11838264018297195        2.4353509768843651E-002
  0.60000002384185791        5.1288357549999999       0.13678143918514252       0.10458137094974518       0.10446286201477051        1.8263163045048714E-002
  0.62500000000000000        5.1288357549999999       0.11678364127874374        9.0940169990062714E-002   9.0872563421726227E-002   1.3366916216909885E-002
  0.64999997615814209        5.1288357549999999        9.8186187446117401E-002   7.7852301299571991E-002   7.7815599739551544E-002   9.5212105661630630E-003
  0.67500001192092896        5.1288357549999999        8.1135101616382599E-002   6.5491147339344025E-002   6.5472386777400970E-002   6.5770610235631466E-003
  0.69999998807907104        5.1288357549999999        6.5737962722778320E-002   5.4007247090339661E-002   5.3998354822397232E-002   4.3868180364370346E-003
  0.72500002384185791        5.1288357549999999        5.2064459770917892E-002   4.3526224792003632E-002   4.3522406369447708E-002   2.8096744790673256E-003
  0.75000000000000000        5.1288357549999999        4.0147077292203903E-002   3.4146819263696671E-002   3.4145399928092957E-002   1.7159399576485157E-003
  0.77499997615814209        5.1288357549999999        2.9981940984725952E-002   2.5939062237739563E-002   2.5938643142580986E-002   9.9011138081550598E-004
  0.80000001192092896        5.1288357549999999        2.1529784426093102E-002   1.8942555412650108E-002   1.8942488357424736E-002   5.3280813153833151E-004
  0.82499998807907104        5.1288357549999999        1.4717018231749535E-002   1.3164920732378960E-002   1.3164949603378773E-002   2.6166485622525215E-004
  0.85000002384185791        5.1288357549999999        9.4369286671280861E-003   8.5803512483835220E-003   8.5804108530282974E-003   1.1130734492326155E-004
  0.87500000000000000        5.1288357549999999        5.5509302765130997E-003   5.1282905042171478E-003   5.1283882930874825E-003   3.2558411476202309E-005
  0.89999997615814209        5.1288357549999999        2.8898871969431639E-003   2.7121813036501408E-003   2.7123489417135715E-003  -8.9580134954303503E-006
  0.92500001192092896        5.1288357549999999        1.2554415734484792E-003   1.1982723372057080E-003   1.1985399760305882E-003  -3.4636246709851548E-005
  0.94999998807907104        5.1288357549999999        4.2131310328841209E-004   4.1440525092184544E-004   4.1479206993244588E-004  -5.4955402447376400E-005
  0.97500002384185791        5.1288357549999999        1.3452378334477544E-004   1.4871839084662497E-004   1.4922436093911529E-004  -7.1637958171777427E-005
   1.0000000000000000        5.1288357549999999        1.1646547500276938E-004   1.4813462621532381E-004   1.4873039617668837E-004  -7.9798373917583376E-005
   9.9999997171806854E-010   6.5762390499999999        2.8601526282727718E-003  -9.8352844361215830E-004  -1.1749550467357039E-003  -5.8369092585053295E-005
   1.3183000246996812E-009   6.5762390499999999        2.9934125486761332E-003  -9.8866014741361141E-004  -1.2004079762846231E-003  -5.9622921980917454E-005
   1.7378000150003459E-009   6.5762390499999999        3.1335034873336554E-003  -9.9190871696919203E-004  -1.2261285446584225E-003  -6.0904138081241399E-005
   2.2908999142146058E-009   6.5762390499999999        3.2808710820972919E-003  -9.9306670017540455E-004  -1.2521474855020642E-003  -6.2217244703788310E-005
   3.0200000278313155E-009   6.5762390499999999        3.4358960110694170E-003  -9.9190755281597376E-004  -1.2784859864041209E-003  -6.3566680182702839E-005
   3.9810998941902653E-009   6.5762390499999999        3.5990152973681688E-003  -9.8818703554570675E-004  -1.3051797868683934E-003  -6.4958047005347908E-005
   5.2481001766579993E-009   6.5762390499999999        3.7707027513533831E-003  -9.8164076916873455E-004  -1.3322759186848998E-003  -6.6397973569110036E-005
   6.9183001549788514E-009   6.5762390499999999        3.9514442905783653E-003  -9.7198353614658117E-004  -1.3598304940387607E-003  -6.7894041421823204E-005
   9.1201002305751899E-009   6.5762390499999999        4.1417689062654972E-003  -9.5890654483810067E-004  -1.3879149919375777E-003  -6.9455185439437628E-005
   1.2023000373062587E-008   6.5762390499999999        4.3422495946288109E-003  -9.4207515940070152E-004  -1.4166184701025486E-003  -7.1091766585595906E-005
   1.5849000334355878E-008   6.5762390499999999        4.5534120872616768E-003  -9.2113605933263898E-004  -1.4460361562669277E-003  -7.2814982559066266E-005
   2.0892999330612838E-008   6.5762390499999999        4.7759390436112881E-003  -8.9569669216871262E-004  -1.4763021608814597E-003  -7.4638679507188499E-005
   2.7542000680114143E-008   6.5762390499999999        5.0104702822864056E-003  -8.6534215370193124E-004  -1.5075624687597156E-003  -7.6577845902647823E-005
   3.6307998385609608E-008   6.5762390499999999        5.2577448077499866E-003  -8.2961766747757792E-004  -1.5399991534650326E-003  -7.8649885836057365E-005
   4.7863000673942224E-008   6.5762390499999999        5.5184685625135899E-003  -7.8804453369230032E-004  -1.5738159418106079E-003  -8.0873658589553088E-005
   6.3096003088958241E-008   6.5762390499999999        5.7934676297008991E-003  -7.4009591480717063E-004  -1.6092623118311167E-003  -8.3270853792782873E-005
   8.3175997644957533E-008   6.5762390499999999        6.0835662297904491E-003  -6.8521359935402870E-004  -1.6466228989884257E-003  -8.5864980064798146E-005
   1.0965000285523274E-007   6.5762390499999999        6.3897152431309223E-003  -6.2278209952637553E-004  -1.6862390330061316E-003  -8.8682550995144993E-005
   1.4453999597208167E-007   6.5762390499999999        6.7127523943781853E-003  -5.5217533372342587E-004  -1.7284839414060116E-003  -9.1750764113385230E-005
   1.9054999711443088E-007   6.5762390499999999        7.0538949221372604E-003  -4.7264850581996143E-004  -1.7738337628543377E-003  -9.5101975603029132E-005
   2.5118998792095226E-007   6.5762390499999999        7.4140331707894802E-003  -3.8349174428731203E-004  -1.8227830296382308E-003  -9.8766569863073528E-005
   3.3112999631157436E-007   6.5762390499999999        7.7944057993590832E-003  -2.8387492056936026E-004  -1.8759415252134204E-003  -1.0277898400090635E-004
   4.3651999703797628E-007   6.5762390499999999        8.1962635740637779E-003  -1.7291930271312594E-004  -1.9340009894222021E-003  -1.0717362602008507E-004
   5.7544002629583701E-007   6.5762390499999999        8.6208498105406761E-003  -4.9705795390764251E-005  -1.9977414049208164E-003  -1.1198331048944965E-004
   7.5857997217099182E-007   6.5762390499999999        9.0696085244417191E-003   8.6787309555802494E-005  -2.0680741872638464E-003  -1.1723987699951977E-004
   9.9999999747524271E-007   6.5762390499999999        9.5439944416284561E-003   2.3763295030221343E-004  -2.1460270509123802E-003  -1.2296969362068921E-004
   1.3182999509808724E-006   6.5762390499999999        1.0045664384961128E-002   4.0401905425824225E-004  -2.2327918559312820E-003  -1.2919271830469370E-004
   1.7377999483869644E-006   6.5762390499999999        1.0576118715107441E-002   5.8712996542453766E-004  -2.3296768777072430E-003  -1.3591352035291493E-004
   2.2909000563231530E-006   6.5762390499999999        1.1137373745441437E-002   7.8838079934939742E-004  -2.4382483679801226E-003  -1.4312405255623162E-004
   3.0199998946045525E-006   6.5762390499999999        1.1731239967048168E-002   1.0091713629662991E-003  -2.5602192617952824E-003  -1.5078659635037184E-004
   3.9810997805034276E-006   6.5762390499999999        1.2359779328107834E-002   1.2510482920333743E-003  -2.6975572109222412E-003  -1.5882932348176837E-004
   5.2481000238913111E-006   6.5762390499999999        1.3025240972638130E-002   1.5156887238845229E-003  -2.8525008819997311E-003  -1.6713181685190648E-004
   6.9183001869532745E-006   6.5762390499999999        1.3729973696172237E-002   1.8048690399155021E-003  -3.0275685712695122E-003  -1.7550616757944226E-004
   9.1201000032015145E-006   6.5762390499999999        1.4476561918854713E-002   2.1205211523920298E-003  -3.2256201375275850E-003  -1.8367535085417330E-004
   1.2022999726468697E-005   6.5762390499999999        1.5267839655280113E-002   2.4647428654134274E-003  -3.4498970489948988E-003  -1.9124259415548295E-004
   1.5849000192247331E-005   6.5762390499999999        1.6106545925140381E-002   2.8396463021636009E-003  -3.7039543967694044E-003  -1.9764913304243237E-004
   2.0892999600619078E-005   6.5762390499999999        1.6996171325445175E-002   3.2477290369570255E-003  -3.9919395931065083E-003  -2.0213010429870337E-004
   2.7542000680114143E-005   6.5762390499999999        1.7940182238817215E-002   3.6915300879627466E-003  -4.3184026144444942E-003  -2.0364127703942358E-004
   3.6307999835116789E-005   6.5762390499999999        1.8942648544907570E-002   4.1739116422832012E-003  -4.6885223127901554E-003  -2.0077580120414495E-004
   4.7862999053904787E-005   6.5762390499999999        2.0007768645882607E-002   4.6978225000202656E-003  -5.1079615950584412E-003  -1.9165253615938127E-004
   6.3095998484641314E-005   6.5762390499999999        2.1140571683645248E-002   5.2666226401925087E-003  -5.5831354111433029E-003  -1.7376932373736054E-004
   8.3175997133366764E-005   6.5762390499999999        2.2346530109643936E-002   5.8838776312768459E-003  -6.1210505664348602E-003  -1.4381851360667497E-004
   1.0964999819407240E-004   6.5762390499999999        2.3632263764739037E-002   6.5536769106984138E-003  -6.7295553162693977E-003  -9.7431351605337113E-005
   1.4453999756369740E-004   6.5762390499999999        2.5004727765917778E-002   7.2801718488335609E-003  -7.4168485589325428E-003  -2.8899312383146025E-005
   1.9054999575018883E-004   6.5762390499999999        2.6473600417375565E-002   8.0687664449214935E-003  -8.1924563273787498E-003   6.9336012529674917E-005
   2.5119000929407775E-004   6.5762390499999999        2.8048666194081306E-002   8.9246435090899467E-003  -9.0655870735645294E-003   2.0705336646642536E-004
   3.3112999517470598E-004   6.5762390499999999        2.9743244871497154E-002   9.8544843494892120E-003  -1.0046399198472500E-002   3.9712135912850499E-004
   4.3652000022120774E-004   6.5762390499999999        3.1573522835969925E-002   1.0865952819585800E-002  -1.1144904419779778E-002   6.5633462509140372E-004
   5.7544000446796417E-004   6.5762390499999999        3.3559422940015793E-002   1.1967970058321953E-002  -1.2370254844427109E-002   1.0065477108582854E-003
   7.5857999036088586E-004   6.5762390499999999        3.5726986825466156E-002   1.3171741738915443E-002  -1.3730419799685478E-002   1.4763806248083711E-003
   1.0000000474974513E-003   6.5762390499999999        3.8109354674816132E-002   1.4490966685116291E-002  -1.5230248682200909E-002   2.1031175274401903E-003
   1.3183000264689326E-003   6.5762390499999999        4.0750332176685333E-002   1.5943363308906555E-002  -1.6870021820068359E-002   2.9356235172599554E-003
   1.7377999611198902E-003   6.5762390499999999        4.3705943971872330E-002   1.7550997436046600E-002  -1.8641242757439613E-002   4.0372288785874844E-003
   2.2909000981599092E-003   6.5762390499999999        4.7052804380655289E-002   1.9344266504049301E-002  -2.0524574443697929E-002   5.4915980435907841E-003
   3.0199999455362558E-003   6.5762390499999999        5.0890423357486725E-002   2.1362466737627983E-002  -2.2481244057416916E-002   7.4072582647204399E-003
   3.9810999296605587E-003   6.5762390499999999        5.5351972579956055E-002   2.3658988997340202E-002  -2.4445969611406326E-002   9.9261645227670670E-003
   5.2481000311672688E-003   6.5762390499999999        6.0614820569753647E-002   2.6306428015232086E-002  -2.6314811781048775E-002   1.3233352452516556E-002
   6.9182999432086945E-003   6.5762390499999999        6.6913388669490814E-002   2.9403386637568474E-002  -2.7928810566663742E-002   1.7568189650774002E-002
   9.1201001778244972E-003   6.5762390499999999        7.4556678533554077E-002   3.3084474503993988E-002  -2.9053185135126114E-002   2.3238200694322586E-002
   1.2023000046610832E-002   6.5762390499999999        8.3947397768497467E-002   3.7532731890678406E-002  -2.9350329190492630E-002   3.0632451176643372E-002
   1.5848999843001366E-002   6.5762390499999999        9.5595948398113251E-002   4.2992435395717621E-002  -2.8348099440336227E-002   4.0226057171821594E-002
   2.0893000066280365E-002   6.5762390499999999       0.11014434695243835        4.9790974706411362E-002  -2.5405129417777061E-002   5.2583392709493637E-002
   2.7542000636458397E-002   6.5762390499999999       0.12835323810577393        5.8349877595901489E-002  -1.9681334495544434E-002   6.8313442170619965E-002
   3.6308001726865768E-002   6.5762390499999999       0.15107175707817078        6.9196932017803192E-002  -1.0126196779310703E-002   8.7979584932327271E-002
   4.7862999141216278E-002   6.5762390499999999       0.17911428213119507        8.2945317029953003E-002   4.4779442250728607E-003  0.11188191920518875     
   6.3096001744270325E-002   6.5762390499999999       0.21303068101406097       0.10023190081119537        2.5383021682500839E-002  0.13968618214130402     
   8.3176001906394958E-002   6.5762390499999999       0.25263342261314392       0.12153753638267517        5.3553227335214615E-002  0.16979582607746124     
  0.10000000149011612        6.5762390499999999       0.28145408630371094       0.13799712061882019        7.6476469635963440E-002  0.18944495916366577     
  0.12500000000000000        6.5762390499999999       0.31717836856842041       0.15993410348892212       0.10808774083852768       0.20990590751171112     
  0.15000000596046448        6.5762390499999999       0.34480771422386169       0.17869853973388672       0.13589993119239807       0.22104689478874207     
  0.17499999701976776        6.5762390499999999       0.36487227678298950       0.19420038163661957       0.15946272015571594       0.22427202761173248     
  0.20000000298023224        6.5762390499999999       0.37796658277511597       0.20643109083175659       0.17865414917469025       0.22101093828678131     
  0.22499999403953552        6.5762390499999999       0.38472300767898560       0.21544814109802246       0.19354484975337982       0.21263578534126282     
  0.25000000000000000        6.5762390499999999       0.38579174876213074       0.22136186063289642       0.20432287454605103       0.20041288435459137     
  0.27500000596046448        6.5762390499999999       0.38182601332664490       0.22432494163513184       0.21124869585037231       0.18547597527503967     
  0.30000001192092896        6.5762390499999999       0.37347111105918884       0.22452361881732941       0.21462698280811310       0.16881377995014191     
  0.32499998807907104        6.5762390499999999       0.36135610938072205       0.22217060625553131       0.21478804945945740       0.15126696228981018     
  0.34999999403953552        6.5762390499999999       0.34608778357505798       0.21749891340732574       0.21207535266876221       0.13353139162063599     
  0.37500000000000000        6.5762390499999999       0.32824575901031494       0.21075665950775146       0.20683692395687103       0.11616589128971100     
  0.40000000596046448        6.5762390499999999       0.30837890505790710       0.20220240950584412       0.19941923022270203        9.9602639675140381E-002
  0.42500001192092896        6.5762390499999999       0.28700265288352966       0.19210104644298553       0.19016274809837341        8.4159426391124725E-002
  0.44999998807907104        6.5762390499999999       0.26459684967994690       0.18072004616260529       0.17939876019954681        7.0052847266197205E-002
  0.47499999403953552        6.5762390499999999       0.24160429835319519       0.16832610964775085       0.16744677722454071        5.7411886751651764E-002
  0.50000000000000000        6.5762390499999999       0.21842961013317108       0.15518197417259216       0.15461248159408569        4.6291414648294449E-002
  0.52499997615814209        6.5762390499999999       0.19543847441673279       0.14154349267482758       0.14118605852127075        3.6685276776552200E-002
  0.55000001192092896        6.5762390499999999       0.17295730113983154       0.12765689194202423       0.12744072079658508        2.8538744896650314E-002
  0.57499998807907104        6.5762390499999999       0.15127292275428772       0.11375620961189270       0.11363121122121811        2.1760053932666779E-002
  0.60000002384185791        6.5762390499999999       0.13063266873359680       0.10006083548069000        9.9992521107196808E-002   1.6230989247560501E-002
  0.62500000000000000        6.5762390499999999       0.11124460399150848        8.6773186922073364E-002   8.6738564074039459E-002   1.1816333048045635E-002
  0.64999997615814209        6.5762390499999999        9.3277849256992340E-002   7.4076533317565918E-002   7.4060827493667603E-002   8.3721447736024857E-003
  0.67500001192092896        6.5762390499999999        7.6863154768943787E-002   6.2132909893989563E-002   6.2127042561769485E-002   5.7528372853994370E-003
  0.69999998807907104        6.5762390499999999        6.2093541026115417E-002   5.1081180572509766E-002   5.1079887896776199E-002   3.8170118350535631E-003
  0.72500002384185791        6.5762390499999999        4.9025122076272964E-002   4.1035190224647522E-002   4.1035640984773636E-002   2.4320923257619143E-003
  0.75000000000000000        6.5762390499999999        3.7678044289350510E-002   3.2082088291645050E-002   3.2082930207252502E-002   1.4777745818719268E-003
  0.77499997615814209        6.5762390499999999        2.8037549927830696E-002   2.4280790239572525E-002   2.4281492456793785E-002   8.4836507448926568E-004
  0.80000001192092896        6.5762390499999999        2.0055195316672325E-002   1.7660588026046753E-002   1.7661027610301971E-002   4.5408768346533179E-004
  0.82499998807907104        6.5762390499999999        1.3650154694914818E-002   1.2219917029142380E-002   1.2220149859786034E-002   2.2147208801470697E-004
  0.85000002384185791        6.5762390499999999        8.7106674909591675E-003   7.9252989962697029E-003   7.9254247248172760E-003   9.2950795078650117E-005
  0.87500000000000000        6.5762390499999999        5.0955694168806076E-003   4.7104288823902607E-003   4.7105425037443638E-003   2.5813524189288728E-005
  0.89999997615814209        6.5762390499999999        2.6359322946518660E-003   2.4754221085458994E-003   2.4755955673754215E-003  -9.3220296548679471E-006
  0.92500001192092896        6.5762390499999999        1.1367893312126398E-003   1.0862187482416630E-003   1.0865031508728862E-003  -3.0361159588210285E-005
  0.94999998807907104        6.5762390499999999        3.7899211747571826E-004   3.7416652776300907E-004   3.7459423765540123E-004  -4.5750748540740460E-005
  0.97500002384185791        6.5762390499999999        1.2131461699027568E-004   1.3590249000117183E-004   1.3648350432049483E-004  -5.6537097407272086E-005
   1.0000000000000000        6.5762390499999999        1.0335174010833725E-004   1.3406419020611793E-004   1.3477558968588710E-004  -5.8387224271427840E-005
   9.9999997171806854E-010   8.4321124930000000        2.8746828902512789E-003  -9.8355184309184551E-004  -1.1774271260946989E-003  -8.8157976279035211E-005
   1.3183000246996812E-009   8.4321124930000000        3.0087002087384462E-003  -9.8845036700367928E-004  -1.2029132340103388E-003  -9.0059649664908648E-005
   1.7378000150003459E-009   8.4321124930000000        3.1495916191488504E-003  -9.9144130945205688E-004  -1.2286709388718009E-003  -9.2005320766475052E-005
   2.2908999142146058E-009   8.4321124930000000        3.2978055533021688E-003  -9.9231535568833351E-004  -1.2547315564006567E-003  -9.4002156401984394E-005
   3.0200000278313155E-009   8.4321124930000000        3.4537254832684994E-003  -9.9084374960511923E-004  -1.2811179039999843E-003  -9.6057265182025731E-005
   3.9810998941902653E-009   8.4321124930000000        3.6177916917949915E-003  -9.8678015638142824E-004  -1.3078670017421246E-003  -9.8179494671057910E-005
   5.2481001766579993E-009   8.4321124930000000        3.7904810160398483E-003  -9.7985751926898956E-004  -1.3350273948162794E-003  -1.0037928586825728E-004
   6.9183001549788514E-009   8.4321124930000000        3.9722826331853867E-003  -9.6978817600756884E-004  -1.3626572908833623E-003  -1.0266852768836543E-004
   9.1201002305751899E-009   8.4321124930000000        4.1637299582362175E-003  -9.5626048278063536E-004  -1.3908303808420897E-003  -1.0506108083063737E-004
   1.2023000373062587E-008   8.4321124930000000        4.3653990142047405E-003  -9.3893666053190827E-004  -1.4196381671354175E-003  -1.0757299605756998E-004
   1.5849000334355878E-008   8.4321124930000000        4.5778192579746246E-003  -9.1746042016893625E-004  -1.4491791371256113E-003  -1.1022148100892082E-004
   2.0892999330612838E-008   8.4321124930000000        4.8016794025897980E-003  -8.9143542572855949E-004  -1.4795906608924270E-003  -1.1302768689347431E-004
   2.7542000680114143E-008   8.4321124930000000        5.0376229919493198E-003  -8.6044328054413199E-004  -1.5110229142010212E-003  -1.1601431469898671E-004
   3.6307998385609608E-008   8.4321124930000000        5.2863936871290207E-003  -8.2402501720935106E-004  -1.5436627436429262E-003  -1.1920755787286907E-004
   4.7863000673942224E-008   8.4321124930000000        5.5487039498984814E-003  -7.8169762855395675E-004  -1.5777191147208214E-003  -1.2263549433555454E-004
   6.3096003088958241E-008   8.4321124930000000        5.8253849856555462E-003  -7.3292979504913092E-004  -1.6134479083120823E-003  -1.2633013830054551E-004
   8.3175997644957533E-008   8.4321124930000000        6.1172670684754848E-003  -6.7715824116021395E-004  -1.6511408612132072E-003  -1.3032577408012003E-004
   1.0965000285523274E-007   8.4321124930000000        6.4253085292875767E-003  -6.1376206576824188E-004  -1.6911480342969298E-003  -1.3466057134792209E-004
   1.4453999597208167E-007   8.4321124930000000        6.7503536120057106E-003  -5.4210977395996451E-004  -1.7338520847260952E-003  -1.3937288895249367E-004
   1.9054999711443088E-007   8.4321124930000000        7.0936284027993679E-003  -4.6144967200234532E-004  -1.7797407926991582E-003  -1.4450789603870362E-004
   2.5118998792095226E-007   8.4321124930000000        7.4560306966304779E-003  -3.7106598028913140E-004  -1.8293212633579969E-003  -1.5010638162493706E-004
   3.3112999631157436E-007   8.4321124930000000        7.8388080000877380E-003  -2.7012100326828659E-004  -1.8832187633961439E-003  -1.5621358761563897E-004
   4.3651999703797628E-007   8.4321124930000000        8.2432236522436142E-003  -1.5772813640069216E-004  -1.9421427277848125E-003  -1.6287261678371578E-004
   5.7544002629583701E-007   8.4321124930000000        8.6705293506383896E-003  -3.2960146199911833E-005  -2.0068935118615627E-003  -1.7012152238748968E-004
   7.5857997217099182E-007   8.4321124930000000        9.1221826151013374E-003   1.0521400690777227E-004  -2.0784058142453432E-003  -1.7799368652049452E-004
   9.9999999747524271E-007   8.4321124930000000        9.5996502786874771E-003   2.5787705089896917E-004  -2.1577358711510897E-003  -1.8651022401172668E-004
   1.3182999509808724E-006   8.4321124930000000        1.0104607790708542E-002   4.2622807086445391E-004  -2.2461072076112032E-003  -1.9567771232686937E-004
   1.7377999483869644E-006   8.4321124930000000        1.0638566687703133E-002   6.1146239750087261E-004  -2.3448653519153595E-003  -2.0547391613945365E-004
   2.2909000563231530E-006   8.4321124930000000        1.1203568428754807E-002   8.1500905798748136E-004  -2.4556203279644251E-003  -2.1585029026027769E-004
   3.0199998946045525E-006   8.4321124930000000        1.1801442131400108E-002   1.0382818290963769E-003  -2.5801362935453653E-003  -2.2670556791126728E-004
   3.9810997805034276E-006   8.4321124930000000        1.2434274889528751E-002   1.2828430626541376E-003  -2.7204391080886126E-003  -2.3787734971847385E-004
   5.2481000238913111E-006   8.4321124930000000        1.3104346580803394E-002   1.5503879403695464E-003  -2.8788368217647076E-003  -2.4911889340728521E-004
   6.9183001869532745E-006   8.4321124930000000        1.3814039528369904E-002   1.8427126342430711E-003  -3.0579271260648966E-003  -2.6006932603195310E-004
   9.1201000032015145E-006   8.4321124930000000        1.4565980061888695E-002   2.1617722231894732E-003  -3.2606627792119980E-003  -2.7021960704587400E-004
   1.2022999726468697E-005   8.4321124930000000        1.5363049693405628E-002   2.5096903555095196E-003  -3.4903930500149727E-003  -2.7886559837497771E-004
   1.5849000192247331E-005   8.4321124930000000        1.6208045184612274E-002   2.8886082582175732E-003  -3.7507941015064716E-003  -2.8504565125331283E-004
   2.0892999600619078E-005   8.4321124930000000        1.7104528844356537E-002   3.3010591287165880E-003  -4.0461570024490356E-003  -2.8747285250574350E-004
   2.7542000680114143E-005   8.4321124930000000        1.8056051805615425E-002   3.7496229633688927E-003  -4.3811923824250698E-003  -2.8443100745789707E-004
   3.6307999835116789E-005   8.4321124930000000        1.9066793844103813E-002   4.2372108437120914E-003  -4.7612632624804974E-003  -2.7365406276658177E-004
   4.7862999053904787E-005   8.4321124930000000        2.0141080021858215E-002   4.7668297775089741E-003  -5.1922369748353958E-003  -2.5217328220605850E-004
   6.3095998484641314E-005   8.4321124930000000        2.1284101530909538E-002   5.3419107571244240E-003  -5.6807566434144974E-003  -2.1611286501865834E-004
   8.3175997133366764E-005   8.4321124930000000        2.2501533851027489E-002   5.9661045670509338E-003  -6.2340758740901947E-003  -1.6044739459175617E-004
   1.0964999819407240E-004   8.4321124930000000        2.3800246417522430E-002   6.6436082124710083E-003  -6.8603088147938251E-003  -7.8661854786332697E-005
   1.4453999756369740E-004   8.4321124930000000        2.5187499821186066E-002   7.3787006549537182E-003  -7.5679174624383450E-003   3.7585210520774126E-005
   1.9054999575018883E-004   8.4321124930000000        2.6673370972275734E-002   8.1769535318017006E-003  -8.3667039871215820E-003   1.9913981668651104E-004
   2.5119000929407775E-004   8.4321124930000000        2.8268121182918549E-002   9.0437484905123711E-003  -9.2660998925566673E-003   4.1972202598117292E-004
   3.3112999517470598E-004   8.4321124930000000        2.9985677450895309E-002   9.9860224872827530E-003  -1.0276437737047672E-002   7.1702949935570359E-004
   4.3652000022120774E-004   8.4321124930000000        3.1842976808547974E-002   1.1011759750545025E-002  -1.1407792568206787E-002   1.1136466637253761E-003
   5.7544000446796417E-004   8.4321124930000000        3.3860869705677032E-002   1.2130280025303364E-002  -1.2669187039136887E-002   1.6382733592763543E-003
   7.5857999036088586E-004   8.4321124930000000        3.6066539585590363E-002   1.3353291898965836E-002  -1.4068186283111572E-002   2.3276102729141712E-003
   1.0000000474974513E-003   8.4321124930000000        3.8494527339935303E-002   1.4695121906697750E-002  -1.5608817338943481E-002   3.2282450702041388E-003
   1.3183000264689326E-003   8.4321124930000000        4.1190348565578461E-002   1.6174277290701866E-002  -1.7289936542510986E-002   4.3996600434184074E-003
   1.7377999611198902E-003   8.4321124930000000        4.4212028384208679E-002   1.7813781276345253E-002  -1.9100772216916084E-002   5.9167221188545227E-003
   2.2909000981599092E-003   8.4321124930000000        4.7638602554798126E-002   1.9645234569907188E-002  -2.1018588915467262E-002   7.8757032752037048E-003
   3.0199999455362558E-003   8.4321124930000000        5.1572304219007492E-002   2.1709363907575607E-002  -2.2999683395028114E-002   1.0397603735327721E-002
   3.9810999296605587E-003   8.4321124930000000        5.6149341166019440E-002   2.4061264470219612E-002  -2.4971904233098030E-002   1.3635953888297081E-002
   5.2481000311672688E-003   8.4321124930000000        6.1550248414278030E-002   2.6775505393743515E-002  -2.6822054758667946E-002   1.7784664407372475E-002
   6.9182999432086945E-003   8.4321124930000000        6.8012408912181854E-002   2.9952839016914368E-002  -2.8379142284393311E-002   2.3086467757821083E-002
   9.1201001778244972E-003   8.4321124930000000        7.5846984982490540E-002   3.3730071038007736E-002  -2.9393432661890984E-002   2.9842941090464592E-002
   1.2023000046610832E-002   8.4321124930000000        8.5457041859626770E-002   3.8292139768600464E-002  -2.9509766027331352E-002   3.8422334939241409E-002
   1.5848999843001366E-002   8.4321124930000000        9.7349710762500763E-002   4.3884214013814926E-002  -2.8237290680408478E-002   4.9255996942520142E-002
   2.0893000066280365E-002   8.4321124930000000       0.11215772479772568        5.0832603126764297E-002  -2.4917487055063248E-002   6.2833197414875031E-002
   2.7542000636458397E-002   8.4321124930000000       0.13062232732772827        5.9553809463977814E-002  -1.8700383603572845E-002   7.9644143581390381E-002
   3.6308001726865768E-002   8.4321124930000000       0.15355777740478516        7.0563800632953644E-002  -8.5415756329894066E-003  0.10007968544960022     
   4.7862999141216278E-002   8.4321124930000000       0.18172116577625275        8.4452711045742035E-002   6.7411540076136589E-003  0.12420770525932312     
   6.3096001744270325E-002   8.4321124930000000       0.21557545661926270       0.10181730985641479        2.8318906202912331E-002  0.15141232311725616     
   8.3176001906394958E-002   8.4321124930000000       0.25481227040290833       0.12307432293891907        5.7013548910617828E-002  0.17980910837650299     
  0.10000000149011612        8.4321124930000000       0.28314733505249023       0.13938631117343903        8.0103240907192230E-002  0.19759427011013031     
  0.12500000000000000        8.4321124930000000       0.31794974207878113       0.16096471250057220       0.11159733682870865       0.21502338349819183     
  0.15000000596046448        8.4321124930000000       0.34451451897621155       0.17924700677394867       0.13896775245666504       0.22317744791507721     
  0.17499999701976776        8.4321124930000000       0.36345401406288147       0.19418367743492126       0.16186931729316711       0.22369809448719025     
  0.20000000298023224        8.4321124930000000       0.37542450428009033       0.20580022037029266       0.18026469647884369       0.21814000606536865     
  0.22499999403953552        8.4321124930000000       0.38110476732254028       0.21418295800685883       0.19429129362106323       0.20792849361896515     
  0.25000000000000000        8.4321124930000000       0.38117966055870056       0.21946670114994049       0.20418903231620789       0.19433599710464478     
  0.27500000596046448        8.4321124930000000       0.37632748484611511       0.22182460129261017       0.21025815606117249       0.17847198247909546     
  0.30000001192092896        8.4321124930000000       0.36721080541610718       0.22145989537239075       0.21283309161663055       0.16128174960613251     
  0.32499998807907104        8.4321124930000000       0.35446968674659729       0.21859902143478394       0.21226584911346436       0.14355170726776123     
  0.34999999403953552        8.4321124930000000       0.33871638774871826       0.21348573267459869       0.20891496539115906       0.12591856718063354     
  0.37500000000000000        8.4321124930000000       0.32053151726722717       0.20637609064579010       0.20313814282417297       0.10888130217790604     
  0.40000000596046448        8.4321124930000000       0.30046126246452332       0.19753405451774597       0.19528713822364807        9.2814736068248749E-002
  0.42500001192092896        8.4321124930000000       0.27901524305343628       0.18722750246524811       0.18570411205291748        7.7983833849430084E-002
  0.44999998807907104        8.4321124930000000       0.25666490197181702       0.17572472989559174       0.17471905052661896        6.4558327198028564E-002
  0.47499999403953552        8.4321124930000000       0.23384264111518860       0.16329120099544525       0.16264770925045013        5.2627045661211014E-002
  0.50000000000000000        8.4321124930000000       0.21094100177288055       0.15018658339977264       0.14979006350040436        4.2211767286062241E-002
  0.52499997615814209        8.4321124930000000       0.18831238150596619       0.13666202127933502       0.13642896711826324        3.3280290663242340E-002
  0.55000001192092896        8.4321124930000000       0.16626901924610138       0.12295754253864288       0.12282888591289520        2.5758540257811546E-002
  0.57499998807907104        8.4321124930000000       0.14508302509784698       0.10929968953132629       0.10923484712839127        1.9541619345545769E-002
  0.60000002384185791        8.4321124930000000       0.12498680502176285        9.5899268984794617E-002   9.5871254801750183E-002   1.4503701590001583E-002
  0.62500000000000000        8.4321124930000000       0.10617346316576004        8.2949213683605194E-002   8.2940831780433655E-002   1.0506715625524521E-002
  0.64999997615814209        8.4321124930000000        8.8797539472579956E-002   7.0622660219669342E-002   7.0623494684696198E-002   7.4077984318137169E-003
  0.67500001192092896        8.4321124930000000        7.2975680232048035E-002   5.9071011841297150E-002   5.9075206518173218E-002   5.0655235536396503E-003
  0.69999998807907104        8.4321124930000000        5.8787643909454346E-002   4.8422299325466156E-002   4.8426873981952667E-002   3.3449155744165182E-003
  0.72500002384185791        8.4321124930000000        4.6277254819869995E-002   3.8779541850090027E-002   3.8783252239227295E-002   2.1212981082499027E-003
  0.75000000000000000        8.4321124930000000        3.5453610122203827E-002   3.0219331383705139E-002   3.0221886932849884E-002   1.2830372434109449E-003
  0.77499997615814209        8.4321124930000000        2.6292333379387856E-002   2.2790575399994850E-002   2.2792113944888115E-002   7.3325878474861383E-004
  0.80000001192092896        8.4321124930000000        1.8737003207206726E-002   1.6513377428054810E-002   1.6514191403985023E-002   3.9064051816239953E-004
  0.82499998807907104        8.4321124930000000        1.2700664810836315E-002   1.1378120630979538E-002   1.1378503404557705E-002   1.8939671281259507E-004
  0.85000002384185791        8.4321124930000000        8.0674905329942703E-003   7.3447446338832378E-003   7.3449215851724148E-003   7.8586606832686812E-005
  0.87500000000000000        8.4321124930000000        4.6945498324930668E-003   4.3421983718872070E-003   4.3423278257250786E-003   2.0890849555144086E-005
  0.89999997615814209        8.4321124930000000        2.4137061554938555E-003   2.2681227419525385E-003   2.2683066781610250E-003  -8.9958430180558935E-006
  0.92500001192092896        8.4321124930000000        1.0336827253922820E-003   9.8876771517097950E-004   9.8907155916094780E-004  -2.6209030693280511E-005
  0.94999998807907104        8.4321124930000000        3.4236969077028334E-004   3.3925296156667173E-004   3.3971661468967795E-004  -3.7662332033505663E-005
  0.97500002384185791        8.4321124930000000        1.0964343528030440E-004   1.2442829029168934E-004   1.2506612983997911E-004  -4.3992356950184330E-005
   1.0000000000000000        8.4321124930000000        9.1707035608123988E-005   1.2137325393268839E-004   1.2216267350595444E-004  -4.1445011447649449E-005
   9.9999997171806854E-010   10.811730010000000        2.8886683285236359E-003  -9.8354753572493792E-004  -1.1797558981925249E-003  -1.1833391909021884E-004
   1.3183000246996812E-009   10.811730010000000        3.0234148725867271E-003  -9.8822009749710560E-004  -1.2052726233378053E-003  -1.2089774827472866E-004
   1.7378000150003459E-009   10.811730010000000        3.1650771852582693E-003  -9.9096167832612991E-004  -1.2310643214732409E-003  -1.2352406338322908E-004
   2.2908999142146058E-009   10.811730010000000        3.3141064923256636E-003  -9.9156086798757315E-004  -1.2571635888889432E-003  -1.2622294889297336E-004
   3.0200000278313155E-009   10.811730010000000        3.4708885941654444E-003  -9.8978693131357431E-004  -1.2835942907258868E-003  -1.2900437286589295E-004
   3.9810998941902653E-009   10.811730010000000        3.6358670331537724E-003  -9.8539120517671108E-004  -1.3103947276249528E-003  -1.3188068987801671E-004
   5.2481001766579993E-009   10.811730010000000        3.8095214404165745E-003  -9.7810465376824141E-004  -1.3376153074204922E-003  -1.3486637908499688E-004
   6.9183001549788514E-009   10.811730010000000        3.9923442527651787E-003  -9.6763658802956343E-004  -1.3653158675879240E-003  -1.3797781139146537E-004
   9.1201002305751899E-009   10.811730010000000        4.1848723776638508E-003  -9.5367297763004899E-004  -1.3935725437477231E-003  -1.4123400615062565E-004
   1.2023000373062587E-008   10.811730010000000        4.3876864947378635E-003  -9.3587301671504974E-004  -1.4224791666492820E-003  -1.4465679123532027E-004
   1.5849000334355878E-008   10.811730010000000        4.6013193204998970E-003  -9.1387733118608594E-004  -1.4521374832838774E-003  -1.4826947881374508E-004
   2.0892999330612838E-008   10.811730010000000        4.8264632932841778E-003  -8.8728626724332571E-004  -1.4826882397755980E-003  -1.5210044512059540E-004
   2.7542000680114143E-008   10.811730010000000        5.0637670792639256E-003  -8.5567764472216368E-004  -1.5142856864258647E-003  -1.5617994358763099E-004
   3.6307998385609608E-008   10.811730010000000        5.3139799274504185E-003  -8.1858877092599869E-004  -1.5471215592697263E-003  -1.6054254956543446E-004
   4.7863000673942224E-008   10.811730010000000        5.5778184905648232E-003  -7.7553250594064593E-004  -1.5814102953299880E-003  -1.6522493388038129E-004
   6.3096003088958241E-008   10.811730010000000        5.8561204932630062E-003  -7.2597287362441421E-004  -1.6174144111573696E-003  -1.7026848217938095E-004
   8.3175997644957533E-008   10.811730010000000        6.1497213318943977E-003  -6.6934200003743172E-004  -1.6554329777136445E-003  -1.7571679200045764E-004
   1.0965000285523274E-007   10.811730010000000        6.4595867879688740E-003  -6.0501362895593047E-004  -1.6958247870206833E-003  -1.8161778280045837E-004
   1.4453999597208167E-007   10.811730010000000        6.7865676246583462E-003  -5.3235102677717805E-004  -1.7389828572049737E-003  -1.8801829719450325E-004
   1.9054999711443088E-007   10.811730010000000        7.1318978443741798E-003  -4.5059595140628517E-004  -1.7854070756584406E-003  -1.9497281755320728E-004
   2.5118998792095226E-007   10.811730010000000        7.4964826926589012E-003  -3.5902668605558574E-004  -1.8356180517002940E-003  -2.0252782269380987E-004
   3.3112999631157436E-007   10.811730010000000        7.8815799206495285E-003  -2.5679837563075125E-004  -1.8902575829997659E-003  -2.1073338575661182E-004
   4.3651999703797628E-007   10.811730010000000        8.2884607836604118E-003  -1.4301677583716810E-004  -1.9500538473948836E-003  -2.1963356994092464E-004
   5.7544002629583701E-007   10.811730010000000        8.7183900177478790E-003  -1.6746704204706475E-005  -2.0158293191343546E-003  -2.2926188830751926E-004
   7.5857997217099182E-007   10.811730010000000        9.1728363186120987E-003   1.2305189738981426E-004  -2.0885448902845383E-003  -2.3964089632499963E-004
   9.9999999747524271E-007   10.811730010000000        9.6532786265015602E-003   2.7747132116928697E-004  -2.1692861337214708E-003  -2.5077103055082262E-004
   1.3182999509808724E-006   10.811730010000000        1.0161409154534340E-002   4.4772136607207358E-004  -2.2593126632273197E-003  -2.6262627216055989E-004
   1.7377999483869644E-006   10.811730010000000        1.0698754340410233E-002   6.3500826945528388E-004  -2.3600100539624691E-003  -2.7513393433764577E-004
   2.2909000563231530E-006   10.811730010000000        1.1267374269664288E-002   8.4077450446784496E-004  -2.4730379227548838E-003  -2.8817588463425636E-004
   3.0199998946045525E-006   10.811730010000000        1.1869121342897415E-002   1.0664473520591855E-003  -2.6002146769315004E-003  -3.0155188869684935E-004
   3.9810997805034276E-006   10.811730010000000        1.2506106868386269E-002   1.3136047637090087E-003  -2.7436325326561928E-003  -3.1496610608883202E-004
   5.2481000238913111E-006   10.811730010000000        1.3180639594793320E-002   1.5839594416320324E-003  -2.9056745115667582E-003  -3.2799373730085790E-004
   6.9183001869532745E-006   10.811730010000000        1.3895135372877121E-002   1.8793272320181131E-003  -3.0890265479683876E-003  -3.4003920154646039E-004
   9.1201000032015145E-006   10.811730010000000        1.4652261510491371E-002   2.2016852162778378E-003  -3.2967431470751762E-003  -3.5028799902647734E-004
   1.2022999726468697E-005   10.811730010000000        1.5454948879778385E-002   2.5531835854053497E-003  -3.5322909243404865E-003  -3.5764175117947161E-004
   1.5849000192247331E-005   10.811730010000000        1.6306048259139061E-002   2.9359916225075722E-003  -3.7994789890944958E-003  -3.6063569132238626E-004
   2.0892999600619078E-005   10.811730010000000        1.7209196463227272E-002   3.3526776824146509E-003  -4.1027530096471310E-003  -3.5734282573685050E-004
   2.7542000680114143E-005   10.811730010000000        1.8168028444051743E-002   3.8058620411902666E-003  -4.4469959102571011E-003  -3.4524136572144926E-004
   3.6307999835116789E-005   10.811730010000000        1.9186828285455704E-002   4.2985049076378345E-003  -4.8377672210335732E-003  -3.2105325954034925E-004
   4.7862999053904787E-005   10.811730010000000        2.0270049571990967E-002   4.8336694017052650E-003  -5.2811461500823498E-003  -2.8055388247594237E-004
   6.3095998484641314E-005   10.811730010000000        2.1423043683171272E-002   5.4148575291037560E-003  -5.7840119116008282E-003  -2.1830762852914631E-004
   8.3175997133366764E-005   10.811730010000000        2.2651685401797295E-002   6.0458043590188026E-003  -6.3538677059113979E-003  -1.2737394717987627E-004
   1.0964999819407240E-004   10.811730010000000        2.3963086307048798E-002   6.7308126017451286E-003  -6.9990889169275761E-003   1.1157482049384271E-006
   1.4453999756369740E-004   10.811730010000000        2.5364814326167107E-002   7.4742864817380905E-003  -7.7283852733671665E-003   1.7833473975770175E-004
   1.9054999575018883E-004   10.811730010000000        2.6867331936955452E-002   8.2819638773798943E-003  -8.5518080741167068E-003   4.1861354839056730E-004
   2.5119000929407775E-004   10.811730010000000        2.8481364250183105E-002   9.1594187542796135E-003  -9.4789611175656319E-003   7.3975941631942987E-004
   3.3112999517470598E-004   10.811730010000000        3.0221430584788322E-002   1.0113839991390705E-002  -1.0520285926759243E-002   1.1643966427072883E-003
   4.3652000022120774E-004   10.811730010000000        3.2105196267366409E-002   1.1153523810207844E-002  -1.1685815639793873E-002   1.7208985518664122E-003
   5.7544000446796417E-004   10.811730010000000        3.4154411405324936E-002   1.2288176454603672E-002  -1.2984308414161205E-002   2.4446623865514994E-003
   7.5857999036088586E-004   10.811730010000000        3.6397356539964676E-002   1.3529995456337929E-002  -1.4422751031816006E-002   3.3801260869950056E-003
   1.0000000474974513E-003   10.811730010000000        3.8869917392730713E-002   1.4893913641571999E-002  -1.6004117205739021E-002   4.5825596898794174E-003
   1.3183000264689326E-003   10.811730010000000        4.1619237512350082E-002   1.6399193555116653E-002  -1.7725577577948570E-002   6.1210845597088337E-003
   1.7377999611198902E-003   10.811730010000000        4.4705245643854141E-002   1.8069777637720108E-002  -1.9573770463466644E-002   8.0806473270058632E-003
   2.2909000981599092E-003   10.811730010000000        4.8209264874458313E-002   1.9938409328460693E-002  -2.1522236987948418E-002   1.0568125173449516E-002
   3.0199999455362558E-003   10.811730010000000        5.2236068993806839E-002   2.2047171369194984E-002  -2.3522023111581802E-002   1.3714285567402840E-002
   3.9810999296605587E-003   10.811730010000000        5.6924678385257721E-002   2.4452758952975273E-002  -2.5493860244750977E-002   1.7680762335658073E-002
   5.2481000311672688E-003   10.811730010000000        6.2458503991365433E-002   2.7231570333242416E-002  -2.7315199375152588E-002   2.2666051983833313E-002
   6.9182999432086945E-003   10.811730010000000        6.9077543914318085E-002   3.0486337840557098E-002  -2.8803206980228424E-002   2.8911180794239044E-002
   9.1201001778244972E-003   10.811730010000000        7.7094726264476776E-002   3.4355830401182175E-002  -2.9693827033042908E-002   3.6706130951642990E-002
   1.2023000046610832E-002   10.811730010000000        8.6912982165813446E-002   3.9026591926813126E-002  -2.9615627601742744E-002   4.6392560005187988E-002
   1.5848999843001366E-002   10.811730010000000        9.9035747349262238E-002   4.4744368642568588E-002  -2.8061183169484138E-002   5.8353014290332794E-002
   2.0893000066280365E-002   10.811730010000000       0.11408614367246628        5.1834028214216232E-002  -2.4357972666621208E-002   7.2998687624931335E-002
   2.7542000636458397E-002   10.811730010000000       0.13278594613075256        6.0706738382577896E-002  -1.7650261521339417E-002   9.0702287852764130E-002
   3.6308001726865768E-002   10.811730010000000       0.15591520071029663        7.1866519749164581E-002  -6.9044758565723896E-003  0.11169059574604034     
   4.7862999141216278E-002   10.811730010000000       0.18417550623416901        8.5880778729915619E-002   9.0218707919120789E-003  0.13581869006156921     
   6.3096001744270325E-002   10.811730010000000       0.21794684231281281       0.10330737382173538        3.1217174604535103E-002  0.16222319006919861     
   8.3176001906394958E-002   10.811730010000000       0.25680696964263916       0.12450174242258072        6.0364563018083572E-002  0.18878261744976044     
  0.10000000149011612        10.811730010000000       0.28466013073921204       0.14066043496131897        8.3569526672363281E-002  0.20469401776790619     
  0.12500000000000000        10.811730010000000       0.31856390833854675       0.16188129782676697       0.11489158123731613       0.21918866038322449     
  0.15000000596046448        10.811730010000000       0.34410417079925537       0.17969278991222382       0.14179196953773499       0.22453854978084564     
  0.17499999701976776        10.811730010000000       0.36197102069854736       0.19408434629440308       0.16402843594551086       0.22258117794990540     
  0.20000000298023224        10.811730010000000       0.37287837266921997       0.20511397719383240       0.18164424598217010       0.21496577560901642     
  0.22499999403953552        10.811730010000000       0.37754806876182556       0.21289527416229248       0.19483916461467743       0.20314928889274597     
  0.25000000000000000        10.811730010000000       0.37669643759727478       0.21758589148521423       0.20390070974826813       0.18839593231678009     
  0.27500000596046448        10.811730010000000       0.37102428078651428       0.21937800943851471       0.20916487276554108       0.17178191244602203     
  0.30000001192092896        10.811730010000000       0.36120939254760742       0.21849039196968079       0.21099244058132172       0.15420469641685486     
  0.32499998807907104        10.811730010000000       0.34790086746215820       0.21516187489032745       0.20975415408611298       0.13639523088932037     
  0.34999999403953552        10.811730010000000       0.33171498775482178       0.20964574813842773       0.20582118630409241       0.11893230676651001     
  0.37500000000000000        10.811730010000000       0.31323239207267761       0.20220495760440826       0.19955898821353912       0.10225813835859299     
  0.40000000596046448        10.811730010000000       0.29299569129943848       0.19310788810253143       0.19132304191589355        8.6694329977035522E-002
  0.42500001192092896        10.811730010000000       0.27150821685791016       0.18262466788291931       0.18145602941513062        7.2457879781723022E-002
  0.44999998807907104        10.811730010000000       0.24923281371593475       0.17102375626564026       0.17028580605983734        5.9676706790924072E-002
  0.47499999403953552        10.811730010000000       0.22659142315387726       0.15856891870498657       0.15812392532825470        4.8404540866613388E-002
  0.50000000000000000        10.811730010000000       0.20396472513675690       0.14551642537117004       0.14526432752609253        3.8634806871414185E-002
  0.52499997615814209        10.811730010000000       0.18169228732585907       0.13211256265640259       0.13198247551918030        3.0313516035676003E-002
  0.55000001192092896        10.811730010000000       0.16007271409034729       0.11859112232923508       0.11853430420160294        2.3350931704044342E-002
  0.57499998807907104        10.811730010000000       0.13936416804790497       0.10517131537199020       0.10515540838241577        1.7632041126489639E-002
  0.60000002384185791        10.811730010000000       0.11978490650653839        9.2055648565292358E-002   9.2060118913650513E-002   1.3025745749473572E-002
  0.62500000000000000        10.811730010000000       0.10151411592960358        7.9428009688854218E-002   7.9440571367740631E-002   9.3927877023816109E-003
  0.64999997615814209        10.811730010000000        8.4692724049091339E-002   6.7451924085617065E-002   6.7465834319591522E-002   6.5924203954637051E-003
  0.67500001192092896        10.811730010000000        6.9424420595169067E-002   5.6268859654664993E-002   5.6280918419361115E-002   4.4878511689603329E-003
  0.69999998807907104        10.811730010000000        5.5776800960302353E-002   4.5996773988008499E-002   4.6005886048078537E-002   2.9505135025829077E-003
  0.72500002384185791        10.811730010000000        4.3782562017440796E-002   3.6728721112012863E-002   3.6734927445650101E-002   1.8632275750860572E-003
  0.75000000000000000        10.811730010000000        3.3440869301557541E-002   2.8531661257147789E-002   2.8535507619380951E-002   1.1223298497498035E-003
  0.77499997615814209        10.811730010000000        2.4718839675188065E-002   2.1445455029606819E-002   2.1447619423270226E-002   6.3886906718835235E-004
  0.80000001192092896        10.811730010000000        1.7553096637129784E-002   1.5482009388506413E-002   1.5483102761209011E-002   3.3897469984367490E-004
  0.82499998807907104        10.811730010000000        1.1851501651108265E-002   1.0624631308019161E-002   1.0625124908983707E-002   1.6352161765098572E-004
  0.85000002384185791        10.811730010000000        7.4949800036847591E-003   6.8276040256023407E-003   6.8278210237622261E-003   6.7220666096545756E-005
  0.87500000000000000        10.811730010000000        4.3394891545176506E-003   4.0159714408218861E-003   4.0161162614822388E-003   1.7272868717554957E-005
  0.89999997615814209        10.811730010000000        2.2181428503245115E-003   2.0855918992310762E-003   2.0857886411249638E-003  -8.2748274508048780E-006
  0.92500001192092896        10.811730010000000        9.4354688189923763E-004   9.0350676327943802E-004   9.0382952475920320E-004  -2.2341089788824320E-005
  0.94999998807907104        10.811730010000000        3.1048068194650114E-004   3.0876911478117108E-004   3.0926181352697313E-004  -3.0673167202621698E-005
  0.97500002384185791        10.811730010000000        9.9288234196137637E-005   1.1411914601922035E-004   1.1479660315671936E-004  -3.3673666621325538E-005
   1.0000000000000000        10.811730010000000        8.1348800449632108E-005   1.0991704039042816E-004   1.1075310612795874E-004  -2.8150707294116728E-005
   9.9999997171806854E-010   13.862896859999999        2.9021510854363441E-003  -9.8351866472512484E-004  -1.1819518404081464E-003  -1.4888605801388621E-004
   1.3183000246996812E-009   13.862896859999999        3.0376012437045574E-003  -9.8797213286161423E-004  -1.2074965052306652E-003  -1.5212642028927803E-004
   1.7378000150003459E-009   13.862896859999999        3.1800072174519300E-003  -9.9047191906720400E-004  -1.2333196355029941E-003  -1.5544953930657357E-004
   2.2908999142146058E-009   13.862896859999999        3.3298227936029434E-003  -9.9080463405698538E-004  -1.2594546424224973E-003  -1.5886858454905450E-004
   3.0200000278313155E-009   13.862896859999999        3.4874367993324995E-003  -9.8873768001794815E-004  -1.2859264388680458E-003  -1.6239659453276545E-004
   3.9810998941902653E-009   13.862896859999999        3.6532948724925518E-003  -9.8402018193155527E-004  -1.3127748388797045E-003  -1.6604957636445761E-004
   5.2481001766579993E-009   13.862896859999999        3.8278803694993258E-003  -9.7638089209794998E-004  -1.3400517636910081E-003  -1.6984620015136898E-004
   6.9183001549788514E-009   13.862896859999999        4.0116887539625168E-003  -9.6552679315209389E-004  -1.3678189134225249E-003  -1.7380743520334363E-004
   9.1201002305751899E-009   13.862896859999999        4.2052599601447582E-003  -9.5114094438031316E-004  -1.3961547520011663E-003  -1.7795751045923680E-004
   1.2023000373062587E-008   13.862896859999999        4.4091786257922649E-003  -9.3287986237555742E-004  -1.4251557877287269E-003  -1.8232401635032147E-004
   1.5849000334355878E-008   13.862896859999999        4.6239811927080154E-003  -9.1038126265630126E-004  -1.4549265615642071E-003  -1.8693620222620666E-004
   2.0892999330612838E-008   13.862896859999999        4.8503642901778221E-003  -8.8324211537837982E-004  -1.4856115449219942E-003  -1.9182945834472775E-004
   2.7542000680114143E-008   13.862896859999999        5.0889812409877777E-003  -8.5103680612519383E-004  -1.5173692954704165E-003  -1.9704108126461506E-004
   3.6307998385609608E-008   13.862896859999999        5.3405854851007462E-003  -8.1329874228686094E-004  -1.5503963222727180E-003  -2.0261335885152221E-004
   4.7863000673942224E-008   13.862896859999999        5.6058992631733418E-003  -7.6953694224357605E-004  -1.5849127667024732E-003  -2.0859054347965866E-004
   6.3096003088958241E-008   13.862896859999999        5.8857654221355915E-003  -7.1921106427907944E-004  -1.6211880138143897E-003  -2.1502189338207245E-004
   8.3175997644957533E-008   13.862896859999999        6.1810258775949478E-003  -6.6174857784062624E-004  -1.6595290508121252E-003  -2.2195848578121513E-004
   1.0965000285523274E-007   13.862896859999999        6.4926519989967346E-003  -5.9651804622262716E-004  -1.7003039829432964E-003  -2.2945532691664994E-004
   1.4453999597208167E-007   13.862896859999999        6.8215006031095982E-003  -5.2287784637883306E-004  -1.7439163057133555E-003  -2.3756438167765737E-004
   1.9054999711443088E-007   13.862896859999999        7.1688154712319374E-003  -4.4006312964484096E-004  -1.7908791778609157E-003  -2.4634503643028438E-004
   2.5118998792095226E-007   13.862896859999999        7.5355083681643009E-003  -3.4734667860902846E-004  -1.8417276442050934E-003  -2.5584388640709221E-004
   3.3112999631157436E-007   13.862896859999999        7.9228458926081657E-003  -2.4387653684243560E-004  -1.8971208482980728E-003  -2.6610869099386036E-004
   4.3651999703797628E-007   13.862896859999999        8.3321090787649155E-003  -1.2875109678134322E-004  -1.9578079227358103E-003  -2.7717550983652472E-004
   5.7544002629583701E-007   13.862896859999999        8.7645724415779114E-003  -1.0274659416609211E-006  -2.0246347412467003E-003  -2.8906215447932482E-004
   7.5857997217099182E-007   13.862896859999999        9.2217167839407921E-003   1.4034321065992117E-004  -2.0985903684049845E-003  -3.0176641303114593E-004
   9.9999999747524271E-007   13.862896859999999        9.7050359472632408E-003   2.9646247276104987E-004  -2.1807933226227760E-003  -3.1525097438134253E-004
   1.3182999509808724E-006   13.862896859999999        1.0216233320534229E-002   4.6855062828399241E-004  -2.2725418675690889E-003  -3.2943623955361545E-004
   1.7377999483869644E-006   13.862896859999999        1.0756853036582470E-002   6.5782450838014483E-004  -2.3752658162266016E-003  -3.4417372080497444E-004
   2.2909000563231530E-006   13.862896859999999        1.1328975670039654E-002   8.6573959561064839E-004  -2.4906774051487446E-003  -3.5924449912272394E-004
   3.0199998946045525E-006   13.862896859999999        1.1934472247958183E-002   1.0937366168946028E-003  -2.6206565089523792E-003  -3.7431251257658005E-004
   3.9810997805034276E-006   13.862896859999999        1.2575479224324226E-002   1.3434085994958878E-003  -2.7673658914864063E-003  -3.8890397991053760E-004
   5.2481000238913111E-006   13.862896859999999        1.3254334218800068E-002   1.6164855333045125E-003  -2.9332712292671204E-003  -4.0236319182440639E-004
   6.9183001869532745E-006   13.862896859999999        1.3973488472402096E-002   1.9148024730384350E-003  -3.1211539171636105E-003  -4.1379759204573929E-004
   9.1201000032015145E-006   13.862896859999999        1.4735647477209568E-002   2.2403586190193892E-003  -3.3341783564537764E-003  -4.2201421456411481E-004
   1.2022999726468697E-005   13.862896859999999        1.5543789602816105E-002   2.5953291915357113E-003  -3.5759378224611282E-003  -4.2543536983430386E-004
   1.5849000192247331E-005   13.862896859999999        1.6400823369622231E-002   2.9819118790328503E-003  -3.8503825198858976E-003  -4.2199640301987529E-004
   2.0892999600619078E-005   13.862896859999999        1.7310455441474915E-002   3.4027099609375000E-003  -4.1621229611337185E-003  -4.0901821921579540E-004
   2.7542000680114143E-005   13.862896859999999        1.8276404589414597E-002   3.8603830616921186E-003  -4.5162229798734188E-003  -3.8304840563796461E-004
   3.6307999835116789E-005   13.862896859999999        1.9303059205412865E-002   4.3579395860433578E-003  -4.9184453673660755E-003  -3.3965727197937667E-004
   4.7862999053904787E-005   13.862896859999999        2.0395001396536827E-002   4.8984992317855358E-003  -5.3750881925225258E-003  -2.7321351808495820E-004
   6.3095998484641314E-005   13.862896859999999        2.1557739004492760E-002   5.4856329225003719E-003  -5.8932676911354065E-003  -1.7655939154792577E-004
   8.3175997133366764E-005   13.862896859999999        2.2797338664531708E-002   6.1231595464050770E-003  -6.4807315357029438E-003  -4.0672231989447027E-005
   1.0964999819407240E-004   13.862896859999999        2.4121159687638283E-002   6.8154851906001568E-003  -7.1461065672338009E-003   1.4583837764803320E-004
   1.4453999756369740E-004   13.862896859999999        2.5537062436342239E-002   7.5671393424272537E-003  -7.8983278945088387E-003   3.9712846046313643E-004
   1.9054999575018883E-004   13.862896859999999        2.7055891230702400E-002   8.3840200677514076E-003  -8.7476586923003197E-003   7.3115155100822449E-004
   2.5119000929407775E-004   13.862896859999999        2.8688823804259300E-002   9.2718927189707756E-003  -9.7038233652710915E-003   1.1698794551193714E-003
   3.3112999517470598E-004   13.862896859999999        3.0450956895947456E-002   1.0238191112875938E-002  -1.0777292773127556E-002   1.7408818239346147E-003
   4.3652000022120774E-004   13.862896859999999        3.2360661774873734E-002   1.1291516944766045E-002  -1.1977955698966980E-002   2.4782328400760889E-003
   5.7544000446796417E-004   13.862896859999999        3.4440550953149796E-002   1.2441949918866158E-002  -1.3314170762896538E-002   3.4237869549542665E-003
   7.5857999036088586E-004   13.862896859999999        3.6719977855682373E-002   1.3702165335416794E-002  -1.4792171306908131E-002   4.6292850747704506E-003
   1.0000000474974513E-003   13.862896859999999        3.9236109703779221E-002   1.5087677165865898E-002  -1.6413673758506775E-002   6.1579747125506401E-003
   1.3183000264689326E-003   13.862896859999999        4.2037647217512131E-002   1.6618479043245316E-002  -1.8173919990658760E-002   8.0875791609287262E-003
   1.7377999611198902E-003   13.862896859999999        4.5186329632997513E-002   1.8319388851523399E-002  -2.0056692883372307E-002   1.0511656291782856E-002
   2.2909000981599092E-003   13.862896859999999        4.8765633255243301E-002   2.0224243402481079E-002  -2.2031541913747787E-002   1.3545724563300610E-002
   3.0199999455362558E-003   13.862896859999999        5.2882719784975052E-002   2.2376405075192451E-002  -2.4044020101428032E-002   1.7327761277556419E-002
   3.9810999296605587E-003   13.862896859999999        5.7679209858179092E-002   2.4834075942635536E-002  -2.6007592678070068E-002   2.2024312987923622E-002
   5.2481000311672688E-003   13.862896859999999        6.3341140747070312E-002   2.7675354853272438E-002  -2.7790369465947151E-002   2.7834622189402580E-002
   6.9182999432086945E-003   13.862896859999999        7.0110797882080078E-002   3.1004790216684341E-002  -2.9197977855801582E-002   3.4993615001440048E-002
   9.1201001778244972E-003   13.862896859999999        7.8302487730979919E-002   3.4962899982929230E-002  -2.9952757060527802E-002   4.3774962425231934E-002
   1.2023000046610832E-002   13.862896859999999        8.8318660855293274E-002   3.9737593382596970E-002  -2.9668321833014488E-002   5.4489120841026306E-002
   1.5848999843001366E-002   13.862896859999999       0.10065862536430359        4.5574892312288284E-002  -2.7822742238640785E-002   6.7466251552104950E-002
   2.0893000066280365E-002   13.862896859999999       0.11593562364578247        5.2797928452491760E-002  -2.3732393980026245E-002   8.3038009703159332E-002
   2.7542000636458397E-002   13.862896859999999       0.13485202193260193        6.1812270432710648E-002  -1.6539460048079491E-002  0.10146231204271317     
   3.6308001726865768E-002   13.862896859999999       0.15815429389476776        7.3109917342662811E-002  -5.2251997403800488E-003  0.12281114608049393     
   4.7862999141216278E-002   13.862896859999999       0.18649038672447205        8.7235890328884125E-002   1.1309809051454067E-002  0.14674583077430725     
   6.3096001744270325E-002   13.862896859999999       0.22016085684299469       0.10471033304929733        3.4070376306772232E-002  0.17218700051307678     
   8.3176001906394958E-002   13.862896859999999       0.25863608717918396       0.12583005428314209        6.3605159521102905E-002  0.19682092964649200     
  0.10000000149011612        13.862896859999999       0.28601211309432983       0.14183101058006287        8.6880274116992950E-002  0.21086774766445160     
  0.12500000000000000        13.862896859999999       0.31904032826423645       0.16269645094871521       0.11798398196697235       0.22253638505935669     
  0.15000000596046448        13.862896859999999       0.34359413385391235       0.18004852533340454       0.14439286291599274       0.22525948286056519     
  0.17499999701976776        13.862896859999999       0.36043718457221985       0.19391420483589172       0.16596475243568420       0.22103343904018402     
  0.20000000298023224        13.862896859999999       0.37033739686012268       0.20438250899314880       0.18281954526901245       0.21157588064670563     
  0.22499999403953552        13.862896859999999       0.37405633926391602       0.21159277856349945       0.19521504640579224       0.19835746288299561     
  0.25000000000000000        13.862896859999999       0.37233924865722656       0.21572412550449371       0.20348237454891205       0.18262256681919098     
  0.27500000596046448        13.862896859999999       0.36590704321861267       0.21698629856109619       0.20798973739147186       0.16540761291980743     
  0.30000001192092896        13.862896859999999       0.35545071959495544       0.21561233699321747       0.20912115275859833       0.14755921065807343     
  0.32499998807907104        13.862896859999999       0.34162688255310059       0.21185226738452911       0.20726355910301208       0.12975272536277771     
  0.34999999403953552        13.862896859999999       0.32505464553833008       0.20596785843372345       0.20279869437217712       0.11251092702150345     
  0.37500000000000000        13.862896859999999       0.30631363391876221       0.19822797179222107       0.19609802961349487        9.6222415566444397E-002
  0.40000000596046448        13.862896859999999       0.28594237565994263       0.18890464305877686       0.18751953542232513        8.1159673631191254E-002
  0.42500001192092896        13.862896859999999       0.26443740725517273       0.17826955020427704       0.17740546166896820        6.7496180534362793E-002
  0.44999998807907104        13.862896859999999       0.24225284159183502       0.16659076511859894       0.16608090698719025        5.5322654545307159E-002
  0.47499999403953552        13.862896859999999       0.21980021893978119       0.15412998199462891       0.15385274589061737        4.4662121683359146E-002
  0.50000000000000000        13.862896859999999       0.19744867086410522       0.14113985002040863       0.14100882411003113        3.5483747720718384E-002
  0.52499997615814209        13.862896859999999       0.17552524805068970       0.12786164879798889       0.12781715393066406        2.7715347707271576E-002
  0.55000001192092896        13.862896859999999       0.15431557595729828       0.11452301591634750       0.11452539265155792        2.1254569292068481E-002
  0.57499998807907104        13.862896859999999       0.13406448066234589       0.10133596509695053       0.10136001557111740        1.5978729352355003E-002
  0.60000002384185791        13.862896859999999       0.11497694253921509        8.8494986295700073E-002   8.8525727391242981E-002   1.1753300204873085E-002
  0.62500000000000000        13.862896859999999        9.7219049930572510E-002   7.6175354421138763E-002   7.6204687356948853E-002   8.4391012787818909E-003
  0.64999997615814209        13.862896859999999        8.0919086933135986E-002   6.4531505107879639E-002   6.4555771648883820E-002   5.8982279151678085E-003
  0.67500001192092896        13.862896859999999        6.6168785095214844E-002   5.3695581853389740E-002   5.3713802248239517E-002   3.9987834170460701E-003
  0.69999998807907104        13.862896859999999        5.3024567663669586E-002   4.3776176869869232E-002   4.3788798153400421E-002   2.6184802409261465E-003
  0.72500002384185791        13.862896859999999        4.1509035974740982E-002   3.4857146441936493E-002   3.4865256398916245E-002   1.6471939161419868E-003
  0.75000000000000000        13.862896859999999        3.1612433493137360E-002   2.6996649801731110E-002   2.7001472190022469E-002   9.8856689874082804E-004
  0.77499997615814209        13.862896859999999        2.3294303566217422E-002   2.0226361230015755E-002   2.0228991284966469E-002   5.6076498003676534E-004
  0.80000001192092896        13.862896859999999        1.6485217958688736E-002   1.4550847932696342E-002   1.4552146196365356E-002   2.9649899806827307E-004
  0.82499998807907104        13.862896859999999        1.1088655330240726E-002   9.9471900612115860E-003   9.9477656185626984E-003   1.4243654732126743E-004
  0.85000002384185791        13.862896859999999        6.9829779677093029E-003   6.3648056238889694E-003   6.3650538213551044E-003   5.8130412071477622E-005
  0.87500000000000000        13.862896859999999        4.0235705673694611E-003   3.7255398929119110E-003   3.7256993819028139E-003   1.4593839296139777E-005
  0.89999997615814209        13.862896859999999        2.0451482851058245E-003   1.9240375841036439E-003   1.9242468988522887E-003  -7.3510186666680966E-006
  0.92500001192092896        13.862896859999999        8.6431659292429686E-004   8.2850042963400483E-004   8.2883983850479126E-004  -1.8834021830116399E-005
  0.94999998807907104        13.862896859999999        2.8255529468879104E-004   2.8200037195347250E-004   2.8251469484530389E-004  -2.4707571355975233E-005
  0.97500002384185791        13.862896859999999        9.0066023403778672E-005   1.0482716606929898E-004   1.0552893945714459E-004  -2.5254637876059860E-005
   1.0000000000000000        13.862896859999999        7.2118869866244495E-005   9.9564909760374576E-005   1.0042222129413858E-004  -1.7805810784921050E-005
   9.9999997171806854E-010   17.775130269999998        2.9151684138923883E-003  -9.8346767481416464E-004  -1.1840242659673095E-003  -1.7980406119022518E-004
   1.3183000246996812E-009   17.775130269999998        3.0512982048094273E-003  -9.8770845215767622E-004  -1.2095945421606302E-003  -1.8373520288150758E-004
   1.7378000150003459E-009   17.775130269999998        3.1944226939231157E-003  -9.8997354507446289E-004  -1.2354465434327722E-003  -1.8777101649902761E-004
   2.2908999142146058E-009   17.775130269999998        3.3449979964643717E-003  -9.9004770163446665E-004  -1.2616144958883524E-003  -1.9192791660316288E-004
   3.0200000278313155E-009   17.775130269999998        3.5034157335758209E-003  -9.8769634496420622E-004  -1.2881245929747820E-003  -1.9622209947556257E-004
   3.9810998941902653E-009   17.775130269999998        3.6701238714158535E-003  -9.8266685381531715E-004  -1.3150178128853440E-003  -2.0067335572093725E-004
   5.2481001766579993E-009   17.775130269999998        3.8456087931990623E-003  -9.7468536114320159E-004  -1.3423479394987226E-003  -2.0530456095002592E-004
   6.9183001549788514E-009   17.775130269999998        4.0303692221641541E-003  -9.6345675410702825E-004  -1.3701783027499914E-003  -2.1014134108554572E-004
   9.1201002305751899E-009   17.775130269999998        4.2249485850334167E-003  -9.4866153085604310E-004  -1.3985898112878203E-003  -2.1521298913285136E-004
   1.2023000373062587E-008   17.775130269999998        4.4299345463514328E-003  -9.2995335580781102E-004  -1.4276815345510840E-003  -2.2055277077015489E-004
   1.5849000334355878E-008   17.775130269999998        4.6458668075501919E-003  -9.0696715051308274E-004  -1.4575611567124724E-003  -2.2619546507485211E-004
   2.0892999330612838E-008   17.775130269999998        4.8734475858509541E-003  -8.7929668370634317E-004  -1.4883768744766712E-003  -2.3218302521854639E-004
   2.7542000680114143E-008   17.775130269999998        5.1133334636688232E-003  -8.4651296492666006E-004  -1.5202916692942381E-003  -2.3855904873926193E-004
   3.6307998385609608E-008   17.775130269999998        5.3662825375795364E-003  -8.0814573448151350E-004  -1.5535069396719337E-003  -2.4537253193557262E-004
   4.7863000673942224E-008   17.775130269999998        5.6330221705138683E-003  -7.6370016904547811E-004  -1.5882492298260331E-003  -2.5267386808991432E-004
   6.3096003088958241E-008   17.775130269999998        5.9144003316760063E-003  -7.1263173595070839E-004  -1.6247947933152318E-003  -2.6051836903207004E-004
   8.3175997644957533E-008   17.775130269999998        6.2112645246088505E-003  -6.5436336444690824E-004  -1.6634588828310370E-003  -2.6896208873949945E-004
   1.0965000285523274E-007   17.775130269999998        6.5245926380157471E-003  -5.8825861196964979E-004  -1.7046197317540646E-003  -2.7806396246887743E-004
   1.4453999597208167E-007   17.775130269999998        6.8552480079233646E-003  -5.1367108244448900E-004  -1.7486920114606619E-003  -2.8787701739929616E-004
   1.9054999711443088E-007   17.775130269999998        7.2044818662106991E-003  -4.2982966988347471E-004  -1.7962027341127396E-003  -2.9846030520275235E-004
   2.5118998792095226E-007   17.775130269999998        7.5732129625976086E-003  -3.3600165625102818E-004  -1.8477028934285045E-003  -3.0985407647676766E-004
   3.3112999631157436E-007   17.775130269999998        7.9627167433500290E-003  -2.3132824571803212E-004  -1.9038703758269548E-003  -3.2209567143581808E-004
   4.3651999703797628E-007   17.775130269999998        8.3742849528789520E-003  -1.1490066390251741E-004  -1.9654764328151941E-003  -3.3520304714329541E-004
   5.7544002629583701E-007   17.775130269999998        8.8092004880309105E-003   1.4231467503122985E-005  -2.0333924330770969E-003  -3.4916587173938751E-004
   7.5857997217099182E-007   17.775130269999998        9.2689562588930130E-003   1.5712555614300072E-004  -2.1086384076625109E-003  -3.6394203198142350E-004
   9.9999999747524271E-007   17.775130269999998        9.7550582140684128E-003   3.1489215325564146E-004  -2.1923682652413845E-003  -3.7943798815831542E-004
   1.3182999509808724E-006   17.775130269999998        1.0269225575029850E-002   4.8876187065616250E-004  -2.2859217133373022E-003  -3.9549800567328930E-004
   1.7377999483869644E-006   17.775130269999998        1.0813018307089806E-002   6.7996175494045019E-004  -2.3907769937068224E-003  -4.1187118040397763E-004
   2.2909000563231530E-006   17.775130269999998        1.1388533748686314E-002   8.8996015256270766E-004  -2.5087040849030018E-003  -4.2820535600185394E-004
   3.0199998946045525E-006   17.775130269999998        1.1997664347290993E-002   1.1202107416465878E-003  -2.6416482869535685E-003  -4.4399034231901169E-004
   3.9810997805034276E-006   17.775130269999998        1.2642572633922100E-002   1.3723216252401471E-003  -2.7918484993278980E-003  -4.5852927723899484E-004
   5.2481000238913111E-006   17.775130269999998        1.3325622305274010E-002   1.6480394406244159E-003  -2.9618602711707354E-003  -4.7088228166103363E-004
   6.9183001869532745E-006   17.775130269999998        1.4049299061298370E-002   1.9492183346301317E-003  -3.1545662786811590E-003  -4.7979800729081035E-004
   9.1201000032015145E-006   17.775130269999998        1.4816347509622574E-002   2.2778790444135666E-003  -3.3732485026121140E-003  -4.8363328096456826E-004
   1.2022999726468697E-005   17.775130269999998        1.5629794448614120E-002   2.6362219359725714E-003  -3.6216345615684986E-003  -4.8024868010543287E-004
   1.5849000192247331E-005   17.775130269999998        1.6492605209350586E-002   3.0264719389379025E-003  -3.9038232062011957E-003  -4.6688754810020328E-004
   2.0892999600619078E-005   17.775130269999998        1.7408551648259163E-002   3.4512672573328018E-003  -4.2245970107614994E-003  -4.4001333299092948E-004
   2.7542000680114143E-005   17.775130269999998        1.8381441012024879E-002   3.9133066311478615E-003  -4.5892065390944481E-003  -3.9512800867669284E-004
   3.6307999835116789E-005   17.775130269999998        1.9415762275457382E-002   4.4156457297503948E-003  -5.0036222673952579E-003  -3.2652367372065783E-004
   4.7862999053904787E-005   17.775130269999998        2.0516222342848778E-002   4.9614594317972660E-003  -5.4743625223636627E-003  -2.2702955175191164E-004
   6.3095998484641314E-005   17.775130269999998        2.1688487380743027E-002   5.5543878115713596E-003  -6.0087782330811024E-003  -8.7626234744675457E-005
   8.3175997133366764E-005   17.775130269999998        2.2938812151551247E-002   6.1983321793377399E-003  -6.6148526966571808E-003   1.0292860679328442E-004
   1.0964999819407240E-004   17.775130269999998        2.4274798110127449E-002   6.8978010676801205E-003  -7.3014460504055023E-003   3.5867950646206737E-004
   1.4453999756369740E-004   17.775130269999998        2.5704592466354370E-002   7.6574450358748436E-003  -8.0776903778314590E-003   6.9687241921201348E-004
   1.9054999575018883E-004   17.775130269999998        2.7239415794610977E-002   8.4833223372697830E-003  -8.9540230110287666E-003   1.1391706066206098E-003
   2.5119000929407775E-004   17.775130269999998        2.8890883550047874E-002   9.3813845887780190E-003  -9.9402237683534622E-003   1.7117282841354609E-003
   3.3112999517470598E-004   17.775130269999998        3.0674656853079796E-002   1.0359304957091808E-002  -1.1046716012060642E-002   2.4470125790685415E-003
   4.3652000022120774E-004   17.775130269999998        3.2609794288873672E-002   1.1425981298089027E-002  -1.2283140793442726E-002   3.3846390433609486E-003
   5.7544000446796417E-004   17.775130269999998        3.4719746559858322E-002   1.2591862119734287E-002  -1.3657320290803909E-002   4.5726061798632145E-003
   7.5857999036088586E-004   17.775130269999998        3.7034887820482254E-002   1.3870080001652241E-002  -1.5174576081335545E-002   6.0694543644785881E-003
   1.0000000474974513E-003   17.775130269999998        3.9593629539012909E-002   1.5276715159416199E-002  -1.6835175454616547E-002   7.9456502571702003E-003
   1.3183000264689326E-003   17.775130269999998        4.2446158826351166E-002   1.6832459717988968E-002  -1.8632214516401291E-002   1.0286451317369938E-002
   1.7377999611198902E-003   17.775130269999998        4.5655936002731323E-002   1.8562976270914078E-002  -2.0546402782201767E-002   1.3192565180361271E-002
   2.2909000981599092E-003   17.775130269999998        4.9308475106954575E-002   2.0503140985965729E-002  -2.2543070837855339E-002   1.6786266118288040E-002
   3.0199999455362558E-003   17.775130269999998        5.3513173013925552E-002   2.2697530686855316E-002  -2.4562118574976921E-002   2.1210346370935440E-002
   3.9810999296605587E-003   17.775130269999998        5.8414060622453690E-002   2.5205764919519424E-002  -2.6509664952754974E-002   2.6633348315954208E-002
   5.2481000311672688E-003   17.775130269999998        6.4199559390544891E-002   2.8107523918151855E-002  -2.8244592249393463E-002   3.3251859247684479E-002
   6.9182999432086945E-003   17.775130269999998        7.1113966405391693E-002   3.1509019434452057E-002  -2.9561359435319901E-002   4.1290916502475739E-002
   9.1201001778244972E-003   17.775130269999998        7.9472653567790985E-002   3.5552341490983963E-002  -3.0169485136866570E-002   5.1003959029912949E-002
   1.2023000046610832E-002   17.775130269999998        8.9677184820175171E-002   4.0426522493362427E-002  -2.9668945819139481E-002   6.2666691839694977E-002
   1.5848999843001366E-002   17.775130269999998       0.10222246497869492        4.6377610415220261E-002  -2.7525285258889198E-002   7.6554417610168457E-002
   2.0893000066280365E-002   17.775130269999998       0.11771161854267120        5.3726729005575180E-002  -2.3046448826789856E-002   9.2919073998928070E-002
   2.7542000636458397E-002   17.775130269999998       0.13682770729064941        6.2873646616935730E-002  -1.5375782735645771E-002  0.11190745979547501     
   3.6308001726865768E-002   17.775130269999998       0.16028428077697754        7.4298307299613953E-002  -3.5127629525959492E-003  0.13344655930995941     
   4.7862999141216278E-002   17.775130269999998       0.18867732584476471        8.8523730635643005E-002   1.3596427626907825E-002  0.15702228248119354     
   6.3096001744270325E-002   17.775130269999998       0.22223153710365295       0.10603347420692444        3.6872934550046921E-002  0.18136815726757050     
   8.3176001906394958E-002   17.775130269999998       0.26031580567359924       0.12706825137138367        6.6735632717609406E-002  0.20401765406131744     
  0.10000000149011612        17.775130269999998       0.28722020983695984       0.14290805160999298        9.0041160583496094E-002  0.21622335910797119     
  0.12500000000000000        17.775130269999998       0.31939560174942017       0.16342101991176605       0.12088748812675476       0.22518089413642883     
  0.15000000596046448        17.775130269999998       0.34299910068511963       0.18032501637935638       0.14678895473480225       0.22544743120670319     
  0.17499999701976776        17.775130269999998       0.35886391997337341       0.19368322193622589       0.16770027577877045       0.21914555132389069     
  0.20000000298023224        17.775130269999998       0.36780869960784912       0.20361420512199402       0.18381388485431671       0.20803883671760559     
  0.22499999403953552        17.775130269999998       0.37063181400299072       0.21028169989585876       0.19544164836406708       0.19359676539897919     
  0.25000000000000000        17.775130269999998       0.36810475587844849       0.21388487517833710       0.20295459032058716       0.17703476548194885     
  0.27500000596046448        17.775130269999998       0.36096662282943726       0.21464982628822327       0.20674987137317657       0.15934450924396515     
  0.30000001192092896        17.775130269999998       0.34991985559463501       0.21282266080379486       0.20723207294940948       0.14132012426853180     
  0.32499998807907104        17.775130269999998       0.33562710881233215       0.20866356790065765       0.20480203628540039       0.12358197569847107     
  0.34999999403953552        17.775130269999998       0.31870937347412109       0.20244178175926208       0.19985021650791168       0.10659898817539215     
  0.37500000000000000        17.775130269999998       0.29974445700645447       0.19443129003047943       0.19275276362895966        9.0709470212459564E-002
  0.40000000596046448        17.775130269999998       0.27926611900329590       0.18490704894065857       0.18386901915073395        7.6140619814395905E-002
  0.42500001192092896        17.775130269999998       0.25776398181915283       0.17414167523384094       0.17354004085063934        6.3026525080204010E-002
  0.44999998807907104        17.775130269999998       0.23568323254585266       0.16240248084068298       0.16208764910697937        5.1424816250801086E-002
  0.47499999403953552        17.775130269999998       0.21342518925666809       0.14994871616363525       0.14981380105018616        4.1331700980663300E-002
  0.50000000000000000        17.775130269999998       0.19134762883186340       0.13702924549579620       0.13700005412101746        3.2695580273866653E-002
  0.52499997615814209        17.775130269999998       0.16976556181907654       0.12388025969266891       0.12390714883804321        2.5429129600524902E-002
  0.55000001192092896        17.775130269999998       0.14895211160182953       0.11072329431772232       0.11077459156513214        1.9419901072978973E-002
  0.57499998807907104        17.775130269999998       0.12913949787616730        9.7763366997241974E-002   9.7820132970809937E-002   1.4539522118866444E-002
  0.60000002384185791        17.775130269999998       0.11052010208368301        8.5187271237373352E-002   8.5239298641681671E-002   1.0651485063135624E-002
  0.62500000000000000        17.775130269999998        9.3247748911380768E-002   7.3162011802196503E-002   7.3204785585403442E-002   7.6176347211003304E-003
  0.64999997615814209        17.775130269999998        7.7438965439796448E-002   6.1833444982767105E-002   6.1865918338298798E-002   5.3034112788736820E-003
  0.67500001192092896        17.775130269999998        6.3174366950988770E-002   5.1324971020221710E-002   5.1348008215427399E-002   3.5819236654788256E-003
  0.69999998807907104        17.775130269999998        5.0500176846981049E-002   4.1736450046300888E-002   4.1751783341169357E-002   2.3369549307972193E-003
  0.72500002384185791        17.775130269999998        3.9429761469364166E-002   3.3143248409032822E-002   3.3152807503938675E-002   1.4649853110313416E-003
  0.75000000000000000        17.775130269999998        2.9945336282253265E-002   2.5595465674996376E-002   2.5601016357541084E-002   8.7634345982223749E-004
  0.77499997615814209        17.775130269999998        2.1999707445502281E-002   1.9117338582873344E-002   1.9120311364531517E-002   4.9559201579540968E-004
  0.80000001192092896        17.775130269999998        1.5518175438046455E-002   1.3706864789128304E-002   1.3708312064409256E-002   2.6126700686290860E-004
  0.82499998807907104        17.775130269999998        1.0400515981018543E-002   9.3356259167194366E-003   9.3362620100378990E-003   1.2509124644566327E-004
  0.85000002384185791        17.775130269999998        6.5231090411543846E-003   5.9488615952432156E-003   5.9491340070962906E-003   5.0784758059307933E-005
  0.87500000000000000        17.775130269999998        3.7412033416330814E-003   3.4658089280128479E-003   3.4659814555197954E-003   1.2593534847837873E-005
  0.89999997615814209        17.775130269999998        1.8913856474682689E-003   1.7803666414692998E-003   1.7805879469960928E-003  -6.3474576563748997E-006
  0.92500001192092896        17.775130269999998        7.9432001803070307E-004   7.6218129834160209E-004   7.6253438601270318E-004  -1.5713196262368001E-005
  0.94999998807907104        17.775130269999998        2.5797338457778096E-004   2.5837085559032857E-004   2.5889958487823606E-004  -1.9663411876535974E-005
  0.97500002384185791        17.775130269999998        8.1824669905472547E-005   9.6427611424587667E-005   9.7140626166947186E-005  -1.8434413505019620E-005
   1.0000000000000000        17.775130269999998        6.3880259403958917E-005   9.0199857368133962E-005   9.1058347607031465E-005  -9.8287164291832596E-006
   9.9999997171806854E-010   22.791430920000000        2.9277536086738110E-003  -9.8339712712913752E-004  -1.1859815567731857E-003  -2.1107790234964341E-004
   1.3183000246996812E-009   22.791430920000000        3.0645409133285284E-003  -9.8743115086108446E-004  -1.2115753488615155E-003  -2.1571376419160515E-004
   1.7378000150003459E-009   22.791430920000000        3.2083601690828800E-003  -9.8946806974709034E-004  -1.2374538928270340E-003  -2.2047772654332221E-004
   2.2908999142146058E-009   22.791430920000000        3.3596705179661512E-003  -9.8929088562726974E-004  -1.2636524625122547E-003  -2.2538949269801378E-004
   3.0200000278313155E-009   22.791430920000000        3.5188656765967607E-003  -9.8666339181363583E-004  -1.2901981826871634E-003  -2.3046850401442498E-004
   3.9810998941902653E-009   22.791430920000000        3.6863961722701788E-003  -9.8133075516670942E-004  -1.3171337777748704E-003  -2.3573832004331052E-004
   5.2481001766579993E-009   22.791430920000000        3.8627516478300095E-003  -9.7301701316609979E-004  -1.3445141958072782E-003  -2.4122605100274086E-004
   6.9183001549788514E-009   22.791430920000000        4.0484331548213959E-003  -9.6142478287220001E-004  -1.3724052114412189E-003  -2.4696177570149302E-004
   9.1201002305751899E-009   22.791430920000000        4.2439876124262810E-003  -9.4623205950483680E-004  -1.4008895959705114E-003  -2.5297974934801459E-004
   1.2023000373062587E-008   22.791430920000000        4.4500064104795456E-003  -9.2708988813683391E-004  -1.4300694456323981E-003  -2.5931844720616937E-004
   1.5849000334355878E-008   22.791430920000000        4.6670325100421906E-003  -9.0363045455887914E-004  -1.4600555878132582E-003  -2.6601777062751353E-004
   2.0892999330612838E-008   22.791430920000000        4.8957718536257744E-003  -8.7544420966878533E-004  -1.4910000609233975E-003  -2.7312547899782658E-004
   2.7542000680114143E-008   22.791430920000000        5.1368852145969868E-003  -8.4209925262257457E-004  -1.5230703866109252E-003  -2.8069049585610628E-004
   3.6307998385609608E-008   22.791430920000000        5.3911358118057251E-003  -8.0312142381444573E-004  -1.5564735513180494E-003  -2.8876712894998491E-004
   4.7863000673942224E-008   22.791430920000000        5.6592551991343498E-003  -7.5801240745931864E-004  -1.5914422692731023E-003  -2.9741018079221249E-004
   6.3096003088958241E-008   22.791430920000000        5.9420969337224960E-003  -7.0622336352244020E-004  -1.6282602446153760E-003  -3.0667873215861619E-004
   8.3175997644957533E-008   22.791430920000000        6.2405136413872242E-003  -6.4717308850958943E-004  -1.6672519268468022E-003  -3.1663081608712673E-004
   1.0965000285523274E-007   22.791430920000000        6.5554892644286156E-003  -5.8022030862048268E-004  -1.7088057938963175E-003  -3.2732560066506267E-004
   1.4453999597208167E-007   22.791430920000000        6.8878936581313610E-003  -5.0471368012949824E-004  -1.7533488571643829E-003  -3.3881238778121769E-004
   1.9054999711443088E-007   22.791430920000000        7.2389855049550533E-003  -4.1987618897110224E-004  -1.8014230299741030E-003  -3.5114405909553170E-004
   2.5118998792095226E-007   22.791430920000000        7.6096900738775730E-003  -3.2496979110874236E-004  -1.8535960698500276E-003  -3.6434721550904214E-004
   3.3112999631157436E-007   22.791430920000000        8.0012921243906021E-003  -2.1912905503995717E-004  -1.9105662358924747E-003  -3.7843966856598854E-004
   4.3651999703797628E-007   22.791430920000000        8.4150917828083038E-003  -1.0143819235963747E-004  -1.9731286447495222E-003  -3.9341024239547551E-004
   5.7544002629583701E-007   22.791430920000000        8.8523831218481064E-003   2.9060473025310785E-005  -2.0421827211976051E-003  -4.0920710307545960E-004
   7.5857997217099182E-007   22.791430920000000        9.3146702274680138E-003   1.7343266517855227E-004  -2.1187809761613607E-003  -4.2573182145133615E-004
   9.9999999747524271E-007   22.791430920000000        9.8034702241420746E-003   3.3279773197136819E-004  -2.2041157353669405E-003  -4.4281501322984695E-004
   1.3182999509808724E-006   22.791430920000000        1.0320517234504223E-002   5.0839630421251059E-004  -2.2995721083134413E-003  -4.6020135050639510E-004
   1.7377999483869644E-006   22.791430920000000        1.0867386125028133E-002   7.0146541111171246E-004  -2.4066800251603127E-003  -4.7750957310199738E-004
   2.2909000563231530E-006   22.791430920000000        1.1446192860603333E-002   9.1348611749708652E-004  -2.5272709317505360E-003  -4.9422105075791478E-004
   3.0199998946045525E-006   22.791430920000000        1.2058852240443230E-002   1.1459246743470430E-003  -2.6633609086275101E-003  -5.0961255328729749E-004
   3.9810997805034276E-006   22.791430920000000        1.2707547284662724E-002   1.4004037948325276E-003  -2.8172710444778204E-003  -5.2271864842623472E-004
   5.2481000238913111E-006   22.791430920000000        1.3394673354923725E-002   1.6786868218332529E-003  -2.9916509520262480E-003  -5.3226243471726775E-004
   6.9183001869532745E-006   22.791430920000000        1.4122747816145420E-002   1.9826462958008051E-003  -3.1894915737211704E-003  -5.3657282842323184E-004
   9.1201000032015145E-006   22.791430920000000        1.4894553460180759E-002   2.3143242578953505E-003  -3.4141985233873129E-003  -5.3348683286458254E-004
   1.2022999726468697E-005   22.791430920000000        1.5713166445493698E-002   2.6759461034089327E-003  -3.6696400493383408E-003  -5.2022450836375356E-004
   1.5849000192247331E-005   22.791430920000000        1.6581602394580841E-002   3.0697637703269720E-003  -3.9600697346031666E-003  -4.9325026338919997E-004
   2.0892999600619078E-005   22.791430920000000        1.7503708600997925E-002   3.4984492231160402E-003  -4.2904466390609741E-003  -4.4807212543673813E-004
   2.7542000680114143E-005   22.791430920000000        1.8483370542526245E-002   3.9647403173148632E-003  -4.6662124805152416E-003  -3.7904153577983379E-004
   3.6307999835116789E-005   22.791430920000000        1.9525181502103806E-002   4.4717392884194851E-003  -5.0935470499098301E-003  -2.7905948809348047E-004
   4.7862999053904787E-005   22.791430920000000        2.0633973181247711E-002   5.0226757302880287E-003  -5.5791852064430714E-003  -1.3930043496657163E-004
   6.3095998484641314E-005   22.791430920000000        2.1815558895468712E-002   5.6212581694126129E-003  -6.1307069845497608E-003   5.1234081183793023E-005
   8.3175997133366764E-005   22.791430920000000        2.3076388984918594E-002   6.2714680097997189E-003  -6.7563182674348354E-003   3.0611630063503981E-004
   1.0964999819407240E-004   22.791430920000000        2.4424297735095024E-002   6.9779152981936932E-003  -7.4650906026363373E-003   6.4214394660666585E-004
   1.4453999756369740E-004   22.791430920000000        2.5867717340588570E-002   7.7453707344830036E-003  -8.2663204520940781E-003   1.0797206778079271E-003
   1.9054999575018883E-004   22.791430920000000        2.7418229728937149E-002   8.5800485685467720E-003  -9.1705722734332085E-003   1.6442603664472699E-003
   2.5119000929407775E-004   22.791430920000000        2.9087886214256287E-002   9.4880834221839905E-003  -1.0187621228396893E-002   2.3660669103264809E-003
   3.3112999517470598E-004   22.791430920000000        3.0892893671989441E-002   1.0477383621037006E-002  -1.1327759362757206E-002   3.2824007794260979E-003
   4.3652000022120774E-004   22.791430920000000        3.2852977514266968E-002   1.1557136662304401E-002  -1.2600276619195938E-002   4.4382009655237198E-003
   5.7544000446796417E-004   22.791430920000000        3.4992400556802750E-002   1.2738146819174290E-002  -1.4012332074344158E-002   5.8872411027550697E-003
   7.5857999036088586E-004   22.791430920000000        3.7342529743909836E-002   1.4033991843461990E-002  -1.5568183735013008E-002   7.6943081803619862E-003
   1.0000000474974513E-003   22.791430920000000        3.9942961186170578E-002   1.5461299568414688E-002  -1.7266476526856422E-002   9.9362954497337341E-003
   1.3183000264689326E-003   22.791430920000000        4.2845305055379868E-002   1.7041437327861786E-002  -1.9097974523901939E-002   1.2704915367066860E-002
   1.7377999611198902E-003   22.791430920000000        4.6114671975374222E-002   1.8800873309373856E-002  -2.1040121093392372E-002   1.6106603667140007E-002
   2.2909000981599092E-003   22.791430920000000        4.9838494509458542E-002   2.0775478333234787E-002  -2.3053867742419243E-002   2.0268587395548820E-002
   3.0199999455362558E-003   22.791430920000000        5.4128274321556091E-002   2.3010978475213051E-002  -2.5073342025279999E-002   2.5336250662803650E-002
   3.9810999296605587E-003   22.791430920000000        5.9130266308784485E-002   2.5568328797817230E-002  -2.6997322216629982E-002   3.1477496027946472E-002
   5.2481000311672688E-003   22.791430920000000        6.5035074949264526E-002   2.8528690338134766E-002  -2.8675625100731850E-002   3.8883239030838013E-002
   6.9182999432086945E-003   22.791430920000000        7.2088733315467834E-002   3.1999792903661728E-002  -2.9891990125179291E-002   4.7765403985977173E-002
   9.1201001778244972E-003   22.791430920000000        8.0607376992702484E-002   3.6125123500823975E-002  -3.0343929305672646E-002   5.8354001492261887E-002
   1.2023000046610832E-002   22.791430920000000        9.0991392731666565E-002   4.1094634681940079E-002  -2.9619075357913971E-002   7.0887252688407898E-002
   1.5848999843001366E-002   22.791430920000000       0.10373099148273468        4.7154176980257034E-002  -2.7172317728400230E-002   8.5584141314029694E-002
   2.0893000066280365E-002   22.791430920000000       0.11941903084516525        5.4622635245323181E-002  -2.2305618971586227E-002  0.10261757671833038     
   2.7542000636458397E-002   22.791430920000000       0.13871935009956360        6.3893802464008331E-002  -1.4166348613798618E-002  0.12202774733304977     
   3.6308001726865768E-002   22.791430920000000       0.16231331229209900        7.5435578823089600E-002  -1.7750306287780404E-003  0.14360655844211578     
   4.7862999141216278E-002   22.791430920000000       0.19074662029743195        8.9749358594417572E-002   1.5874663367867470E-002  0.16668199002742767     
   6.3096001744270325E-002   22.791430920000000       0.22417125105857849       0.10728325694799423        3.9620749652385712E-002  0.18982686102390289     
   8.3176001906394958E-002   22.791430920000000       0.26186025142669678       0.12822426855564117        6.9757297635078430E-002  0.21045647561550140     
  0.10000000149011612        22.791430920000000       0.28829920291900635       0.14390034973621368        9.3058250844478607E-002  0.22085508704185486     
  0.12500000000000000        22.791430920000000       0.31964403390884399       0.16406440734863281       0.12361444532871246       0.22721956670284271     
  0.15000000596046448        22.791430920000000       0.34233146905899048       0.18053159117698669       0.14899717271327972       0.22519156336784363     
  0.17499999701976776        22.791430920000000       0.35726076364517212       0.19339989125728607       0.16925455629825592       0.21699103713035583     
  0.20000000298023224        22.791430920000000       0.36529794335365295       0.20281609892845154       0.18464761972427368       0.20440827310085297     
  0.22499999403953552        22.791430920000000       0.36727556586265564       0.20896705985069275       0.19553852081298828       0.18889930844306946     
  0.25000000000000000        22.791430920000000       0.36398926377296448       0.21207073330879211       0.20233470201492310       0.17164336144924164     
  0.27500000596046448        22.791430920000000       0.35619422793388367       0.21236841380596161       0.20545947551727295       0.15358394384384155     
  0.30000001192092896        22.791430920000000       0.34460288286209106       0.21011820435523987       0.20533546805381775       0.13546186685562134     
  0.32499998807907104        22.791430920000000       0.32988283038139343       0.20558944344520569       0.20237545669078827       0.11784367263317108     
  0.34999999403953552        22.791430920000000       0.31265586614608765       0.19905804097652435       0.19697710871696472       0.10114687681198120     
  0.37500000000000000        22.791430920000000       0.29349726438522339       0.19080232083797455       0.18951998651027679        8.5662730038166046E-002
  0.40000000596046448        22.791430920000000       0.27293577790260315       0.18109957873821259       0.18036393821239471        7.1576796472072601E-002
  0.42500001192092896        22.791430920000000       0.25145369768142700       0.17022287845611572       0.16984815895557404        5.8987561613321304E-002
  0.44999998807907104        22.791430920000000       0.22948740422725677       0.15843832492828369       0.15829081833362579        4.7923214733600616E-002
  0.47499999403953552        22.791430920000000       0.20742800831794739       0.14600253105163574       0.14598871767520905        3.8356561213731766E-002
  0.50000000000000000        22.791430920000000       0.18562225997447968       0.13316039741039276       0.13321714103221893        3.0218264088034630E-002
  0.52499997615814209        22.791430920000000       0.16437353193759918       0.12014302611351013       0.12022962421178818        2.3408425971865654E-002
  0.55000001192092896        22.791430920000000       0.14394299685955048       0.10716594010591507       0.10725776851177216        1.7806606367230415E-002
  0.57499998807907104        22.791430920000000       0.12455083429813385        9.4427332282066345E-002   9.4510927796363831E-002   1.3280346058309078E-002
  0.60000002384185791        22.791430920000000       0.10637757182121277        8.2106567919254303E-002   8.2175865769386292E-002   9.6923001110553741E-003
  0.62500000000000000        22.791430920000000        8.9565493166446686E-002   7.0362813770771027E-002   7.0416361093521118E-002   6.9060479290783405E-003
  0.64999997615814209        22.791430920000000        7.4220143258571625E-002   5.9333767741918564E-002   5.9372738003730774E-002   4.7906977124512196E-003
  0.67500001192092896        22.791430920000000        6.0411866754293442E-002   4.9134623259305954E-002   4.9161426723003387E-002   3.2243700698018074E-003
  0.69999998807907104        22.791430920000000        4.8177469521760941E-002   3.9857108145952225E-002   3.9874527603387833E-002   2.0966664887964725E-003
  0.72500002384185791        22.791430920000000        3.7521928548812866E-002   3.1568728387355804E-002   3.1579382717609406E-002   1.3102270895615220E-003
  0.75000000000000000        22.791430920000000        2.8420180082321167E-002   2.4312177672982216E-002   2.4318270385265350E-002   7.8149302862584591E-004
  0.77499997615814209        22.791430920000000        2.0819053053855896E-002   1.8104946240782738E-002   1.8108170479536057E-002   4.4078254722990096E-004
  0.80000001192092896        22.791430920000000        1.4639235101640224E-002   1.2939127162098885E-002   1.2940681539475918E-002   2.3179984418675303E-004
  0.82499998807907104        22.791430920000000        9.7773950546979904E-003   8.7814442813396454E-003   8.7821232154965401E-003   1.1069467291235924E-004
  0.85000002384185791        22.791430920000000        6.1084129847586155E-003   5.5735455825924873E-003   5.5738366208970547E-003   4.4789263483835384E-005
  0.87500000000000000        22.791430920000000        3.4877650905400515E-003   3.2325647771358490E-003   3.2327487133443356E-003   1.1085723599535413E-005
  0.89999997615814209        22.791430920000000        1.7541127745062113E-003   1.6520367935299873E-003   1.6522684600204229E-003  -5.3411572480399627E-006
  0.92500001192092896        22.791430920000000        7.3219247860834002E-004   7.0326944114640355E-004   7.0363283157348633E-004  -1.2973784578207415E-005
  0.94999998807907104        22.791430920000000        2.3623112065251917E-004   2.3741218319628388E-004   2.3794871231075376E-004  -1.5430669009219855E-005
  0.97500002384185791        22.791430920000000        7.4436757131479681E-005   8.8814456830732524E-005   8.9527864474803209E-005  -1.2946565220772754E-005
   1.0000000000000000        22.791430920000000        5.6514276366215199E-005   8.1717611465137452E-005   8.2561782619450241E-005  -3.7418956253532087E-006
   9.9999997171806854E-010   29.223376460000001        2.9389855917543173E-003  -9.8331645131111145E-004  -1.1876886710524559E-003  -2.4018116528168321E-004
   1.3183000246996812E-009   29.223376460000001        3.0763598624616861E-003  -9.8716502543538809E-004  -1.2133024865761399E-003  -2.4547791690565646E-004
   1.7378000150003459E-009   29.223376460000001        3.2207996118813753E-003  -9.8899740260094404E-004  -1.2392036151140928E-003  -2.5092542637139559E-004
   2.2908999142146058E-009   29.223376460000001        3.3727665431797504E-003  -9.8859507124871016E-004  -1.2654284946620464E-003  -2.5654656928963959E-004
   3.0200000278313155E-009   29.223376460000001        3.5326557699590921E-003  -9.8571984563022852E-004  -1.2920052977278829E-003  -2.6236372650600970E-004
   3.9810998941902653E-009   29.223376460000001        3.7009206134825945E-003  -9.8011549562215805E-004  -1.3189777964726090E-003  -2.6840387727133930E-004
   5.2481001766579993E-009   29.223376460000001        3.8780532777309418E-003  -9.7150402143597603E-004  -1.3464028015732765E-003  -2.7469787164591253E-004
   6.9183001549788514E-009   29.223376460000001        4.0645571425557137E-003  -9.5958594465628266E-004  -1.3743477175012231E-003  -2.8127976111136377E-004
   9.1201002305751899E-009   29.223376460000001        4.2609828524291515E-003  -9.4403710681945086E-004  -1.4028976438567042E-003  -2.8818802093155682E-004
   1.2023000373062587E-008   29.223376460000001        4.4679236598312855E-003  -9.2450610827654600E-004  -1.4321572380140424E-003  -2.9546555015258491E-004
   1.5849000334355878E-008   29.223376460000001        4.6859267167747021E-003  -9.0062274830415845E-004  -1.4622404705733061E-003  -3.0315629555843771E-004
   2.0892999330612838E-008   29.223376460000001        4.9157012253999710E-003  -8.7197462562471628E-004  -1.4933031052350998E-003  -3.1131249852478504E-004
   2.7542000680114143E-008   29.223376460000001        5.1579112187027931E-003  -8.3812692901119590E-004  -1.5255170874297619E-003  -3.1998689519241452E-004
   3.6307998385609608E-008   29.223376460000001        5.4133245721459389E-003  -7.9860229743644595E-004  -1.5590946422889829E-003  -3.2923728576861322E-004
   4.7863000673942224E-008   29.223376460000001        5.6826765649020672E-003  -7.5289915548637509E-004  -1.5942745376378298E-003  -3.3912059734575450E-004
   6.3096003088958241E-008   29.223376460000001        5.9668254107236862E-003  -7.0046493783593178E-004  -1.6313482774421573E-003  -3.4969704574905336E-004
   8.3175997644957533E-008   29.223376460000001        6.2666293233633041E-003  -6.4071454107761383E-004  -1.6706485766917467E-003  -3.6102341255173087E-004
   1.0965000285523274E-007   29.223376460000001        6.5830773673951626E-003  -5.7300232583656907E-004  -1.7125742742791772E-003  -3.7315540248528123E-004
   1.4453999597208167E-007   29.223376460000001        6.9170445203781128E-003  -4.9667281564325094E-004  -1.7575648380443454E-003  -3.8613411015830934E-004
   1.9054999711443088E-007   29.223376460000001        7.2697964496910572E-003  -4.1094358311966062E-004  -1.8061763839796185E-003  -4.0000100852921605E-004
   2.5118998792095226E-007   29.223376460000001        7.6422654092311859E-003  -3.1507166568189859E-004  -1.8589934334158897E-003  -4.1476293699815869E-004
   3.3112999631157436E-007   29.223376460000001        8.0357426777482033E-003  -2.0818575285375118E-004  -1.9167346181347966E-003  -4.3041116441600025E-004
   4.3651999703797628E-007   29.223376460000001        8.4515381604433060E-003  -8.9363791630603373E-005  -1.9802183378487825E-003  -4.4689711648970842E-004
   5.7544002629583701E-007   29.223376460000001        8.8909538462758064E-003   4.2358456994406879E-005  -2.0503713749349117E-003  -4.6411805669777095E-004
   7.5857997217099182E-007   29.223376460000001        9.3555040657520294E-003   1.8805418221745640E-004  -2.1282788366079330E-003  -4.8190858797170222E-004
   9.9999999747524271E-007   29.223376460000001        9.8467180505394936E-003   3.4885067725554109E-004  -2.2151709999889135E-003  -5.0001125782728195E-004
   1.3182999509808724E-006   29.223376460000001        1.0366342030465603E-002   5.2599760238081217E-004  -2.3124774452298880E-003  -5.1805749535560608E-004
   1.7377999483869644E-006   29.223376460000001        1.0915963910520077E-002   7.2074093623086810E-004  -2.4217786267399788E-003  -5.3552089957520366E-004
   2.2909000563231530E-006   29.223376460000001        1.1497719213366508E-002   9.3457323964685202E-004  -2.5449669919908047E-003  -5.5169936968013644E-004
   3.0199998946045525E-006   29.223376460000001        1.2113538570702076E-002   1.1689721141010523E-003  -2.6841270737349987E-003  -5.6563917314633727E-004
   3.9810997805034276E-006   29.223376460000001        1.2765628285706043E-002   1.4255734859034419E-003  -2.8416598215699196E-003  -5.7608744828030467E-004
   5.2481000238913111E-006   29.223376460000001        1.3456409797072411E-002   1.7061559483408928E-003  -3.0203063506633043E-003  -5.8141071349382401E-004
   6.9183001869532745E-006   29.223376460000001        1.4188427478075027E-002   2.0126085728406906E-003  -3.2231623772531748E-003  -5.7949911570176482E-004
   9.1201000032015145E-006   29.223376460000001        1.4964505098760128E-002   2.3469927255064249E-003  -3.4537517931312323E-003  -5.6765176123008132E-004
   1.2022999726468697E-005   29.223376460000001        1.5787756070494652E-002   2.7115563862025738E-003  -3.7160769570618868E-003  -5.4243241902440786E-004
   1.5849000192247331E-005   29.223376460000001        1.6661252826452255E-002   3.1085764057934284E-003  -4.0145376697182655E-003  -4.9951649270951748E-004
   2.0892999600619078E-005   29.223376460000001        1.7588900402188301E-002   3.5407554823905230E-003  -4.3542580679059029E-003  -4.3345228186808527E-004
   2.7542000680114143E-005   29.223376460000001        1.8574660643935204E-002   4.0108663961291313E-003  -4.7408579848706722E-003  -3.3744808752089739E-004
   3.6307999835116789E-005   29.223376460000001        1.9623221829533577E-002   4.5220539905130863E-003  -5.1807076670229435E-003  -2.0303549536038190E-004
   4.7862999053904787E-005   29.223376460000001        2.0739523693919182E-002   5.0775990821421146E-003  -5.6807389482855797E-003  -1.9777928173425607E-005
   6.3095998484641314E-005   29.223376460000001        2.1929524838924408E-002   5.6812698021531105E-003  -6.2487320974469185E-003   2.2523108054883778E-004
   8.3175997133366764E-005   29.223376460000001        2.3199843242764473E-002   6.3371225260198116E-003  -6.8930834531784058E-003   5.4778472986072302E-004
   1.0964999819407240E-004   29.223376460000001        2.4558527395129204E-002   7.0498590357601643E-003  -7.6230373233556747E-003   9.6727727213874459E-004
   1.4453999756369740E-004   29.223376460000001        2.6014264672994614E-002   7.8243575990200043E-003  -8.4480103105306625E-003   1.5070500085130334E-003
   1.9054999575018883E-004   29.223376460000001        2.7578968554735184E-002   8.6669754236936569E-003  -9.3786390498280525E-003   2.1959715522825718E-003
   2.5119000929407775E-004   29.223376460000001        2.9265081509947777E-002   9.5840124413371086E-003  -1.0424639098346233E-002   3.0681001953780651E-003
   3.3112999517470598E-004   29.223376460000001        3.1089296564459801E-002   1.0583586990833282E-002  -1.1596109718084335E-002   4.1649783961474895E-003
   4.3652000022120774E-004   29.223376460000001        3.3071942627429962E-002   1.1675148271024227E-002  -1.2901926413178444E-002   5.5362135171890259E-003
   5.7544000446796417E-004   29.223376460000001        3.5237997770309448E-002   1.2869820930063725E-002  -1.4348532073199749E-002   7.2405342943966389E-003
   7.5857999036088586E-004   29.223376460000001        3.7619717419147491E-002   1.4181579463183880E-002  -1.5939079225063324E-002   9.3479612842202187E-003
   1.0000000474974513E-003   29.223376460000001        4.0257759392261505E-002   1.5627540647983551E-002  -1.7670582979917526E-002   1.1940588243305683E-002
   1.3183000264689326E-003   29.223376460000001        4.3204981833696365E-002   1.7229670658707619E-002  -1.9531516358256340E-002   1.5115126036107540E-002
   1.7377999611198902E-003   29.223376460000001        4.6527944505214691E-002   1.9015155732631683E-002  -2.1496178582310677E-002   1.8982065841555595E-002
   2.2909000981599092E-003   29.223376460000001        5.0315756350755692E-002   2.1020736545324326E-002  -2.3521376773715019E-002   2.3671694099903107E-002
   3.0199999455362558E-003   29.223376460000001        5.4681748151779175E-002   2.3293152451515198E-002  -2.5535866618156433E-002   2.9329955577850342E-002
   3.9810999296605587E-003   29.223376460000001        5.9774085879325867E-002   2.5894513353705406E-002  -2.7431713417172432E-002   3.6122053861618042E-002
   5.2481000311672688E-003   29.223376460000001        6.5785184502601624E-002   2.8907254338264465E-002  -2.9050592333078384E-002   4.4231358915567398E-002
   6.9182999432086945E-003   29.223376460000001        7.2962492704391479E-002   3.2440397888422012E-002  -3.0166795477271080E-002   5.3855270147323608E-002
   9.1201001778244972E-003   29.223376460000001        8.1622600555419922E-002   3.6638576537370682E-002  -3.0467510223388672E-002   6.5199933946132660E-002
   1.2023000046610832E-002   29.223376460000001        9.2164568603038788E-002   4.1692424565553665E-002  -2.9530132189393044E-002   7.8467279672622681E-002
   1.5848999843001366E-002   29.223376460000001       0.10507407039403915        4.7847423702478409E-002  -2.6801288127899170E-002   9.3823805451393127E-002
   2.0893000066280365E-002   29.223376460000001       0.12093439698219299        5.5420223623514175E-002  -2.1579409018158913E-002  0.11137094348669052     
   2.7542000636458397E-002   29.223376460000001       0.14039185643196106        6.4799003303050995E-002  -1.3017800636589527E-002  0.13105505704879761     
   3.6308001726865768E-002   29.223376460000001       0.16409872472286224        7.6440587639808655E-002  -1.5845830785110593E-004  0.15255250036716461     
   4.7862999141216278E-002   29.223376460000001       0.19255585968494415        9.0826824307441711E-002   1.7960028722882271E-002  0.17506046593189240     
   6.3096001744270325E-002   29.223376460000001       0.22585101425647736       0.10837415605783463        4.2100019752979279E-002  0.19702501595020294     
   8.3176001906394958E-002   29.223376460000001       0.26317352056503296       0.12922210991382599        7.2445198893547058E-002  0.21577963232994080     
  0.10000000149011612        29.223376460000001       0.28918966650962830       0.14474579691886902        9.5714636147022247E-002  0.22455105185508728     
  0.12500000000000000        29.223376460000001       0.31978896260261536       0.16459216177463531       0.12597931921482086       0.22863280773162842     
  0.15000000596046448        29.223376460000001       0.34166175127029419       0.18066689372062683       0.15087760984897614       0.22462777793407440     
  0.17499999701976776        29.223376460000001       0.35576489567756653       0.19309893250465393       0.17054046690464020       0.21482305228710175     
  0.20000000298023224        29.223376460000001       0.36300569772720337       0.20205993950366974       0.18528868257999420       0.20101886987686157     
  0.22499999403953552        29.223376460000001       0.36424592137336731       0.20775690674781799       0.19552747905254364       0.18464991450309753     
  0.25000000000000000        29.223376460000001       0.36030152440071106       0.21042409539222717       0.20169517397880554       0.16685710847377777     
  0.27500000596046448        29.223376460000001       0.35194116830825806       0.21031585335731506       0.20423670113086700       0.14853745698928833     
  0.30000001192092896        29.223376460000001       0.33988514542579651       0.20770046114921570       0.20358946919441223       0.13038264214992523     
  0.32499998807907104        29.223376460000001       0.32480469346046448       0.20285493135452271       0.20017570257186890       0.11291100829839706     
  0.34999999403953552        29.223376460000001       0.30732157826423645       0.19606058299541473       0.19439847767353058        9.6494972705841064E-002
  0.37500000000000000        29.223376460000001       0.28800839185714722       0.18759921193122864       0.18663957715034485        8.1385225057601929E-002
  0.40000000596046448        29.223376460000001       0.26738876104354858       0.17774973809719086       0.17725864052772522        6.7732036113739014E-002
  0.42500001192092896        29.223376460000001       0.24593821167945862       0.16678526997566223       0.16659273207187653        5.5604163557291031E-002
  0.44999998807907104        29.223376460000001       0.22408492863178253       0.15497054159641266       0.15495635569095612        4.5005589723587036E-002
  0.47499999403953552        29.223376460000001       0.20221084356307983       0.14255951344966888       0.14264144003391266        3.5890210419893265E-002
  0.50000000000000000        29.223376460000001       0.18065278232097626       0.12979336082935333       0.12991747260093689        2.8174677863717079E-002
  0.52499997615814209        29.223376460000001       0.15970376133918762       0.11689852178096771       0.11703149974346161        2.1749459207057953E-002
  0.55000001192092896        29.223376460000001       0.13961438834667206       0.10408503562211990       0.10420804470777512        1.6488295048475266E-002
  0.57499998807907104        29.223376460000001       0.12059427052736282        9.1545000672340393E-002   9.1649025678634644E-002   1.2256130576133728E-002
  0.60000002384185791        29.223376460000001       0.10281357914209366        7.9451210796833038E-002   7.9533509910106659E-002   8.9156394824385643E-003
  0.62500000000000000        29.223376460000001        8.6404599249362946E-002   6.7955888807773590E-002   6.8017452955245972E-002   6.3324621878564358E-003
  0.64999997615814209        29.223376460000001        7.1463406085968018E-002   5.7189650833606720E-002   5.7233385741710663E-002   4.3792659416794777E-003
  0.67500001192092896        29.223376460000001        5.8051530271768570E-002   4.7260545194149017E-002   4.7290064394474030E-002   2.9387252870947123E-003
  0.69999998807907104        29.223376460000001        4.6197772026062012E-002   3.8253288716077805E-002   3.8272183388471603E-002   1.9055526936426759E-003
  0.72500002384185791        29.223376460000001        3.5900007933378220E-002   3.0228661373257637E-002   3.0240079388022423E-002   1.1876802891492844E-003
  0.75000000000000000        29.223376460000001        2.7127111330628395E-002   2.3223077878355980E-002   2.3229541257023811E-002   7.0671236608177423E-004
  0.77499997615814209        29.223376460000001        1.9820963963866234E-002   1.7248345538973808E-002   1.7251735553145409E-002   3.9776109042577446E-004
  0.80000001192092896        29.223376460000001        1.3898537494242191E-002   1.2291642837226391E-002   1.2293267063796520E-002   2.0878217765130103E-004
  0.82499998807907104        29.223376460000001        9.2540867626667023E-003   8.3157243207097054E-003   8.3164321258664131E-003   9.9524950201157480E-005
  0.85000002384185791        29.223376460000001        5.7614776305854321E-003   5.2593788132071495E-003   5.2596828900277615E-003   4.0206617995863780E-005
  0.87500000000000000        29.223376460000001        3.2766573131084442E-003   3.0381828546524048E-003   3.0383758712559938E-003   1.0016844498750288E-005
  0.89999997615814209        29.223376460000001        1.6403327463194728E-003   1.5456173568964005E-003   1.5458570560440421E-003  -4.4524663280753884E-006
  0.92500001192092896        29.223376460000001        6.8097386974841356E-004   6.5466365776956081E-004   6.5503356745466590E-004  -1.0770131666504312E-005
  0.94999998807907104        29.223376460000001        2.1836519590578973E-004   2.2014339629095048E-004   2.2068196267355233E-004  -1.2157917808508500E-005
  0.97500002384185791        29.223376460000001        6.8295856181066483E-005   8.2421414845157415E-005   8.3127386460546404E-005  -8.8728565970086493E-006
   1.0000000000000000        29.223376460000001        5.0414499128237367E-005   7.4607858550734818E-005   7.5428455602377653E-005   5.2692007557197940E-007
   9.9999997171806854E-010   37.470474510000003        2.9498878866434097E-003  -9.8322238773107529E-004  -1.1893090559169650E-003  -2.6954442728310823E-004
   1.3183000246996812E-009   37.470474510000003        3.0878323595970869E-003  -9.8689005244523287E-004  -1.2149411486461759E-003  -2.7551242965273559E-004
   1.7378000150003459E-009   37.470474510000003        3.2328746747225523E-003  -9.8852301016449928E-004  -1.2408634647727013E-003  -2.8165482217445970E-004
   2.2908999142146058E-009   37.470474510000003        3.3854788634926081E-003  -9.8790100309997797E-004  -1.2671131407842040E-003  -2.8799750725738704E-004
   3.0200000278313155E-009   37.470474510000003        3.5460421349853277E-003  -9.8478456493467093E-004  -1.2937193969264627E-003  -2.9456580523401499E-004
   3.9810998941902653E-009   37.470474510000003        3.7150206044316292E-003  -9.7891548648476601E-004  -1.3207275187596679E-003  -3.0139001319184899E-004
   5.2481001766579993E-009   37.470474510000003        3.8929078727960587E-003  -9.7001384710893035E-004  -1.3481957139447331E-003  -3.0850453185848892E-004
   6.9183001549788514E-009   37.470474510000003        4.0802108123898506E-003  -9.5777836395427585E-004  -1.3761933660134673E-003  -3.1594707979820669E-004
   9.1201002305751899E-009   37.470474510000003        4.2774821631610394E-003  -9.4188260845839977E-004  -1.4048079028725624E-003  -3.2375994487665594E-004
   1.2023000373062587E-008   37.470474510000003        4.4853193685412407E-003  -9.2197285266593099E-004  -1.4341467758640647E-003  -3.3198989694938064E-004
   1.5849000334355878E-008   37.470474510000003        4.7042709775269032E-003  -8.9767656754702330E-004  -1.4643269823864102E-003  -3.4068414242938161E-004
   2.0892999330612838E-008   37.470474510000003        4.9350508488714695E-003  -8.6857867427170277E-004  -1.4955085935071111E-003  -3.4989853156730533E-004
   2.7542000680114143E-008   37.470474510000003        5.1783258095383644E-003  -8.3424139302223921E-004  -1.5278679784387350E-003  -3.5968824522569776E-004
   3.6307998385609608E-008   37.470474510000003        5.4348688572645187E-003  -7.9418439418077469E-004  -1.5616228338330984E-003  -3.7011297536082566E-004
   4.7863000673942224E-008   37.470474510000003        5.7054185308516026E-003  -7.4790272628888488E-004  -1.5970187960192561E-003  -3.8122973637655377E-004
   6.3096003088958241E-008   37.470474510000003        5.9908377006649971E-003  -6.9484033156186342E-004  -1.6343547031283379E-003  -3.9309717249125242E-004
   8.3175997644957533E-008   37.470474510000003        6.2919892370700836E-003  -6.3440826488658786E-004  -1.6739730490371585E-003  -4.0576772880740464E-004
   1.0965000285523274E-007   37.470474510000003        6.6098682582378387E-003  -5.6595675414428115E-004  -1.7162834992632270E-003  -4.1928948485292494E-004
   1.4453999597208167E-007   37.470474510000003        6.9453534670174122E-003  -4.8882613191381097E-004  -1.7617380945011973E-003  -4.3369058403186500E-004
   1.9054999711443088E-007   37.470474510000003        7.2997193783521652E-003  -4.0222867392003536E-004  -1.8109088996425271E-003  -4.4899486238136888E-004
   2.5118998792095226E-007   37.470474510000003        7.6739029027521610E-003  -3.0541679007001221E-004  -1.8643980147317052E-003  -4.6518229646608233E-004
   3.3112999631157436E-007   37.470474510000003        8.0692041665315628E-003  -1.9751337822526693E-004  -1.9229456083849072E-003  -4.8220861935988069E-004
   4.3651999703797628E-007   37.470474510000003        8.4869395941495895E-003  -7.7590229921042919E-005  -1.9873948767781258E-003  -4.9997732276096940E-004
   5.7544002629583701E-007   37.470474510000003        8.9284209534525871E-003   5.5323293054243550E-005  -2.0587022881954908E-003  -5.1832204917445779E-004
   7.5857997217099182E-007   37.470474510000003        9.3951728194952011E-003   2.0230769587215036E-004  -2.1379874087870121E-003  -5.3699529962614179E-004
   9.9999999747524271E-007   37.470474510000003        9.8887346684932709E-003   3.6449800245463848E-004  -2.2265203297138214E-003  -5.5563385831192136E-004
   1.3182999509808724E-006   37.470474510000003        1.0410865768790245E-002   5.4315262241289020E-004  -2.3257781285792589E-003  -5.7373457821086049E-004
   1.7377999483869644E-006   37.470474510000003        1.0963167995214462E-002   7.3952658567577600E-004  -2.4373945780098438E-003  -5.9060187777504325E-004
   2.2909000563231530E-006   37.470474510000003        1.1547793634235859E-002   9.5512339612469077E-004  -2.5633263867348433E-003  -6.0532125644385815E-004
   3.0199998946045525E-006   37.470474510000003        1.2166691012680531E-002   1.1914320057258010E-003  -2.7057302650064230E-003  -6.1667582485824823E-004
   3.9810997805034276E-006   37.470474510000003        1.2822088785469532E-002   1.4501013793051243E-003  -2.8670902829617262E-003  -6.2308751512318850E-004
   5.2481000238913111E-006   37.470474510000003        1.3516433537006378E-002   1.7329247202724218E-003  -3.0502437148243189E-003  -6.2252348288893700E-004
   6.9183001869532745E-006   37.470474510000003        1.4252299442887306E-002   2.0418078638613224E-003  -3.2583938445895910E-003  -6.1238690977916121E-004
   9.1201000032015145E-006   37.470474510000003        1.5032544732093811E-002   2.3788311518728733E-003  -3.4951872657984495E-003  -5.8938516303896904E-004
   1.2022999726468697E-005   37.470474510000003        1.5860328450798988E-002   2.7462644502520561E-003  -3.7647630088031292E-003  -5.4936634842306376E-004
   1.5849000192247331E-005   37.470474510000003        1.6738766804337502E-002   3.1464092899113894E-003  -4.0716701187193394E-003  -4.8715338925831020E-004
   2.0892999600619078E-005   37.470474510000003        1.7671834677457809E-002   3.5819988697767258E-003  -4.4211996719241142E-003  -3.9626576472073793E-004
   2.7542000680114143E-005   37.470474510000003        1.8663562834262848E-002   4.0558408945798874E-003  -4.8191468231379986E-003  -2.6869759312830865E-004
   3.6307999835116789E-005   37.470474510000003        1.9718734547495842E-002   4.5711221173405647E-003  -5.2720713429152966E-003  -9.4538147095590830E-005
   4.7862999053904787E-005   37.470474510000003        2.0842399448156357E-002   5.1311724819242954E-003  -5.7870936580002308E-003   1.3832944387104362E-004
   6.3095998484641314E-005   37.470474510000003        2.2040653973817825E-002   5.7398211210966110E-003  -6.3721844926476479E-003   4.4478414929471910E-004
   8.3175997133366764E-005   37.470474510000003        2.3320285603404045E-002   6.4011975191533566E-003  -7.0359138771891594E-003   8.4289174992591143E-004
   1.0964999819407240E-004   37.470474510000003        2.4689549580216408E-002   7.1200928650796413E-003  -7.7876751311123371E-003   1.3546772534027696E-003
   1.4453999756369740E-004   37.470474510000003        2.6157388463616371E-002   7.9014943912625313E-003  -8.6369710043072701E-003   2.0064206328243017E-003
   1.9054999575018883E-004   37.470474510000003        2.7736037969589233E-002   8.7518962100148201E-003  -9.5944693312048912E-003   2.8304157312959433E-003
   2.5119000929407775E-004   37.470474510000003        2.9438318684697151E-002   9.6777603030204773E-003  -1.0669770650565624E-002   3.8643777370452881E-003
   3.3112999517470598E-004   37.470474510000003        3.1281407922506332E-002   1.0687414556741714E-002  -1.1872712522745132E-002   5.1539698615670204E-003
   4.3652000022120774E-004   37.470474510000003        3.3286213874816895E-002   1.1790561489760876E-002  -1.3211674988269806E-002   6.7532118409872055E-003
   5.7544000446796417E-004   37.470474510000003        3.5478416830301285E-002   1.2998636811971664E-002  -1.4692287892103195E-002   8.7254093959927559E-003
   7.5857999036088586E-004   37.470474510000003        3.7891134619712830E-002   1.4326005242764950E-002  -1.6316490247845650E-002   1.1145298369228840E-002
   1.0000000474974513E-003   37.470474510000003        4.0566027164459229E-002   1.5790252014994621E-002  -1.8079552799463272E-002   1.4099476858973503E-002
   1.3183000264689326E-003   37.470474510000003        4.3557181954383850E-002   1.7413927242159843E-002  -1.9967535510659218E-002   1.7688764259219170E-002
   1.7377999611198902E-003   37.470474510000003        4.6932518482208252E-002   1.9224902614951134E-002  -2.1951492875814438E-002   2.2026581689715385E-002
   2.2909000981599092E-003   37.470474510000003        5.0782762467861176E-002   2.1260756999254227E-002  -2.3984013125300407E-002   2.7244910597801208E-002
   3.0199999455362558E-003   37.470474510000003        5.5222958326339722E-002   2.3569192737340927E-002  -2.5988476350903511E-002   3.3488657325506210E-002
   3.9810999296605587E-003   37.470474510000003        6.0403045266866684E-002   2.6213416829705238E-002  -2.7850313112139702E-002   4.0918517857789993E-002
   5.2481000311672688E-003   37.470474510000003        6.6517114639282227E-002   2.9277054592967033E-002  -2.9403289780020714E-002   4.9708336591720581E-002
   6.9182999432086945E-003   37.470474510000003        7.3813825845718384E-002   3.2870318740606308E-002  -3.0412700027227402E-002   6.0039035975933075E-002
   9.1201001778244972E-003   37.470474510000003        8.2610033452510834E-002   3.7138868123292923E-002  -3.0556121841073036E-002   7.2091162204742432E-002
   1.2023000046610832E-002   37.470474510000003        9.3303255736827850E-002   4.2273875325918198E-002  -2.9401749372482300E-002   8.6029179394245148E-002
   1.5848999843001366E-002   37.470474510000003       0.10637445002794266        4.8520296812057495E-002  -2.6389366015791893E-002  0.10196705907583237     
   2.0893000066280365E-002   37.470474510000003       0.12239728868007660        5.6192398071289062E-002  -2.0815586671233177E-002  0.11993648856878281     
   2.7542000636458397E-002   37.470474510000003       0.14200069010257721        6.5672650933265686E-002  -1.1841539293527603E-002  0.13979458808898926     
   3.6308001726865768E-002   37.470474510000003       0.16580849885940552        7.7406875789165497E-002   1.4676644932478666E-003  0.16111049056053162     
   4.7862999141216278E-002   37.470474510000003       0.19427804648876190        9.1857738792896271E-002   2.0027792081236839E-002  0.18296396732330322     
   6.3096001744270325E-002   37.470474510000003       0.22743539512157440       0.10941091179847717        4.4526770710945129E-002  0.20369303226470947     
   8.3176001906394958E-002   37.470474510000003       0.26439023017883301       0.13016031682491302        7.5042366981506348E-002  0.22057205438613892     
  0.10000000149011612        37.470474510000003       0.28998979926109314       0.14553065598011017        9.8257161676883698E-002  0.22775742411613464     
  0.12500000000000000        37.470474510000003       0.31986218690872192       0.16506333649158478       0.12821099162101746       0.22965818643569946     
  0.15000000596046448        37.470474510000003       0.34094724059104919       0.18075515329837799       0.15262129902839661       0.22380074858665466     
  0.17499999701976776        37.470474510000003       0.35425686836242676       0.19276490807533264       0.17169868946075439       0.21252016723155975     
  0.20000000298023224        37.470474510000003       0.36073705554008484       0.20128808915615082       0.18582051992416382       0.19761469960212708     
  0.22499999403953552        37.470474510000003       0.36127701401710510       0.20655083656311035       0.19543221592903137       0.18049050867557526     
  0.25000000000000000        37.470474510000003       0.35671132802963257       0.20880280435085297       0.20100046694278717       0.16224652528762817     
  0.27500000596046448        37.470474510000003       0.34782078862190247       0.20831052958965302       0.20298978686332703       0.14373204112052917     
  0.30000001192092896        37.470474510000003       0.33533257246017456       0.20535169541835785       0.20185069739818573       0.12559004127979279     
  0.32499998807907104        37.470474510000003       0.31992065906524658       0.20021030306816101       0.19801357388496399       0.10829215496778488     
  0.34999999403953552        37.470474510000003       0.30220627784729004       0.19317252933979034       0.19188584387302399        9.2167966067790985E-002
  0.37500000000000000        37.470474510000003       0.28275877237319946       0.18452307581901550       0.18385080993175507        7.7430225908756256E-002
  0.40000000596046448        37.470474510000003       0.26209658384323120       0.17454211413860321       0.17426732182502747        6.4196631312370300E-002
  0.42500001192092896        37.470474510000003       0.24068826436996460       0.16350248456001282       0.16346995532512665        5.2508905529975891E-002
  0.44999998807907104        37.470474510000003       0.21895389258861542       0.15166728198528290       0.15176932513713837        4.2349345982074738E-002
  0.47499999403953552        37.470474510000003       0.19726634025573730       0.13928773999214172       0.13945245742797852        3.3655200153589249E-002
  0.50000000000000000        37.470474510000003       0.17595277726650238       0.12660117447376251       0.12678308784961700        2.6331044733524323E-002
  0.52499997615814209        37.470474510000003       0.15529622137546539       0.11382942646741867       0.11400184035301208        2.0259305834770203E-002
  0.55000001192092896        37.470474510000003       0.13553710281848907       0.10117714107036591       0.10132642090320587        1.5309161506593227E-002
  0.57499998807907104        37.470474510000003       0.11687497049570084        8.8830515742301941E-002   8.8951565325260162E-002   1.1343866586685181E-002
  0.60000002384185791        37.470474510000003        9.9470138549804688E-002   7.6955966651439667E-002   7.7048979699611664E-002   8.2267206162214279E-003
  0.62500000000000000        37.470474510000003        8.3445452153682709E-002   6.5699122846126556E-002   6.5767198801040649E-002   5.8257533237338066E-003
  0.64999997615814209        37.470474510000003        6.8888075649738312E-002   5.5183820426464081E-002   5.5231370031833649E-002   4.0172757580876350E-003
  0.67500001192092896        37.470474510000003        5.5851317942142487E-002   4.5511383563280106E-002   4.5543041080236435E-002   2.6884148828685284E-003
  0.69999998807907104        37.470474510000003        4.4356551021337509E-002   3.6759942770004272E-002   3.6779981106519699E-002   1.7387451371178031E-003
  0.72500002384185791        37.470474510000003        3.4395109862089157E-002   2.8984006494283676E-002   2.8995998203754425E-002   1.0811387328431010E-003
  0.75000000000000000        37.470474510000003        2.5930346921086311E-002   2.2214170545339584E-002   2.2220904007554054E-002   6.4195005688816309E-004
  0.77499997615814209        37.470474510000003        1.8899684771895409E-002   1.6457026824355125E-002   1.6460534185171127E-002   3.6064791493117809E-004
  0.80000001192092896        37.470474510000003        1.3216821476817131E-002   1.1695298366248608E-002   1.1696971021592617E-002   1.8900967552326620E-004
  0.82499998807907104        37.470474510000003        8.7739787995815277E-003   7.8881923109292984E-003   7.8889196738600731E-003   8.9986468083225191E-005
  0.85000002384185791        37.470474510000003        5.4443092085421085E-003   4.9720187671482563E-003   4.9723330885171890E-003   3.6343917599879205E-005
  0.87500000000000000        37.470474510000003        3.0844346620142460E-003   2.8611104935407639E-003   2.8613111935555935E-003   9.1758474809466861E-006
  0.89999997615814209        37.470474510000003        1.5372039051726460E-003   1.4491161564365029E-003   1.4493624912574887E-003  -3.6225696931069251E-006
  0.92500001192092896        37.470474510000003        6.3478021183982491E-004   6.1079341685399413E-004   6.1116728466004133E-004  -8.8496872194809839E-006
  0.94999998807907104        37.470474510000003        2.0230152586009353E-004   2.0457623759284616E-004   2.0511259208433330E-004  -9.4056340458337218E-006
  0.97500002384185791        37.470474510000003        6.2720326241105795E-005   7.6561875175684690E-005   7.7254437201190740E-005  -5.5822597460064571E-006
   1.0000000000000000        37.470474510000003        4.4901604269398376E-005   6.8108871346339583E-005   6.8898494646418840E-005   3.7675083603971871E-006
   9.9999997171806854E-010   48.044977359999997        2.9604895971715450E-003  -9.8311598412692547E-004  -1.1908491142094135E-003  -2.9918531072326005E-004
   1.3183000246996812E-009   48.044977359999997        3.0989884398877621E-003  -9.8660704679787159E-004  -1.2164984364062548E-003  -3.0583495390601456E-004
   1.7378000150003459E-009   48.044977359999997        3.2446170225739479E-003  -9.8804524168372154E-004  -1.2424406595528126E-003  -3.1268331804312766E-004
   2.2908999142146058E-009   48.044977359999997        3.3978414721786976E-003  -9.8720879759639502E-004  -1.2687138514593244E-003  -3.1975939054973423E-004
   3.0200000278313155E-009   48.044977359999997        3.5590606275945902E-003  -9.8385685123503208E-004  -1.2953485129401088E-003  -3.2709122751839459E-004
   3.9810998941902653E-009   48.044977359999997        3.7287329323589802E-003  -9.7772921435534954E-004  -1.3223910937085748E-003  -3.3471226925030351E-004
   5.2481001766579993E-009   48.044977359999997        3.9073550142347813E-003  -9.6854445291683078E-004  -1.3499017804861069E-003  -3.4266023430973291E-004
   6.9183001549788514E-009   48.044977359999997        4.0954351425170898E-003  -9.5599918859079480E-004  -1.3779517030343413E-003  -3.5097610088996589E-004
   9.1201002305751899E-009   48.044977359999997        4.2935297824442387E-003  -9.3976489733904600E-004  -1.4066306175664067E-003  -3.5970547469332814E-004
   1.2023000373062587E-008   48.044977359999997        4.5022387057542801E-003  -9.1948563931509852E-004  -1.4360491186380386E-003  -3.6889829789288342E-004
   1.5849000334355878E-008   48.044977359999997        4.7221132554113865E-003  -8.9478655718266964E-004  -1.4663276961073279E-003  -3.7860425072722137E-004
   2.0892999330612838E-008   48.044977359999997        4.9538714811205864E-003  -8.6524983635172248E-004  -1.4976302627474070E-003  -3.8888145354576409E-004
   2.7542000680114143E-008   48.044977359999997        5.1981834694743156E-003  -8.3043501945212483E-004  -1.5301383100450039E-003  -3.9978625136427581E-004
   3.6307998385609608E-008   48.044977359999997        5.4558259434998035E-003  -7.8985869185999036E-004  -1.5640753554180264E-003  -4.1137830703519285E-004
   4.7863000673942224E-008   48.044977359999997        5.7275407016277313E-003  -7.4301275890320539E-004  -1.5996940201148391E-003  -4.2371236486360431E-004
   6.3096003088958241E-008   48.044977359999997        6.0141962021589279E-003  -6.8933767033740878E-004  -1.6373016405850649E-003  -4.3684270349331200E-004
   8.3175997644957533E-008   48.044977359999997        6.3166595064103603E-003  -6.2824087217450142E-004  -1.6772502567619085E-003  -4.5081382268108428E-004
   1.0965000285523274E-007   48.044977359999997        6.6359313204884529E-003  -5.5906834313645959E-004  -1.7199614085257053E-003  -4.6566178207285702E-004
   1.4453999597208167E-007   48.044977359999997        6.9728950038552284E-003  -4.8115645768120885E-004  -1.7659008735790849E-003  -4.8139650607481599E-004
   1.9054999711443088E-007   48.044977359999997        7.3288320563733578E-003  -3.9371231105178595E-004  -1.8156572477892041E-003  -4.9801770364865661E-004
   2.5118998792095226E-007   48.044977359999997        7.7046854421496391E-003  -2.9598380206152797E-004  -1.8698516068980098E-003  -5.1547074690461159E-004
   3.3112999631157436E-007   48.044977359999997        8.1017622724175453E-003  -1.8708806601352990E-004  -1.9292468205094337E-003  -5.3366646170616150E-004
   4.3651999703797628E-007   48.044977359999997        8.5213873535394669E-003  -6.6090986365452409E-005  -1.9947129767388105E-003  -5.5244931718334556E-004
   5.7544002629583701E-007   48.044977359999997        8.9648813009262085E-003   6.7984365159645677E-005  -2.0672373939305544E-003  -5.7157617993652821E-004
   7.5857997217099182E-007   48.044977359999997        9.4337780028581619E-003   2.1622564236167818E-004  -2.1479763090610504E-003  -5.9070164570584893E-004
   9.9999999747524271E-007   48.044977359999997        9.9296281114220619E-003   3.7977547617629170E-004  -2.2382421884685755E-003  -6.0933857457712293E-004
   1.3182999509808724E-006   48.044977359999997        1.0454203933477402E-002   5.5990088731050491E-004  -2.3395619355142117E-003  -6.2682782299816608E-004
   1.7377999483869644E-006   48.044977359999997        1.1009119451045990E-002   7.5786566594615579E-004  -2.4536261335015297E-003  -6.4227980328723788E-004
   2.2909000563231530E-006   48.044977359999997        1.1596544645726681E-002   9.7518414258956909E-004  -2.5824580807238817E-003  -6.5453903516754508E-004
   3.0199998946045525E-006   48.044977359999997        1.2218445539474487E-002   1.2133563868701458E-003  -2.7282901573926210E-003  -6.6209258511662483E-004
   3.9810997805034276E-006   48.044977359999997        1.2877073138952255E-002   1.4740442857146263E-003  -2.8936932794749737E-003  -6.6300015896558762E-004
   5.2481000238913111E-006   48.044977359999997        1.3574896380305290E-002   1.7590554198250175E-003  -3.0816039070487022E-003  -6.5478746546432376E-004
   6.9183001869532745E-006   48.044977359999997        1.4314522966742516E-002   2.0703119225800037E-003  -3.2953366171568632E-003  -6.3432409660890698E-004
   9.1201000032015145E-006   48.044977359999997        1.5098842792212963E-002   2.4099128786474466E-003  -3.5386634990572929E-003  -5.9767399216070771E-004
   1.2022999726468697E-005   48.044977359999997        1.5931058675050735E-002   2.7801503892987967E-003  -3.8158630486577749E-003  -5.3991319146007299E-004
   1.5849000192247331E-005   48.044977359999997        1.6814338043332100E-002   3.1833497341722250E-003  -4.1316337883472443E-003  -4.5495317317545414E-004
   2.0892999600619078E-005   48.044977359999997        1.7752712592482567E-002   3.6222746130079031E-003  -4.4914348982274532E-003  -3.3522056764923036E-004
   2.7542000680114143E-005   48.044977359999997        1.8750291317701340E-002   4.0997662581503391E-003  -4.9012354575097561E-003  -1.7143131117336452E-004
   3.6307999835116789E-005   48.044977359999997        1.9811946898698807E-002   4.6190549619495869E-003  -5.3677791729569435E-003   4.7831763367867097E-005
   4.7862999053904787E-005   48.044977359999997        2.0942838862538338E-002   5.1835170015692711E-003  -5.8983676135540009E-003   3.3642441849224269E-004
   6.3095998484641314E-005   48.044977359999997        2.2149201482534409E-002   5.7970434427261353E-003  -6.5011484548449516E-003   7.1125000249594450E-004
   8.3175997133366764E-005   48.044977359999997        2.3437984287738800E-002   6.4638345502316952E-003  -7.1848472580313683E-003   1.1926832376047969E-003
   1.0964999819407240E-004   48.044977359999997        2.4817651137709618E-002   7.1887713856995106E-003  -7.9589802771806717E-003   1.8053973326459527E-003
   1.4453999756369740E-004   48.044977359999997        2.6297394186258316E-002   7.9769454896450043E-003  -8.8331038132309914E-003   2.5785928592085838E-003
   1.9054999575018883E-004   48.044977359999997        2.7889763936400414E-002   8.8349897414445877E-003  -9.8178740590810776E-003   3.5479373764246702E-003
   2.5119000929407775E-004   48.044977359999997        2.9607957229018211E-002   9.7695235162973404E-003  -1.0922718793153763E-002   4.7546857967972755E-003
   3.3112999517470598E-004   48.044977359999997        3.1469613313674927E-002   1.0789079591631889E-002  -1.2157150544226170E-002   6.2484396621584892E-003
   4.3652000022120774E-004   48.044977359999997        3.3496212214231491E-002   1.1903608217835426E-002  -1.3528971932828426E-002   8.0873556435108185E-003
   5.7544000446796417E-004   48.044977359999997        3.5714119672775269E-002   1.3124850578606129E-002  -1.5042911283671856E-002   1.0338926687836647E-002
   7.5857999036088586E-004   48.044977359999997        3.8157276809215546E-002   1.4467546716332436E-002  -1.6699593514204025E-002   1.3082077726721764E-002
   1.0000000474974513E-003   48.044977359999997        4.0868334472179413E-002   1.5949744731187820E-002  -1.8492436036467552E-002   1.6407230868935585E-002
   1.3183000264689326E-003   48.044977359999997        4.3902534991502762E-002   1.7594551667571068E-002  -2.0404992625117302E-002   2.0418442785739899E-002
   1.7377999611198902E-003   48.044977359999997        4.7329131513834000E-002   1.9430501386523247E-002  -2.2404983639717102E-002   2.5230998173356056E-002
   2.2909000981599092E-003   48.044977359999997        5.1240365952253342E-002   2.1495983004570007E-002  -2.4440729990601540E-002   3.0977301299571991E-002
   3.0199999455362558E-003   48.044977359999997        5.5752903223037720E-002   2.3839613422751427E-002  -2.6430245488882065E-002   3.7799745798110962E-002
   3.9810999296605587E-003   48.044977359999997        6.1018355190753937E-002   2.6525638997554779E-002  -2.8252443298697472E-002   4.5852877199649811E-002
   5.2481000311672688E-003   48.044977359999997        6.7232325673103333E-002   2.9638802632689476E-002  -2.9733434319496155E-002   5.5299308151006699E-002
   6.9182999432086945E-003   48.044977359999997        7.4644528329372406E-002   3.3290416002273560E-002  -3.0629957094788551E-002   6.6301815211772919E-002
   9.1201001778244972E-003   48.044977359999997        8.3571888506412506E-002   3.7627048790454865E-002  -3.0610678717494011E-002   7.9013936221599579E-002
   1.2023000046610832E-002   48.044977359999997        9.4410195946693420E-002   4.2840279638767242E-002  -2.9235593974590302E-002   9.3561895191669464E-002
   1.5848999843001366E-002   48.044977359999997       0.10763555020093918        4.9174409359693527E-002  -2.5938950479030609E-002  0.11000745743513107     
   2.0893000066280365E-002   48.044977359999997       0.12381193786859512        5.6941177695989609E-002  -2.0017120987176895E-002  0.12831459939479828     
   2.7542000636458397E-002   48.044977359999997       0.14355109632015228        6.6517286002635956E-002  -1.0640711523592472E-002  0.14825578033924103     
   3.6308001726865768E-002   48.044977359999997       0.16744895279407501        7.8337602317333221E-002   3.1006673816591501E-003  0.16930104792118073     
   4.7862999141216278E-002   48.044977359999997       0.19592061638832092        9.2845961451530457E-002   2.2076681256294250E-002  0.19042515754699707     
   6.3096001744270325E-002   48.044977359999997       0.22893275320529938       0.11039814352989197        4.6902198344469070E-002  0.20987494289875031     
   8.3176001906394958E-002   48.044977359999997       0.26551932096481323       0.13104417920112610        7.7553451061248779E-002  0.22488573193550110     
  0.10000000149011612        48.044977359999997       0.29070827364921570       0.14626049995422363       0.10069306194782257       0.23052783310413361     
  0.12500000000000000        48.044977359999997       0.31987121701240540       0.16548343002796173       0.13031956553459167       0.23034557700157166     
  0.15000000596046448        48.044977359999997       0.34019359946250916       0.18080131709575653       0.15423995256423950       0.22275169193744659     
  0.17499999701976776        48.044977359999997       0.35273966193199158       0.19240181148052216       0.17274133861064911       0.21011231839656830     
  0.20000000298023224        48.044977359999997       0.35849213600158691       0.20050320029258728       0.18625460565090179       0.19421333074569702     
  0.22499999403953552        48.044977359999997       0.35836571455001831       0.20534992218017578       0.19526273012161255       0.17642654478549957     
  0.25000000000000000        48.044977359999997       0.35321220755577087       0.20720614492893219       0.20025846362113953       0.15780603885650635     
  0.27500000596046448        48.044977359999997       0.34382340312004089       0.20634979009628296       0.20172411203384399       0.13915267586708069     
  0.30000001192092896        48.044977359999997       0.33093231916427612       0.20306725800037384       0.20012177526950836       0.12106140702962875     
  0.32499998807907104        48.044977359999997       0.31521502137184143       0.19764894247055054       0.19588881731033325       0.10395880788564682     
  0.34999999403953552        48.044977359999997       0.29729157686233521       0.19038531184196472       0.18943618237972260        8.8133834302425385E-002
  0.37500000000000000        48.044977359999997       0.27772787213325500       0.18156355619430542       0.18114796280860901        7.3763713240623474E-002
  0.40000000596046448        48.044977359999997       0.25703680515289307       0.17146472632884979       0.17138181626796722        6.0936130583286285E-002
  0.42500001192092896        48.044977359999997       0.23567998409271240       0.16036109626293182       0.16046950221061707        4.9668189138174057E-002
  0.44999998807907104        48.044977359999997       0.21406939625740051       0.14851395785808563       0.14871761202812195        3.9922758936882019E-002
  0.47499999403953552        48.044977359999997       0.19256901741027832       0.13617162406444550       0.13640817999839783        3.1622424721717834E-002
  0.50000000000000000        48.044977359999997       0.17149664461612701       0.12356763333082199       0.12379923462867737        2.4661358445882797E-002
  0.52499997615814209        48.044977359999997       0.15112556517124176       0.11091916263103485       0.11112516373395920        1.8915330991148949E-002
  0.55000001192092896        48.044977359999997       0.13168649375438690        9.8425619304180145E-002   9.8597027361392975E-002   1.4249995350837708E-002
  0.57499998807907104        48.044977359999997       0.11336929351091385        8.6267419159412384E-002   8.6402654647827148E-002   1.0527675040066242E-002
  0.60000002384185791        48.044977359999997        9.6324920654296875E-002   7.4604883790016174E-002   7.4706695973873138E-002   7.6127699576318264E-003
  0.62500000000000000        48.044977359999997        8.0667294561862946E-002   6.3577271997928619E-002   6.3650622963905334E-002   5.3759333677589893E-003
  0.64999997615814209        48.044977359999997        6.6475190222263336E-002   5.3302004933357239E-002   5.3352586925029755E-002   3.6971585359424353E-003
  0.67500001192092896        48.044977359999997        5.3794231265783310E-002   4.3874017894268036E-002   4.3907344341278076E-002   2.4678977206349373E-003
  0.69999998807907104        48.044977359999997        4.2638860642910004E-002   3.5365261137485504E-002   3.5386167466640472E-002   1.5923407627269626E-003
  0.72500002384185791        48.044977359999997        3.2994396984577179E-002   2.7824375778436661E-002   2.7836792171001434E-002   9.8797178361564875E-004
  0.75000000000000000        48.044977359999997        2.4819126352667809E-002   2.1276557818055153E-002   2.1283483132719994E-002   5.8552104746922851E-004
  0.77499997615814209        48.044977359999997        1.8046472221612930E-002   1.5723606571555138E-002   1.5727194026112556E-002   3.2842587097547948E-004
  0.80000001192092896        48.044977359999997        1.2587239034473896E-002   1.1144188232719898E-002   1.1145891621708870E-002   1.7190923972520977E-004
  0.82499998807907104        48.044977359999997        8.3319479599595070E-003   7.4943392537534237E-003   7.4950796552002430E-003   8.1780977779999375E-005
  0.85000002384185791        48.044977359999997        5.1532941870391369E-003   4.7082225792109966E-003   4.7085448168218136E-003   3.3059692214010283E-005
  0.87500000000000000        48.044977359999997        2.9087446164339781E-003   2.6991972699761391E-003   2.6994040235877037E-003   8.5050332927494310E-006
  0.89999997615814209        48.044977359999997        1.4433605829253793E-003   1.3612647308036685E-003   1.3615159550681710E-003  -2.8617093903449131E-006
  0.92500001192092896        48.044977359999997        5.9294753009453416E-004   5.7103496510535479E-004   5.7141028810292482E-004  -7.1843996920506470E-006
  0.94999998807907104        48.044977359999997        1.8779834499582648E-004   1.9048481772188097E-004   1.9101536599919200E-004  -7.0997016337059904E-006
  0.97500002384185791        48.044977359999997        5.7642835599835962E-005   7.1176669734995812E-005   7.1851085522212088E-005  -2.9402215204754611E-006
   1.0000000000000000        48.044977359999997        3.9908427424961701E-005   6.2156570493243635E-005   6.2909835833124816E-005   6.1855844251113012E-006
   9.9999997171806854E-010   61.603699429999999        2.9708077199757099E-003  -9.8299828823655844E-004  -1.1923139682039618E-003  -3.2909616129472852E-004
   1.3183000246996812E-009   61.603699429999999        3.1098467297852039E-003  -9.8631670698523521E-004  -1.2179793557152152E-003  -3.3643713686615229E-004
   1.7378000150003459E-009   61.603699429999999        3.2560462132096291E-003  -9.8756467923521996E-004  -1.2439403217285872E-003  -3.4400177537463605E-004
   2.2908999142146058E-009   61.603699429999999        3.4098741598427296E-003  -9.8651880398392677E-004  -1.2702360982075334E-003  -3.5182191641069949E-004
   3.0200000278313155E-009   61.603699429999999        3.5717322025448084E-003  -9.8293658811599016E-004  -1.2968983501195908E-003  -3.5992829361930490E-004
   3.9810998941902653E-009   61.603699429999999        3.7420804146677256E-003  -9.7655650461092591E-004  -1.3239749241620302E-003  -3.6835714126937091E-004
   5.2481001766579993E-009   61.603699429999999        3.9214175194501877E-003  -9.6709519857540727E-004  -1.3515276368707418E-003  -3.7714923382736742E-004
   6.9183001549788514E-009   61.603699429999999        4.1102548129856586E-003  -9.5424737082794309E-004  -1.3796299463137984E-003  -3.8634834345430136E-004
   9.1201002305751899E-009   61.603699429999999        4.3091508559882641E-003  -9.3768257647752762E-004  -1.4083740534260869E-003  -3.9600275340490043E-004
   1.2023000373062587E-008   61.603699429999999        4.5187086798250675E-003  -9.1704248916357756E-004  -1.4378734631463885E-003  -4.0616479236632586E-004
   1.5849000334355878E-008   61.603699429999999        4.7394828870892525E-003  -8.9195009786635637E-004  -1.4682525070384145E-003  -4.1688547935336828E-004
   2.0892999330612838E-008   61.603699429999999        4.9721938557922840E-003  -8.6198496865108609E-004  -1.4996794052422047E-003  -4.2822412797249854E-004
   2.7542000680114143E-008   61.603699429999999        5.2175153978168964E-003  -8.2670396659523249E-004  -1.5323407715186477E-003  -4.4023638474754989E-004
   3.6307998385609608E-008   61.603699429999999        5.4762284271419048E-003  -7.8562065027654171E-004  -1.5664666425436735E-003  -4.5297984615899622E-004
   4.7863000673942224E-008   61.603699429999999        5.7490789331495762E-003  -7.3822401463985443E-004  -1.6023168573155999E-003  -4.6650451258756220E-004
   6.3096003088958241E-008   61.603699429999999        6.0369390994310379E-003  -6.8395090056583285E-004  -1.6402075998485088E-003  -4.8085712478496134E-004
   8.3175997644957533E-008   61.603699429999999        6.3406801782548428E-003  -6.2220526160672307E-004  -1.6805013874545693E-003  -4.9607030814513564E-004
   1.0965000285523274E-007   61.603699429999999        6.6613084636628628E-003  -5.5232906015589833E-004  -1.7236324492841959E-003  -5.1216350402683020E-004
   1.4453999597208167E-007   61.603699429999999        6.9997129030525684E-003  -4.7365462523885071E-004  -1.7700808821246028E-003  -5.2912271348759532E-004
   1.9054999711443088E-007   61.603699429999999        7.3571810498833656E-003  -3.8538416265510023E-004  -1.8204530933871865E-003  -5.4691667901352048E-004
   2.5118998792095226E-007   61.603699429999999        7.7346614561975002E-003  -2.8676097281277180E-004  -1.8753901822492480E-003  -5.6544790277257562E-004
   3.3112999631157436E-007   61.603699429999999        8.1334691494703293E-003  -1.7689677770249546E-004  -1.9356792327016592E-003  -5.8457278646528721E-004
   4.3651999703797628E-007   61.603699429999999        8.5549373179674149E-003  -5.4851519962539896E-005  -2.0022187381982803E-003  -6.0406496049836278E-004
   5.7544002629583701E-007   61.603699429999999        9.0003926306962967E-003   8.0357836850453168E-005  -2.0760283805429935E-003  -6.2359106959775090E-004
   7.5857997217099182E-007   61.603699429999999        9.4713810831308365E-003   2.2982594964560121E-004  -2.1583037450909615E-003  -6.4269191352650523E-004
   9.9999999747524271E-007   61.603699429999999        9.9694626405835152E-003   3.9470288902521133E-004  -2.2504015360027552E-003  -6.6073762718588114E-004
   1.3182999509808724E-006   61.603699429999999        1.0496423579752445E-002   5.7626422494649887E-004  -2.3539010435342789E-003  -6.7689159186556935E-004
   1.7377999483869644E-006   61.603699429999999        1.1053889989852905E-002   7.7578215859830379E-004  -2.4705519899725914E-003  -6.9004565011709929E-004
   2.2909000563231530E-006   61.603699429999999        1.1644047684967518E-002   9.9478184711188078E-004  -2.6024479884654284E-003  -6.9877441274002194E-004
   3.0199998946045525E-006   61.603699429999999        1.2268882244825363E-002   1.2347742449492216E-003  -2.7518994174897671E-003  -7.0123712066560984E-004
   3.9810997805034276E-006   61.603699429999999        1.2930664233863354E-002   1.4974337536841631E-003  -2.9215675313025713E-003  -6.9509475724771619E-004
   5.2481000238913111E-006   61.603699429999999        1.3631888665258884E-002   1.7845823895186186E-003  -3.1144905369728804E-003  -6.7739107180386782E-004
   6.9183001869532745E-006   61.603699429999999        1.4375191181898117E-002   2.0981582347303629E-003  -3.3340975642204285E-003  -6.4441730501130223E-004
   9.1201000032015145E-006   61.603699429999999        1.5163497999310493E-002   2.4402793496847153E-003  -3.5842878278344870E-003  -5.9154519112780690E-004
   1.2022999726468697E-005   61.603699429999999        1.6000052914023399E-002   2.8132589068263769E-003  -3.8694816175848246E-003  -5.1302596693858504E-004
   1.5849000192247331E-005   61.603699429999999        1.6888072714209557E-002   3.2194461673498154E-003  -4.1945273987948895E-003  -4.0180564974434674E-004
   2.0892999600619078E-005   61.603699429999999        1.7831651493906975E-002   3.6616348661482334E-003  -4.5650503598153591E-003  -2.4916010443121195E-004
   2.7542000680114143E-005   61.603699429999999        1.8834969028830528E-002   4.1427002288401127E-003  -4.9871909432113171E-003  -4.4470969442045316E-005
   3.6307999835116789E-005   61.603699429999999        1.9902989268302917E-002   4.6659130603075027E-003  -5.4678702726960182E-003   2.2524026280734688E-004
   4.7862999053904787E-005   61.603699429999999        2.1040977910161018E-002   5.2346992306411266E-003  -6.0145617462694645E-003   5.7561538415029645E-004
   6.3095998484641314E-005   61.603699429999999        2.2255307063460350E-002   5.8530075475573540E-003  -6.6355760209262371E-003   1.0256204986944795E-003
   8.3175997133366764E-005   61.603699429999999        2.3553088307380676E-002   6.5251104533672333E-003  -7.3397732339799404E-003   1.5979603631421924E-003
   1.0964999819407240E-004   61.603699429999999        2.4942992255091667E-002   7.2559760883450508E-003  -8.1367678940296173E-003   2.3199561983346939E-003
   1.4453999756369740E-004   61.603699429999999        2.6434447616338730E-002   8.0508003011345863E-003  -9.0361330658197403E-003   3.2236913684755564E-003
   1.9054999575018883E-004   61.603699429999999        2.8040323406457901E-002   8.9163510128855705E-003  -1.0048469528555870E-002   4.3481364846229553E-003
   2.5119000929407775E-004   61.603699429999999        2.9774175956845284E-002   9.8594045266509056E-003  -1.1182980611920357E-002   5.7379463687539101E-003
   3.3112999517470598E-004   61.603699429999999        3.1654104590415955E-002   1.0888690128922462E-002  -1.2448784895241261E-002   7.4464594945311546E-003
   4.3652000022120774E-004   61.603699429999999        3.3702146261930466E-002   1.2014405801892281E-002  -1.3853037729859352E-002   9.5356767997145653E-003
   5.7544000446796417E-004   61.603699429999999        3.5945326089859009E-002   1.3248586095869541E-002  -1.5399475581943989E-002   1.2076874263584614E-002
   7.5857999036088586E-004   61.603699429999999        3.8418393582105637E-002   1.4606342650949955E-002  -1.7087323591113091E-002   1.5152643434703350E-002
   1.0000000474974513E-003   61.603699429999999        4.1164945811033249E-002   1.6106164082884789E-002  -1.8908053636550903E-002   1.8856549635529518E-002
   1.3183000264689326E-003   61.603699429999999        4.4241353869438171E-002   1.7771705985069275E-002  -2.0842621102929115E-002   2.3295050486922264E-002
   1.7377999611198902E-003   61.603699429999999        4.7718126326799393E-002   1.9632138311862946E-002  -2.2855354472994804E-002   2.8584279119968414E-002
   2.2909000981599092E-003   61.603699429999999        5.1688969135284424E-002   2.1726625040173531E-002  -2.4890279397368431E-002   3.4855876117944717E-002
   3.0199999455362558E-003   61.603699429999999        5.6272078305482864E-002   2.4104656651616096E-002  -2.6860082522034645E-002   4.2248371988534927E-002
   3.9810999296605587E-003   61.603699429999999        6.1620615422725677E-002   2.6831466704607010E-002  -2.8637293726205826E-002   5.0908699631690979E-002
   5.2481000311672688E-003   61.603699429999999        6.7931570112705231E-002   2.9992848634719849E-002  -3.0040642246603966E-002   6.0986742377281189E-002
   6.9182999432086945E-003   61.603699429999999        7.5455553829669952E-002   3.3701125532388687E-002  -3.0818765982985497E-002   7.2625741362571716E-002
   9.1201001778244972E-003   61.603699429999999        8.4509395062923431E-002   3.8103673607110977E-002  -3.0632115900516510E-002   8.5951149463653564E-002
   1.2023000046610832E-002   61.603699429999999        9.5486983656883240E-002   4.3392360210418701E-002  -2.9033437371253967E-002  0.10105051100254059     
   1.5848999843001366E-002   61.603699429999999       0.10885943472385406        4.9810688942670822E-002  -2.5452665984630585E-002  0.11793405562639236     
   2.0893000066280365E-002   61.603699429999999       0.12518101930618286        5.7667784392833710E-002  -1.9187362864613533E-002  0.13650031387805939     
   2.7542000636458397E-002   61.603699429999999       0.14504644274711609        6.7334495484828949E-002  -9.4190640375018120E-003  0.15644180774688721     
   3.6308001726865768E-002   61.603699429999999       0.16902436316013336        7.9234838485717773E-002   4.7369850799441338E-003  0.17713731527328491     
   4.7862999141216278E-002   61.603699429999999       0.19748879969120026        9.3794159591197968E-002   2.4104140698909760E-002  0.19746817648410797     
   6.3096001744270325E-002   61.603699429999999       0.23034931719303131       0.11133916676044464        4.9225781112909317E-002  0.21560549736022949     
   8.3176001906394958E-002   61.603699429999999       0.26656764745712280       0.13187764585018158        7.9980909824371338E-002  0.22876317799091339     
  0.10000000149011612        61.603699429999999       0.29135212302207947       0.14693959057331085       0.10302709788084030       0.23290684819221497     
  0.12500000000000000        61.603699429999999       0.31982257962226868       0.16585691273212433       0.13231253623962402       0.23073717951774597     
  0.15000000596046448        61.603699429999999       0.33940616250038147       0.18080964684486389       0.15574276447296143       0.22151610255241394     
  0.17499999701976776        61.603699429999999       0.35121703147888184       0.19201330840587616       0.17367826402187347       0.20762583613395691     
  0.20000000298023224        61.603699429999999       0.35627257823944092       0.19970813393592834       0.18660061061382294       0.19083105027675629     
  0.22499999403953552        61.603699429999999       0.35551133751869202       0.20415592193603516       0.19502773880958557       0.17246431112289429     
  0.25000000000000000        61.603699429999999       0.34980112314224243       0.20563456416130066       0.19947645068168640       0.15353278815746307     
  0.27500000596046448        61.603699429999999       0.33994340896606445       0.20443268120288849       0.20044510066509247       0.13478857278823853     
  0.30000001192092896        61.603699429999999       0.32667639851570129       0.20084472000598907       0.19840605556964874       0.11677960306406021     
  0.32499998807907104        61.603699429999999       0.31067743897438049       0.19516688585281372       0.19380262494087219        9.9889099597930908E-002
  0.34999999403953552        61.603699429999999       0.29256513714790344       0.18769347667694092       0.18704845011234283        8.4367506206035614E-002
  0.37500000000000000        61.603699429999999       0.27290141582489014       0.17871376872062683       0.17852789163589478        7.0358909666538239E-002
  0.40000000596046448        61.603699429999999       0.25219359993934631       0.16850934922695160       0.16859699785709381        5.7923294603824615E-002
  0.42500001192092896        61.603699429999999       0.23089626431465149       0.15735168755054474       0.15758447349071503        4.7055393457412720E-002
  0.44999998807907104        61.603699429999999       0.20941339433193207       0.14550012350082397       0.14579275250434875        3.7700656801462173E-002
  0.47499999403953552        61.603699429999999       0.18810024857521057       0.13319995999336243       0.13349887728691101        2.9768766835331917E-002
  0.50000000000000000        61.603699429999999       0.16726545989513397       0.12068088352680206       0.12095523625612259        2.3144980892539024E-002
  0.52499997615814209        61.603699429999999       0.14717295765876770       0.10815548896789551       0.10839011520147324        1.7699575051665306E-002
  0.55000001192092896        61.603699429999999       0.12804403901100159        9.5818050205707550E-002   9.6008107066154480E-002   1.3295574113726616E-002
  0.57499998807907104        61.603699429999999       0.11005936563014984        8.3843380212783813E-002   8.3990402519702911E-002   9.7949868068099022E-003
  0.60000002384185791        61.603699429999999        9.3360975384712219E-002   7.2385884821414948E-002   7.2494916617870331E-002   7.0636877790093422E-003
  0.62500000000000000        61.603699429999999        7.8054301440715790E-002   6.1578754335641861E-002   6.1656359583139420E-002   4.9751214683055878E-003
  0.64999997615814209        61.603699429999999        6.4210228621959686E-002   5.1533289253711700E-002   5.1586270332336426E-002   3.4129547420889139E-003
  0.67500001192092896        61.603699429999999        5.1867175847291946E-002   4.2338375002145767E-002   4.2372986674308777E-002   2.2728210315108299E-003
  0.69999998807907104        61.603699429999999        4.1033148765563965E-002   3.4060135483741760E-002   3.4081686288118362E-002   1.4632819220423698E-003
  0.72500002384185791        61.603699429999999        3.1687896698713303E-002   2.6741726323962212E-002   2.6754444465041161E-002   9.0612436179071665E-004
  0.75000000000000000        61.603699429999999        2.3785077035427094E-002   2.0403327420353889E-002   2.0410383120179176E-002   5.3611304610967636E-004
  0.77499997615814209        61.603699429999999        1.7254499718546867E-002   1.5042323619127274E-002   1.5045961365103722E-002   3.0030554626137018E-004
  0.80000001192092896        61.603699429999999        1.2004429474473000E-002   1.0633690282702446E-002   1.0635412298142910E-002   1.5703786630183458E-004
  0.82499998807907104        61.603699429999999        7.9239727929234505E-003   7.1306265890598297E-003   7.1313749067485332E-003   7.4679126555565745E-005
  0.85000002384185791        61.603699429999999        4.8855878412723541E-003   4.4654402881860733E-003   4.4657676480710506E-003   3.0246339520090260E-005
  0.87500000000000000        61.603699429999999        2.7477319817990065E-003   2.5507481768727303E-003   2.5509600527584553E-003   7.9621595432399772E-006
  0.89999997615814209        61.603699429999999        1.3577244244515896E-003   1.2810614425688982E-003   1.2813161592930555E-003  -2.1744087916886201E-006
  0.92500001192092896        61.603699429999999        5.5495090782642365E-004   5.3489540005102754E-004   5.3527002455666661E-004  -5.7478173403069377E-006
  0.94999998807907104        61.603699429999999        1.7466457211412489E-004   1.7769081750884652E-004   1.7821257642935961E-004  -5.1767674449365586E-006
  0.97500002384185791        61.603699429999999        5.3009855037089437E-005   6.6218970459885895E-005   6.6871616581920534E-005  -8.3618346025104984E-007
   1.0000000000000000        61.603699429999999        3.5380726330913603E-005   5.6699380365898833E-005   5.7412551541347057E-005   7.9455194281763397E-006
   9.9999997171806854E-010   78.988814070000004        2.9808580875396729E-003  -9.8287046421319246E-004  -1.1937079252675176E-003  -3.5926923737861216E-004
   1.3183000246996812E-009   78.988814070000004        3.1204232946038246E-003  -9.8602008074522018E-004  -1.2193884467706084E-003  -3.6731050931848586E-004
   1.7378000150003459E-009   78.988814070000004        3.2671790104359388E-003  -9.8708178848028183E-004  -1.2453675735741854E-003  -3.7560070632025599E-004
   2.2908999142146058E-009   78.988814070000004        3.4215955529361963E-003  -9.8583113867789507E-004  -1.2716853525489569E-003  -3.8417437463067472E-004
   3.0200000278313155E-009   78.988814070000004        3.5840761847794056E-003  -9.8202389199286699E-004  -1.2983747292309999E-003  -3.9306469261646271E-004
   3.9810998941902653E-009   78.988814070000004        3.7550828419625759E-003  -9.7539700800552964E-004  -1.3254851801320910E-003  -4.0231048478744924E-004
   5.2481001766579993E-009   78.988814070000004        3.9351168088614941E-003  -9.6566544380038977E-004  -1.3530801516026258E-003  -4.1195499943569303E-004
   6.9183001549788514E-009   78.988814070000004        4.1246921755373478E-003  -9.5252192113548517E-004  -1.3812355464324355E-003  -4.2204433702863753E-004
   9.1201002305751899E-009   78.988814070000004        4.3243695981800556E-003  -9.3563407426699996E-004  -1.4100461266934872E-003  -4.3262873077765107E-004
   1.2023000373062587E-008   78.988814070000004        4.5347549021244049E-003  -9.1464148135855794E-004  -1.4396286569535732E-003  -4.4376193545758724E-004
   1.5849000334355878E-008   78.988814070000004        4.7564054839313030E-003  -8.8916480308398604E-004  -1.4701113104820251E-003  -4.5549529022537172E-004
   2.0892999330612838E-008   78.988814070000004        4.9900449812412262E-003  -8.5878116078674793E-004  -1.5016670804470778E-003  -4.6788758481852710E-004
   2.7542000680114143E-008   78.988814070000004        5.2363513968884945E-003  -8.2304474199190736E-004  -1.5344880521297455E-003  -4.8099210835061967E-004
   3.6307998385609608E-008   78.988814070000004        5.4961079731583595E-003  -7.8146619489416480E-004  -1.5688108978793025E-003  -4.9486209172755480E-004
   4.7863000673942224E-008   78.988814070000004        5.7700653560459614E-003  -7.3353148763999343E-004  -1.6049033729359508E-003  -5.0954002654179931E-004
   6.3096003088958241E-008   78.988814070000004        6.0590994544327259E-003  -6.7867431789636612E-004  -1.6430909745395184E-003  -5.2506162319332361E-004
   8.3175997644957533E-008   78.988814070000004        6.3640866428613663E-003  -6.1629491392523050E-004  -1.6837476287037134E-003  -5.4144358728080988E-004
   1.0965000285523274E-007   78.988814070000004        6.6860378719866276E-003  -5.4573133820667863E-004  -1.7273204866796732E-003  -5.5868370691314340E-004
   1.4453999597208167E-007   78.988814070000004        7.0258472114801407E-003  -4.6631219447590411E-004  -1.7743053613230586E-003  -5.7673809351399541E-004
   1.9054999711443088E-007   78.988814070000004        7.3848087340593338E-003  -3.7723462446592748E-004  -1.8253271700814366E-003  -5.9553724713623524E-004
   2.5118998792095226E-007   78.988814070000004        7.7638761140406132E-003  -2.7773767942562699E-004  -1.8810485489666462E-003  -6.1493256362155080E-004
   3.3112999631157436E-007   78.988814070000004        8.1643722951412201E-003  -1.6692753706593066E-004  -1.9422819605097175E-003  -6.3471560133621097E-004
   4.3651999703797628E-007   78.988814070000004        8.5876369848847389E-003  -4.3858475692104548E-005  -2.0099559333175421E-003  -6.5457739401608706E-004
   5.7544002629583701E-007   78.988814070000004        9.0350070968270302E-003   9.2458554718177766E-005  -2.0851248409599066E-003  -6.7408045288175344E-004
   7.5857997217099182E-007   78.988814070000004        9.5080370083451271E-003   2.4312509049195796E-004  -2.1690246649086475E-003  -6.9263559998944402E-004
   9.9999999747524271E-007   78.988814070000004        1.0008296929299831E-002   4.0929848910309374E-004  -2.2630593739449978E-003  -7.0945150218904018E-004
   1.3182999509808724E-006   78.988814070000004        1.0537587106227875E-002   5.9226265875622630E-004  -2.3688625078648329E-003  -7.2349223773926497E-004
   1.7377999483869644E-006   78.988814070000004        1.1097543872892857E-002   7.9329818254336715E-004  -2.4882454890757799E-003  -7.3340680683031678E-004
   2.2909000563231530E-006   78.988814070000004        1.1690371669828892E-002   1.0139407822862267E-003  -2.6233750395476818E-003  -7.3747150599956512E-004
   3.0199998946045525E-006   78.988814070000004        1.2318072840571404E-002   1.2557121226564050E-003  -2.7766425628215075E-003  -7.3348626028746367E-004
   3.9810997805034276E-006   78.988814070000004        1.2982938438653946E-002   1.5202990034595132E-003  -2.9508017469197512E-003  -7.1867817314341664E-004
   5.2481000238913111E-006   78.988814070000004        1.3687489554286003E-002   1.8095376435667276E-003  -3.1489955727010965E-003  -6.8957003531977534E-004
   6.9183001869532745E-006   78.988814070000004        1.4434390701353550E-002   2.1253819577395916E-003  -3.3747695852071047E-003  -6.4183206995949149E-004
   9.1201000032015145E-006   78.988814070000004        1.5226601622998714E-002   2.4699682835489511E-003  -3.6321522202342749E-003  -5.7009799638763070E-004
   1.2022999726468697E-005   78.988814070000004        1.6067408025264740E-002   2.8456309810280800E-003  -3.9257057942450047E-003  -4.6774544171057642E-004
   1.5849000192247331E-005   78.988814070000004        1.6960073262453079E-002   3.2547432929277420E-003  -4.2604277841746807E-003  -3.2670536893419921E-004
   2.0892999600619078E-005   78.988814070000004        1.7908755689859390E-002   3.7001280579715967E-003  -4.6421089209616184E-003  -1.3705145101994276E-004
   2.7542000680114143E-005   78.988814070000004        1.8917705863714218E-002   4.1846940293908119E-003  -5.0770547240972519E-003   1.1321782949380577E-004
   3.6307999835116789E-005   78.988814070000004        1.9991975277662277E-002   4.7117536887526512E-003  -5.5723581463098526E-003   4.3868809007108212E-004
   4.7862999053904787E-005   78.988814070000004        2.1136939525604248E-002   5.2847792394459248E-003  -6.1356513760983944E-003   8.5682375356554985E-004
   6.3095998484641314E-005   78.988814070000004        2.2359101101756096E-002   5.9077790938317776E-003  -6.7753940820693970E-003   1.3886794913560152E-003
   8.3175997133366764E-005   78.988814070000004        2.3665735498070717E-002   6.5850950777530670E-003  -7.5005590915679932E-003   2.0592971704900265E-003
   1.0964999819407240E-004   78.988814070000004        2.5065710768103600E-002   7.3217828758060932E-003  -8.3208316937088966E-003   2.8986295219510794E-003
   1.4453999756369740E-004   78.988814070000004        2.6568699628114700E-002   8.1231407821178436E-003  -9.2457663267850876E-003   3.9415895007550716E-003
   1.9054999575018883E-004   78.988814070000004        2.8187872841954231E-002   8.9960675686597824E-003  -1.0285863652825356E-002   5.2303601987659931E-003
   2.5119000929407775E-004   78.988814070000004        2.9937144368886948E-002   9.9474946036934853E-003  -1.1450051330029964E-002   6.8128416314721107E-003
   3.3112999517470598E-004   78.988814070000004        3.1835064291954041E-002   1.0986347682774067E-002  -1.2746992520987988E-002   8.7458891794085503E-003
   4.3652000022120774E-004   78.988814070000004        3.3904202282428741E-002   1.2123061344027519E-002  -1.4183121733367443E-002   1.1095043271780014E-002
   5.7544000446796417E-004   78.988814070000004        3.6172240972518921E-002   1.3369962573051453E-002  -1.5761109068989754E-002   1.3934954069554806E-002
   7.5857999036088586E-004   78.988814070000004        3.8674704730510712E-002   1.4742518775165081E-002  -1.7478693276643753E-002   1.7351351678371429E-002
   1.0000000474974513E-003   78.988814070000004        4.1456110775470734E-002   1.6259653493762016E-002  -1.9325319677591324E-002   2.1440286189317703E-002
   1.3183000264689326E-003   78.988814070000004        4.4573906809091568E-002   1.7945546656847000E-002  -2.1279282867908478E-002   2.6309812441468239E-002
   1.7377999611198902E-003   78.988814070000004        4.8099823296070099E-002   1.9829986616969109E-002  -2.3301469162106514E-002   3.2075945287942886E-002
   2.2909000981599092E-003   78.988814070000004        5.2128948271274567E-002   2.1952876821160316E-002  -2.5331595912575722E-002   3.8868464529514313E-002
   3.0199999455362558E-003   78.988814070000004        5.6780926883220673E-002   2.4364549666643143E-002  -2.7277093380689621E-002   4.6820800751447678E-002
   3.9810999296605587E-003   78.988814070000004        6.2210373580455780E-002   2.7131173759698868E-002  -2.9004259034991264E-002   5.6070975959300995E-002
   5.2481000311672688E-003   78.988814070000004        6.8615540862083435E-002   3.0339524149894714E-002  -3.0324723571538925E-002   6.6754847764968872E-002
   6.9182999432086945E-003   78.988814070000004        7.6247781515121460E-002   3.4102857112884521E-002  -3.0979495495557785E-002   7.8994967043399811E-002
   9.1201001778244972E-003   78.988814070000004        8.5423685610294342E-002   3.8569256663322449E-002  -3.0621472746133804E-002   9.2887945473194122E-002
   1.2023000046610832E-002   78.988814070000004        9.6535086631774902E-002   4.3930776417255402E-002  -2.8797065839171410E-002  0.10848246514797211     
   1.5848999843001366E-002   78.988814070000004       0.11004799604415894        5.0430007278919220E-002  -2.4933034554123878E-002  0.12573815882205963     
   2.0893000066280365E-002   78.988814070000004       0.12650696933269501        5.8373343199491501E-002  -1.8329426646232605E-002  0.14449062943458557     
   2.7542000636458397E-002   78.988814070000004       0.14648990333080292        6.8125762045383453E-002  -8.1799840554594994E-003  0.16435714066028595     
   3.6308001726865768E-002   78.988814070000004       0.17053864896297455        8.0100499093532562E-002   6.3735023140907288E-003  0.18463270366191864     
   4.7862999141216278E-002   78.988814070000004       0.19898742437362671        9.4704747200012207E-002   2.6108089834451675E-002  0.20411616563796997     
   6.3096001744270325E-002   78.988814070000004       0.23169070482254028       0.11223699152469635        5.1497351378202438E-002  0.22091685235500336     
   8.3176001906394958E-002   78.988814070000004       0.26754140853881836       0.13266430795192719        8.2327298820018768E-002  0.23224276304244995     
  0.10000000149011612        78.988814070000004       0.29192760586738586       0.14757183194160461       0.10526390373706818       0.23493413627147675     
  0.12500000000000000        78.988814070000004       0.31972211599349976       0.16618777811527252       0.13419689238071442       0.23086981475353241     
  0.15000000596046448        78.988814070000004       0.33858966827392578       0.18078391253948212       0.15713812410831451       0.22012428939342499     
  0.17499999701976776        78.988814070000004       0.34969210624694824       0.19160266220569611       0.17451839148998260       0.20508262515068054     
  0.20000000298023224        78.988814070000004       0.35407960414886475       0.19890533387660980       0.18686713278293610       0.18748067319393158     
  0.22499999403953552        78.988814070000004       0.35271310806274414       0.20297026634216309       0.19473497569561005       0.16860780119895935     
  0.25000000000000000        78.988814070000004       0.34647497534751892       0.20408834517002106       0.19866073131561279       0.14942274987697601     
  0.27500000596046448        78.988814070000004       0.33617553114891052       0.20255817472934723       0.19915735721588135       0.13062898814678192     
  0.30000001192092896        78.988814070000004       0.32255733013153076       0.19868171215057373       0.19670620560646057       0.11272851377725601     
  0.32499998807907104        78.988814070000004       0.30629843473434448       0.19276040792465210       0.19175566732883453        9.6062980592250824E-002
  0.34999999403953552        78.988814070000004       0.28801548480987549       0.18509197235107422       0.18472136557102203        8.0846413969993591E-002
  0.37500000000000000        78.988814070000004       0.26826635003089905       0.17596738040447235       0.17598743736743927        6.7191958427429199E-002
  0.40000000596046448        78.988814070000004       0.24755252897739410       0.16566847264766693       0.16590796411037445        5.5134102702140808E-002
  0.42500001192092896        78.988814070000004       0.22632159292697906       0.15446573495864868       0.15480841696262360        4.4647213071584702E-002
  0.44999998807907104        78.988814070000004       0.20496958494186401       0.14261634647846222       0.14298698306083679        3.5661153495311737E-002
  0.47499999403953552        78.988814070000004       0.18384322524070740       0.13036258518695831       0.13071569800376892        2.8074264526367188E-002
  0.50000000000000000        78.988814070000004       0.16324223577976227       0.11793024092912674       0.11824139952659607        2.1764177829027176E-002
  0.52499997615814209        78.988814070000004       0.14342148602008820       0.10552740842103958       0.10578640550374985        1.6596691682934761E-002
  0.55000001192092896        78.988814070000004       0.12459323555231094        9.3343317508697510E-002   9.3549065291881561E-002   1.2432954274117947E-002
  0.57499998807907104        78.988814070000004       0.10692930221557617        8.1547349691390991E-002   8.1704162061214447E-002   9.1351661831140518E-003
  0.60000002384185791        78.988814070000004        9.0563222765922546E-002   7.0288218557834625E-002   7.0403136312961578E-002   6.5709715709090233E-003
  0.62500000000000000        78.988814070000004        7.5592420995235443E-002   5.9693284332752228E-002   5.9774287045001984E-002   4.6167150139808655E-003
  0.64999997615814209        78.988814070000004        6.2080331146717072E-002   4.9868006259202957E-002   4.9922849982976913E-002   3.1596953049302101E-003
  0.67500001192092896        78.988814070000004        5.0058603286743164E-002   4.0895543992519379E-002   4.0931120514869690E-002   2.0995726808905602E-003
  0.69999998807907104        78.988814070000004        3.9529241621494293E-002   3.2836526632308960E-002   3.2858543097972870E-002   1.3490427518263459E-003
  0.72500002384185791        78.988814070000004        3.0466850847005844E-002   2.5728976354002953E-002   2.5741899386048317E-002   8.3390739746391773E-004
  0.75000000000000000        78.988814070000004        2.2820854559540749E-002   1.9588410854339600E-002   1.9595544785261154E-002   4.9265305278822780E-004
  0.77499997615814209        78.988814070000004        1.6517799347639084E-002   1.4408137649297714E-002   1.4411801472306252E-002   2.7564473566599190E-004
  0.80000001192092896        78.988814070000004        1.1463716626167297E-002   1.0159772820770741E-002   1.0161503218114376E-002   1.4403721434064209E-004
  0.82499998807907104        78.988814070000004        7.5465552508831024E-003   6.7939772270619869E-003   6.7947288043797016E-003   6.8496832682285458E-005
  0.85000002384185791        78.988814070000004        4.6387282200157642E-003   4.2414604686200619E-003   4.2417915537953377E-003   2.7818843591376208E-005
  0.87500000000000000        78.988814070000004        2.5997962802648544E-003   2.4143001064658165E-003   2.4145159404724836E-003   7.5156617640459444E-006
  0.89999997615814209        78.988814070000004        1.2793689966201782E-003   1.2076456332579255E-003   1.2079025618731976E-003  -1.5609291494911304E-006
  0.92500001192092896        78.988814070000004        5.2034185500815511E-004   5.0195318181067705E-004   5.0232524517923594E-004  -4.5143265197111759E-006
  0.94999998807907104        78.988814070000004        1.6273728397209197E-004   1.6604203847236931E-004   1.6655259241815656E-004  -3.5810455756291049E-006
  0.97500002384185791        78.988814070000004        4.8774731112644076E-005   6.1647544498555362E-005   6.2275707023218274E-005   8.2295008496657829E-007
   1.0000000000000000        78.988814070000004        3.1270617910195142E-005   5.1691120461327955E-005   5.2361789130372927E-005   9.1810825324500911E-006
   9.9999997171806854E-010   101.28016350000000        2.9906553681939840E-003  -9.8273321054875851E-004  -1.1950354091823101E-003  -3.8969662273302674E-004
   1.3183000246996812E-009   101.28016350000000        3.1307339668273926E-003  -9.8571751732379198E-004  -1.2207304826006293E-003  -3.9844631101004779E-004
   1.7378000150003459E-009   101.28016350000000        3.2780321780592203E-003  -9.8659726791083813E-004  -1.2467270717024803E-003  -4.0747027378529310E-004
   2.2908999142146058E-009   101.28016350000000        3.4330226480960846E-003  -9.8514615092426538E-004  -1.2730665039271116E-003  -4.1680564754642546E-004
   3.0200000278313155E-009   101.28016350000000        3.5961100365966558E-003  -9.8111876286566257E-004  -1.2997830053791404E-003  -4.2648770613595843E-004
   3.9810998941902653E-009   101.28016350000000        3.7677590735256672E-003  -9.7425049170851707E-004  -1.3269275659695268E-003  -4.3655745685100555E-004
   5.2481001766579993E-009   101.28016350000000        3.9484729059040546E-003  -9.6425454830750823E-004  -1.3545657275244594E-003  -4.4706021435558796E-004
   6.9183001549788514E-009   101.28016350000000        4.1387681849300861E-003  -9.5082190819084644E-004  -1.3827754883095622E-003  -4.5804367982782423E-004
   9.1201002305751899E-009   101.28016350000000        4.3392074294388294E-003  -9.3361816834658384E-004  -1.4116546371951699E-003  -4.6955930883996189E-004
   1.2023000373062587E-008   101.28016350000000        4.5503997243940830E-003  -9.1228081146255136E-004  -1.4413234312087297E-003  -4.8166120541281998E-004
   1.5849000334355878E-008   101.28016350000000        4.7729052603244781E-003  -8.8642846094444394E-004  -1.4719140017405152E-003  -4.9439963186159730E-004
   2.0892999330612838E-008   101.28016350000000        5.0074509344995022E-003  -8.5563561879098415E-004  -1.5036042314022779E-003  -5.0783134065568447E-004
   2.7542000680114143E-008   101.28016350000000        5.2547175437211990E-003  -8.1945396959781647E-004  -1.5365923754870892E-003  -5.2200525533407927E-004
   3.6307998385609608E-008   101.28016350000000        5.5154925212264061E-003  -7.7739136759191751E-004  -1.5711220912635326E-003  -5.3696782561019063E-004
   4.7863000673942224E-008   101.28016350000000        5.7905293069779873E-003  -7.2893081232905388E-004  -1.6074692830443382E-003  -5.5275083286687732E-004
   6.3096003088958241E-008   101.28016350000000        6.0807093977928162E-003  -6.7350262543186545E-004  -1.6459698090329766E-003  -5.6937546469271183E-004
   8.3175997644957533E-008   101.28016350000000        6.3869124278426170E-003  -6.1050377553328872E-004  -1.6870090039446950E-003  -5.8683822862803936E-004
   1.0965000285523274E-007   101.28016350000000        6.7101549357175827E-003  -5.3926842520013452E-004  -1.7310485709458590E-003  -6.0510978801175952E-004
   1.4453999597208167E-007   101.28016350000000        7.0513351820409298E-003  -4.5912136556580663E-004  -1.7786002717912197E-003  -6.2411022372543812E-004
   1.9054999711443088E-007   101.28016350000000        7.4117537587881088E-003  -3.6925496533513069E-004  -1.8303090473636985E-003  -6.4372422639280558E-004
   2.5118998792095226E-007   101.28016350000000        7.7923703938722610E-003  -2.6890396839007735E-004  -1.8868600018322468E-003  -6.6374329617246985E-004
   3.3112999631157436E-007   101.28016350000000        8.1945145502686501E-003  -1.5716928464826196E-004  -1.9490927224978805E-003  -6.8388378713279963E-004
   4.3651999703797628E-007   101.28016350000000        8.6195338517427444E-003  -3.3099538995884359E-005  -2.0179669372737408E-003  -7.0374197093769908E-004
   5.7544002629583701E-007   101.28016350000000        9.0687731280922890E-003   1.0430019756313413E-004  -2.0945738069713116E-003  -7.2276213904842734E-004
   7.5857997217099182E-007   101.28016350000000        9.5437970012426376E-003   2.5613821344450116E-004  -2.1801912225782871E-003  -7.4020860483869910E-004
   9.9999999747524271E-007   101.28016350000000        1.0046185925602913E-002   4.2357901111245155E-004  -2.2762725129723549E-003  -7.5510988244786859E-004
   1.3182999509808724E-006   101.28016350000000        1.0577750392258167E-002   6.0791464056819677E-004  -2.3845084942877293E-003  -7.6620915206149220E-004
   1.7377999483869644E-006   101.28016350000000        1.1140141636133194E-002   8.1043405225500464E-004  -2.5067741516977549E-003  -7.7188829891383648E-004
   2.2909000563231530E-006   101.28016350000000        1.1735579930245876E-002   1.0326831834390759E-003  -2.6453114114701748E-003  -7.7009742381051183E-004
   3.0199998946045525E-006   101.28016350000000        1.2366084381937981E-002   1.2761944672092795E-003  -2.8025954961776733E-003  -7.5824651867151260E-004
   3.9810997805034276E-006   101.28016350000000        1.3033968396484852E-002   1.5426668105646968E-003  -2.9814753215759993E-003  -7.3309493018314242E-004
   5.2481000238913111E-006   101.28016350000000        1.3741775415837765E-002   1.8339502857998013E-003  -3.1852000392973423E-003  -6.9060677196830511E-004
   6.9183001869532745E-006   101.28016350000000        1.4492198824882507E-002   2.1520145237445831E-003  -3.4174332395195961E-003  -6.2579143559560180E-004
   9.1201000032015145E-006   101.28016350000000        1.5288234688341618E-002   2.4990139063447714E-003  -3.6823337431997061E-003  -5.3250131895765662E-004
   1.2022999726468697E-005   101.28016350000000        1.6133207827806473E-002   2.8773040976375341E-003  -3.9846058934926987E-003  -4.0319553227163851E-004
   1.5849000192247331E-005   101.28016350000000        1.7030430957674980E-002   3.2892816234380007E-003  -4.3293959461152554E-003  -2.2874546993989497E-004
   2.0892999600619078E-005   101.28016350000000        1.7984122037887573E-002   3.7377981934696436E-003  -4.7226538881659508E-003   2.0231823327776510E-006
   2.7542000680114143E-005   101.28016350000000        1.8998602405190468E-002   4.2257960885763168E-003  -5.1708486862480640E-003   3.0253670411184430E-004
   3.6307999835116789E-005   101.28016350000000        2.0079014822840691E-002   4.7566276043653488E-003  -5.6812334805727005E-003   6.8902509519830346E-004
   4.7862999053904787E-005   101.28016350000000        2.1230837330222130E-002   5.3338129073381424E-003  -6.2615899369120598E-003   1.1808017734438181E-003
   6.3095998484641314E-005   101.28016350000000        2.2460704669356346E-002   5.9614181518554688E-003  -6.9205076433718204E-003   1.8010247731581330E-003
   8.3175997133366764E-005   101.28016350000000        2.3776050657033920E-002   6.6438536159694195E-003  -7.6670516282320023E-003   2.5770668871700764E-003
   1.0964999819407240E-004   101.28016350000000        2.5185942649841309E-002   7.3862611316144466E-003  -8.5109481588006020E-003   3.5414828453212976E-003
   1.4453999756369740E-004   101.28016350000000        2.6700288057327271E-002   8.1940395757555962E-003  -9.4616990536451340E-003   4.7319452278316021E-003
   1.9054999575018883E-004   101.28016350000000        2.8332557529211044E-002   9.0742195025086403E-003  -1.0529662482440472E-002   6.1937454156577587E-003
   2.5119000929407775E-004   101.28016350000000        3.0097017064690590E-002   1.0033882223069668E-002  -1.1723436415195465E-002   7.9778572544455528E-003
   3.3112999517470598E-004   101.28016350000000        3.2012652605772018E-002   1.1082144454121590E-002  -1.3051170855760574E-002   1.0144423693418503E-002
   4.3652000022120774E-004   101.28016350000000        3.4102562814950943E-002   1.2229676358401775E-002  -1.4518511481583118E-002   1.2762208469212055E-002
   5.7544000446796417E-004   101.28016350000000        3.6395058035850525E-002   1.3489086180925369E-002  -1.6126990318298340E-002   1.5908824279904366E-002
   7.5857999036088586E-004   101.28016350000000        3.8926418870687485E-002   1.4876192435622215E-002  -1.7872788012027740E-002   1.9672621041536331E-002
   1.0000000474974513E-003   101.28016350000000        4.1742056608200073E-002   1.6410337761044502E-002  -1.9743256270885468E-002   2.4151489138603210E-002
   1.3183000264689326E-003   101.28016350000000        4.4900462031364441E-002   1.8116213381290436E-002  -2.1713962778449059E-002   2.9454307630658150E-002
   1.7377999611198902E-003   101.28016350000000        4.8474524170160294E-002   2.0024202764034271E-002  -2.3742329329252243E-002   3.5696074366569519E-002
   2.2909000981599092E-003   101.28016350000000        5.2560660988092422E-002   2.2174922749400139E-002  -2.5763779878616333E-002   4.3003674596548080E-002
   3.0199999455362558E-003   101.28016350000000        5.7279881089925766E-002   2.4619508534669876E-002  -2.7680559083819389E-002   5.1504336297512054E-002
   3.9810999296605587E-003   101.28016350000000        6.2788158655166626E-002   2.7425011619925499E-002  -2.9352903366088867E-002   6.1326008290052414E-002
   5.2481000311672688E-003   101.28016350000000        6.9284886121749878E-002   3.0679134652018547E-002  -3.0585652217268944E-002   7.2589404881000519E-002
   6.9182999432086945E-003   101.28016350000000        7.7022045850753784E-002   3.4495994448661804E-002  -3.1112635508179665E-002   8.5395485162734985E-002
   9.1201001778244972E-003   101.28016350000000        8.6315818130970001E-002   3.9024285972118378E-002  -3.0579859390854836E-002   9.9811434745788574E-002
   1.2023000046610832E-002   101.28016350000000        9.7555860877037048E-002   4.4456146657466888E-002  -2.8528252616524696E-002  0.11584722250699997     
   1.5848999843001366E-002   101.28016350000000       0.11120299994945526        5.1033157855272293E-002  -2.4382468312978745E-002  0.13341303169727325     
   2.0893000066280365E-002   101.28016350000000       0.12779206037521362        5.9058900922536850E-002  -1.7446206882596016E-002  0.15228413045406342     
   2.7542000636458397E-002   101.28016350000000       0.14788430929183960        6.8892441689968109E-002  -6.9265314377844334E-003  0.17200718820095062     
   3.6308001726865768E-002   101.28016350000000       0.17199541628360748        8.0936327576637268E-002   8.0075040459632874E-003  0.19180071353912354     
   4.7862999141216278E-002   101.28016350000000       0.20042085647583008        9.5579966902732849E-002   2.8086842969059944E-002  0.21039114892482758     
   6.3096001744270325E-002   101.28016350000000       0.23296202719211578       0.11309436708688736        5.3717035800218582E-002  0.22583872079849243     
   8.3176001906394958E-002   101.28016350000000       0.26844626665115356       0.13340741395950317        8.4595248103141785E-002  0.23535919189453125     
  0.10000000149011612        101.28016350000000       0.29244038462638855       0.14816069602966309       0.10740794986486435       0.23664505779743195     
  0.12500000000000000        101.28016350000000       0.31957489252090454       0.16647960245609283       0.13597919046878815       0.23077572882175446     
  0.15000000596046448        101.28016350000000       0.33774814009666443       0.18072745203971863       0.15843373537063599       0.21860225498676300     
  0.17499999701976776        101.28016350000000       0.34816750884056091       0.19117271900177002       0.17526976764202118       0.20250092446804047     
  0.20000000298023224        101.28016350000000       0.35191416740417480       0.19809688627719879       0.18706189095973969       0.18417222797870636     
  0.22499999403953552        101.28016350000000       0.34996995329856873       0.20179411768913269       0.19439117610454559       0.16485923528671265     
  0.25000000000000000        101.28016350000000       0.34323075413703918       0.20256756246089935       0.19781678915023804       0.14547121524810791     
  0.27500000596046448        101.28016350000000       0.33251476287841797       0.20072521269321442       0.19786474108695984       0.12666335701942444     
  0.30000001192092896        101.28016350000000       0.31856811046600342       0.19657592475414276       0.19502440094947815       0.10889303684234619     
  0.32499998807907104        101.28016350000000       0.30206918716430664       0.19042597711086273       0.18974830210208893        9.2462100088596344E-002
  0.34999999403953552        101.28016350000000       0.28363224864006042       0.18257604539394379       0.18245351314544678        7.7550187706947327E-002
  0.37500000000000000        101.28016350000000       0.26381081342697144       0.17331850528717041       0.17352348566055298        6.4241603016853333E-002
  0.40000000596046448        101.28016350000000       0.24310050904750824       0.16293518245220184       0.16331006586551666        5.2547305822372437E-002
  0.42500001192092896        101.28016350000000       0.22194191813468933       0.15169537067413330       0.15213532745838165        4.2423192411661148E-002
  0.44999998807907104        101.28016350000000       0.20072323083877563       0.13985401391983032       0.14029312133789062        3.3785160630941391E-002
  0.47499999403953552        101.28016350000000       0.17978282272815704       0.12765026092529297       0.12805052101612091        2.6521600782871246E-002
  0.50000000000000000        101.28016350000000       0.15941169857978821       0.11530604958534241       0.11564889550209045        2.0503651350736618E-002
  0.52499997615814209        101.28016350000000       0.13985599577426910       0.10302501171827316       0.10330473631620407        1.5593510121107101E-002
  0.55000001192092896        101.28016350000000       0.12131925672292709        9.0991444885730743E-002   9.1210357844829559E-002   1.1651081033051014E-002
  0.57499998807907104        101.28016350000000       0.10396485030651093        7.9369455575942993E-002   7.9534344375133514E-002   8.5391737520694733E-003
  0.60000002384185791        101.28016350000000        8.7918214499950409E-002   6.8302273750305176E-002   6.8421959877014160E-002   6.1274287290871143E-003
  0.62500000000000000        101.28016350000000        7.3269151151180267E-002   5.7911675423383713E-002   5.7995356619358063E-002   4.2951521463692188E-003
  0.64999997615814209        101.28016350000000        6.0074068605899811E-002   4.8297539353370667E-002   4.8353809863328934E-002   2.9332139529287815E-003
  0.67500001192092896        101.28016350000000        4.8358257859945297E-002   3.9537604898214340E-002   3.9573885500431061E-002   1.9451378611847758E-003
  0.69999998807907104        101.28016350000000        3.8118135184049606E-002   3.1687311828136444E-002   3.1709648668766022E-002   1.2475254479795694E-003
  0.72500002384185791        101.28016350000000        2.9323533177375793E-002   2.4779872968792915E-002   2.4792918935418129E-002   7.6992448884993792E-004
  0.75000000000000000        101.28016350000000        2.1919995546340942E-002   1.8826454877853394E-002   1.8833627924323082E-002   4.5425805728882551E-004
  0.77499997615814209        101.28016350000000        1.5831129625439644E-002   1.3816616497933865E-002   1.3820287771522999E-002   2.5391764938831329E-004
  0.80000001192092896        101.28016350000000        1.0961007326841354E-002   9.7189014777541161E-003   9.7206309437751770E-003   1.3261550338938832E-004
  0.82499998807907104        101.28016350000000        7.1966443210840225E-003   6.4817019738256931E-003   6.4824535511434078E-003   6.3085353758651763E-005
  0.85000002384185791        101.28016350000000        4.4105714187026024E-003   4.0343585424125195E-003   4.0346919558942318E-003   2.5709616238600574E-005
  0.87500000000000000        101.28016350000000        2.4635503068566322E-003   2.2885845974087715E-003   2.2888032253831625E-003   7.1419203777622897E-006
  0.89999997615814209        101.28016350000000        1.2074949918314815E-003   1.1402746895328164E-003   1.1405324330553412E-003  -1.0188291525992099E-006
  0.92500001192092896        101.28016350000000        4.8873492050915956E-004   4.7184628783725202E-004   4.7221413115039468E-004  -3.4598913316585822E-006
  0.94999998807907104        101.28016350000000        1.5187692770268768E-004   1.5540797903668135E-004   1.5590536349918693E-004  -2.2638685095444089E-006
  0.97500002384185791        101.28016350000000        4.4896667532157153E-005   5.7425942941335961E-005   5.8027660998050123E-005   2.1152613953745458E-006
   1.0000000000000000        101.28016350000000        2.7535756089491770E-005   4.7090397856663913E-005   4.7717210691189393E-005   1.0000911061069928E-005
   9.9999997171806854E-010   129.86233089999999        3.0002128332853317E-003  -9.8258757498115301E-004  -1.1963003780692816E-003  -4.2037037201225758E-004
   1.3183000246996812E-009   129.86233089999999        3.1407922506332397E-003  -9.8540994804352522E-004  -1.2220094213262200E-003  -4.2983566527254879E-004
   1.7378000150003459E-009   129.86233089999999        3.2886199187487364E-003  -9.8611135035753250E-004  -1.2480233563110232E-003  -4.3960046605207026E-004
   2.2908999142146058E-009   129.86233089999999        3.4441703464835882E-003  -9.8446395713835955E-004  -1.2743845582008362E-003  -4.4970423914492130E-004
   3.0200000278313155E-009   129.86233089999999        3.6078505218029022E-003  -9.8022120073437691E-004  -1.3011285336688161E-003  -4.6018403372727334E-004
   3.9810998941902653E-009   129.86233089999999        3.7801263388246298E-003  -9.7311666468158364E-004  -1.3283079024404287E-003  -4.7108263242989779E-004
   5.2481001766579993E-009   129.86233089999999        3.9615039713680744E-003  -9.6286193002015352E-004  -1.3559905346482992E-003  -4.8244680510833859E-004
   6.9183001549788514E-009   129.86233089999999        4.1525010019540787E-003  -9.4914634246379137E-004  -1.3842566404491663E-003  -4.9432518426328897E-004
   9.1201002305751899E-009   129.86233089999999        4.3536843731999397E-003  -9.3163351994007826E-004  -1.4132073847576976E-003  -5.0676940008997917E-004
   1.2023000373062587E-008   129.86233089999999        4.5656645670533180E-003  -9.0995890786871314E-004  -1.4429662842303514E-003  -5.1983282901346684E-004
   1.5849000334355878E-008   129.86233089999999        4.7890050336718559E-003  -8.8373903417959809E-004  -1.4736700104549527E-003  -5.3356325952336192E-004
   2.0892999330612838E-008   129.86233089999999        5.0244349986314774E-003  -8.5254589794203639E-004  -1.5055018011480570E-003  -5.4801366059109569E-004
   2.7542000680114143E-008   129.86233089999999        5.2726389840245247E-003  -8.1592868082225323E-004  -1.5386659651994705E-003  -5.6322629097849131E-004
   3.6307998385609608E-008   129.86233089999999        5.5344076827168465E-003  -7.7339255949482322E-004  -1.5734138432890177E-003  -5.7923811255022883E-004
   4.7863000673942224E-008   129.86233089999999        5.8104991912841797E-003  -7.2441762313246727E-004  -1.6100301872938871E-003  -5.9606734430417418E-004
   6.3096003088958241E-008   129.86233089999999        6.1017973348498344E-003  -6.6843099193647504E-004  -1.6488614492118359E-003  -6.1371660558506846E-004
   8.3175997644957533E-008   129.86233089999999        6.4091878011822701E-003  -6.0482625849545002E-004  -1.6903056530281901E-003  -6.3215743284672499E-004
   1.0965000285523274E-007   129.86233089999999        6.7336908541619778E-003  -5.3293391829356551E-004  -1.7348390538245440E-003  -6.5132806776091456E-004
   1.4453999597208167E-007   129.86233089999999        7.0762098766863346E-003  -4.5207492075860500E-004  -1.7829909920692444E-003  -6.7110598320141435E-004
   1.9054999711443088E-007   129.86233089999999        7.4380515143275261E-003  -3.6143703619018197E-004  -1.8354272469878197E-003  -6.9132220232859254E-004
   2.5118998792095226E-007   129.86233089999999        7.8201815485954285E-003  -2.6025075931102037E-004  -1.8928566714748740E-003  -7.1169936563819647E-004
   3.3112999631157436E-007   129.86233089999999        8.2239350304007530E-003  -1.4761183410882950E-004  -1.9561473745852709E-003  -7.3186802910640836E-004
   4.3651999703797628E-007   129.86233089999999        8.6506698280572891E-003  -2.2563346647075377E-005  -2.0262917969375849E-003  -7.5131718767806888E-004
   5.7544002629583701E-007   129.86233089999999        9.1017354279756546E-003   1.1589538917178288E-004  -2.1044190507382154E-003  -7.6935882680118084E-004
   7.5857997217099182E-007   129.86233089999999        9.5787076279520988E-003   2.6887928834185004E-004  -2.1918518468737602E-003  -7.8509416198357940E-004
   9.9999999747524271E-007   129.86233089999999        1.0083177126944065E-002   4.3755988008342683E-004  -2.2900945041328669E-003  -7.9735281178727746E-004
   1.3182999509808724E-006   129.86233089999999        1.0616966523230076E-002   6.2323728343471885E-004  -2.4008967448025942E-003  -8.0463540507480502E-004
   1.7377999483869644E-006   129.86233089999999        1.1181739158928394E-002   8.2720851060003042E-004  -2.5261996779590845E-003  -8.0503313802182674E-004
   2.2909000563231530E-006   129.86233089999999        1.1779731139540672E-002   1.0510297724977136E-003  -2.6683229953050613E-003  -7.9614249989390373E-004
   3.0199998946045525E-006   129.86233089999999        1.2412979267537594E-002   1.2962438631802797E-003  -2.8298271354287863E-003  -7.7495403820648789E-004
   3.9810997805034276E-006   129.86233089999999        1.3083816505968571E-002   1.5645617386326194E-003  -3.0136583372950554E-003  -7.3772628093138337E-004
   5.2481000238913111E-006   129.86233089999999        1.3794813305139542E-002   1.8578472081571817E-003  -3.2231742516160011E-003  -6.7982939071953297E-004
   6.9183001869532745E-006   129.86233089999999        1.4548689126968384E-002   2.1780855022370815E-003  -3.4621572121977806E-003  -5.9557362692430615E-004
   9.1201000032015145E-006   129.86233089999999        1.5348473563790321E-002   2.5274485815316439E-003  -3.7348968908190727E-003  -4.7799051390029490E-004
   1.2022999726468697E-005   129.86233089999999        1.6197534278035164E-002   2.9083131812512875E-003  -4.0462384931743145E-003  -3.1857902649790049E-004
   1.5849000192247331E-005   129.86233089999999        1.7099231481552124E-002   3.3230988774448633E-003  -4.4014751911163330E-003  -1.0711144568631425E-004
   2.0892999600619078E-005   129.86233089999999        1.8057839944958687E-002   3.7746862508356571E-003  -4.8067136667668819E-003   1.6887469973880798E-004
   2.7542000680114143E-005   129.86233089999999        1.9077755510807037E-002   4.2660506442189217E-003  -5.2685765549540520E-003   5.2426516776904464E-004
   3.6307999835116789E-005   129.86233089999999        2.0164204761385918E-002   4.8005837015807629E-003  -5.7944711297750473E-003   9.7696355078369379E-004
   4.7862999053904787E-005   129.86233089999999        2.1322773769497871E-002   5.3818523883819580E-003  -6.3923127017915249E-003   1.5481496229767799E-003
   6.3095998484641314E-005   129.86233089999999        2.2560223937034607E-002   6.0139801353216171E-003  -7.0708054117858410E-003   2.2630884777754545E-003
   8.3175997133366764E-005   129.86233089999999        2.3884149268269539E-002   6.7014461383223534E-003  -7.8390827402472496E-003   3.1514668371528387E-003
   1.0964999819407240E-004   129.86233089999999        2.5303808972239494E-002   7.4494755826890469E-003  -8.7068835273385048E-003   4.2483978904783726E-003
   1.4453999756369740E-004   129.86233089999999        2.6829341426491737E-002   8.2635683938860893E-003  -9.6836211159825325E-003   5.5942321196198463E-003
   1.9054999575018883E-004   129.86233089999999        2.8474515303969383E-002   9.1508813202381134E-003  -1.0779470205307007E-002   7.2372527793049812E-003
   2.5119000929407775E-004   129.86233089999999        3.0253937467932701E-002   1.0118645615875721E-002  -1.2002648785710335E-002   9.2313233762979507E-003
   3.3112999517470598E-004   129.86233089999999        3.2187022268772125E-002   1.1176166124641895E-002  -1.3360735960304737E-002   1.1639635078608990E-002
   4.3652000022120774E-004   129.86233089999999        3.4297388046979904E-002   1.2334341183304787E-002  -1.4858528971672058E-002   1.4533854089677334E-002
   5.7544000446796417E-004   129.86233089999999        3.6613948643207550E-002   1.3606058433651924E-002  -1.6496354714035988E-002   1.7994143068790436E-002
   7.5857999036088586E-004   129.86233089999999        3.9173733443021774E-002   1.5007472597062588E-002  -1.8268767744302750E-002   2.2110961377620697E-002
   1.0000000474974513E-003   129.86233089999999        4.2023003101348877E-002   1.6558339819312096E-002  -2.0160967484116554E-002   2.6983419433236122E-002
   1.3183000264689326E-003   129.86233089999999        4.5221257954835892E-002   1.8283842131495476E-002  -2.2145755589008331E-002   3.2720480114221573E-002
   1.7377999611198902E-003   129.86233089999999        4.8842504620552063E-002   2.0214937627315521E-002  -2.4177070707082748E-002   3.9435282349586487E-002
   2.2909000981599092E-003   129.86233089999999        5.2984427660703659E-002   2.2392934188246727E-002  -2.6186071336269379E-002   4.7250866889953613E-002
   3.0199999455362558E-003   129.86233089999999        5.7769332081079483E-002   2.4869728833436966E-002  -2.8069907799363136E-002   5.6287247687578201E-002
   3.9810999296605587E-003   129.86233089999999        6.3354447484016418E-002   2.7713218703866005E-002  -2.9682945460081100E-002   6.6661283373832703E-002
   5.2481000311672688E-003   129.86233089999999        6.9940216839313507E-002   3.1011970713734627E-002  -3.0823532491922379E-002   7.8477613627910614E-002
   6.9182999432086945E-003   129.86233089999999        7.7779106795787811E-002   3.4880887717008591E-002  -3.1218778342008591E-002   9.1814868152141571E-002
   9.1201001778244972E-003   129.86233089999999        8.7186783552169800E-002   3.9469212293624878E-002  -3.0508423224091530E-002  0.10671047121286392     
   1.2023000046610832E-002   129.86233089999999        9.8550587892532349E-002   4.4969048351049423E-002  -2.8228746727108955E-002  0.12313599884510040     
   1.5848999843001366E-002   129.86233089999999       0.11232608556747437        5.1620896905660629E-002  -2.3803258314728737E-002  0.14095352590084076     
   2.0893000066280365E-002   129.86233089999999       0.12903839349746704        5.9725429862737656E-002  -1.6540383920073509E-002  0.15988065302371979     
   2.7542000636458397E-002   129.86233089999999       0.14923235774040222        6.9635793566703796E-002  -5.6614642962813377E-003  0.17939811944961548     
   3.6308001726865768E-002   129.86233089999999       0.17339797317981720        8.1743940711021423E-002   9.6366247162222862E-003  0.19865474104881287     
   4.7862999141216278E-002   129.86233089999999       0.20179308950901031        9.6421860158443451E-002   3.0039055272936821E-002  0.21631401777267456     
   6.3096001744270325E-002   129.86233089999999       0.23416796326637268       0.11391382664442062        5.5885206907987595E-002  0.23039858043193817     
   8.3176001906394958E-002   129.86233089999999       0.26928722858428955       0.13410992920398712        8.6787410080432892E-002  0.23814383149147034     
  0.10000000149011612        129.86233089999999       0.29289549589157104       0.14870937168598175       0.10946355015039444       0.23807115852832794     
  0.12500000000000000        129.86233089999999       0.31938552856445312       0.16673561930656433       0.13766553997993469       0.23048309981822968     
  0.15000000596046448        129.86233089999999       0.33688527345657349       0.18064324557781219       0.15963670611381531       0.21697227656841278     
  0.17499999701976776        129.86233089999999       0.34664553403854370       0.19072596728801727       0.17593967914581299       0.19989585876464844     
  0.20000000298023224        129.86233089999999       0.34977692365646362       0.19728460907936096       0.18719173967838287       0.18091352283954620     
  0.22499999403953552        129.86233089999999       0.34728080034255981       0.20062842965126038       0.19400237500667572       0.16121946275234222     
  0.25000000000000000        129.86233089999999       0.34006553888320923       0.20107220113277435       0.19694934785366058       0.14167290925979614     
  0.27500000596046448        129.86233089999999       0.32895633578300476       0.19893267750740051       0.19657054543495178       0.12288141995668411     
  0.30000001192092896        129.86233089999999       0.31470227241516113       0.19452515244483948       0.19336229562759399       0.10525906831026077     
  0.32499998807907104        129.86233089999999       0.29798153042793274       0.18816027045249939       0.18778058886528015        8.9069679379463196E-002
  0.34999999403953552        129.86233089999999       0.27940574288368225       0.18014129996299744       0.18024335801601410        7.4460469186306000E-002
  0.37500000000000000        129.86233089999999       0.25952386856079102       0.17076171934604645       0.17113301157951355        6.1488818377256393E-002
  0.40000000596046448        129.86233089999999       0.23882557451725006       0.16030313074588776       0.16079890727996826        5.0144076347351074E-002
  0.42500001192092896        129.86233089999999       0.21774445474147797       0.14903345704078674       0.14955957233905792        4.0365323424339294E-002
  0.44999998807907104        129.86233089999999       0.19666096568107605       0.13720530271530151       0.13770452141761780        3.2055974006652832E-002
  0.47499999403953552        129.86233089999999       0.17590530216693878       0.12505462765693665       0.12549591064453125        2.5095710530877113E-002
  0.50000000000000000        129.86233089999999       0.15576003491878510       0.11279956996440887       0.11316967755556107        1.9350163638591766E-002
  0.52499997615814209        129.86233089999999       0.13646280765533447       0.10063933581113815       0.10093667358160019        1.4678684063255787E-002
  0.55000001192092896        129.86233089999999       0.11820879578590393        8.8753409683704376E-002   8.8983334600925446E-002   1.0940476320683956E-002
  0.57499998807907104        129.86233089999999       0.10115326195955276        7.7300794422626495E-002   7.7472321689128876E-002   7.9992944374680519E-003
  0.60000002384185791        129.86233089999999        8.5413917899131775E-002   6.6419422626495361E-002   6.6542923450469971E-002   5.7269446551799774E-003
  0.62500000000000000        129.86233089999999        7.1073323488235474E-002   5.6225702166557312E-002   5.6311465799808502E-002   4.0057278238236904E-003
  0.64999997615814209        129.86233089999999        5.8181256055831909E-002   4.6814203262329102E-002   4.6871531754732132E-002   2.7300005313009024E-003
  0.67500001192092896        129.86233089999999        4.6757027506828308E-002   3.8257505744695663E-002   3.8294278085231781E-002   1.8069881480187178E-003
  0.69999998807907104        129.86233089999999        3.6791838705539703E-002   3.0606167390942574E-002   3.0628697946667671E-002   1.1569783091545105E-003
  0.72500002384185791        129.86233089999999        2.8251098468899727E-002   2.3888867348432541E-002   2.3901972919702530E-002   7.1301474235951900E-004
  0.75000000000000000        129.86233089999999        2.1076790988445282E-002   1.8112733960151672E-002   1.8119914457201958E-002   4.2019734974019229E-004
  0.77499997615814209        129.86233089999999        1.5189872123301029E-002   1.3263852335512638E-002   1.3267516158521175E-002   2.3469117877539247E-004
  0.80000001192092896        129.86233089999999        1.0492703877389431E-002   9.3079684302210808E-003   9.3096904456615448E-003   1.2253368913661689E-004
  0.82499998807907104        129.86233089999999        6.8715652450919151E-003   6.1914436519145966E-003   6.1921929009258747E-003   5.8323737903265283E-005
  0.85000002384185791        129.86233089999999        4.1992464102804661E-003   3.8424530066549778E-003   3.8427871186286211E-003   2.3864600734668784E-005
  0.87500000000000000        129.86233089999999        2.3377868346869946E-003   2.1724973339587450E-003   2.1727175917476416E-003   6.8232416197133716E-006
  0.89999997615814209        129.86233089999999        1.1414097389206290E-003   1.0783043690025806E-003   1.0785619961097836E-003  -5.4403869853558717E-007
  0.92500001192092896        129.86233089999999        4.5979785500094295E-004   4.4426220119930804E-004   4.4462445657700300E-004  -2.5624260615586536E-006
  0.94999998807907104        129.86233089999999        1.4196340634953231E-004   1.4567613834515214E-004   1.4615883992519230E-004  -1.1830780977106770E-006
  0.97500002384185791        129.86233089999999        4.1339848394272849E-005   5.3521838708547875E-005   5.4095813538879156E-005   3.1060405945027014E-006
   1.0000000000000000        129.86233089999999        2.4138636945281178E-005   4.2860079702222720E-005   4.3442520109238103E-005   1.0493074114492629E-005
   9.9999997171806854E-010   166.51064149999999        3.0095430556684732E-003  -9.8243390675634146E-004  -1.1975066736340523E-003  -4.5128230703994632E-004
   1.3183000246996812E-009   166.51064149999999        3.1506111845374107E-003  -9.8509783856570721E-004  -1.2232296867296100E-003  -4.6146934619173408E-004
   1.7378000150003459E-009   166.51064149999999        3.2989559695124626E-003  -9.8562450148165226E-004  -1.2492609675973654E-003  -4.7198083484545350E-004
   2.2908999142146058E-009   166.51064149999999        3.4550535492599010E-003  -9.8378490656614304E-004  -1.2756441719830036E-003  -4.8285824595950544E-004
   3.0200000278313155E-009   166.51064149999999        3.6193123087286949E-003  -9.7933108918368816E-004  -1.3024162035435438E-003  -4.9413996748626232E-004
   3.9810998941902653E-009   166.51064149999999        3.7922004703432322E-003  -9.7199517767876387E-004  -1.3296317774802446E-003  -5.0587003352120519E-004
   5.2481001766579993E-009   166.51064149999999        3.9742258377373219E-003  -9.6148706506937742E-004  -1.3573606265708804E-003  -5.1809608703479171E-004
   6.9183001549788514E-009   166.51064149999999        4.1659092530608177E-003  -9.4749440904706717E-004  -1.3856858713552356E-003  -5.3086673142388463E-004
   9.1201002305751899E-009   166.51064149999999        4.3678190559148788E-003  -9.2967902310192585E-004  -1.4147115871310234E-003  -5.4423295659944415E-004
   1.2023000373062587E-008   166.51064149999999        4.5805689878761768E-003  -9.0767419897019863E-004  -1.4445653650909662E-003  -5.5824610171839595E-004
   1.5849000334355878E-008   166.51064149999999        4.8047243617475033E-003  -8.8109448552131653E-004  -1.4753886498510838E-003  -5.7294982252642512E-004
   2.0892999330612838E-008   166.51064149999999        5.0410181283950806E-003  -8.4950949531048536E-004  -1.5073699178174138E-003  -5.8839144185185432E-004
   2.7542000680114143E-008   166.51064149999999        5.2901380695402622E-003  -8.1246602348983288E-004  -1.5407205792143941E-003  -6.0460425447672606E-004
   3.6307998385609608E-008   166.51064149999999        5.5528781376779079E-003  -7.6946639455854893E-004  -1.5756994253024459E-003  -6.2161305686458945E-004
   4.7863000673942224E-008   166.51064149999999        5.8299992233514786E-003  -7.1998802013695240E-004  -1.6126011032611132E-003  -6.3941878033801913E-004
   6.3096003088958241E-008   166.51064149999999        6.1223907396197319E-003  -6.6345487721264362E-004  -1.6517831245437264E-003  -6.5800169249996543E-004
   8.3175997644957533E-008   166.51064149999999        6.4309407025575638E-003  -5.9925724053755403E-004  -1.6936566680669785E-003  -6.7730346927419305E-004
   1.0965000285523274E-007   166.51064149999999        6.7566754296422005E-003  -5.2672188030555844E-004  -1.7387138213962317E-003  -6.9722422631457448E-004
   1.4453999597208167E-007   166.51064149999999        7.1005029603838921E-003  -4.4516619527712464E-004  -1.7875020857900381E-003  -7.1759195998311043E-004
   1.9054999711443088E-007   166.51064149999999        7.4637359939515591E-003  -3.5377329913899302E-004  -1.8407093593850732E-003  -7.3817616794258356E-004
   2.5118998792095226E-007   166.51064149999999        7.8473445028066635E-003  -2.5176958297379315E-004  -1.8990694079548120E-003  -7.5862131780013442E-004
   3.3112999631157436E-007   166.51064149999999        8.2526719197630882E-003  -1.3824572670273483E-004  -1.9634799100458622E-003  -7.7846134081482887E-004
   4.3651999703797628E-007   166.51064149999999        8.6810821667313576E-003  -1.2239375791978091E-005  -2.0349682308733463E-003  -7.9706549877300858E-004
   5.7544002629583701E-007   166.51064149999999        9.1339349746704102E-003   1.2725582928396761E-004  -2.1147027146071196E-003  -8.1359897740185261E-004
   7.5857997217099182E-007   166.51064149999999        9.6128126606345177E-003   2.8136128094047308E-004  -2.2040528710931540E-003  -8.2698342157527804E-004
   9.9999999747524271E-007   166.51064149999999        1.0119317099452019E-002   4.5125544420443475E-004  -2.3045751731842756E-003  -8.3583098603412509E-004
   1.3182999509808724E-006   166.51064149999999        1.0655282996594906E-002   6.3824630342423916E-004  -2.4180808104574680E-003  -8.3837838610634208E-004
   1.7377999483869644E-006   166.51064149999999        1.1222385801374912E-002   8.4363890346139669E-004  -2.5465791113674641E-003  -8.3240296225994825E-004
   2.2909000563231530E-006   166.51064149999999        1.1822878383100033E-002   1.0689995251595974E-003  -2.6924691628664732E-003  -8.1512081669643521E-004
   3.0199998946045525E-006   166.51064149999999        1.2458813376724720E-002   1.3158810324966908E-003  -2.8583991806954145E-003  -7.8307429794222116E-004
   3.9810997805034276E-006   166.51064149999999        1.3132544234395027E-002   1.5860064886510372E-003  -3.0474134255200624E-003  -7.3198997415602207E-004
   5.2481000238913111E-006   166.51064149999999        1.3846666552126408E-002   1.8812533235177398E-003  -3.2629796769469976E-003  -6.5660994732752442E-004
   6.9183001869532745E-006   166.51064149999999        1.4603926800191402E-002   2.2036216687411070E-003  -3.5089999437332153E-003  -5.5051018716767430E-004
   9.1201000032015145E-006   166.51064149999999        1.5407389029860497E-002   2.5553018786013126E-003  -3.7898938171565533E-003  -4.0586406248621643E-004
   1.2022999726468697E-005   166.51064149999999        1.6260461881756783E-002   2.9386903624981642E-003  -4.1106473654508591E-003  -2.1317311620805413E-004
   1.5849000192247331E-005   166.51064149999999        1.7166551202535629E-002   3.3562299795448780E-003  -4.4766957871615887E-003   3.8924823456909508E-005
   2.0892999600619078E-005   166.51064149999999        1.8129991367459297E-002   3.8108299486339092E-003  -4.8942989669740200E-003   3.6421490949578583E-004
   2.7542000680114143E-005   166.51064149999999        1.9155248999595642E-002   4.3054977431893349E-003  -5.3702262230217457E-003   7.7907065860927105E-004
   3.6307999835116789E-005   166.51064149999999        2.0247636362910271E-002   4.8436652868986130E-003  -5.9120282530784607E-003   1.3030907139182091E-003
   4.7862999053904787E-005   166.51064149999999        2.1412843838334084E-002   5.4289447143673897E-003  -6.5277405083179474E-003   1.9593301694840193E-003
   6.3095998484641314E-005   166.51064149999999        2.2657761350274086E-002   6.0655162669718266E-003  -7.2261621244251728E-003   2.7751552406698465E-003
   8.3175997133366764E-005   166.51064149999999        2.3990135639905930E-002   6.7579266615211964E-003  -8.0164726823568344E-003   3.7825384642928839E-003
   1.0964999819407240E-004   166.51064149999999        2.5419419631361961E-002   7.5114853680133820E-003  -8.9083965867757797E-003   5.0190980546176434E-003
   1.4453999756369740E-004   166.51064149999999        2.6955978944897652E-002   8.3317887037992477E-003  -9.9112223833799362E-003   6.5277698449790478E-003
   1.9054999575018883E-004   166.51064149999999        2.8613870963454247E-002   9.2261210083961487E-003  -1.1034897528588772E-002   8.3596976473927498E-003
   2.5119000929407775E-004   166.51064149999999        3.0408039689064026E-002   1.0201859287917614E-002  -1.2287215329706669E-002   1.0571447201073170E-002
   3.3112999517470598E-004   166.51064149999999        3.2358318567276001E-002   1.1268492788076401E-002  -1.3675131835043430E-002   1.3229006901383400E-002
   4.3652000022120774E-004   166.51064149999999        3.4488826990127563E-002   1.2437144294381142E-002  -1.5202532522380352E-002   1.6406621783971786E-002
   5.7544000446796417E-004   166.51064149999999        3.6829084157943726E-002   1.3720970600843430E-002  -1.6868483275175095E-002   2.0186601206660271E-002
   7.5857999036088586E-004   166.51064149999999        3.9416823536157608E-002   1.5136461704969406E-002  -1.8665855750441551E-002   2.4661006405949593E-002
   1.0000000474974513E-003   166.51064149999999        4.2299147695302963E-002   1.6703767701983452E-002  -2.0577644929289818E-002   2.9929572716355324E-002
   1.3183000264689326E-003   166.51064149999999        4.5536521822214127E-002   1.8448553979396820E-002  -2.2573856636881828E-002   3.6100648343563080E-002
   1.7377999611198902E-003   166.51064149999999        4.9204032868146896E-002   2.0402330905199051E-002  -2.4604942649602890E-002   4.3284710496664047E-002
   2.2909000981599092E-003   166.51064149999999        5.3400564938783646E-002   2.2607069462537766E-002  -2.6597835123538971E-002   5.1600102335214615E-002
   3.0199999455362558E-003   166.51064149999999        5.8249656111001968E-002   2.5115398690104485E-002  -2.8444701805710793E-002   6.1158712953329086E-002
   3.9810999296605587E-003   166.51064149999999        6.3909709453582764E-002   2.7996012941002846E-002  -2.9994226992130280E-002   7.2065412998199463E-002
   5.2481000311672688E-003   166.51064149999999        7.0582106709480286E-002   3.1338296830654144E-002  -3.1038574874401093E-002   8.4407970309257507E-002
   6.9182999432086945E-003   166.51064149999999        7.8519694507122040E-002   3.5257875919342041E-002  -3.1298585236072540E-002   9.8242133855819702E-002
   9.1201001778244972E-003   166.51064149999999        8.8037498295307159E-002   3.9904452860355377E-002  -3.0408345162868500E-002  0.11357542127370834     
   1.2023000046610832E-002   166.51064149999999        9.9520459771156311E-002   4.5470029115676880E-002  -2.7900246903300285E-002  0.13034151494503021     
   1.5848999843001366E-002   166.51064149999999       0.11341878026723862        5.2193917334079742E-002  -2.3197578266263008E-002  0.14835582673549652     
   2.0893000066280365E-002   166.51064149999999       0.13024790585041046        6.0373831540346146E-002  -1.5614435076713562E-002  0.16728110611438751     
   2.7542000636458397E-002   166.51064149999999       0.15053647756576538        7.0356979966163635E-002  -4.3872701935470104E-003  0.18653658032417297     
   3.6308001726865768E-002   166.51064149999999       0.17474937438964844        8.2524843513965607E-002   1.1258812621235847E-002  0.20520798861980438     
   4.7862999141216278E-002   166.51064149999999       0.20310781896114349        9.7232304513454437E-002   3.1963676214218140E-002  0.22190457582473755     
   6.3096001744270325E-002   166.51064149999999       0.23531274497509003       0.11469765752553940        5.8002419769763947E-002  0.23462180793285370     
   8.3176001906394958E-002   166.51064149999999       0.27006891369819641       0.13477453589439392        8.8906429708003998E-002  0.24062511324882507     
  0.10000000149011612        166.51064149999999       0.29329755902290344       0.14922071993350983       0.11143482476472855       0.23924061655998230     
  0.12500000000000000        166.51064149999999       0.31915813684463501       0.16695870459079742       0.13926160335540771       0.23001670837402344     
  0.15000000596046448        166.51064149999999       0.33600416779518127       0.18053399026393890       0.16075351834297180       0.21525351703166962     
  0.17499999701976776        166.51064149999999       0.34512808918952942       0.19026461243629456       0.17653472721576691       0.19728001952171326     
  0.20000000298023224        166.51064149999999       0.34766831994056702       0.19647008180618286       0.18726286292076111       0.17771048843860626     
  0.22499999403953552        166.51064149999999       0.34464454650878906       0.19947397708892822       0.19357384741306305       0.15768827497959137     
  0.25000000000000000        166.51064149999999       0.33697649836540222       0.19960209727287292       0.19606256484985352       0.13802230358123779     
  0.27500000596046448        166.51064149999999       0.32549577951431274       0.19717946648597717       0.19527757167816162       0.11927329748868942     
  0.30000001192092896        166.51064149999999       0.31095373630523682       0.19252727925777435       0.19172124564647675       0.10181347280740738     
  0.32499998807907104        166.51064149999999       0.29402795433998108       0.18596015870571136       0.18585237860679626        8.5870377719402313E-002
  0.34999999403953552        166.51064149999999       0.27532711625099182       0.17778363823890686       0.17808930575847626        7.1560636162757874E-002
  0.37500000000000000        166.51064149999999       0.25539550185203552       0.16829203069210052       0.16881304979324341        5.8916598558425903E-002
  0.40000000596046448        166.51064149999999       0.23471675813198090       0.15776649117469788       0.15837030112743378        4.7907680273056030E-002
  0.42500001192092896        166.51064149999999       0.21371750533580780       0.14647342264652252       0.14707593619823456        3.8457706570625305E-002
  0.44999998807907104        166.51064149999999       0.19277061522006989       0.13466303050518036       0.13521508872509003        3.0458938330411911E-002
  0.47499999403953552        166.51064149999999       0.17219823598861694       0.12256807833909988       0.12304501235485077        2.3783436045050621E-002
  0.50000000000000000        166.51064149999999       0.15227474272251129       0.11040285229682922       0.11079639196395874        1.8292203545570374E-002
  0.52499997615814209        166.51064149999999       0.13322958350181580        9.8362267017364502E-002   9.8674528300762177E-002   1.3842401094734669E-002
  0.55000001192092896        166.51064149999999       0.11524985730648041        8.6621090769767761E-002   8.6860187351703644E-002   1.0292977094650269E-002
  0.57499998807907104        166.51064149999999        9.8483055830001831E-002   7.5333356857299805E-002   7.5510285794734955E-002   7.5089121237397194E-003
  0.60000002384185791        166.51064149999999        8.3039514720439911E-002   6.4631909132003784E-002   6.4758427441120148E-002   5.3643016144633293E-003
  0.62500000000000000        166.51064149999999        6.8994924426078796E-002   5.4627988487482071E-002   5.4715335369110107E-002   3.7444424815475941E-003
  0.64999997615814209        166.51064149999999        5.6392781436443329E-002   4.5411113649606705E-002   4.5469198375940323E-002   2.5470848195254803E-003
  0.67500001192092896        166.51064149999999        4.5246783643960953E-002   3.7048954516649246E-002   3.7086036056280136E-002   1.6829924425110221E-003
  0.69999998807907104        166.51064149999999        3.5543240606784821E-002   2.9587445780634880E-002   2.9610075056552887E-002   1.0759310098364949E-003
  0.72500002384185791        166.51064149999999        2.7243465185165405E-002   2.3051027208566666E-002   2.3064142093062401E-002   6.6220795270055532E-004
  0.75000000000000000        166.51064149999999        2.0286178216338158E-002   1.7443049699068069E-002   1.7450209707021713E-002   3.8986295112408698E-004
  0.77499997615814209        166.51064149999999        1.4589942991733551E-002   1.2746386229991913E-002   1.2750029563903809E-002   2.1760666277259588E-004
  0.80000001192092896        166.51064149999999        1.0055634193122387E-002   8.9242300018668175E-003   8.9259399101138115E-003   1.1359480413375422E-004
  0.82499998807907104        166.51064149999999        6.5689659677445889E-003   5.9211282059550285E-003   5.9218723326921463E-003   5.4113046644488350E-005
  0.85000002384185791        166.51064149999999        4.0031122043728828E-003   3.6642688792198896E-003   3.6646029911935329E-003   2.2240295947995037E-005
  0.87500000000000000        166.51064149999999        2.2214513737708330E-003   2.0650730002671480E-003   2.0652941893786192E-003   6.5463650571473408E-006
  0.89999997615814209        166.51064149999999        1.0805105557665229E-003   1.0211743647232652E-003   1.0214307112619281E-003  -1.3159156253550464E-007
  0.92500001192092896        166.51064149999999        4.3324273428879678E-004   4.1893013985827565E-004   4.1928567225113511E-004  -1.8019389926848817E-006
  0.94999998807907104        166.51064149999999        1.3289290654938668E-004   1.3674919318873435E-004   1.3721607683692127E-004  -3.0234690484576277E-007
  0.97500002384185791        166.51064149999999        3.8072739698691294E-005   4.9906502681551501E-005   5.0451937568141147E-005   3.8497491914313287E-006
   1.0000000000000000        166.51064149999999        2.1045978428446688E-005   3.8966827560216188E-005   3.9505033782916144E-005   1.0728833331086207E-005
   9.9999997171806854E-010   213.50143290000000        3.0186567455530167E-003  -9.8227313719689846E-004  -1.1986580211669207E-003  -4.8242413322441280E-004
   1.3183000246996812E-009   213.50143290000000        3.1602031085640192E-003  -9.8478165455162525E-004  -1.2243948876857758E-003  -4.9333809874951839E-004
   1.7378000150003459E-009   213.50143290000000        3.3090531360358000E-003  -9.8513695411384106E-004  -1.2504438636824489E-003  -5.0460081547498703E-004
   2.2908999142146058E-009   213.50143290000000        3.4656850621104240E-003  -9.8310911562293768E-004  -1.2768497690558434E-003  -5.1625544438138604E-004
   3.0200000278313155E-009   213.50143290000000        3.6305093672126532E-003  -9.7844842821359634E-004  -1.3036512536928058E-003  -5.2834127563983202E-004
   3.9810998941902653E-009   213.50143290000000        3.8039959035813808E-003  -9.7088573966175318E-004  -1.3309046626091003E-003  -5.4090307094156742E-004
   5.2481001766579993E-009   213.50143290000000        3.9866548031568527E-003  -9.6012942958623171E-004  -1.3586820568889380E-003  -5.5398861877620220E-004
   6.9183001549788514E-009   213.50143290000000        4.1790087707340717E-003  -9.4586535124108195E-004  -1.3870695838704705E-003  -5.6764564942568541E-004
   9.1201002305751899E-009   213.50143290000000        4.3816282413899899E-003  -9.2775351367890835E-004  -1.4161746948957443E-003  -5.8192323194816709E-004
   1.2023000373062587E-008   213.50143290000000        4.5951306819915771E-003  -9.0542522957548499E-004  -1.4461291721090674E-003  -5.9686938766390085E-004
   1.5849000334355878E-008   213.50143290000000        4.8200828023254871E-003  -8.7849312694743276E-004  -1.4770791167393327E-003  -6.1252200976014137E-004
   2.0892999330612838E-008   213.50143290000000        5.0572212785482407E-003  -8.4652437362819910E-004  -1.5092192916199565E-003  -6.2892067944630980E-004
   2.7542000680114143E-008   213.50143290000000        5.3072357550263405E-003  -8.0906337825581431E-004  -1.5427677426487207E-003  -6.4608734101057053E-004
   3.6307998385609608E-008   213.50143290000000        5.5709253065288067E-003  -7.6560984598472714E-004  -1.5779922250658274E-003  -6.6403148230165243E-004
   4.7863000673942224E-008   213.50143290000000        5.8490531519055367E-003  -7.1563845267519355E-004  -1.6151969321072102E-003  -6.8273342913016677E-004
   6.3096003088958241E-008   213.50143290000000        6.1425128951668739E-003  -6.5857014851644635E-004  -1.6547514824196696E-003  -7.0214667357504368E-004
   8.3175997644957533E-008   213.50143290000000        6.4521972090005875E-003  -5.9379189042374492E-004  -1.6970807919278741E-003  -7.2217814158648252E-004
   1.0965000285523274E-007   213.50143290000000        6.7791366018354893E-003  -5.2062683971598744E-004  -1.7426939448341727E-003  -7.4268365278840065E-004
   1.4453999597208167E-007   213.50143290000000        7.1242433041334152E-003  -4.3838896090164781E-004  -1.7921571852639318E-003  -7.6343514956533909E-004
   1.9054999711443088E-007   213.50143290000000        7.4888365343213081E-003  -3.4625676926225424E-004  -1.8461818108335137E-003  -7.8413204755634069E-004
   2.5118998792095226E-007   213.50143290000000        7.8738909214735031E-003  -2.4345263955183327E-004  -1.9055276643484831E-003  -8.0433150287717581E-004
   3.3112999631157436E-007   213.50143290000000        8.2807587459683418E-003  -1.2906220217701048E-004  -1.9711235072463751E-003  -8.2345970440655947E-004
   4.3651999703797628E-007   213.50143290000000        8.7108081206679344E-003  -2.1178634597163182E-006  -2.0440323278307915E-003  -8.4075360791757703E-004
   5.7544002629583701E-007   213.50143290000000        9.1654090210795403E-003   1.3839233724866062E-004  -2.1254643797874451E-003  -8.5521716391667724E-004
   7.5857997217099182E-007   213.50143290000000        9.6461512148380280E-003   2.9359618201851845E-004  -2.2168366704136133E-003  -8.6557614849880338E-004
   9.9999999747524271E-007   213.50143290000000        1.0154647752642632E-002   4.6467891661450267E-004  -2.3197606205940247E-003  -8.7020639330148697E-004
   1.3182999509808724E-006   213.50143290000000        1.0692744515836239E-002   6.5295631065964699E-004  -2.4361100513488054E-003  -8.6706021102145314E-004
   1.7377999483869644E-006   213.50143290000000        1.1262129060924053E-002   8.5974129615351558E-004  -2.5679643731564283E-003  -8.5357803618535399E-004
   2.2909000563231530E-006   213.50143290000000        1.1865070089697838E-002   1.0866100201383233E-003  -2.7178039308637381E-003  -8.2656962331384420E-004
   3.0199998946045525E-006   213.50143290000000        1.2503637932240963E-002   1.3351255329325795E-003  -2.8883663471788168E-003  -7.8210176434367895E-004
   3.9810997805034276E-006   213.50143290000000        1.3180206529796124E-002   1.6070224810391665E-003  -3.0827955342829227E-003  -7.1533891605213284E-004
   5.2481000238913111E-006   213.50143290000000        1.3897392898797989E-002   1.9041916821151972E-003  -3.3046691678464413E-003  -6.2036333838477731E-004
   6.9183001869532745E-006   213.50143290000000        1.4657974243164062E-002   2.2286486346274614E-003  -3.5580100957304239E-003  -4.8998341662809253E-004
   9.1201000032015145E-006   213.50143290000000        1.5465046279132366E-002   2.5826008059084415E-003  -3.8473671302199364E-003  -3.1548051629215479E-004
   1.2022999726468697E-005   213.50143290000000        1.6322057694196701E-002   2.9684652108699083E-003  -4.1778641752898693E-003  -8.6324871517717838E-005
   1.5849000192247331E-005   213.50143290000000        1.7232460901141167E-002   3.3887072931975126E-003  -4.5550758950412273E-003   2.1001095592509955E-004
   2.0892999600619078E-005   213.50143290000000        1.8200652673840523E-002   3.8462642114609480E-003  -4.9854093231260777E-003   5.8866402832791209E-004
   2.7542000680114143E-005   213.50143290000000        1.9231164827942848E-002   4.3441760353744030E-003  -5.4757734760642052E-003   1.0675177909433842E-003
   3.6307999835116789E-005   213.50143290000000        2.0329395309090614E-002   4.8859133385121822E-003  -6.0338499024510384E-003   1.6678804531693459E-003
   4.7862999053904787E-005   213.50143290000000        2.1501138806343079E-002   5.4751341231167316E-003  -6.6677806898951530E-003   2.4146828800439835E-003
   6.3095998484641314E-005   213.50143290000000        2.2753410041332245E-002   6.1160740442574024E-003  -7.3864418081939220E-003   3.3373786136507988E-003
   8.3175997133366764E-005   213.50143290000000        2.4094110354781151E-002   6.8133478052914143E-003  -8.1990351900458336E-003   4.4701881706714630E-003
   1.0964999819407240E-004   213.50143290000000        2.5532878935337067E-002   7.5723449699580669E-003  -9.1152405366301537E-003   5.8531705290079117E-003
   1.4453999756369740E-004   213.50143290000000        2.7080308645963669E-002   8.3987601101398468E-003  -1.0144188068807125E-002   7.5317453593015671E-003
   1.9054999575018883E-004   213.50143290000000        2.8750738129019737E-002   9.3000018969178200E-003  -1.1295561678707600E-002   9.5597784966230392E-003
   2.5119000929407775E-004   213.50143290000000        3.0559444800019264E-002   1.0283590294420719E-002  -1.2576679699122906E-002   1.1996339075267315E-002
   3.3112999517470598E-004   213.50143290000000        3.2526671886444092E-002   1.1359197087585926E-002  -1.3993822969496250E-002   1.4909959398210049E-002
   4.3652000022120774E-004   213.50143290000000        3.4677028656005859E-002   1.2538162991404533E-002  -1.5549918636679649E-002   1.8377143889665604E-002
   5.7544000446796417E-004   213.50143290000000        3.7040609866380692E-002   1.3833910226821899E-002  -1.7242712900042534E-002   2.2481935098767281E-002
   7.5857999036088586E-004   213.50143290000000        3.9655856788158417E-002   1.5263252891600132E-002  -1.9063340499997139E-002   2.7317522093653679E-002
   1.0000000474974513E-003   213.50143290000000        4.2570676654577255E-002   1.6846727579832077E-002  -2.0992560312151909E-002   3.2983679324388504E-002
   1.3183000264689326E-003   213.50143290000000        4.5846465975046158E-002   1.8610464408993721E-002  -2.2997554391622543E-002   3.9587482810020447E-002
   1.7377999611198902E-003   213.50143290000000        4.9559347331523895E-002   2.0586512982845306E-002  -2.5025296956300735E-002   4.7236021608114243E-002
   2.2909000981599092E-003   213.50143290000000        5.3809363394975662E-002   2.2817477583885193E-002  -2.6998549699783325E-002   5.6042119860649109E-002
   3.0199999455362558E-003   213.50143290000000        5.8721199631690979E-002   2.5356691330671310E-002  -2.8804611414670944E-002   6.6108733415603638E-002
   3.9810999296605587E-003   213.50143290000000        6.4454369246959686E-002   2.8273608535528183E-002  -3.0286690220236778E-002   7.7527984976768494E-002
   5.2481000311672688E-003   213.50143290000000        7.1211084723472595E-002   3.1658373773097992E-002  -3.1231075525283813E-002   9.0370111167430878E-002
   6.9182999432086945E-003   213.50143290000000        7.9244494438171387E-002   3.5627275705337524E-002  -3.1352773308753967E-002  0.10466755926609039     
   9.1201001778244972E-003   213.50143290000000        8.8868841528892517E-002   4.0330406278371811E-002  -3.0280806124210358E-002  0.12039798498153687     
   1.2023000046610832E-002   213.50143290000000       0.10046657174825668        4.5959588140249252E-002  -2.7544409036636353E-002  0.13745777308940887     
   1.5848999843001366E-002   213.50143290000000       0.11448249220848083        5.2752867341041565E-002  -2.2567478939890862E-002  0.15561729669570923     
   2.0893000066280365E-002   213.50143290000000       0.13142240047454834        6.1004947870969772E-002  -1.4670647680759430E-002  0.17448718845844269     
   2.7542000636458397E-002   213.50143290000000       0.15179894864559174        7.1057088673114777E-002  -3.1061873305588961E-003  0.19342958927154541     
   3.6308001726865768E-002   213.50143290000000       0.17605240643024445        8.3280421793460846E-002   1.2872288934886456E-002  0.21147331595420837     
   4.7862999141216278E-002   213.50143290000000       0.20436841249465942        9.8013050854206085E-002   3.3859901130199432E-002  0.22718149423599243     
   6.3096001744270325E-002   213.50143290000000       0.23640026152133942       0.11544799059629440        6.0069378465414047E-002  0.23853179812431335     
   8.3176001906394958E-002   213.50143290000000       0.27079555392265320       0.13540370762348175        9.0954922139644623E-002  0.24282878637313843     
  0.10000000149011612        213.50143290000000       0.29365071654319763       0.14969737827777863       0.11332571506500244       0.24017870426177979     
  0.12500000000000000        213.50143290000000       0.31889632344245911       0.16715149581432343       0.14077273011207581       0.22939832508563995     
  0.15000000596046448        213.50143290000000       0.33510765433311462       0.18040205538272858       0.16179013252258301       0.21346241235733032     
  0.17499999701976776        213.50143290000000       0.34361681342124939       0.18979062139987946       0.17706094682216644       0.19466386735439301     
  0.20000000298023224        213.50143290000000       0.34558862447738647       0.19565461575984955       0.18728081881999969       0.17456758022308350     
  0.22499999403953552        213.50143290000000       0.34205991029739380       0.19833135604858398       0.19311030209064484       0.15426462888717651     
  0.25000000000000000        213.50143290000000       0.33396095037460327       0.19815705716609955       0.19516004621982574       0.13451366126537323     
  0.27500000596046448        213.50143290000000       0.32212883234024048       0.19546444714069366       0.19398812949657440       0.11582953482866287     
  0.30000001192092896        213.50143290000000       0.30731683969497681       0.19058026373386383       0.19010223448276520        9.8544031381607056E-002
  0.32499998807907104        213.50143290000000       0.29020145535469055       0.18382267653942108       0.18396332859992981        8.2850135862827301E-002
  0.34999999403953552        213.50143290000000       0.27138820290565491       0.17549921572208405       0.17598971724510193        6.8835675716400146E-002
  0.37500000000000000        213.50143290000000       0.25141653418540955       0.16590476036071777       0.16656076908111572        5.6509673595428467E-002
  0.40000000596046448        213.50143290000000       0.23076403141021729       0.15531983971595764       0.15602032840251923        4.5823216438293457E-002
  0.42500001192092896        213.50143290000000       0.20985043048858643       0.14400924742221832       0.14467953145503998        3.6686271429061890E-002
  0.44999998807907104        213.50143290000000       0.18904107809066772       0.13222065567970276       0.13281914591789246        2.8981138020753860E-002
  0.47499999403953552        213.50143290000000       0.16865029931068420       0.12018363177776337       0.12069156020879745        2.2573251277208328E-002
  0.50000000000000000        213.50143290000000       0.14894448220729828       0.10810866951942444       0.10852231085300446        1.7319740727543831E-002
  0.52499997615814209        213.50143290000000       0.13014513254165649        9.6186429262161255E-002   9.6511296927928925E-002   1.3076142407953739E-002
  0.55000001192092896        213.50143290000000       0.11243158578872681        8.4587097167968750E-002   8.4833785891532898E-002   9.7015304490923882E-003
  0.57499998807907104        213.50143290000000        9.5943868160247803E-002   7.3459893465042114E-002   7.3641173541545868E-002   7.0623336359858513E-003
  0.60000002384185791        213.50143290000000        8.0785274505615234E-002   6.2932714819908142E-002   6.3061587512493134E-002   5.0350264646112919E-003
  0.62500000000000000        213.50143290000000        6.7024968564510345E-002   5.3111892193555832E-002   5.3200401365756989E-002   3.5078811924904585E-003
  0.64999997615814209        213.50143290000000        5.4700486361980438E-002   4.4082079082727432E-002   4.4140666723251343E-002   2.3819410707801580E-003
  0.67500001192092896        213.50143290000000        4.3820243328809738E-002   3.5906292498111725E-002   3.5943545401096344E-002   1.5713460743427277E-003
  0.69999998807907104        213.50143290000000        3.4365981817245483E-002   2.8626102954149246E-002   2.8648748993873596E-002   1.0031434940174222E-003
  0.72500002384185791        213.50143290000000        2.6295209303498268E-002   2.2261949256062508E-002   2.2275030612945557E-002   6.1668944545090199E-004
  0.75000000000000000        213.50143290000000        1.9543653354048729E-002   1.6813663765788078E-002   1.6820784658193588E-002   3.6274635931476951E-004
  0.77499997615814209        213.50143290000000        1.4027719385921955E-002   1.2261145748198032E-002   1.2264760211110115E-002   2.0236536511220038E-004
  0.80000001192092896        213.50143290000000        9.6469894051551819E-003   8.5652563720941544E-003   8.5669495165348053E-003   1.0563561954768375E-004
  0.82499998807907104        213.50143290000000        6.2867710366845131E-003   5.6689237244427204E-003   5.6696613319218159E-003   5.0371883844491094E-005
  0.85000002384185791        213.50143290000000        3.8207254838198423E-003   3.4985076636075974E-003   3.4988406114280224E-003   2.0801509890588932E-005
  0.87500000000000000        213.50143290000000        2.1136195864528418E-003   1.9654650241136551E-003   1.9656864460557699E-003   6.3013544604473282E-006
  0.89999997615814209        213.50143290000000        1.0242713615298271E-003   9.6839509205892682E-004   9.6864940132945776E-004   2.2388005049833737E-007
  0.92500001192092896        213.50143290000000        4.0881917811930180E-004   3.9561453741043806E-004   3.9596238639205694E-004  -1.1605310419326997E-006
  0.94999998807907104        213.50143290000000        1.2457535194698721E-004   1.2854255328420550E-004   1.2899278954137117E-004   4.0949979052129493E-007
  0.97500002384185791        213.50143290000000        3.5067470889771357E-005   4.6554301661672071E-005   4.7070843720575795E-005   4.3917239054280799E-006
   1.0000000000000000        213.50143290000000        1.8228189219371416E-005   3.5380679037189111E-005   3.5875287721864879E-005   1.0765748811536469E-005
   9.9999997171806854E-010   273.75344569999999        3.0275648459792137E-003  -9.8210584837943316E-004  -1.1997579131275415E-003  -5.1378738135099411E-004
   1.3183000246996812E-009   273.75344569999999        3.1695785000920296E-003  -9.8446174524724483E-004  -1.2255090987309813E-003  -5.2543223137035966E-004
   1.7378000150003459E-009   273.75344569999999        3.3189225941896439E-003  -9.8464917391538620E-004  -1.2515763519331813E-003  -5.3744937758892775E-004
   2.2908999142146058E-009   273.75344569999999        3.4760772250592709E-003  -9.8243658430874348E-004  -1.2780060060322285E-003  -5.4988317424431443E-004
   3.0200000278313155E-009   273.75344569999999        3.6414545029401779E-003  -9.7757310140877962E-004  -1.3048382243141532E-003  -5.6277337716892362E-004
   3.9810998941902653E-009   273.75344569999999        3.8155261427164078E-003  -9.6978811779990792E-004  -1.3321315636858344E-003  -5.7616480626165867E-004
   5.2481001766579993E-009   273.75344569999999        3.9988043718039989E-003  -9.5878844149410725E-004  -1.3599606463685632E-003  -5.9010449331253767E-004
   6.9183001549788514E-009   273.75344569999999        4.1918139904737473E-003  -9.4425835413858294E-004  -1.3884142972528934E-003  -6.0463848058134317E-004
   9.1201002305751899E-009   273.75344569999999        4.3951282277703285E-003  -9.2585594393312931E-004  -1.4176039258018136E-003  -6.1981269391253591E-004
   1.2023000373062587E-008   273.75344569999999        4.6093659475445747E-003  -9.0321066090837121E-004  -1.4476655051112175E-003  -6.3567032339051366E-004
   1.5849000334355878E-008   273.75344569999999        4.8350971192121506E-003  -8.7593315402045846E-004  -1.4787503750994802E-003  -6.5224169520661235E-004
   2.0892999330612838E-008   273.75344569999999        5.0730616785585880E-003  -8.4358832100406289E-004  -1.5110597014427185E-003  -6.6955655347555876E-004
   2.7542000680114143E-008   273.75344569999999        5.3239520639181137E-003  -8.0571824219077826E-004  -1.5448189806193113E-003  -6.8762275623157620E-004
   3.6307998385609608E-008   273.75344569999999        5.5885701440274715E-003  -7.6182000339031219E-004  -1.5803048154339194E-003  -7.0643157232552767E-004
   4.7863000673942224E-008   273.75344569999999        5.8676828630268574E-003  -7.1136554470285773E-004  -1.6178319929167628E-003  -7.2593882214277983E-004
   6.3096003088958241E-008   273.75344569999999        6.1621875502169132E-003  -6.5377278951928020E-004  -1.6577825881540775E-003  -7.4606691487133503E-004
   8.3175997644957533E-008   273.75344569999999        6.4729815348982811E-003  -5.8842566795647144E-004  -1.7005964182317257E-003  -7.6668272959068418E-004
   1.0965000285523274E-007   273.75344569999999        6.8010990507900715E-003  -5.1464373245835304E-004  -1.7467996804043651E-003  -7.8759191092103720E-004
   1.4453999597208167E-007   273.75344569999999        7.1474574506282806E-003  -4.3173745507374406E-004  -1.7969791078940034E-003  -8.0850307131186128E-004
   1.9054999711443088E-007   273.75344569999999        7.5133815407752991E-003  -3.3888092730194330E-004  -1.8518699798732996E-003  -8.2903716247528791E-004
   2.5118998792095226E-007   273.75344569999999        7.8998524695634842E-003  -2.3529258032795042E-004  -1.9122594967484474E-003  -8.4865454118698835E-004
   3.3112999631157436E-007   273.75344569999999        8.3082262426614761E-003  -1.2005312601104379E-004  -1.9791086670011282E-003  -8.6666259448975325E-004
   4.3651999703797628E-007   273.75344569999999        8.7398812174797058E-003   7.8102611951180734E-006  -2.0535183139145374E-003  -8.8215316645801067E-004
   5.7544002629583701E-007   273.75344569999999        9.1961920261383057E-003   1.4931500481907278E-004  -2.1367410663515329E-003  -8.9395476970821619E-004
   7.5857997217099182E-007   273.75344569999999        9.6787605434656143E-003   3.0559513834305108E-004  -2.2302435245364904E-003  -9.0058078058063984E-004
   9.9999999747524271E-007   273.75344569999999        1.0189208202064037E-002   4.7784263733774424E-004  -2.3356934543699026E-003  -9.0015277964994311E-004
   1.3182999509808724E-006   273.75344569999999        1.0729392059147358E-002   6.6738086752593517E-004  -2.4550296366214752E-003  -8.9031766401603818E-004
   1.7377999483869644E-006   273.75344569999999        1.1301012709736824E-002   8.7553058983758092E-004  -2.5904027279466391E-003  -8.6815707618370652E-004
   2.2909000563231530E-006   273.75344569999999        1.1906354688107967E-002   1.1038776719942689E-003  -2.7443761937320232E-003  -8.3004939369857311E-004
   3.0199998946045525E-006   273.75344569999999        1.2547503225505352E-002   1.3539950596168637E-003  -2.9197775293141603E-003  -7.7155907638370991E-004
   3.9810997805034276E-006   273.75344569999999        1.3226853683590889E-002   1.6276290407404304E-003  -3.1198519282042980E-003  -6.8726029712706804E-004
   5.2481000238913111E-006   273.75344569999999        1.3947047293186188E-002   1.9266838207840919E-003  -3.3482878934592009E-003  -5.7054532226175070E-004
   6.9183001869532745E-006   273.75344569999999        1.4710887335240841E-002   2.2531894501298666E-003  -3.6092274822294712E-003  -4.1342413169331849E-004
   9.1201000032015145E-006   273.75344569999999        1.5521503984928131E-002   2.6093709748238325E-003  -3.9073484949767590E-003  -2.0625509205274284E-004
   1.2022999726468697E-005   273.75344569999999        1.6382386907935143E-002   2.9976654332131147E-003  -4.2479103431105614E-003   6.2553073803428560E-005
   1.5849000192247331E-005   273.75344569999999        1.7297031357884407E-002   3.4205603878945112E-003  -4.6366220340132713E-003   4.0671962779015303E-004
   2.0892999600619078E-005   273.75344569999999        1.8269892781972885E-002   3.8810216356068850E-003  -5.0800326280295849E-003   8.4275781409814954E-004
   2.7542000680114143E-005   273.75344569999999        1.9305575639009476E-002   4.3821204453706741E-003  -5.5851810611784458E-003   1.3900771737098694E-003
   3.6307999835116789E-005   273.75344569999999        2.0409559831023216E-002   4.9273655749857426E-003  -6.1598699539899826E-003   2.0717037841677666E-003
   4.7862999053904787E-005   273.75344569999999        2.1587738767266273E-002   5.5204611271619797E-003  -6.8123312667012215E-003   2.9144370928406715E-003
   6.3095998484641314E-005   273.75344569999999        2.2847257554531097E-002   6.1656981706619263E-003  -7.5514996424317360E-003   3.9497958496212959E-003
   8.3175997133366764E-005   273.75344569999999        2.4196162819862366E-002   6.8677556701004505E-003  -8.3865765482187271E-003   5.2142022177577019E-003
   1.0964999819407240E-004   273.75344569999999        2.5644283741712570E-002   7.6321060769259930E-003  -9.3271667137742043E-003   6.7500849254429340E-003
   1.4453999756369740E-004   273.75344569999999        2.7202431112527847E-002   8.4645384922623634E-003  -1.0382210835814476E-002   8.6052361875772476E-003
   1.9054999575018883E-004   273.75344569999999        2.8885226696729660E-002   9.3725845217704773E-003  -1.1561087332665920E-002   1.0836097411811352E-002
   2.5119000929407775E-004   273.75344569999999        3.0708268284797668E-002   1.0363904759287834E-002  -1.2870597653090954E-002   1.3504037633538246E-002
   3.3112999517470598E-004   273.75344569999999        3.2692201435565948E-002   1.1448347941040993E-002  -1.4316302724182606E-002   1.6679877415299416E-002
   4.3652000022120774E-004   273.75344569999999        3.4862115979194641E-002   1.2637471780180931E-002  -1.5900116413831711E-002   2.0442057400941849E-002
   5.7544000446796417E-004   273.75344569999999        3.7248678505420685E-002   1.3944958336651325E-002  -1.7618419602513313E-002   2.4875961244106293E-002
   7.5857999036088586E-004   273.75344569999999        3.9890997111797333E-002   1.5387934632599354E-002  -1.9460570067167282E-002   3.0075427144765854E-002
   1.0000000474974513E-003   273.75344569999999        4.2837768793106079E-002   1.6987316310405731E-002  -2.1405054256320000E-002   3.6139726638793945E-002
   1.3183000264689326E-003   273.75344569999999        4.6151295304298401E-002   1.8769685178995132E-002  -2.3416217416524887E-002   4.3174032121896744E-002
   1.7377999611198902E-003   273.75344569999999        4.9908686429262161E-002   2.0767606794834137E-002  -2.5437578558921814E-002   5.1281347870826721E-002
   2.2909000981599092E-003   273.75344569999999        5.4211091250181198E-002   2.3024301975965500E-002  -2.7387790381908417E-002   6.0568280518054962E-002
   3.0199999455362558E-003   273.75344569999999        5.9184297919273376E-002   2.5593772530555725E-002  -2.9149407520890236E-002   7.1128107607364655E-002
   3.9810999296605587E-003   273.75344569999999        6.4988829195499420E-002   2.8546197339892387E-002  -3.0560370534658432E-002   8.3039522171020508E-002
   5.2481000311672688E-003   273.75344569999999        7.1827664971351624E-002   3.1972438097000122E-002  -3.1401399523019791E-002   9.6354715526103973E-002
   6.9182999432086945E-003   273.75344569999999        7.9954124987125397E-002   3.5989385098218918E-002  -3.1382102519273758E-002  0.11108257621526718     
   9.1201001778244972E-003   273.75344569999999        8.9681617915630341E-002   4.0747448801994324E-002  -3.0126988887786865E-002  0.12717100977897644     
   1.2023000046610832E-002   273.75344569999999       0.10138995945453644        4.6438205987215042E-002  -2.7162827551364899E-002  0.14447991549968719     
   1.5848999843001366E-002   273.75344569999999       0.11551854759454727        5.3298365324735641E-002  -2.1914895623922348E-002  0.16273625195026398     
   2.0893000066280365E-002   273.75344569999999       0.13256356120109558        6.1619564890861511E-002  -1.3711132109165192E-002  0.18150131404399872     
   2.7542000636458397E-002   273.75344569999999       0.15302190184593201        7.1737132966518402E-002  -1.8202296923846006E-003  0.20008437335491180     
   3.6308001726865768E-002   273.75344569999999       0.17730967700481415        8.4011957049369812E-002   1.4475516974925995E-002  0.21746325492858887     
   4.7862999141216278E-002   273.75344569999999       0.20557796955108643        9.8765693604946136E-002   3.5727132111787796E-002  0.23216240108013153     
   6.3096001744270325E-002   273.75344569999999       0.23743408918380737       0.11616677045822144        6.2086902558803558E-002  0.24215023219585419     
   8.3176001906394958E-002   273.75344569999999       0.27147090435028076       0.13599970936775208        9.2935465276241302E-002  0.24477824568748474     
  0.10000000149011612        273.75344569999999       0.29395866394042969       0.15014168620109558       0.11513998359441757       0.24090801179409027     
  0.12500000000000000        273.75344569999999       0.31860342621803284       0.16731636226177216       0.14220385253429413       0.22864711284637451     
  0.15000000596046448        273.75344569999999       0.33419817686080933       0.18024958670139313       0.16275203227996826       0.21161314845085144     
  0.17499999701976776        273.75344569999999       0.34211310744285583       0.18930570781230927       0.17752377688884735       0.19205604493618011     
  0.20000000298023224        273.75344569999999       0.34353795647621155       0.19483938813209534       0.18725055456161499       0.17148803174495697     
  0.22499999403953552        273.75344569999999       0.33952569961547852       0.19720104336738586       0.19261592626571655       0.15094690024852753     
  0.25000000000000000        273.75344569999999       0.33101621270179749       0.19673675298690796       0.19424490630626678       0.13114126026630402     
  0.27500000596046448        273.75344569999999       0.31885153055191040       0.19378653168678284       0.19270420074462891       0.11254113912582397     
  0.30000001192092896        273.75344569999999       0.30378621816635132       0.18868213891983032       0.18850600719451904        9.5439396798610687E-002
  0.32499998807907104        273.75344569999999       0.28649547696113586       0.18174505233764648       0.18211296200752258        7.9996101558208466E-002
  0.34999999403953552        273.75344569999999       0.26758140325546265       0.17328447103500366       0.17394293844699860        6.6271975636482239E-002
  0.37500000000000000        273.75344569999999       0.24757844209671021       0.16359560191631317       0.16437342762947083        5.4254323244094849E-002
  0.40000000596046448        273.75344569999999       0.22695817053318024       0.15295822918415070       0.15374526381492615        4.3877374380826950E-002
  0.42500001192092896        273.75344569999999       0.20613344013690948       0.14163535833358765       0.14236579835414886        3.5038519650697708E-002
  0.44999998807907104        273.75344569999999       0.18546222150325775       0.12987214326858521       0.13051143288612366        2.7611183002591133E-002
  0.47499999403953552        273.75344569999999       0.16525116562843323       0.11789492517709732       0.11842977255582809        2.1455030888319016E-002
  0.50000000000000000        273.75344569999999       0.14575894176959991       0.10591042041778564       0.10634126514196396        1.6424002125859261E-002
  0.52499997615814209        273.75344569999999       0.12719929218292236        9.4105124473571777E-002   9.4440579414367676E-002   1.2372490018606186E-002
  0.55000001192092896        273.75344569999999       0.10974414646625519        8.2644738256931305E-002   8.2897663116455078E-002   9.1600185260176659E-003
  0.57499998807907104        273.75344569999999        9.3526333570480347E-002   7.1673825383186340E-002   7.1858569979667664E-002   6.6546411253511906E-003
  0.60000002384185791        273.75344569999999        7.8642420470714569E-002   6.1315525323152542E-002   6.1446171253919601E-002   4.7352700494229794E-003
  0.62500000000000000        273.75344569999999        6.5155342221260071E-002   5.1671419292688370E-002   5.1760733127593994E-002   3.2931179739534855E-003
  0.64999997615814209        273.75344569999999        5.3097013384103775E-002   4.2821533977985382E-002   4.2880412191152573E-002   2.2324123419821262E-003
  0.67500001192092896        273.75344569999999        4.2470868676900864E-002   3.4824453294277191E-002   3.4861750900745392E-002   1.4705142239108682E-003
  0.69999998807907104        273.75344569999999        3.3254370093345642E-002   2.7717612683773041E-002   2.7740210294723511E-002   9.3756534624844790E-004
  0.72500002384185791        273.75344569999999        2.5401489809155464E-002   2.1517695859074593E-002   2.1530710160732269E-002   5.7577149709686637E-004
  0.75000000000000000        273.75344569999999        1.8845202401280403E-002   1.6221240162849426E-002   1.6228305175900459E-002   3.3842021366581321E-004
  0.77499997615814209        273.75344569999999        1.3499976135790348E-002   1.1805395595729351E-002   1.1808973737061024E-002   1.8871728389058262E-004
  0.80000001192092896        273.75344569999999        9.2642772942781448E-003   8.2288896664977074E-003   8.2305632531642914E-003   9.8520162282511592E-005
  0.82499998807907104        273.75344569999999        6.0231424868106842E-003   5.4332069121301174E-003   5.4339366033673286E-003   4.7032925067469478E-005
  0.85000002384185791        273.75344569999999        3.6508115008473396E-003   3.3440229017287493E-003   3.3443537540733814E-003   1.9519602574291639E-005
  0.87500000000000000        273.75344569999999        2.0134781952947378E-003   1.8729285802692175E-003   1.8731495365500450E-003   6.0807697082054801E-006
  0.89999997615814209        273.75344569999999        9.7223074408248067E-004   9.1953726951032877E-004   9.1978872660547495E-004   5.2781854265049333E-007
  0.92500001192092896        273.75344569999999        3.8630867493338883E-004   3.7410968798212707E-004   3.7444912595674396E-004  -6.2230736830315436E-007
  0.94999998807907104        273.75344569999999        1.1693224223563448E-004   1.2098241859348491E-004   1.2141546176280826E-004   9.7912925411947072E-007
  0.97500002384185791        273.75344569999999        3.2299361919285730E-005   4.3442330934340134E-005   4.3929954699706286E-005   4.7696426008769777E-006
   1.0000000000000000        273.75344569999999        1.5658921256545000E-005   3.2074669434223324E-005   3.2526699214940891E-005   1.0650220247043762E-005
   9.9999997171806854E-010   351.00911509999997        3.0362769030034542E-003  -9.8193238954991102E-004  -1.2008098419755697E-003  -5.4536346578970551E-004
   1.3183000246996812E-009   351.00911509999997        3.1787478365004063E-003  -9.8413869272917509E-004  -1.2265756959095597E-003  -5.5774208158254623E-004
   1.7378000150003459E-009   351.00911509999997        3.3285752870142460E-003  -9.8416127730160952E-004  -1.2526621576398611E-003  -5.7051534531638026E-004
   2.2908999142146058E-009   351.00911509999997        3.4862414468079805E-003  -9.8176742903888226E-004  -1.2791169574484229E-003  -5.8372848434373736E-004
   3.0200000278313155E-009   351.00911509999997        3.6521595902740955E-003  -9.7670510876923800E-004  -1.3059818884357810E-003  -5.9742125449702144E-004
   3.9810998941902653E-009   351.00911509999997        3.8268037606030703E-003  -9.6870207926258445E-004  -1.3333178358152509E-003  -6.1163760256022215E-004
   5.2481001766579993E-009   351.00911509999997        4.0106880478560925E-003  -9.5746369333937764E-004  -1.3612018665298820E-003  -6.2642322154715657E-004
   6.9183001549788514E-009   351.00911509999997        4.2043393477797508E-003  -9.4267266103997827E-004  -1.3897262979298830E-003  -6.4182130154222250E-004
   9.1201002305751899E-009   351.00911509999997        4.4083329848945141E-003  -9.2398532433435321E-004  -1.4190061483532190E-003  -6.5787322819232941E-004
   1.2023000373062587E-008   351.00911509999997        4.6232906170189381E-003  -9.0102921240031719E-004  -1.4491821639239788E-003  -6.7461584694683552E-004
   1.5849000334355878E-008   351.00911509999997        4.8497845418751240E-003  -8.7341305334120989E-004  -1.4804111560806632E-003  -6.9207011256366968E-004
   2.0892999330612838E-008   351.00911509999997        5.0885570235550404E-003  -8.4069947479292750E-004  -1.5129010425880551E-003  -7.1025348734110594E-004
   2.7542000680114143E-008   351.00911509999997        5.3403042256832123E-003  -8.0242834519594908E-004  -1.5468852361664176E-003  -7.2915724013000727E-004
   3.6307998385609608E-008   351.00911509999997        5.6058308109641075E-003  -7.5809401459991932E-004  -1.5826496528461576E-003  -7.4875087011605501E-004
   4.7863000673942224E-008   351.00911509999997        5.8859079144895077E-003  -7.0716603659093380E-004  -1.6205202555283904E-003  -7.6896214159205556E-004
   6.3096003088958241E-008   351.00911509999997        6.1814356595277786E-003  -6.4905919134616852E-004  -1.6608922742307186E-003  -7.8967754961922765E-004
   8.3175997644957533E-008   351.00911509999997        6.4933151006698608E-003  -5.8315444039180875E-004  -1.7042210092768073E-003  -8.1071892054751515E-004
   1.0965000285523274E-007   351.00911509999997        6.8225865252315998E-003  -5.0876778550446033E-004  -1.7510509351268411E-003  -8.3183508832007647E-004
   1.4453999597208167E-007   351.00911509999997        7.1701700799167156E-003  -4.2520632268860936E-004  -1.8019898561760783E-003  -8.5266429232433438E-004
   1.9054999711443088E-007   351.00911509999997        7.5373975560069084E-003  -3.3163974876515567E-004  -1.8577983137220144E-003  -8.7274052202701569E-004
   2.5118998792095226E-007   351.00911509999997        7.9252542927861214E-003  -2.2728265321347862E-004  -1.9192917970940471E-003  -8.9141767239198089E-004
   3.3112999631157436E-007   351.00911509999997        8.3351032808423042E-003  -1.1121089482912794E-004  -1.9874654244631529E-003  -9.0787315275520086E-004
   4.3651999703797628E-007   351.00911509999997        8.7683303281664848E-003   1.7553446014062501E-005  -2.0634583197534084E-003  -9.2104106443002820E-004
   5.7544002629583701E-007   351.00911509999997        9.2263175174593925E-003   1.6003318887669593E-004  -2.1485674660652876E-003  -9.2956016305834055E-004
   7.5857997217099182E-007   351.00911509999997        9.7106751054525375E-003   3.1736856908537447E-004  -2.2443106863647699E-003  -9.3171524349600077E-004
   9.9999999747524271E-007   351.00911509999997        1.0223034769296646E-002   4.9075804417952895E-004  -2.3524139542132616E-003  -9.2535553267225623E-004
   1.3182999509808724E-006   351.00911509999997        1.0765264742076397E-002   6.8153266329318285E-004  -2.4748814757913351E-003  -9.0780260507017374E-004
   1.7377999483869644E-006   351.00911509999997        1.1339076794683933E-002   8.9102063793689013E-004  -2.6139374822378159E-003  -8.7575759971514344E-004
   2.2909000563231530E-006   351.00911509999997        1.1946772225201130E-002   1.1208176147192717E-003  -2.7722292579710484E-003  -8.2514324458315969E-004
   3.0199998946045525E-006   351.00911509999997        1.2590453960001469E-002   1.3725063763558865E-003  -2.9526760336011648E-003  -7.5099669629707932E-004
   3.9810997805034276E-006   351.00911509999997        1.3272534124553204E-002   1.6478446777909994E-003  -3.1586242839694023E-003  -6.4727442804723978E-004
   5.2481000238913111E-006   351.00911509999997        1.3995679095387459E-002   1.9487494137138128E-003  -3.3938735723495483E-003  -5.0665083108469844E-004
   6.9183001869532745E-006   351.00911509999997        1.4762720093131065E-002   2.2772660013288260E-003  -3.6626846995204687E-003  -3.2030919101089239E-004
   9.1201000032015145E-006   351.00911509999997        1.5576819889247417E-002   2.6356359012424946E-003  -3.9698621258139610E-003  -7.7656521170865744E-005
   1.2022999726468697E-005   351.00911509999997        1.6441505402326584E-002   3.0263164080679417E-003  -4.3207979761064053E-003   2.3398669145535678E-004
   1.5849000192247331E-005   351.00911509999997        1.7360322177410126E-002   3.4518174361437559E-003  -4.7213318757712841E-003   6.2955392058938742E-004
   2.0892999600619078E-005   351.00911509999997        1.8337778747081757E-002   3.9151320233941078E-003  -5.1781469956040382E-003   1.1269540991634130E-003
   2.7542000680114143E-005   351.00911509999997        1.9378550350666046E-002   4.4193631038069725E-003  -5.6984033435583115E-003   1.7471337923780084E-003
   3.6307999835116789E-005   351.00911509999997        2.0488200709223747E-002   4.9680578522384167E-003  -6.2900125049054623E-003   2.5148382410407066E-003
   4.7862999053904787E-005   351.00911509999997        2.1672721952199936E-002   5.5649643763899803E-003  -6.9612823426723480E-003   3.4587229602038860E-003
   6.3095998484641314E-005   351.00911509999997        2.2939382120966911E-002   6.2144286930561066E-003  -7.7211852185428143E-003   4.6123410575091839E-003
   8.3175997133366764E-005   351.00911509999997        2.4296378716826439E-002   6.9211949594318867E-003  -8.5788983851671219E-003   6.0142651200294495E-003
   1.0964999819407240E-004   351.00911509999997        2.5753723457455635E-002   7.6908161863684654E-003  -9.5439264550805092E-003   7.7092112042009830E-003
   1.4453999756369740E-004   351.00911509999997        2.7322445064783096E-002   8.5291741415858269E-003  -1.0624985210597515E-002   9.7472276538610458E-003
   1.9054999575018883E-004   351.00911509999997        2.9017437249422073E-002   9.4439228996634483E-003  -1.1831109412014484E-002   1.2187180109322071E-002
   2.5119000929407775E-004   351.00911509999997        3.0854616314172745E-002   1.0442859493196011E-002  -1.3168545439839363E-002   1.5092529356479645E-002
   3.3112999517470598E-004   351.00911509999997        3.2855022698640823E-002   1.1536010541021824E-002  -1.4642086811363697E-002   1.8536128103733063E-002
   4.3652000022120774E-004   351.00911509999997        3.5044215619564056E-002   1.2735142372548580E-002  -1.6252590343356133E-002   2.2598031908273697E-002
   5.7544000446796417E-004   351.00911509999997        3.7453416734933853E-002   1.4054189436137676E-002  -1.7995029687881470E-002   2.7364578098058701E-002
   7.5857999036088586E-004   351.00911509999997        4.0122389793395996E-002   1.5510589815676212E-002  -1.9856948405504227E-002   3.2929800450801849E-002
   1.0000000474974513E-003   351.00911509999997        4.3100588023662567E-002   1.7125625163316727E-002  -2.1814530715346336E-002   3.9391938596963882E-002
   1.3183000264689326E-003   351.00911509999997        4.6451192349195480E-002   1.8926313146948814E-002  -2.3829288780689240E-002   4.6853676438331604E-002
   1.7377999611198902E-003   351.00911509999997        5.0252266228199005E-002   2.0945725962519646E-002  -2.5841312482953072E-002   5.5413309484720230E-002
   2.2909000981599092E-003   351.00911509999997        5.4606013000011444E-002   2.3227673023939133E-002  -2.7765214443206787E-002   6.5170533955097198E-002
   3.0199999455362558E-003   351.00911509999997        5.9639256447553635E-002   2.5826798751950264E-002  -2.9478939250111580E-002   7.6208323240280151E-002
   3.9810999296605587E-003   351.00911509999997        6.5513476729393005E-002   2.8813967481255531E-002  -3.0815370380878448E-002   8.8591374456882477E-002
   5.2481000311672688E-003   351.00911509999997        7.2432324290275574E-002   3.2280713319778442E-002  -3.1549967825412750E-002  0.10235340893268585     
   6.9182999432086945E-003   351.00911509999997        8.0649204552173615E-002   3.6344476044178009E-002  -3.1387351453304291E-002  0.11747960001230240     
   9.1201001778244972E-003   351.00911509999997        9.0476579964160919E-002   4.1155930608510971E-002  -2.9948059469461441E-002  0.13388839364051819     
   1.2023000046610832E-002   351.00911509999997       0.10229160636663437        4.6906322240829468E-002  -2.6757035404443741E-002  0.15140403807163239     
   1.5848999843001366E-002   351.00911509999997       0.11652818322181702        5.3830977529287338E-002  -2.1241646260023117E-002  0.16971178352832794     
   2.0893000066280365E-002   351.00911509999997       0.13367295265197754        6.2218416482210159E-002  -1.2737830169498920E-002  0.18832637369632721     
   2.7542000636458397E-002   351.00911509999997       0.15420725941658020        7.2398044168949127E-002  -5.3120689699426293E-004  0.20650830864906311     
   3.6308001726865768E-002   351.00911509999997       0.17852360010147095        8.4720648825168610E-002   1.6067175194621086E-002  0.22318990528583527     
   4.7862999141216278E-002   351.00911509999997       0.20673938095569611        9.9491737782955170E-002   3.7564963102340698E-002  0.23686389625072479     
   6.3096001744270325E-002   351.00911509999997       0.23841747641563416       0.11685580015182495        6.4055904746055603E-002  0.24549707770347595     
   8.3176001906394958E-002   351.00911509999997       0.27209845185279846       0.13656458258628845        9.4850562512874603E-002  0.24649472534656525     
  0.10000000149011612        351.00911509999997       0.29422488808631897       0.15055586397647858       0.11688120663166046       0.24144886434078217     
  0.12500000000000000        351.00911509999997       0.31828239560127258       0.16745546460151672       0.14355960488319397       0.22777996957302094     
  0.15000000596046448        351.00911509999997       0.33327794075012207       0.18007852137088776       0.16364429891109467       0.20971794426441193     
  0.17499999701976776        351.00911509999997       0.34061810374259949       0.18881142139434814       0.17792817950248718       0.18946367502212524     
  0.20000000298023224        351.00911509999997       0.34151634573936462       0.19402541220188141       0.18717658519744873       0.16847409307956696     
  0.22499999403953552        351.00911509999997       0.33704063296318054       0.19608341157436371       0.19209441542625427       0.14773295819759369     
  0.25000000000000000        351.00911509999997       0.32813978195190430       0.19534087181091309       0.19331993162631989       0.12789933383464813     
  0.27500000596046448        351.00911509999997       0.31566005945205688       0.19214458763599396       0.19142746925354004       0.10939956456422806     
  0.30000001192092896        351.00911509999997       0.30035698413848877       0.18683105707168579       0.18693311512470245        9.2489026486873627E-002
  0.32499998807907104        351.00911509999997       0.28290402889251709       0.17972467839717865       0.18030069768428802        7.7296487987041473E-002
  0.34999999403953552        351.00911509999997       0.26389968395233154       0.17113603651523590       0.17194731533527374        6.3857190310955048E-002
  0.37500000000000000        351.00911509999997       0.24387341737747192       0.16136053204536438       0.16224838793277740        5.2138201892375946E-002
  0.40000000596046448        351.00911509999997       0.22329069674015045       0.15067701041698456       0.15154160559177399        4.2058259248733521E-002
  0.42500001192092896        351.00911509999997       0.20255756378173828       0.13934664428234100       0.14013049006462097        3.3503346145153046E-002
  0.44999998807907104        351.00911509999997       0.18202476203441620       0.12761197984218597       0.12828709185123444        2.6338981464505196E-002
  0.47499999403953552        351.00911509999997       0.16199141740798950       0.11569610983133316       0.11625429242849350        2.0419852808117867E-002
  0.50000000000000000        351.00911509999997       0.14270867407321930       0.10380206257104874       0.10424757748842239        1.5597286634147167E-002
  0.52499997615814209        351.00911509999997       0.12438285350799561        9.2112213373184204E-002   9.2456519603729248E-002   1.1724960058927536E-002
  0.55000001192092896        351.00911509999997       0.10717862099409103        8.0787919461727142E-002   8.1045895814895630E-002   8.6631150916218758E-003
  0.57499998807907104        351.00911509999997        9.1221958398818970E-002   6.9969192147254944E-002   7.0156626403331757E-002   6.2815700657665730E-003
  0.60000002384185791        351.00911509999997        7.6602987945079803E-002   5.9774592518806458E-002   5.9906527400016785E-002   4.4617084786295891E-003
  0.62500000000000000        351.00911509999997        6.3378721475601196E-002   5.0301145762205124E-002   5.0390966236591339E-002   3.0976342968642712E-003
  0.64999997615814209        351.00911509999997        5.1575746387243271E-002   4.1624441742897034E-002   4.1683435440063477E-002   2.0966501906514168E-003
  0.67500001192092896        351.00911509999997        4.1192784905433655E-002   3.3798858523368835E-002   3.3836103975772858E-002   1.3791862875223160E-003
  0.69999998807907104        351.00911509999997        3.2203290611505508E-002   2.6857905089855194E-002   2.6880402117967606E-002   8.7830284610390663E-004
  0.72500002384185791        351.00911509999997        2.4557957425713539E-002   2.0814731717109680E-002   2.0827651023864746E-002   5.3887144895270467E-004
  0.75000000000000000        351.00911509999997        1.8187232315540314E-002   1.5662794932723045E-002   1.5669789165258408E-002   3.1652359757572412E-004
  0.77499997615814209        351.00911509999997        1.3003833591938019E-002   1.1376692913472652E-002   1.1380228213965893E-002   1.7645212938077748E-004
  0.80000001192092896        351.00911509999997        8.9052766561508179E-003   7.9132057726383209E-003   7.9148579388856888E-003   9.2134585429448634E-005
  0.82499998807907104        351.00911509999997        5.7764472439885139E-003   5.2125356160104275E-003   5.2132564596831799E-003   4.4040170905645937E-005
  0.85000002384185791        351.00911509999997        3.4922417253255844E-003   3.1997980549931526E-003   3.2001265790313482E-003   1.8371145415585488E-005
  0.87500000000000000        351.00911509999997        1.9203089177608490E-003   1.7868055729195476E-003   1.7870254814624786E-003   5.8790451475942973E-006
  0.89999997615814209        351.00911509999997        9.2398311244323850E-004   8.7422324577346444E-004   8.7447126861661673E-004   7.8553028970418382E-007
  0.92500001192092896        351.00911509999997        3.6551977973431349E-004   3.5423529334366322E-004   3.5456576733849943E-004  -1.7324238399396563E-007
  0.94999998807907104        351.00911509999997        1.0989497968694195E-004   1.1400419316487387E-004   1.1441970127634704E-004   1.4292944570115651E-006
  0.97500002384185791        351.00911509999997        2.9746479413006455E-005   4.0550050471210852E-005   4.1009017877513543E-005   5.0147673391620629E-006
   1.0000000000000000        351.00911509999997        1.3314662282937206E-005   2.9024507966823876E-005   2.9435255783027969E-005   1.0419564205221832E-005
   9.9999997171806854E-010   450.06702489999998        3.0448022298514843E-003  -9.8175345920026302E-004  -1.2018169509246945E-003  -5.7714356807991862E-004
   1.3183000246996812E-009   450.06702489999998        3.1877206638455391E-003  -9.8381272982805967E-004  -1.2275984045118093E-003  -5.9025757946074009E-004
   1.7378000150003459E-009   450.06702489999998        3.3380212262272835E-003  -9.8367361351847649E-004  -1.2537052389234304E-003  -6.0378725174814463E-004
   2.2908999142146058E-009   450.06702489999998        3.4961879719048738E-003  -9.8110188264399767E-004  -1.2801868142560124E-003  -6.1777821974828839E-004
   3.0200000278313155E-009   450.06702489999998        3.6626358050853014E-003  -9.7584427567198873E-004  -1.3070867862552404E-003  -6.3226948259398341E-004
   3.9810998941902653E-009   450.06702489999998        3.8378406316041946E-003  -9.6762727480381727E-004  -1.3344683684408665E-003  -6.4730370650067925E-004
   5.2481001766579993E-009   450.06702489999998        4.0223179385066032E-003  -9.5615471946075559E-004  -1.3624114217236638E-003  -6.6292396513745189E-004
   6.9183001549788514E-009   450.06702489999998        4.2165974155068398E-003  -9.4110763166099787E-004  -1.3910117559134960E-003  -6.7916949046775699E-004
   9.1201002305751899E-009   450.06702489999998        4.4212564826011658E-003  -9.2214072356000543E-004  -1.4203883474692702E-003  -6.9607602199539542E-004
   1.2023000373062587E-008   450.06702489999998        4.6369186602532864E-003  -8.9887971989810467E-004  -1.4506869483739138E-003  -7.1367225609719753E-004
   1.5849000334355878E-008   450.06702489999998        4.8641590401530266E-003  -8.7093131151050329E-004  -1.4820703072473407E-003  -7.3196773882955313E-004
   2.0892999330612838E-008   450.06702489999998        5.1037231460213661E-003  -8.3785603055730462E-004  -1.5147532103583217E-003  -7.5096532236784697E-004
   2.7542000680114143E-008   450.06702489999998        5.3563094697892666E-003  -7.9919141717255116E-004  -1.5489774523302913E-003  -7.7063677599653602E-004
   3.6307998385609608E-008   450.06702489999998        5.6227259337902069E-003  -7.5442949309945107E-004  -1.5850389609113336E-003  -7.9092651139944792E-004
   4.7863000673942224E-008   450.06702489999998        5.9037469327449799E-003  -7.0303695974871516E-004  -1.6232753405347466E-003  -8.1173016224056482E-004
   6.3096003088958241E-008   450.06702489999998        6.2002763152122498E-003  -6.4442597795277834E-004  -1.6640957910567522E-003  -8.3289382746443152E-004
   8.3175997644957533E-008   450.06702489999998        6.5132197923958302E-003  -5.7797424960881472E-004  -1.7079716781154275E-003  -8.5418840171769261E-004
   1.0965000285523274E-007   450.06702489999998        6.8436204455792904E-003  -5.0299457507207990E-004  -1.7554665682837367E-003  -8.7529985466971993E-004
   1.4453999597208167E-007   450.06702489999998        7.1924044750630856E-003  -4.1879047057591379E-004  -1.8072103848680854E-003  -8.9578866027295589E-004
   1.9054999711443088E-007   450.06702489999998        7.5609087944030762E-003  -3.2452755840495229E-004  -1.8639898626133800E-003  -9.1509311459958553E-004
   2.5118998792095226E-007   450.06702489999998        7.9501233994960785E-003  -2.1941649902146310E-004  -1.9266501767560840E-003  -9.3245110474526882E-004
   3.3112999631157436E-007   450.06702489999998        8.3614178001880646E-003  -1.0252843640046194E-004  -1.9962212536484003E-003  -9.4689877005293965E-004
   4.3651999703797628E-007   450.06702489999998        8.7961852550506592E-003   2.7119574951939285E-005  -2.0738826133310795E-003  -9.5719977980479598E-004
   5.7544002629583701E-007   450.06702489999998        9.2558152973651886E-003   1.7055564967449754E-004  -2.1609764080494642E-003  -9.6178898820653558E-004
   7.5857997217099182E-007   450.06702489999998        9.7419265657663345E-003   3.2892607850953937E-004  -2.2590733133256435E-003  -9.5870671793818474E-004
   9.9999999747524271E-007   450.06702489999998        1.0256160050630569E-002   5.0343590555712581E-004  -2.3699584417045116E-003  -9.4551203073933721E-004
   1.3182999509808724E-006   450.06702489999998        1.0800396092236042E-002   6.9542333949357271E-004  -2.4957037530839443E-003  -9.1918150428682566E-004
   1.7377999483869644E-006   450.06702489999998        1.1376359499990940E-002   9.0622447896748781E-004  -2.6386072859168053E-003  -8.7601516861468554E-004
   2.2909000563231530E-006   450.06702489999998        1.1986363679170609E-002   1.1374441673979163E-003  -2.8014022391289473E-003  -8.1145658623427153E-004
   3.0199998946045525E-006   450.06702489999998        1.2632530182600021E-002   1.3906750828027725E-003  -2.9870998114347458E-003  -7.1999151259660721E-004
   3.9810997805034276E-006   450.06702489999998        1.3317291624844074E-002   1.6676860395818949E-003  -3.1991482246667147E-003  -5.9493345906957984E-004
   5.2481000238913111E-006   450.06702489999998        1.4043334871530533E-002   1.9704073201864958E-003  -3.4414574038237333E-003  -4.2821251554414630E-004
   6.9183001869532745E-006   450.06702489999998        1.4813520945608616E-002   2.3008980788290501E-003  -3.7184064276516438E-003  -2.1015910897403955E-004
   9.1201000032015145E-006   450.06702489999998        1.5631044283509254E-002   2.6614174712449312E-003  -4.0349238552153111E-003   7.0796137151774019E-005
   1.2022999726468697E-005   450.06702489999998        1.6499470919370651E-002   3.0544423498213291E-003  -4.3965312652289867E-003   4.2844458948820829E-004
   1.5849000192247331E-005   450.06702489999998        1.7422391101717949E-002   3.4825040493160486E-003  -4.8091937787830830E-003   8.7895232718437910E-004
   2.0892999600619078E-005   450.06702489999998        1.8404372036457062E-002   3.9486233144998550E-003  -5.2797212265431881E-003   1.4416390331462026E-003
   2.7542000680114143E-005   450.06702489999998        1.9450154155492783E-002   4.4559342786669731E-003  -5.8153858408331871E-003   2.1389939356595278E-003
   3.6307999835116789E-005   450.06702489999998        2.0565386861562729E-002   5.0080223008990288E-003  -6.4241951331496239E-003   2.9974775388836861E-003
   4.7862999053904787E-005   450.06702489999998        2.1756159141659737E-002   5.6086787953972816E-003  -7.1145165711641312E-003   4.0475819259881973E-003
   6.3095998484641314E-005   450.06702489999998        2.3029861971735954E-002   6.2623042613267899E-003  -7.8953430056571960E-003   5.3248587064445019E-003
   8.3175997133366764E-005   450.06702489999998        2.4394838139414787E-002   6.9737071171402931E-003  -8.7758023291826248E-003   6.8699694238603115E-003
   1.0964999819407240E-004   450.06702489999998        2.5861281901597977E-002   7.7485190704464912E-003  -9.7652720287442207E-003   8.7298331782221794E-003
   1.4453999756369740E-004   450.06702489999998        2.7440434321761131E-002   8.5927154868841171E-003  -1.0872210375964642E-002   1.0956630110740662E-002
   1.9054999575018883E-004   450.06702489999998        2.9147461056709290E-002   9.5140682533383369E-003  -1.2105274945497513E-002   1.3611493632197380E-002
   2.5119000929407775E-004   450.06702489999998        3.0998589470982552E-002   1.0520512238144875E-002  -1.3470115140080452E-002   1.6759766265749931E-002
   3.3112999517470598E-004   450.06702489999998        3.3015247434377670E-002   1.1622243560850620E-002  -1.4970718882977962E-002   2.0476076751947403E-002
   4.3652000022120774E-004   450.06702489999998        3.5223446786403656E-002   1.2831236235797405E-002  -1.6606843098998070E-002   2.4841776117682457E-002
   5.7544000446796417E-004   450.06702489999998        3.7654951214790344E-002   1.4161674305796623E-002  -1.8372012302279472E-002   2.9943784698843956E-002
   7.5857999036088586E-004   450.06702489999998        4.0350168943405151E-002   1.5631295740604401E-002  -2.0251927897334099E-002   3.5875890403985977E-002
   1.0000000474974513E-003   450.06702489999998        4.3359290808439255E-002   1.7261737957596779E-002  -2.2220460698008537E-002   4.2734798043966293E-002
   1.3183000264689326E-003   450.06702489999998        4.6746339648962021E-002   1.9080448895692825E-002  -2.4236284196376801E-002   5.0620157271623611E-002
   1.7377999611198902E-003   450.06702489999998        5.0590291619300842E-002   2.1120980381965637E-002  -2.6236100122332573E-002   5.9624951332807541E-002
   2.2909000981599092E-003   450.06702489999998        5.4994367063045502E-002   2.3427715525031090E-002  -2.8130557388067245E-002   6.9841384887695312E-002
   3.0199999455362558E-003   450.06702489999998        6.0086369514465332E-002   2.6055915281176567E-002  -2.9793132096529007E-002   8.1341564655303955E-002
   3.9810999296605587E-003   450.06702489999998        6.6028662025928497E-002   2.9077092185616493E-002  -3.1051859259605408E-002   9.4175681471824646E-002
   5.2481000311672688E-003   450.06702489999998        7.3025494813919067E-002   3.2583411782979965E-002  -3.1677238643169403E-002  0.10835867375135422     
   6.9182999432086945E-003   450.06702489999998        8.1330284476280212E-002   3.6692813038825989E-002  -3.1369317322969437E-002  0.12385197728872299     
   9.1201001778244972E-003   450.06702489999998        9.1254450380802155E-002   4.1556175798177719E-002  -2.9745163396000862E-002  0.14054492115974426     
   1.2023000046610832E-002   450.06702489999998       0.10317240655422211        4.7364361584186554E-002  -2.6328498497605324E-002  0.15822705626487732     
   1.5848999843001366E-002   450.06702489999998       0.11751255393028259        5.4351244121789932E-002  -2.0549438893795013E-002  0.17654366791248322     
   2.0893000066280365E-002   450.06702489999998       0.13475205004215240        6.2802195549011230E-002  -1.1752530001103878E-002  0.19496570527553558     
   2.7542000636458397E-002   450.06702489999998       0.15535685420036316        7.3040716350078583E-002   7.5925595592707396E-004  0.21270875632762909     
   3.6308001726865768E-002   450.06702489999998       0.17969639599323273        8.5407599806785583E-002   1.7646128311753273E-002  0.22866493463516235     
   4.7862999141216278E-002   450.06702489999998       0.20785526931285858       0.10019254684448242        3.9373125880956650E-002  0.24130161106586456     
   6.3096001744270325E-002   450.06702489999998       0.23935344815254211       0.11751673370599747        6.5977372229099274E-002  0.24859085679054260     
   8.3176001906394958E-002   450.06702489999998       0.27268141508102417       0.13710024952888489        9.6702672541141510E-002  0.24799753725528717     
  0.10000000149011612        450.06702489999998       0.29445242881774902       0.15094189345836639       0.11855278909206390       0.24181953072547913     
  0.12500000000000000        450.06702489999998       0.31793588399887085       0.16757075488567352       0.14484429359436035       0.22681181132793427     
  0.15000000596046448        450.06702489999998       0.33234885334968567       0.17989058792591095       0.16447158157825470       0.20778732001781464     
  0.17499999701976776        450.06702489999998       0.33913281559944153       0.18830913305282593       0.17827871441841125       0.18689262866973877     
  0.20000000298023224        450.06702489999998       0.33952367305755615       0.19321355223655701       0.18706296384334564       0.16552720963954926     
  0.22499999403953552        450.06702489999998       0.33460351824760437       0.19497874379158020       0.19154910743236542       0.14462037384510040     
  0.25000000000000000        450.06702489999998       0.32532921433448792       0.19396901130676270       0.19238749146461487       0.12478228658437729     
  0.27500000596046448        450.06702489999998       0.31255084276199341       0.19053755700588226       0.19015932083129883       0.10639674216508865     
  0.30000001192092896        450.06702489999998       0.29702439904212952       0.18502524495124817       0.18538391590118408        8.9683145284652710E-002
  0.32499998807907104        450.06702489999998       0.27942138910293579       0.17775903642177582       0.17852585017681122        7.4740521609783173E-002
  0.34999999403953552        450.06702489999998       0.26033654808998108       0.16905078291893005       0.17000122368335724        6.1580102890729904E-002
  0.37500000000000000        450.06702489999998       0.24029421806335449       0.15919582545757294       0.16018311679363251        5.0150167196989059E-002
  0.40000000596046448        450.06702489999998       0.21975377202033997       0.14847193658351898       0.14940604567527771        4.0355194360017776E-002
  0.42500001192092896        450.06702489999998       0.19911456108093262       0.13713838160037994       0.13796962797641754        3.2070837914943695E-002
  0.44999998807907104        450.06702489999998       0.17872016131877899       0.12543503940105438       0.12614160776138306        2.5155581533908844E-002
  0.47499999403953552        450.06702489999998       0.15886242687702179       0.11358182132244110       0.11416019499301910        1.9459828734397888E-002
  0.50000000000000000        450.06702489999998       0.13978511095046997       0.10177806019783020       0.10223604738712311        1.4832818880677223E-002
  0.52499997615814209        450.06702489999998       0.12168736010789871        9.0202108025550842E-002   9.0553753077983856E-002   1.1127870529890060E-002
  0.55000001192092896        450.06702489999998       0.10472686588764191        7.9011060297489166E-002   7.9273097217082977E-002   8.2061709836125374E-003
  0.57499998807907104        450.06702489999998        8.9023016393184662E-002   6.8340547382831573E-002   6.8530023097991943E-002   5.9394105337560177E-003
  0.60000002384185791        450.06702489999998        7.4659764766693115E-002   5.8304697275161743E-002   5.8437503874301910E-002   4.2114593088626862E-003
  0.62500000000000000        450.06702489999998        6.1688486486673355E-002   4.8996146768331528E-002   4.9086224287748337E-002   2.9192552901804447E-003
  0.64999997615814209        450.06702489999998        5.0130691379308701E-002   4.0486253798007965E-002   4.0545213967561722E-002   1.9730639178305864E-003
  0.67500001192092896        450.06702489999998        3.9980679750442505E-002   3.2825373113155365E-002   3.2862484455108643E-002   1.2962380424141884E-003
  0.69999998807907104        450.06702489999998        3.1208138912916183E-002   2.6043310761451721E-002   2.6065660640597343E-002   8.2459242548793554E-004
  0.72500002384185791        450.06702489999998        2.3760709911584854E-002   2.0149875432252884E-002   2.0162675529718399E-002   5.0549302250146866E-004
  0.75000000000000000        450.06702489999998        1.7566520720720291E-002   1.5135641209781170E-002   1.5142556279897690E-002   2.9675039695575833E-004
  0.77499997615814209        450.06702489999998        1.2536715716123581E-002   1.0972846299409866E-002   1.0976334102451801E-002   1.6539220814593136E-004
  0.80000001192092896        450.06702489999998        8.5680047050118446E-003   7.6164868660271168E-003   7.6181152835488319E-003   8.6383122834376991E-005
  0.82499998807907104        450.06702489999998        5.5452324450016022E-003   5.0056250765919685E-003   5.0063361413776875E-003   4.1346836951561272E-005
  0.85000002384185791        450.06702489999998        3.3440135885030031E-003   3.0649306718260050E-003   3.0652559362351894E-003   1.7336869859718718E-005
  0.87500000000000000        450.06702489999998        1.8334762426093221E-003   1.7065133433789015E-003   1.7067316221073270E-003   5.6920271163107827E-006
  0.89999997615814209        450.06702489999998        8.7917054770514369E-004   8.3211972378194332E-004   8.3236384671181440E-004   1.0020559102486004E-006
  0.92500001192092896        450.06702489999998        3.4628430148586631E-004   3.3583291224204004E-004   3.3615392749197781E-004   1.9897976244465099E-007
  0.94999998807907104        450.06702489999998        1.0340335575165227E-004   1.0755109542515129E-004   1.0794892295962200E-004   1.7793684037314961E-006
  0.97500002384185791        450.06702489999998        2.7389285605750047E-005   3.7859022995689884E-005   3.8289799704216421E-005   5.1529996198951267E-006
   1.0000000000000000        450.06702489999998        1.1174405699421186E-005   2.6208279450656846E-005   2.6579244149615988E-005   1.0103713066200726E-005
   9.9999997171806854E-010   577.07996240000000        3.0531489755958319E-003  -9.8156929016113281E-004  -1.2027824996039271E-003  -6.0911884065717459E-004
   1.3183000246996812E-009   577.07996240000000        3.1965055968612432E-003  -9.8348432220518589E-004  -1.2285806005820632E-003  -6.2296848045662045E-004
   1.7378000150003459E-009   577.07996240000000        3.3472699578851461E-003  -9.8318629898130894E-004  -1.2547093210741878E-003  -6.3725333893671632E-004
   2.2908999142146058E-009   577.07996240000000        3.5059270448982716E-003  -9.8043982870876789E-004  -1.2812195345759392E-003  -6.5201881807297468E-004
   3.0200000278313155E-009   577.07996240000000        3.6728933919221163E-003  -9.7499054390937090E-004  -1.3081573415547609E-003  -6.6730240359902382E-004
   3.9810998941902653E-009   577.07996240000000        3.8486472330987453E-003  -9.6656347159296274E-004  -1.3355880510061979E-003  -6.8314466625452042E-004
   5.2481001766579993E-009   577.07996240000000        4.0337056852877140E-003  -9.5486099598929286E-004  -1.3635947834700346E-003  -6.9958524545654655E-004
   6.9183001549788514E-009   577.07996240000000        4.2286003008484840E-003  -9.3956256750971079E-004  -1.3922766083851457E-003  -7.1665819268673658E-004
   9.1201002305751899E-009   577.07996240000000        4.4339108280837536E-003  -9.2032126849517226E-004  -1.4217571588233113E-003  -7.3439197149127722E-004
   1.2023000373062587E-008   577.07996240000000        4.6502635814249516E-003  -8.9676096104085445E-004  -1.4521873090416193E-003  -7.5280544115230441E-004
   1.5849000334355878E-008   577.07996240000000        4.8782355152070522E-003  -8.6848647333681583E-004  -1.4837359776720405E-003  -7.7189470175653696E-004
   2.0892999330612838E-008   577.07996240000000        5.1185749471187592E-003  -8.3505624206736684E-004  -1.5166254015639424E-003  -7.9164555063471198E-004
   2.7542000680114143E-008   577.07996240000000        5.3719831630587578E-003  -7.9600553726777434E-004  -1.5511061064898968E-003  -8.1200711429119110E-004
   3.6307998385609608E-008   577.07996240000000        5.6392713449895382E-003  -7.5082393595948815E-004  -1.5874844975769520E-003  -8.3289539907127619E-004
   4.7863000673942224E-008   577.07996240000000        5.9212171472609043E-003  -6.9897563662379980E-004  -1.6261106356978416E-003  -8.5416971705853939E-004
   6.3096003088958241E-008   577.07996240000000        6.2187281437218189E-003  -6.3986988971009851E-004  -1.6674079233780503E-003  -8.7563088163733482E-004
   8.3175997644957533E-008   577.07996240000000        6.5327137708663940E-003  -5.7288154494017363E-004  -1.7118648393079638E-003  -8.9699355885386467E-004
   1.0965000285523274E-007   577.07996240000000        6.8642217665910721E-003  -4.9731985200196505E-004  -1.7600649734959006E-003  -9.1787404380738735E-004
   1.4453999597208167E-007   577.07996240000000        7.2141820564866066E-003  -4.1248527122661471E-004  -1.8126608338207006E-003  -9.3774765264242887E-004
   1.9054999711443088E-007   577.07996240000000        7.5839371420443058E-003  -3.1753903022035956E-004  -1.8704670947045088E-003  -9.5594831509515643E-004
   2.5118998792095226E-007   577.07996240000000        7.9744830727577209E-003  -2.1168818057049066E-004  -1.9343590829521418E-003  -9.7158830612897873E-004
   3.3112999631157436E-007   577.07996240000000        8.3871949464082718E-003  -9.3999129603616893E-005  -2.0054031629115343E-003  -9.8355114459991455E-004
   4.3651999703797628E-007   577.07996240000000        8.8234730064868927E-003   3.6516012187348679E-005  -2.0848198328167200E-003  -9.9041755311191082E-004
   5.7544002629583701E-007   577.07996240000000        9.2847133055329323E-003   1.8089055083692074E-004  -2.1739986259490252E-003  -9.9040451459586620E-004
   7.5857997217099182E-007   577.07996240000000        9.7725447267293930E-003   3.4027677611447871E-004  -2.2745637688785791E-003  -9.8129175603389740E-004
   9.9999999747524271E-007   577.07996240000000        1.0288616642355919E-002   5.1588605856522918E-004  -2.3883609101176262E-003  -9.6033135196194053E-004
   1.3182999509808724E-006   577.07996240000000        1.0834821499884129E-002   7.0906407199800014E-004  -2.5175311602652073E-003  -9.2413567472249269E-004
   1.7377999483869644E-006   577.07996240000000        1.1412894353270531E-002   9.2115410370752215E-004  -2.6644477620720863E-003  -8.6858338909223676E-004
   2.2909000563231530E-006   577.07996240000000        1.2025166302919388E-002   1.1537706013768911E-003  -2.8319300618022680E-003  -7.8861648216843605E-004
   3.0199998946045525E-006   577.07996240000000        1.2673771940171719E-002   1.4085156144574285E-003  -3.0230819247663021E-003  -6.7814649082720280E-004
   3.9810997805034276E-006   577.07996240000000        1.3361166231334209E-002   1.6871693078428507E-003  -3.2414533197879791E-003  -5.2982004126533866E-004
   5.2481000238913111E-006   577.07996240000000        1.4090058393776417E-002   1.9916745368391275E-003  -3.4910647664219141E-003  -3.3479850389994681E-004
   6.9183001869532745E-006   577.07996240000000        1.4863335527479649E-002   2.3241050075739622E-003  -3.7764108274132013E-003  -8.2535829278640449E-005
   9.1201000032015145E-006   577.07996240000000        1.5684224665164948E-002   2.6867364067584276E-003  -4.1025429964065552E-003   2.3953650088515133E-004
   1.2022999726468697E-005   577.07996240000000        1.6556331887841225E-002   3.0820653773844242E-003  -4.4751074165105820E-003   6.4634182490408421E-004
   1.5849000192247331E-005   577.07996240000000        1.7483290284872055E-002   3.5126446746289730E-003  -4.9001891165971756E-003   1.1552936630323529E-003
   2.0892999600619078E-005   577.07996240000000        1.8469726666808128E-002   3.9815222844481468E-003  -5.3847176022827625E-003   1.7871329328045249E-003
   2.7542000680114143E-005   577.07996240000000        1.9520446658134460E-002   4.4918633066117764E-003  -5.9360675513744354E-003   2.5658926460891962E-003
   3.6307999835116789E-005   577.07996240000000        2.0641179755330086E-002   5.0472896546125412E-003  -6.5623288974165916E-003   3.5197392571717501E-003
   4.7862999053904787E-005   577.07996240000000        2.1838115528225899E-002   5.6516379117965698E-003  -7.2719133459031582E-003   4.6809762716293335E-003
   6.3095998484641314E-005   577.07996240000000        2.3118764162063599E-002   6.3093602657318115E-003  -8.0738142132759094E-003   6.0871122404932976E-003
   8.3175997133366764E-005   577.07996240000000        2.4491613730788231E-002   7.0253303274512291E-003  -8.9770890772342682E-003   7.7808308415114880E-003
   1.0964999819407240E-004   577.07996240000000        2.5967037305235863E-002   7.8052566386759281E-003  -9.9909575656056404E-003   9.8111638799309731E-003
   1.4453999756369740E-004   577.07996240000000        2.7556484565138817E-002   8.6552072316408157E-003  -1.1123593896627426E-002   1.2232292443513870E-002
   1.9054999575018883E-004   577.07996240000000        2.9275389388203621E-002   9.5830690115690231E-003  -1.2383242137730122E-002   1.5107459388673306E-002
   2.5119000929407775E-004   577.07996240000000        3.1140280887484550E-002   1.0596913285553455E-002  -1.3774918392300606E-002   1.8503677099943161E-002
   3.3112999517470598E-004   577.07996240000000        3.3172968775033951E-002   1.1707102879881859E-002  -1.5301764011383057E-002   2.2497097030282021E-002
   4.3652000022120774E-004   577.07996240000000        3.5399913787841797E-002   1.2925816699862480E-002  -1.6962401568889618E-002   2.7170054614543915E-002
   5.7544000446796417E-004   577.07996240000000        3.7853404879570007E-002   1.4267480000853539E-002  -1.8748873844742775E-002   3.2609682530164719E-002
   7.5857999036088586E-004   577.07996240000000        4.0574472397565842E-002   1.5750125050544739E-002  -2.0645013079047203E-002   3.8909107446670532E-002
   1.0000000474974513E-003   577.07996240000000        4.3614022433757782E-002   1.7395738512277603E-002  -2.2622363641858101E-002   4.6163026243448257E-002
   1.3183000264689326E-003   577.07996240000000        4.7036897391080856E-002   1.9232178106904030E-002  -2.4636777117848396E-002   5.4467525333166122E-002
   1.7377999611198902E-003   577.07996240000000        5.0922960042953491E-002   2.1293470636010170E-002  -2.6621602475643158E-002   6.3909754157066345E-002
   2.2909000981599092E-003   577.07996240000000        5.5376384407281876E-002   2.3624546825885773E-002  -2.8483616188168526E-002   7.4573867022991180E-002
   3.0199999455362558E-003   577.07996240000000        6.0525912791490555E-002   2.6281258091330528E-002  -3.0091967433691025E-002   8.6520589888095856E-002
   3.9810999296605587E-003   577.07996240000000        6.6534727811813354E-002   2.9335735365748405E-002  -3.1270053237676620E-002   9.9785245954990387E-002
   5.2481000311672688E-003   577.07996240000000        7.3607616126537323E-002   3.2880734652280807E-002  -3.1783714890480042E-002  0.11436374485492706     
   6.9182999432086945E-003   577.07996240000000        8.1997901201248169E-002   3.7034649401903152E-002  -3.1328804790973663E-002  0.13019381463527679     
   9.1201001778244972E-003   577.07996240000000        9.2015907168388367E-002   4.1948501020669937E-002  -2.9519418254494667E-002  0.14713615179061890     
   1.2023000046610832E-002   577.07996240000000       0.10403322428464890        4.7812718898057938E-002  -2.5878621265292168E-002  0.16494660079479218     
   1.5848999843001366E-002   577.07996240000000       0.11847274750471115        5.4859664291143417E-002  -1.9839873537421227E-002  0.18323227763175964     
   2.0893000066280365E-002   577.07996240000000       0.13580217957496643        6.3371539115905762E-002  -1.0756878182291985E-002  0.20142291486263275     
   2.7542000636458397E-002   577.07996240000000       0.15647239983081818        7.3665969073772430E-002   2.0497005898505449E-003  0.21869307756423950     
   3.6308001726865768E-002   577.07996240000000       0.18083013594150543        8.6073853075504303E-002   1.9211409613490105E-002  0.23389954864978790     
   4.7862999141216278E-002   577.07996240000000       0.20892812311649323       0.10086940973997116        4.1151497513055801E-002  0.24549023807048798     
   6.3096001744270325E-002   577.07996240000000       0.24024479091167450       0.11815112084150314        6.7852325737476349E-002  0.25144863128662109     
   8.3176001906394958E-002   577.07996240000000       0.27322268486022949       0.13760846853256226        9.8494157195091248E-002  0.24930426478385925     
  0.10000000149011612        577.07996240000000       0.29464414715766907       0.15130160748958588       0.12015796452760696       0.24203644692897797     
  0.12500000000000000        577.07996240000000       0.31756627559661865       0.16766402125358582       0.14606195688247681       0.22575584053993225     
  0.15000000596046448        577.07996240000000       0.33141264319419861       0.17968736588954926       0.16523817181587219       0.20583035051822662     
  0.17499999701976776        577.07996240000000       0.33765804767608643       0.18780004978179932       0.17857952415943146       0.18434770405292511     
  0.20000000298023224        577.07996240000000       0.33755975961685181       0.19240455329418182       0.18691334128379822       0.16264817118644714     
  0.22499999403953552        577.07996240000000       0.33221304416656494       0.19388720393180847       0.19098293781280518       0.14160646498203278     
  0.25000000000000000        577.07996240000000       0.32258218526840210       0.19262075424194336       0.19144968688488007       0.12178459763526917     
  0.27500000596046448        577.07996240000000       0.30952051281929016       0.18896439671516418       0.18890090286731720       0.10352505743503571     
  0.30000001192092896        577.07996240000000       0.29378411173820496       0.18326295912265778       0.18385861814022064        8.7012700736522675E-002
  0.32499998807907104        577.07996240000000       0.27604231238365173       0.17584583163261414       0.17678771913051605        7.2318278253078461E-002
  0.34999999403953552        577.07996240000000       0.25688594579696655       0.16702578961849213       0.16810305416584015        5.9430506080389023E-002
  0.37500000000000000        577.07996240000000       0.23683410882949829       0.15709799528121948       0.15817523002624512        4.8280153423547745E-002
  0.40000000596046448        577.07996240000000       0.21634018421173096       0.14633902907371521       0.14733545482158661        3.8758598268032074E-002
  0.42500001192092896        577.07996240000000       0.19579680263996124       0.13500617444515228       0.13587948679924011        3.0732130631804466E-002
  0.44999998807907104        577.07996240000000       0.17554059624671936       0.12333664298057556       0.12407075613737106        2.4053014814853668E-002
  0.47499999403953552        577.07996240000000       0.15585623681545258       0.11154713481664658       0.11214292049407959        1.8567971885204315E-002
  0.50000000000000000        577.07996240000000       0.13698035478591919        9.9833332002162933E-002  0.10030186176300049        1.4124618843197823E-002
  0.52499997615814209        577.07996240000000       0.11910510063171387        8.8369674980640411E-002   8.8727340102195740E-002   1.0576226748526096E-002
  0.55000001192092896        577.07996240000000       0.10238146781921387        7.7309086918830872E-002   7.7574290335178375E-002   7.7851125970482826E-003
  0.57499998807907104        577.07996240000000        8.6922474205493927E-002   6.6782943904399872E-002   6.6973887383937836E-002   5.6249247863888741E-003
  0.60000002384185791        577.07996240000000        7.2806194424629211E-002   5.6901086121797562E-002   5.7034417986869812E-002   3.9820172823965549E-003
  0.62500000000000000        577.07996240000000        6.0078606009483337E-002   4.7751948237419128E-002   4.7842074185609818E-002   2.7560961898416281E-003
  0.64999997615814209        577.07996240000000        4.8756424337625504E-002   3.9402831345796585E-002   3.9461635053157806E-002   1.8602793570607901E-003
  0.67500001192092896        577.07996240000000        3.8829751312732697E-002   3.1900260597467422E-002   3.1937163323163986E-002   1.2207023100927472E-003
  0.69999998807907104        577.07996240000000        3.0264751985669136E-002   2.5270510464906693E-002   2.5292679667472839E-002   7.7577895717695355E-004
  0.72500002384185791        577.07996240000000        2.3006225004792213E-002   1.9520254805684090E-002   1.9532922655344009E-002   4.7521223314106464E-004
  0.75000000000000000        577.07996240000000        1.6980165615677834E-002   1.4637366868555546E-002   1.4644195325672626E-002   2.7883987058885396E-004
  0.77499997615814209        577.07996240000000        1.2096309103071690E-002   1.0591889731585979E-002   1.0595328174531460E-002   1.5538670413661748E-004
  0.80000001192092896        577.07996240000000        8.2506882026791573E-003   7.3371925391256809E-003   7.3387958109378815E-003   8.1184822192881256E-005
  0.82499998807907104        577.07996240000000        5.3281979635357857E-003   4.8113260418176651E-003   4.8120263963937759E-003   3.8913611206226051E-005
  0.85000002384185791        577.07996240000000        3.2052344176918268E-003   2.9386158566921949E-003   2.9389376286417246E-003   1.6400843378505670E-005
  0.87500000000000000        577.07996240000000        1.7524154391139746E-003   1.6315341927111149E-003   1.6317504923790693E-003   5.5166219681268558E-006
  0.89999997615814209        577.07996240000000        8.3747640019282699E-004   7.9293182352557778E-004   7.9317152267321944E-004   1.1820961844932754E-006
  0.92500001192092896        577.07996240000000        3.2845386886037886E-004   3.1876272987574339E-004   3.1907399534247816E-004   5.0513131100160535E-007
  0.94999998807907104        577.07996240000000        9.7404379630461335E-005   1.0157308861380443E-004   1.0195324284723029E-004   2.0458169274206739E-006
  0.97500002384185791        577.07996240000000        2.5210334570147097E-005   3.5352641134522855E-005   3.5755867429543287E-005   5.2057657740078866E-006
   1.0000000000000000        577.07996240000000        9.2193486125324853E-006   2.3606191462022252E-005   2.3939010134199634E-005   9.7265983640681952E-006
   9.9999997171806854E-010   739.93708609999999        3.0613250564783812E-003  -9.8138046450912952E-004  -1.2037096312269568E-003  -6.4128014491870999E-004
   1.3183000246996812E-009   739.93708609999999        3.2051112502813339E-003  -9.8315370269119740E-004  -1.2295255437493324E-003  -6.5586454002186656E-004
   1.7378000150003459E-009   739.93708609999999        3.3563296310603619E-003  -9.8269956652075052E-004  -1.2556777801364660E-003  -6.7090173251926899E-004
   2.2908999142146058E-009   739.93708609999999        3.5154672805219889E-003  -9.7978150006383657E-004  -1.2822193093597889E-003  -6.8643642589449883E-004
   3.0200000278313155E-009   739.93708609999999        3.6829421296715736E-003  -9.7414385527372360E-004  -1.3091978617012501E-003  -7.0250401040539145E-004
   3.9810998941902653E-009   739.93708609999999        3.8592338096350431E-003  -9.6551043679937720E-004  -1.3366817729547620E-003  -7.1914191357791424E-004
   5.2481001766579993E-009   739.93708609999999        4.0448619984090328E-003  -9.5358211547136307E-004  -1.3647570740431547E-003  -7.3638535104691982E-004
   6.9183001549788514E-009   739.93708609999999        4.2403596453368664E-003  -9.3803688650950789E-004  -1.3935269089415669E-003  -7.5426197145134211E-004
   9.1201002305751899E-009   739.93708609999999        4.4463085941970348E-003  -9.1852614423260093E-004  -1.4231193345040083E-003  -7.7279139077290893E-004
   1.2023000373062587E-008   739.93708609999999        4.6633379533886909E-003  -8.9467194629833102E-004  -1.4536906965076923E-003  -7.9198088496923447E-004
   1.5849000334355878E-008   739.93708609999999        4.8920265398919582E-003  -8.6607731645926833E-004  -1.4854164328426123E-003  -8.1181077985092998E-004
   2.0892999330612838E-008   739.93708609999999        5.1331259310245514E-003  -8.3229853771626949E-004  -1.5185268130153418E-003  -8.3224719855934381E-004
   2.7542000680114143E-008   739.93708609999999        5.3873397409915924E-003  -7.9286878462880850E-004  -1.5532815596088767E-003  -8.5321377264335752E-004
   3.6307998385609608E-008   739.93708609999999        5.6554824113845825E-003  -7.4727513128891587E-004  -1.5899980207905173E-003  -8.7459431961178780E-004
   4.7863000673942224E-008   739.93708609999999        5.9383348561823368E-003  -6.9497938966378570E-004  -1.6290388302877545E-003  -8.9620769722387195E-004
   6.3096003088958241E-008   739.93708609999999        6.2368083745241165E-003  -6.3538795802742243E-004  -1.6708428738638759E-003  -9.1780454386025667E-004
   8.3175997644957533E-008   739.93708609999999        6.5518151968717575E-003  -5.6787277571856976E-004  -1.7159163253381848E-003  -9.3903741799294949E-004
   1.0965000285523274E-007   739.93708609999999        6.8844091147184372E-003  -4.9173977458849549E-004  -1.7648636130616069E-003  -9.5944647910073400E-004
   1.4453999597208167E-007   739.93708609999999        7.2355223819613457E-003  -4.0628624265082181E-004  -1.8183608772233129E-003  -9.7841455135494471E-004
   1.9054999711443088E-007   739.93708609999999        7.6065044850111008E-003  -3.1066927476786077E-004  -1.8772510811686516E-003  -9.9516205955296755E-004
   2.5118998792095226E-007   739.93708609999999        7.9983556643128395E-003  -2.0409215358085930E-004  -1.9424415659159422E-003  -1.0086661204695702E-003
   3.3112999631157436E-007   739.93708609999999        8.4124580025672913E-003  -8.5616768046747893E-005  -2.0150355994701385E-003  -1.0176466312259436E-003
   4.3651999703797628E-007   739.93708609999999        8.8502168655395508E-003   4.5749649871140718E-005  -2.0962967537343502E-003  -1.0204885620623827E-003
   5.7544002629583701E-007   739.93708609999999        9.3130376189947128E-003   1.9104554667137563E-004  -2.1876622922718525E-003  -1.0151772294193506E-003
   7.5857997217099182E-007   739.93708609999999        9.8025565966963768E-003   3.5142910201102495E-004  -2.2908116225153208E-003  -9.9921668879687786E-004
   9.9999999747524271E-007   739.93708609999999        1.0320433415472507E-002   5.2811793284490705E-004  -2.4076523259282112E-003  -9.6953462343662977E-004
   1.3182999509808724E-006   739.93708609999999        1.0868569836020470E-002   7.2246498893946409E-004  -2.5403955951333046E-003  -9.2236080672591925E-004
   1.7377999483869644E-006   739.93708609999999        1.1448714882135391E-002   9.3582086265087128E-004  -2.6914901100099087E-003  -8.5313321324065328E-004
   2.2909000563231530E-006   739.93708609999999        1.2063212692737579E-002   1.1698091402649879E-003  -2.8638429939746857E-003  -7.5627089245244861E-004
   3.0199998946045525E-006   739.93708609999999        1.2714216485619545E-002   1.4260415919125080E-003  -3.0606510117650032E-003  -6.2508933478966355E-004
   3.9810997805034276E-006   739.93708609999999        1.3404197059571743E-002   1.7063091509044170E-003  -3.2855649478733540E-003  -4.5154601684771478E-004
   5.2481000238913111E-006   739.93708609999999        1.4135889708995819E-002   2.0125673618167639E-003  -3.5427149850875139E-003  -2.2601101954933256E-004
   6.9183001869532745E-006   739.93708609999999        1.4912206679582596E-002   2.3469042498618364E-003  -3.8367107044905424E-003   6.2959734350442886E-005
   9.1201000032015145E-006   739.93708609999999        1.5736406669020653E-002   2.7116120327264071E-003  -4.1727218776941299E-003   4.2895379010587931E-004
   1.2022999726468697E-005   739.93708609999999        1.6612136736512184E-002   3.1092062126845121E-003  -4.5565166510641575E-003   8.8804360711947083E-004
   1.5849000192247331E-005   739.93708609999999        1.7543071880936623E-002   3.5422618966549635E-003  -4.9942922778427601E-003   1.4589013298973441E-003
   2.0892999600619078E-005   739.93708609999999        1.8533896654844284E-002   4.0138531476259232E-003  -5.4930918850004673E-003   2.1636958699673414E-003
   2.7542000680114143E-005   739.93708609999999        1.9589481875300407E-002   4.5271757990121841E-003  -6.0603800229728222E-003   3.0280000064522028E-003
   3.6307999835116789E-005   739.93708609999999        2.0715638995170593E-002   5.0858887843787670E-003  -6.7043188028037548E-003   4.0816729888319969E-003
   4.7862999053904787E-005   739.93708609999999        2.1918654441833496E-002   5.6938719935715199E-003  -7.4333469383418560E-003   5.3587988950312138E-003
   6.3095998484641314E-005   739.93708609999999        2.3206153884530067E-002   6.3556306995451450E-003  -8.2564391195774078E-003   6.8987947888672352E-003
   8.3175997133366764E-005   739.93708609999999        2.4586776271462440E-002   7.0761004462838173E-003  -9.1825583949685097E-003   8.7462980300188065E-003
   1.0964999819407240E-004   739.93708609999999        2.6071060448884964E-002   7.8610675409436226E-003  -1.0220743715763092E-002   1.0952352546155453E-002
   1.4453999756369740E-004   739.93708609999999        2.7670672163367271E-002   8.7166903540492058E-003  -1.1378851719200611E-002   1.3573015108704567E-002
   1.9054999575018883E-004   739.93708609999999        2.9401300475001335E-002   9.6509708091616631E-003  -1.2664681300520897E-002   1.6673469915986061E-002
   2.5119000929407775E-004   739.93708609999999        3.1279779970645905E-002   1.0672111064195633E-002  -1.4082581736147404E-002   2.0322188735008240E-002
   3.3112999517470598E-004   739.93708609999999        3.3328283578157425E-002   1.1790641583502293E-002  -1.5634812414646149E-002   2.4596588686108589E-002
   4.3652000022120774E-004   739.93708609999999        3.5573720932006836E-002   1.3018940575420856E-002  -1.7318828031420708E-002   2.9579695314168930E-002
   5.7544000446796417E-004   739.93708609999999        3.8048885762691498E-002   1.4371667988598347E-002  -1.9125161692500114E-002   3.5358492285013199E-002
   7.5857999036088586E-004   739.93708609999999        4.0795419365167618E-002   1.5867145732045174E-002  -2.1035753190517426E-002   4.2025040835142136E-002
   1.0000000474974513E-003   739.93708609999999        4.3864920735359192E-002   1.7527697607874870E-002  -2.3019816726446152E-002   4.9671579152345657E-002
   1.3183000264689326E-003   739.93708609999999        4.7323029488325119E-002   1.9381588324904442E-002  -2.5030395016074181E-002   5.8390155434608459E-002
   1.7377999611198902E-003   739.93708609999999        5.1250446587800980E-002   2.1463295444846153E-002  -2.6997545734047890E-002   6.8261578679084778E-002
   2.2909000981599092E-003   739.93708609999999        5.5752281099557877E-002   2.3818280547857285E-002  -2.8824251145124435E-002   7.9361476004123688E-002
   3.0199999455362558E-003   739.93708609999999        6.0958154499530792E-002   2.6502959430217743E-002  -3.0375480651855469E-002   9.1738760471343994E-002
   3.9810999296605587E-003   739.93708609999999        6.7032001912593842E-002   2.9590053483843803E-002  -3.1470209360122681E-002  0.10541353374719620     
   5.2481000311672688E-003   739.93708609999999        7.4179075658321381E-002   3.3172871917486191E-002  -3.1869906932115555E-002  0.12036255747079849     
   6.9182999432086945E-003   739.93708609999999        8.2652546465396881E-002   3.7370212376117706E-002  -3.1266614794731140E-002  0.13649998605251312     
   9.1201001778244972E-003   739.93708609999999        9.2761568725109100E-002   4.2333200573921204E-002  -2.9271913692355156E-002  0.15365836024284363     
   1.2023000046610832E-002   739.93708609999999       0.10487485677003860        4.8251759260892868E-002  -2.5408741086721420E-002  0.17156094312667847     
   1.5848999843001366E-002   739.93708609999999       0.11940977722406387        5.5356718599796295E-002  -1.9114449620246887E-002  0.18977838754653931     
   2.0893000066280365E-002   739.93708609999999       0.13682466745376587        6.3927061855792999E-002  -9.7523853182792664E-003  0.20770190656185150     
   2.7542000636458397E-002   739.93708609999999       0.15755549073219299        7.4274554848670959E-002   3.3388205338269472E-003  0.22446858882904053     
   3.6308001726865768E-002   739.93708609999999       0.18192677199840546        8.6720369756221771E-002   2.0762199535965919E-002  0.23890452086925507     
   4.7862999141216278E-002   739.93708609999999       0.20996019244194031       0.10152352601289749        4.2900059372186661E-002  0.24944357573986053     
   6.3096001744270325E-002   739.93708609999999       0.24109406769275665       0.11876037716865540        6.9681838154792786E-002  0.25408625602722168     
   8.3176001906394958E-002   739.93708609999999       0.27372497320175171       0.13809084892272949       0.10022731870412827       0.25043094158172607     
  0.10000000149011612        739.93708609999999       0.29480263590812683       0.15163667500019073       0.12169979512691498       0.24211439490318298     
  0.12500000000000000        739.93708609999999       0.31717577576637268       0.16773690283298492       0.14721633493900299       0.22462370991706848     
  0.15000000596046448        739.93708609999999       0.33047086000442505       0.17947028577327728       0.16594801843166351       0.20385485887527466     
  0.17499999701976776        739.93708609999999       0.33619454503059387       0.18728524446487427       0.17883436381816864       0.18183279037475586     
  0.20000000298023224        739.93708609999999       0.33562439680099487       0.19159904122352600       0.18673102557659149       0.15983723104000092     
  0.22499999403953552        739.93708609999999       0.32986798882484436       0.19280895590782166       0.19039852917194366       0.13868840038776398     
  0.25000000000000000        739.93708609999999       0.31989645957946777       0.19129566848278046       0.19050836563110352       0.11890093982219696     
  0.27500000596046448        739.93708609999999       0.30656585097312927       0.18742404878139496       0.18765321373939514       0.10077732801437378     
  0.30000001192092896        739.93708609999999       0.29063203930854797       0.18154262006282806       0.18235729634761810        8.4469258785247803E-002
  0.32499998807907104        739.93708609999999       0.27276191115379333       0.17398284375667572       0.17508552968502045        7.0020683109760284E-002
  0.34999999403953552        739.93708609999999       0.25354221463203430       0.16505829989910126       0.16625122725963593        5.7399112731218338E-002
  0.37500000000000000        739.93708609999999       0.23348689079284668       0.15506377816200256       0.15622238814830780        4.6519048511981964E-002
  0.40000000596046448        739.93708609999999       0.21304321289062500       0.14427460730075836       0.14532689750194550        3.7259835749864578E-002
  0.42500001192092896        739.93708609999999       0.19259729981422424       0.13294596970081329       0.13385659456253052        2.9479295015335083E-002
  0.44999998807907104        739.93708609999999       0.17247885465621948       0.12131243944168091       0.12207065522670746        2.3024173453450203E-002
  0.47499999403953552        739.93708609999999       0.15296559035778046       0.10958747565746307       0.11019823700189590        1.7738075926899910E-002
  0.50000000000000000        739.93708609999999       0.13428719341754913        9.7963213920593262E-002   9.8440580070018768E-002   1.3467394746840000E-002
  0.52499997615814209        739.93708609999999       0.11662903428077698        8.6610198020935059E-002   8.6972735822200775E-002   1.0065622627735138E-002
  0.55000001192092896        739.93708609999999       0.10013563185930252        7.5677320361137390E-002   7.5944952666759491E-002   7.3963617905974388E-003
  0.57499998807907104        739.93708609999999        8.4913916885852814E-002   6.5291829407215118E-002   6.5483763813972473E-002   5.3352778777480125E-003
  0.60000002384185791        739.93708609999999        7.1036286652088165E-002   5.5559419095516205E-002   5.5692974478006363E-002   3.7711954209953547E-003
  0.62500000000000000        739.93708609999999        5.8543607592582703E-002   4.6564478427171707E-002   4.6654470264911652E-002   2.6065176352858543E-003
  0.64999997615814209        739.93708609999999        4.7448009252548218E-002   3.8370419293642044E-002   3.8428965955972672E-002   1.7571054631844163E-003
  0.67500001192092896        739.93708609999999        3.7735648453235626E-002   3.1020112335681915E-002   3.1056759878993034E-002   1.1517433449625969E-003
  0.69999998807907104        739.93708609999999        2.9369367286562920E-002   2.4536497890949249E-002   2.4558458477258682E-002   7.3129864176735282E-004
  0.72500002384185791        739.93708609999999        2.2291325032711029E-002   1.8923277035355568E-002   1.8935795873403549E-002   4.4766505016013980E-004
  0.75000000000000000        739.93708609999999        1.6425553709268570E-002   1.4165793545544147E-002   1.4172527939081192E-002   2.6256902492605150E-004
  0.77499997615814209        739.93708609999999        1.1680533178150654E-002   1.0232053697109222E-002   1.0235438123345375E-002   1.4630709483753890E-004
  0.80000001192092896        739.93708609999999        7.9517308622598648E-003   7.0739388465881348E-003   7.0755160413682461E-003   7.6470954809337854E-005
  0.82499998807907104        739.93708609999999        5.1241810433566570E-003   4.6286089345812798E-003   4.6292985789477825E-003   3.6707340768771246E-005
  0.85000002384185791        739.93708609999999        3.0751060694456100E-003   2.8201343957334757E-003   2.8204522095620632E-003   1.5549831005046144E-005
  0.87500000000000000        739.93708609999999        1.6766238259151578E-003   1.5614068834111094E-003   1.5616206219419837E-003   5.3505341384152416E-006
  0.89999997615814209        739.93708609999999        7.9861952690407634E-004   7.5639749411493540E-004   7.5663242023438215E-004   1.3299763850227464E-006
  0.92500001192092896        739.93708609999999        3.1189736910164356E-004   3.0290108406916261E-004   3.0320236692205071E-004   7.5460479820321780E-007
  0.94999998807907104        739.93708609999999        9.1851274191867560E-005   9.6025927632581443E-005   9.6388532256241888E-005   2.2426138457376510E-006
  0.97500002384185791        739.93708609999999        2.3194013920146972E-005   3.3015930966939777E-005   3.3392367186024785E-005   5.1907636589021422E-006
   1.0000000000000000        739.93708609999999        7.4326294452475850E-006   2.1200348783168010E-005   2.1496745830518194E-005   9.3072794697945938E-006
   9.9999997171806854E-010   948.75394589999996        3.0693379230797291E-003  -9.8118721507489681E-004  -1.2046011397615075E-003  -6.7361828405410051E-004
   1.3183000246996812E-009   948.75394589999996        3.2135450746864080E-003  -9.8282098770141602E-004  -1.2304363772273064E-003  -6.8893516436219215E-004
   1.7378000150003459E-009   948.75394589999996        3.3652086276561022E-003  -9.8221353255212307E-004  -1.2566144578158855E-003  -7.0472026709467173E-004
   2.2908999142146058E-009   948.75394589999996        3.5248172935098410E-003  -9.7912678029388189E-004  -1.2831897474825382E-003  -7.2101701516658068E-004
   3.0200000278313155E-009   948.75394589999996        3.6927906330674887E-003  -9.7330409334972501E-004  -1.3102126540616155E-003  -7.3785794666036963E-004
   3.9810998941902653E-009   948.75394589999996        3.8696096744388342E-003  -9.6446787938475609E-004  -1.3377541908994317E-003  -7.5527653098106384E-004
   5.2481001766579993E-009   948.75394589999996        4.0557961910963058E-003  -9.5231767045333982E-004  -1.3659036485478282E-003  -7.7330233762040734E-004
   6.9183001549788514E-009   948.75394589999996        4.2518852278590202E-003  -9.3653000658378005E-004  -1.3947683619335294E-003  -7.9195515718311071E-004
   9.1201002305751899E-009   948.75394589999996        4.4584604911506176E-003  -9.1675453586503863E-004  -1.4244811609387398E-003  -8.1124436110258102E-004
   1.2023000373062587E-008   948.75394589999996        4.6761534176766872E-003  -8.9261156972497702E-004  -1.4552042121067643E-003  -8.3116360474377871E-004
   1.5849000334355878E-008   948.75394589999996        4.9055446870625019E-003  -8.6370250210165977E-004  -1.4871199382469058E-003  -8.5167528595775366E-004
   2.0892999330612838E-008   948.75394589999996        5.1473891362547874E-003  -8.2958140410482883E-004  -1.5204666415229440E-003  -8.7272311793640256E-004
   2.7542000680114143E-008   948.75394589999996        5.4023927077651024E-003  -7.8977929661050439E-004  -1.5555138234049082E-003  -8.9420209405943751E-004
   3.6307998385609608E-008   948.75394589999996        5.6713735684752464E-003  -7.4378098361194134E-004  -1.5925904735922813E-003  -9.1596011770889163E-004
   4.7863000673942224E-008   948.75394589999996        5.9551149606704712E-003  -6.9104577414691448E-004  -1.6320724971592426E-003  -9.3777122674509883E-004
   6.3096003088958241E-008   948.75394589999996        6.2545323744416237E-003  -6.3097733072936535E-004  -1.6744147287681699E-003  -9.5933087868615985E-004
   8.3175997644957533E-008   948.75394589999996        6.5705412998795509E-003  -5.6294474052265286E-004  -1.7201417358592153E-003  -9.8022387828677893E-004
   1.0965000285523274E-007   948.75394589999996        6.9041997194290161E-003  -4.8625073395669460E-004  -1.7698794836178422E-003  -9.9990749731659889E-004
   1.4453999597208167E-007   948.75394589999996        7.2564445436000824E-003  -4.0018931031227112E-004  -1.8243287922814488E-003  -1.0176643263548613E-003
   1.9054999711443088E-007   948.75394589999996        7.6286303810775280E-003  -3.0391357722692192E-004  -1.8843623111024499E-003  -1.0325928451493382E-003
   2.5118998792095226E-007   948.75394589999996        8.0217616632580757E-003  -1.9662320846691728E-004  -1.9509197445586324E-003  -1.0435250587761402E-003
   3.3112999631157436E-007   948.75394589999996        8.4372283890843391E-003  -7.7375552791636437E-005  -2.0251427777111530E-003  -1.0490061249583960E-003
   4.3651999703797628E-007   948.75394589999996        8.8764410465955734E-003   5.4826956329634413E-005  -2.1083387546241283E-003  -1.0472130961716175E-003
   5.7544002629583701E-007   948.75394589999996        9.3408133834600449E-003   2.0102781127206981E-004  -2.2019944153726101E-003  -1.0358857689425349E-003
   7.5857997217099182E-007   948.75394589999996        9.8319891840219498E-003   3.6239097244106233E-004  -2.3078452795743942E-003  -1.0122371604666114E-003
   9.9999999747524271E-007   948.75394589999996        1.0351637378334999E-002   5.4014031775295734E-004  -2.4278613273054361E-003  -9.7285449737682939E-004
   1.3182999509808724E-006   948.75394589999996        1.0901670902967453E-002   7.3563575278967619E-004  -2.5643254630267620E-003  -9.1356679331511259E-004
   1.7377999483869644E-006   948.75394589999996        1.1483850888907909E-002   9.5023529138416052E-004  -2.7197627350687981E-003  -8.2935288082808256E-004
   2.2909000563231530E-006   948.75394589999996        1.2100536376237869E-002   1.1855715420097113E-003  -2.8971682768315077E-003  -7.1408814983442426E-004
   3.0199998946045525E-006   948.75394589999996        1.2753896415233612E-002   1.4432655880227685E-003  -3.0998308211565018E-003  -5.6047190446406603E-004
   3.9810997805034276E-006   948.75394589999996        1.3446420431137085E-002   1.7251194221898913E-003  -3.3315033651888371E-003  -3.5975125501863658E-004
   5.2481000238913111E-006   948.75394589999996        1.4180867001414299E-002   2.0331009291112423E-003  -3.5964234266430140E-003  -1.0148451838176697E-004
   6.9183001869532745E-006   948.75394589999996        1.4960174448788166E-002   2.3693121038377285E-003  -3.8993130438029766E-003   2.2668980818707496E-004
   9.1201000032015145E-006   948.75394589999996        1.5787634998559952E-002   2.7360618114471436E-003  -4.2454581707715988E-003   6.3939567189663649E-004
   1.2022999726468697E-005   948.75394589999996        1.6666930168867111E-002   3.1358846463263035E-003  -4.6407436020672321E-003   1.1538687394931912E-003
   1.5849000192247331E-005   948.75394589999996        1.7601782456040382E-002   3.5713766701519489E-003  -5.0914734601974487E-003   1.7900476232171059E-003
   2.0892999600619078E-005   948.75394589999996        1.8596932291984558E-002   4.0456387214362621E-003  -5.6047942489385605E-003   2.5715320371091366E-003
   2.7542000680114143E-005   948.75394589999996        1.9657311961054802E-002   4.5618964359164238E-003  -6.1882524751126766E-003   3.5254270769655704E-003
   3.6307999835116789E-005   948.75394589999996        2.0788818597793579E-002   5.1238466985523701E-003  -6.8500670604407787E-003   4.6832659281790257E-003
   4.7862999053904787E-005   948.75394589999996        2.1997831761837006E-002   5.7354103773832321E-003  -7.5986897572875023E-003   6.0808779671788216E-003
   6.3095998484641314E-005   948.75394589999996        2.3292094469070435E-002   6.4011462964117527E-003  -8.4430556744337082E-003   7.7595380134880543E-003
   8.3175997133366764E-005   948.75394589999996        2.4680385366082191E-002   7.1260514669120312E-003  -9.3920119106769562E-003   9.7657609730958939E-003
   1.0964999819407240E-004   948.75394589999996        2.6173422113060951E-002   7.9159885644912720E-003  -1.0454392060637474E-002   1.2152503244578838E-002
   1.4453999756369740E-004   948.75394589999996        2.7783069759607315E-002   8.7772039696574211E-003  -1.1637705378234386E-002   1.4977558515965939E-002
   1.9054999575018883E-004   948.75394589999996        2.9525272548198700E-002   9.7178146243095398E-003  -1.2949276715517044E-002   1.8307888880372047E-002
   2.5119000929407775E-004   948.75394589999996        3.1417164951562881E-002   1.0746152140200138E-002  -1.4392753131687641E-002   2.2213220596313477E-002
   3.3112999517470598E-004   948.75394589999996        3.3481281250715256E-002   1.1872909963130951E-002  -1.5969481319189072E-002   2.6771981269121170E-002
   4.3652000022120774E-004   948.75394589999996        3.5744957625865936E-002   1.3110660016536713E-002  -1.7675714567303658E-002   3.2067589461803436E-002
   5.7544000446796417E-004   948.75394589999996        3.8241498172283173E-002   1.4474296942353249E-002  -1.9500453025102615E-002   3.8186542689800262E-002
   7.5857999036088586E-004   948.75394589999996        4.1013125330209732E-002   1.5982421115040779E-002  -2.1423732861876488E-002   4.5219440013170242E-002
   1.0000000474974513E-003   948.75394589999996        4.4112119823694229E-002   1.7657691612839699E-002  -2.3412436246871948E-002   5.3255651146173477E-002
   1.3183000264689326E-003   948.75394589999996        4.7604881227016449E-002   1.9528757780790329E-002  -2.5416823104023933E-002   6.2382727861404419E-002
   1.7377999611198902E-003   948.75394589999996        5.1572933793067932E-002   2.1630542352795601E-002  -2.7363702654838562E-002   7.2674684226512909E-002
   2.2909000981599092E-003   948.75394589999996        5.6122265756130219E-002   2.4009017273783684E-002  -2.9152367264032364E-002   8.4198176860809326E-002
   3.0199999455362558E-003   948.75394589999996        6.1383336782455444E-002   2.6721140369772911E-002  -3.0643751844763756E-002   9.6989937126636505E-002
   3.9810999296605587E-003   948.75394589999996        6.7520789802074432E-002   2.9840195551514626E-002  -3.1652618199586868E-002  0.11105459183454514     
   5.2481000311672688E-003   948.75394589999996        7.4740253388881683E-002   3.3460002392530441E-002  -3.1936354935169220E-002  0.12634967267513275     
   6.9182999432086945E-003   948.75394589999996        8.3294704556465149E-002   3.7699729204177856E-002  -3.1183548271656036E-002  0.14276595413684845     
   9.1201001778244972E-003   948.75394589999996        9.3492045998573303E-002   4.2710546404123306E-002  -2.9003705829381943E-002  0.16010843217372894     
   1.2023000046610832E-002   948.75394589999996       0.10569806396961212        4.8681844025850296E-002  -2.4920130148530006E-002  0.17806886136531830     
   1.5848999843001366E-002   948.75394589999996       0.12032459676265717        5.5842846632003784E-002  -1.8374571576714516E-002  0.19618321955204010     
   2.0893000066280365E-002   948.75394589999996       0.13782067596912384        6.4469322562217712E-002  -8.7404437363147736E-003  0.21380671858787537     
   2.7542000636458397E-002   948.75394589999996       0.15860757231712341        7.4867218732833862E-002   4.6254452317953110E-003  0.23004245758056641     
   3.6308001726865768E-002   948.75394589999996       0.18298807740211487        8.7348066270351410E-002   2.2297808900475502E-002  0.24369011819362640     
   4.7862999141216278E-002   948.75394589999996       0.21095360815525055       0.10215599834918976        4.4618878513574600E-002  0.25317460298538208     
   6.3096001744270325E-002   948.75394589999996       0.24190364778041840       0.11934583634138107        7.1466989815235138E-002  0.25651836395263672     
   8.3176001906394958E-002   948.75394589999996       0.27419072389602661       0.13854888081550598       0.10190436244010925       0.25139218568801880     
  0.10000000149011612        948.75394589999996       0.29493024945259094       0.15194866061210632       0.12318119406700134       0.24206675589084625     
  0.12500000000000000        948.75394589999996       0.31676638126373291       0.16779087483882904       0.14831094443798065       0.22342579066753387     
  0.15000000596046448        948.75394589999996       0.32952478528022766       0.17924061417579651       0.16660481691360474       0.20186761021614075     
  0.17499999701976776        948.75394589999996       0.33474281430244446       0.18676570057868958       0.17904672026634216       0.17935103178024292     
  0.20000000298023224        948.75394589999996       0.33371722698211670       0.19079759716987610       0.18651902675628662       0.15709425508975983     
  0.22499999403953552        948.75394589999996       0.32756713032722473       0.19174404442310333       0.18979828059673309       0.13586321473121643     
  0.25000000000000000        948.75394589999996       0.31726989150047302       0.18999330699443817       0.18956513702869415       0.11612616479396820     
  0.27500000596046448        948.75394589999996       0.30368384718894958       0.18591552972793579       0.18641704320907593        9.8146788775920868E-002
  0.30000001192092896        948.75394589999996       0.28756430745124817       0.17986263334751129       0.18087995052337646        8.2045026123523712E-002
  0.32499998807907104        948.75394589999996       0.26957553625106812       0.17216798663139343       0.17341847717761993        6.7839384078979492E-002
  0.34999999403953552        948.75394589999996       0.25030013918876648       0.16314572095870972       0.16444420814514160        5.5477440357208252E-002
  0.37500000000000000        948.75394589999996       0.23024676740169525       0.15309014916419983       0.15432243049144745        4.4858593493700027E-002
  0.40000000596046448        948.75394589999996       0.20985668897628784       0.14227521419525146       0.14337760210037231        3.5851124674081802E-002
  0.42500001192092896        948.75394589999996       0.18950954079627991       0.13095402717590332       0.13189768791198730        2.8305198997259140E-002
  0.44999998807907104        948.75394589999996       0.16952827572822571       0.11935839802026749       0.12013765424489975        2.2062702104449272E-002
  0.47499999403953552        948.75394589999996       0.15018376708030701       0.10769865661859512       0.10832222551107407        1.6964612528681755E-002
  0.50000000000000000        948.75394589999996       0.13169895112514496        9.6163384616374969E-002   9.6648097038269043E-002   1.2856450863182545E-002
  0.52499997615814209        948.75394589999996       0.11425266414880753        8.4919348359107971E-002   8.5285760462284088E-002   9.5921633765101433E-003
  0.55000001192092896        948.75394589999996        9.7983151674270630E-002   7.4111491441726685E-002   7.4380889534950256E-002   7.0367655716836452E-003
  0.57499998807907104        948.75394589999996        8.2991465926170349E-002   6.3863053917884827E-002   6.4055562019348145E-002   5.0679799169301987E-003
  0.60000002384185791        948.75394589999996        6.9344595074653625E-002   5.4275728762149811E-002   5.4409254342317581E-002   3.5770793911069632E-003
  0.62500000000000000        948.75394589999996        5.7078499346971512E-002   4.5430012047290802E-002   4.5519720762968063E-002   2.4690895806998014E-003
  0.64999997615814209        948.75394589999996        4.6200964599847794E-002   3.7385586649179459E-002   3.7443794310092926E-002   1.6625068383291364E-003
  0.67500001192092896        948.75394589999996        3.6694411188364029E-002   3.0181845650076866E-002   3.0218187719583511E-002   1.0886366944760084E-003
  0.69999998807907104        948.75394589999996        2.8518568724393845E-002   2.3838546127080917E-002   2.3860273882746696E-002   6.9066410651430488E-004
  0.72500002384185791        948.75394589999996        2.1613126620650291E-002   1.8356589600443840E-002   1.8368950113654137E-002   4.2253805440850556E-004
  0.75000000000000000        948.75394589999996        1.5900323167443275E-002   1.3718948699533939E-002   1.3725585304200649E-002   2.4774635676294565E-004
  0.77499997615814209        948.75394589999996        1.1287509463727474E-002   9.8917372524738312E-003   9.8950685933232307E-003   1.3804336776956916E-004
  0.80000001192092896        948.75394589999996        7.6696979813277721E-003   6.8254796788096428E-003   6.8270298652350903E-003   7.2182941948994994E-005
  0.82499998807907104        948.75394589999996        4.9321367405354977E-003   4.4565489515662193E-003   4.4572274200618267E-003   3.4699911338975653E-005
  0.85000002384185791        948.75394589999996        2.9529144521802664E-003   2.7088422793895006E-003   2.7091559022665024E-003   1.4772774193261284E-005
  0.87500000000000000        948.75394589999996        1.6056523891165853E-003   1.4957193052396178E-003   1.4959303662180901E-003   5.1920651458203793E-006
  0.89999997615814209        948.75394589999996        7.6234975131228566E-004   7.2228361386805773E-004   7.2251353412866592E-004   1.4496350786430412E-006
  0.92500001192092896        948.75394589999996        2.9649841599166393E-004   2.8813822427764535E-004   2.8842940810136497E-004   9.5556879387004301E-007
  0.94999998807907104        948.75394589999996        8.6702595581300557E-005   9.0870358690153807E-005   9.1215661086607724E-005   2.3816023713152390E-006
  0.97500002384185791        948.75394589999996        2.1326311980374157E-005   3.0835355573799461E-005   3.1185849366011098E-005   5.1225852075731382E-006
   1.0000000000000000        948.75394589999996        5.7991087487607729E-006   1.8974542399519123E-005   1.9236289517721161E-005   8.8608621808816679E-006
   9.9999997171806854E-010   1216.5007900000001        3.0771940946578979E-003  -9.8099000751972198E-004  -1.2054599355906248E-003  -7.0612394483759999E-004
   1.3183000246996812E-009   1216.5007900000001        3.2218145206570625E-003  -9.8248664289712906E-004  -1.2313163606449962E-003  -7.2216958506032825E-004
   1.7378000150003459E-009   1216.5007900000001        3.3739146310836077E-003  -9.8172831349074841E-004  -1.2575224973261356E-003  -7.3869660263881087E-004
   2.2908999142146058E-009   1216.5007900000001        3.5339854657649994E-003  -9.7847578581422567E-004  -1.2841346906498075E-003  -7.5574632501229644E-004
   3.0200000278313155E-009   1216.5007900000001        3.7024475168436766E-003  -9.7247114172205329E-004  -1.3112057931721210E-003  -7.7334773959591985E-004
   3.9810998941902653E-009   1216.5007900000001        3.8797839079052210E-003  -9.6343562472611666E-004  -1.3388097286224365E-003  -7.9152925172820687E-004
   5.2481001766579993E-009   1216.5007900000001        4.0665180422365665E-003  -9.5106731168925762E-004  -1.3670396292582154E-003  -8.1031367881223559E-004
   6.9183001549788514E-009   1216.5007900000001        4.2631868273019791E-003  -9.3504128744825721E-004  -1.3960065552964807E-003  -8.2971173105761409E-004
   9.1201002305751899E-009   1216.5007900000001        4.4703762978315353E-003  -9.1500568669289351E-004  -1.4258489245548844E-003  -8.4972067270427942E-004
   1.2023000373062587E-008   1216.5007900000001        4.6887202188372612E-003  -8.9057901641353965E-004  -1.4567349571734667E-003  -8.7031850125640631E-004
   1.5849000334355878E-008   1216.5007900000001        4.9188011325895786E-003  -8.6136086611077189E-004  -1.4888540608808398E-003  -8.9144753292202950E-004
   2.0892999330612838E-008   1216.5007900000001        5.1613762043416500E-003  -8.2690338604152203E-004  -1.5224535018205643E-003  -9.1302616056054831E-004
   2.7542000680114143E-008   1216.5007900000001        5.4171551018953323E-003  -7.8673544339835644E-004  -1.5578126767650247E-003  -9.3491747975349426E-004
   3.6307998385609608E-008   1216.5007900000001        5.6869583204388618E-003  -7.4033951386809349E-004  -1.5952727990224957E-003  -9.5692969625815749E-004
   4.7863000673942224E-008   1216.5007900000001        5.9715718962252140E-003  -6.8717251997441053E-004  -1.6352237435057759E-003  -9.7878777887672186E-004
   6.3096003088958241E-008   1216.5007900000001        6.2719150446355343E-003  -6.2663538847118616E-004  -1.6781367594376206E-003  -1.0001268237829208E-003
   8.3175997644957533E-008   1216.5007900000001        6.5889079123735428E-003  -5.5809441255405545E-004  -1.7245556227862835E-003  -1.0204580612480640E-003
   1.0965000285523274E-007   1216.5007900000001        6.9236108101904392E-003  -4.8084917943924665E-004  -1.7751287668943405E-003  -1.0391488904133439E-003
   1.4453999597208167E-007   1216.5007900000001        7.2769657708704472E-003  -3.9419054519385099E-004  -1.8305825069546700E-003  -1.0553745087236166E-003
   1.9054999711443088E-007   1216.5007900000001        7.6503334566950798E-003  -2.9726760112680495E-004  -1.8918198766186833E-003  -1.0681021958589554E-003
   2.5118998792095226E-007   1216.5007900000001        8.0447215586900711E-003  -1.8927645578514785E-004  -1.9598142243921757E-003  -1.0760093573480844E-003
   3.3112999631157436E-007   1216.5007900000001        8.4615265950560570E-003  -6.9270019594114274E-005  -2.0357468165457249E-003  -1.0774555848911405E-003
   4.3651999703797628E-007   1216.5007900000001        8.9021679013967514E-003   6.3753992435522377E-005  -2.1209695842117071E-003  -1.0703973239287734E-003
   5.7544002629583701E-007   1216.5007900000001        9.3680629506707191E-003   2.1084405307192355E-004  -2.2170196752995253E-003  -1.0523159289732575E-003
   7.5857997217099182E-007   1216.5007900000001        9.8608648404479027E-003   3.7316983798518777E-004  -2.3256898857653141E-003  -1.0201183613389730E-003
   9.9999999747524271E-007   1216.5007900000001        1.0382253676652908E-002   5.5196130415424705E-004  -2.4490142241120338E-003  -9.7003520932048559E-004
   1.3182999509808724E-006   1216.5007900000001        1.0934151709079742E-002   7.4858544394373894E-004  -2.5893470738083124E-003  -8.9747749734669924E-004
   1.7377999483869644E-006   1216.5007900000001        1.1518331244587898E-002   9.6440740162506700E-004  -2.7492910157889128E-003  -7.9694704618304968E-004
   2.2909000563231530E-006   1216.5007900000001        1.2137167155742645E-002   1.2010687496513128E-003  -2.9319287277758121E-003  -6.6175626125186682E-004
   3.0199998946045525E-006   1216.5007900000001        1.2792843393981457E-002   1.4601997099816799E-003  -3.1406423076987267E-003  -4.8396873171441257E-004
   3.9810997805034276E-006   1216.5007900000001        1.3487868942320347E-002   1.7436132766306400E-003  -3.3792846370488405E-003  -2.5410213856957853E-004
   5.2481000238913111E-006   1216.5007900000001        1.4225024729967117E-002   2.0532894413918257E-003  -3.6522001028060913E-003   3.9116042898967862E-005
   6.9183001869532745E-006   1216.5007900000001        1.5007275156676769E-002   2.3913444019854069E-003  -3.9642201736569405E-003   4.0898192673921585E-004
   9.1201000032015145E-006   1216.5007900000001        1.5837945044040680E-002   2.7601029723882675E-003  -4.3207444250583649E-003   8.7117077782750130E-004
   1.2022999726468697E-005   1216.5007900000001        1.6720753163099289E-002   3.1621186062693596E-003  -4.7277677804231644E-003   1.4440927188843489E-003
   1.5849000192247331E-005   1216.5007900000001        1.7659466713666916E-002   3.6000087857246399E-003  -5.1916958764195442E-003   2.1489576902240515E-003
   2.0892999600619078E-005   1216.5007900000001        1.8658878281712532E-002   4.0769004262983799E-003  -5.7197706773877144E-003   3.0107949860394001E-003
   2.7542000680114143E-005   1216.5007900000001        1.9723987206816673E-002   4.5960494317114353E-003  -6.3196085393428802E-003   4.0582315996289253E-003
   3.6307999835116789E-005   1216.5007900000001        2.0860770717263222E-002   5.1611880771815777E-003  -6.9994730874896049E-003   5.3244503214955330E-003
   4.7862999053904787E-005   1216.5007900000001        2.2075701504945755E-002   5.7762805372476578E-003  -7.7678114175796509E-003   6.8469881080091000E-003
   6.3095998484641314E-005   1216.5007900000001        2.3376641795039177E-002   6.4459363929927349E-003  -8.6335027590394020E-003   8.6689209565520287E-003
   8.3175997133366764E-005   1216.5007900000001        2.4772508069872856E-002   7.1752145886421204E-003  -9.6052559092640877E-003   1.0838560760021210E-002
   1.0964999819407240E-004   1216.5007900000001        2.6274185627698898E-002   7.9700527712702751E-003  -1.0691672563552856E-002   1.3410673476755619E-002
   1.4453999756369740E-004   1216.5007900000001        2.7893742546439171E-002   8.8367853313684464E-003  -1.1899888515472412E-002   1.6444653272628784E-002
   1.9054999575018883E-004   1216.5007900000001        2.9647380113601685E-002   9.7836405038833618E-003  -1.3236723840236664E-002   2.0009078085422516E-002
   2.5119000929407775E-004   1216.5007900000001        3.1552515923976898E-002   1.0819078423082829E-002  -1.4705093577504158E-002   2.4174707010388374E-002
   3.3112999517470598E-004   1216.5007900000001        3.3632047474384308E-002   1.1953952722251415E-002  -1.6305403783917427E-002   2.9020747169852257E-002
   4.3652000022120774E-004   1216.5007900000001        3.5913720726966858E-002   1.3201026245951653E-002  -1.8032677471637726E-002   3.4630712121725082E-002
   5.7544000446796417E-004   1216.5007900000001        3.8431338965892792E-002   1.4575421810150146E-002  -1.9874364137649536E-002   4.1090283542871475E-002
   7.5857999036088586E-004   1216.5007900000001        4.1227702051401138E-002   1.6096014529466629E-002  -2.1808581426739693E-002   4.8488236963748932E-002
   1.0000000474974513E-003   1216.5007900000001        4.4355738908052444E-002   1.7785783857107162E-002  -2.3799885064363480E-002   5.6910660117864609E-002
   1.3183000264689326E-003   1216.5007900000001        4.7882594168186188E-002   1.9673762843012810E-002  -2.5795781984925270E-002   6.6440202295780182E-002
   1.7377999611198902E-003   1216.5007900000001        5.1890581846237183E-002   2.1795300766825676E-002  -2.7719892561435699E-002   7.7143661677837372E-002
   2.2909000981599092E-003   1216.5007900000001        5.6486532092094421E-002   2.4196861311793327E-002  -2.9467916116118431E-002   8.9078344404697418E-002
   3.0199999455362558E-003   1216.5007900000001        6.1801694333553314E-002   2.6935921981930733E-002  -3.0896900221705437E-002  0.10226846486330032     
   3.9810999296605587E-003   1216.5007900000001        6.8001367151737213E-002   3.0086299404501915E-002  -3.1817603856325150E-002  0.11670299619436264     
   5.2481000311672688E-003   1216.5007900000001        7.5291514396667480E-002   3.3742297440767288E-002  -3.1983602792024612E-002  0.13232021033763885     
   6.9182999432086945E-003   1216.5007900000001        8.3924822509288788E-002   3.8023408502340317E-002  -3.1080394983291626E-002  0.14898777008056641     
   9.1201001778244972E-003   1216.5007900000001        9.4207897782325745E-002   4.3080806732177734E-002  -2.8715815395116806E-002  0.16648378968238831     
   1.2023000046610832E-002   1216.5007900000001       0.10650356113910675        4.9103297293186188E-002  -2.4414001032710075E-002  0.18446959555149078     
   1.5848999843001366E-002   1216.5007900000001       0.12121811509132385        5.6318473070859909E-002  -1.7621552571654320E-002  0.20244827866554260     
   2.0893000066280365E-002   1216.5007900000001       0.13879135251045227        6.4998865127563477E-002  -7.7223279513418674E-003  0.21974150836467743     
   2.7542000636458397E-002   1216.5007900000001       0.15963007509708405        7.5444623827934265E-002   5.9085288085043430E-003  0.23542168736457825     
   3.6308001726865768E-002   1216.5007900000001       0.18401575088500977        8.7957784533500671E-002   2.3817660287022591E-002  0.24826622009277344     
   4.7862999141216278E-002   1216.5007900000001       0.21191032230854034       0.10276786983013153        4.6308111399412155E-002  0.25669553875923157     
   6.3096001744270325E-002   1216.5007900000001       0.24267572164535522       0.11990872025489807        7.3208883404731750E-002  0.25875851511955261     
   8.3176001906394958E-002   1216.5007900000001       0.27462223172187805       0.13898395001888275       0.10352743417024612       0.25220134854316711     
  0.10000000149011612        1216.5007900000001       0.29502916336059570       0.15223899483680725       0.12460491806268692       0.24190558493137360     
  0.12500000000000000        1216.5007900000001       0.31633982062339783       0.16782729327678680       0.14934906363487244       0.22217124700546265     
  0.15000000596046448        1216.5007900000001       0.32857567071914673       0.17899952828884125       0.16721194982528687       0.19987438619136810     
  0.17499999701976776        1216.5007900000001       0.33330336213111877       0.18624226748943329       0.17921975255012512       0.17690490186214447     
  0.20000000298023224        1216.5007900000001       0.33183792233467102       0.19000068306922913       0.18628005683422089       0.15441873669624329     
  0.22499999403953552        1216.5007900000001       0.32530930638313293       0.19069249927997589       0.18918426334857941       0.13312791287899017     
  0.25000000000000000        1216.5007900000001       0.31470045447349548       0.18871320784091949       0.18862140178680420       0.11345531791448593     
  0.27500000596046448        1216.5007900000001       0.30087161064147949       0.18443787097930908       0.18519304692745209        9.5627084374427795E-002
  0.30000001192092896        1216.5007900000001       0.28457731008529663       0.17822156846523285       0.17942647635936737        7.9732760787010193E-002
  0.32499998807907104        1216.5007900000001       0.26647892594337463       0.17039929330348969       0.17178574204444885        6.5766684710979462E-002
  0.34999999403953552        1216.5007900000001       0.24715480208396912       0.16128562390804291       0.16268049180507660        5.3657747805118561E-002
  0.37500000000000000        1216.5007900000001       0.22710834443569183       0.15117426216602325       0.15247322618961334        4.3291285634040833E-002
  0.40000000596046448        1216.5007900000001       0.20677484571933746       0.14033767580986023       0.14148493111133575        3.4525427967309952E-002
  0.42500001192092896        1216.5007900000001       0.18652752041816711       0.12902680039405823       0.12999971210956573        2.7203433215618134E-002
  0.44999998807907104        1216.5007900000001       0.16668269038200378       0.11747078597545624       0.11826835572719574        2.1162906661629677E-002
  0.47499999403953552        1216.5007900000001       0.14750456809997559       0.10587677359580994       0.10651123523712158        1.6242645680904388E-002
  0.50000000000000000        1216.5007900000001       0.12920953333377838        9.4429865479469299E-002   9.4920627772808075E-002   1.2287610210478306E-002
  0.52499997615814209        1216.5007900000001       0.11197004467248917        8.3293132483959198E-002   8.3662539720535278E-002   9.1523965820670128E-003
  0.55000001192092896        1216.5007900000001        9.5918312668800354E-002   7.2607658803462982E-002   7.2878256440162659E-002   6.7035369575023651E-003
  0.57499998807907104        1216.5007900000001        8.1149734556674957E-002   6.2492795288562775E-002   6.2685519456863403E-002   4.8208390362560749E-003
  0.60000002384185791        1216.5007900000001        6.7726112902164459E-002   5.3046379238367081E-002   5.3179655224084854E-002   3.3979888539761305E-003
  0.62500000000000000        1216.5007900000001        5.5678710341453552E-002   4.4345147907733917E-002   4.4434443116188049E-002   2.3425605613738298E-003
  0.64999997615814209        1216.5007900000001        4.5011196285486221E-002   3.6445211619138718E-002   3.6503005772829056E-002   1.5755799831822515E-003
  0.67500001192092896        1216.5007900000001        3.5702440887689590E-002   2.9382636770606041E-002   2.9418639838695526E-002   1.0307524353265762E-003
  0.69999998807907104        1216.5007900000001        2.7709249407052994E-002   2.3174168542027473E-002   2.3195644840598106E-002   6.5345293842256069E-004
  0.72500002384185791        1216.5007900000001        2.0969018340110779E-002   1.7818057909607887E-002   1.7830250784754753E-002   3.9956028922460973E-004
  0.75000000000000000        1216.5007900000001        1.5402332879602909E-002   1.3295046053826809E-002   1.3301581144332886E-002   2.3420690558850765E-004
  0.77499997615814209        1216.5007900000001        1.0915540158748627E-002   9.5694968476891518E-003   9.5727723091840744E-003   1.3050102279521525E-004
  0.80000001192092896        1216.5007900000001        7.4032959528267384E-003   6.5906904637813568E-003   6.5922131761908531E-003   6.8270623160060495E-005
  0.82499998807907104        1216.5007900000001        4.7511248849332333E-003   4.2943130247294903E-003   4.2949798516929150E-003   3.2867403206182644E-005
  0.85000002384185791        1216.5007900000001        2.8380176518112421E-003   2.6041604578495026E-003   2.6044696569442749E-003   1.4060395187698305E-005
  0.87500000000000000        1216.5007900000001        1.5390991466119885E-003   1.4341025380417705E-003   1.4343105722218752E-003   5.0399657993693836E-006
  0.89999997615814209        1216.5007900000001        7.2844390524551272E-004   6.9038209039717913E-004   6.9060671376064420E-004   1.5446299812538200E-006
  0.92500001192092896        1216.5007900000001        2.8215360362082720E-004   2.7437650715000927E-004   2.7465756284072995E-004   1.1151125818287255E-006
  0.94999998807907104        1216.5007900000001        8.1921563833020627E-005   8.6071486293803900E-005   8.6399792053271085E-005   2.4728067273827037E-006
  0.97500002384185791        1216.5007900000001        1.9594637706177309E-005   2.8798649509553798E-005   2.9124126740498468E-005   5.0132366595789790E-006
   1.0000000000000000        1216.5007900000001        4.3051695683971047E-006   1.6914082152652554E-005   1.7142963770311326E-005   8.3992508734809235E-006
   9.9999997171806854E-010   1559.8081870000001        3.0849005561321974E-003  -9.8078895825892687E-004  -1.2062889290973544E-003  -7.3878758121281862E-004
   1.3183000246996812E-009   1559.8081870000001        3.2299261074513197E-003  -9.8215090110898018E-004  -1.2321686372160912E-003  -7.5555691728368402E-004
   1.7378000150003459E-009   1559.8081870000001        3.3824546262621880E-003  -9.8124402575194836E-004  -1.2584052747115493E-003  -7.7281816629692912E-004
   2.2908999142146058E-009   1559.8081870000001        3.5429787822067738E-003  -9.7782840020954609E-004  -1.2850578641518950E-003  -7.9060991993173957E-004
   3.0200000278313155E-009   1559.8081870000001        3.7119206972420216E-003  -9.7164488397538662E-004  -1.3121814699843526E-003  -8.0895650899037719E-004
   3.9810998941902653E-009   1559.8081870000001        3.8897646591067314E-003  -9.6241338178515434E-004  -1.3398531591519713E-003  -8.2788057625293732E-004
   5.2481001766579993E-009   1559.8081870000001        4.0770363993942738E-003  -9.4983063172549009E-004  -1.3681697892025113E-003  -8.4739690646529198E-004
   6.9183001549788514E-009   1559.8081870000001        4.2742742225527763E-003  -9.3357032164931297E-004  -1.3972471933811903E-003  -8.6750544141978025E-004
   9.1201002305751899E-009   1559.8081870000001        4.4820667244493961E-003  -9.1327889822423458E-004  -1.4272289117798209E-003  -8.8818976655602455E-004
   1.2023000373062587E-008   1559.8081870000001        4.7010490670800209E-003  -8.8857323862612247E-004  -1.4582898002117872E-003  -9.0941030066460371E-004
   1.5849000334355878E-008   1559.8081870000001        4.9318065866827965E-003  -8.5905136074870825E-004  -1.4906267169862986E-003  -9.3108654255047441E-004
   2.0892999330612838E-008   1559.8081870000001        5.1750992424786091E-003  -8.2426314475014806E-004  -1.5244960086420178E-003  -9.5310894539579749E-004
   2.7542000680114143E-008   1559.8081870000001        5.4316390305757523E-003  -7.8373559517785907E-004  -1.5601877821609378E-003  -9.7530533093959093E-004
   3.6307998385609608E-008   1559.8081870000001        5.7022487744688988E-003  -7.3694880120456219E-004  -1.5980557072907686E-003  -9.9744042381644249E-004
   4.7863000673942224E-008   1559.8081870000001        5.9877187013626099E-003  -6.8335735704749823E-004  -1.6385043272748590E-003  -1.0191854089498520E-003
   6.3096003088958241E-008   1559.8081870000001        6.2889712862670422E-003  -6.2235962832346559E-004  -1.6820220043882728E-003  -1.0401101317256689E-003
   8.3175997644957533E-008   1559.8081870000001        6.6069290041923523E-003  -5.5331899784505367E-004  -1.7291724216192961E-003  -1.0596460197120905E-003
   1.0965000285523274E-007   1559.8081870000001        6.9426577538251877E-003  -4.7553196782246232E-004  -1.7806271789595485E-003  -1.0770641965791583E-003
   1.4453999597208167E-007   1559.8081870000001        7.2971028275787830E-003  -3.8828633842058480E-004  -1.8371390178799629E-003  -1.0914244921877980E-003
   1.9054999711443088E-007   1559.8081870000001        7.6716304756700993E-003  -2.9072724282741547E-004  -1.8996422877535224E-003  -1.1015543714165688E-003
   2.5118998792095226E-007   1559.8081870000001        8.0672530457377434E-003  -1.8204728257842362E-004  -1.9691449124366045E-003  -1.1059673270210624E-003
   3.3112999631157436E-007   1559.8081870000001        8.4853731095790863E-003  -6.1295031628105789E-005  -2.0468686707317829E-003  -1.1028257431462407E-003
   4.3651999703797628E-007   1559.8081870000001        8.9274160563945770E-003   7.2536473453510553E-005  -2.1342113614082336E-003  -1.0898539330810308E-003
   5.7544002629583701E-007   1559.8081870000001        9.3948068097233772E-003   2.2050061670597643E-004  -2.2327611222863197E-003  -1.0642614215612411E-003
   7.5857997217099182E-007   1559.8081870000001        9.8892077803611755E-003   3.8377268356271088E-004  -2.3443691898137331E-003  -1.0226346785202622E-003
   9.9999999747524271E-007   1559.8081870000001        1.0412306524813175E-002   5.6358869187533855E-004  -2.4711345322430134E-003  -9.6083222888410091E-004
   1.3182999509808724E-006   1559.8081870000001        1.0966037400066853E-002   7.6132256072014570E-004  -2.6154834777116776E-003  -8.7383022764697671E-004
   1.7377999483869644E-006   1559.8081870000001        1.1552182957530022E-002   9.7834644839167595E-004  -2.7800966054201126E-003  -7.5563660357147455E-004
   2.2909000563231530E-006   1559.8081870000001        1.2173132970929146E-002   1.2163107749074697E-003  -2.9681448359042406E-003  -5.9898191830143332E-004
   3.0199998946045525E-006   1559.8081870000001        1.2831087224185467E-002   1.4768551336601377E-003  -3.1831022351980209E-003  -3.9527652552351356E-004
   3.9810997805034276E-006   1559.8081870000001        1.3528574258089066E-002   1.7618028214201331E-003  -3.4289213363081217E-003  -1.3429047248791903E-004
   5.2481000238913111E-006   1559.8081870000001        1.4268396422266960E-002   2.0731461700052023E-003  -3.7100508343428373E-003   1.9609676382970065E-004
   6.9183001869532745E-006   1559.8081870000001        1.5053545124828815E-002   2.4130155798047781E-003  -4.0314304642379284E-003   6.1013101367279887E-004
   9.1201000032015145E-006   1559.8081870000001        1.5887375921010971E-002   2.7837511152029037E-003  -4.3985676020383835E-003   1.1245514033362269E-003
   1.2022999726468697E-005   1559.8081870000001        1.6773644834756851E-002   3.1879257876425982E-003  -4.8175645060837269E-003   1.7589512281119823E-003
   1.5849000192247331E-005   1559.8081870000001        1.7716161906719208E-002   3.6281773354858160E-003  -5.2949199452996254E-003   2.5358130224049091E-003
   2.0892999600619078E-005   1559.8081870000001        1.8719777464866638E-002   4.1076587513089180E-003  -5.8379624970257282E-003   3.4815925173461437E-003
   2.7542000680114143E-005   1559.8081870000001        1.9789554178714752E-002   4.6296557411551476E-003  -6.4543690532445908E-003   4.6264217235147953E-003
   3.6307999835116789E-005   1559.8081870000001        2.0931543782353401E-002   5.1979366689920425E-003  -7.1524330414831638E-003   6.0051083564758301E-003
   4.7862999053904787E-005   1559.8081870000001        2.2152317687869072E-002   5.8165071532130241E-003  -7.9405819997191429E-003   7.6568536460399628E-003
   6.3095998484641314E-005   1559.8081870000001        2.3459849879145622E-002   6.4900284633040428E-003  -8.8276201859116554E-003   9.6264742314815521E-003
   8.3175997133366764E-005   1559.8081870000001        2.4863194674253464E-002   7.2236200794577599E-003  -9.8220976069569588E-003   1.1963997036218643E-002
   1.0964999819407240E-004   1559.8081870000001        2.6373408734798431E-002   8.0232927575707436E-003  -1.0932357981801033E-002   1.4725890010595322E-002
   1.4453999756369740E-004   1559.8081870000001        2.8002757579088211E-002   8.8954688981175423E-003  -1.2165141291916370E-002   1.7973011359572411E-002
   1.9054999575018883E-004   1559.8081870000001        2.9767688363790512E-002   9.8484866321086884E-003  -1.3526731170713902E-002   2.1775383502244949E-002
   2.5119000929407775E-004   1559.8081870000001        3.1685903668403625E-002   1.0890930891036987E-002  -1.5019285492599010E-002   2.6204599067568779E-002
   3.3112999517470598E-004   1559.8081870000001        3.3780653029680252E-002   1.2033814564347267E-002  -1.6642238944768906E-002   3.1340397894382477E-002
   4.3652000022120774E-004   1559.8081870000001        3.6080095916986465E-002   1.3290086761116982E-002  -1.8389366567134857E-002   3.7266109138727188E-002
   5.7544000446796417E-004   1559.8081870000001        3.8618505001068115E-002   1.4675094746053219E-002  -2.0246541127562523E-002   4.4066276401281357E-002
   7.5857999036088586E-004   1559.8081870000001        4.1439250111579895E-002   1.6207981854677200E-002  -2.2189959883689880E-002   5.1827512681484222E-002
   1.0000000474974513E-003   1559.8081870000001        4.4595897197723389E-002   1.7912041395902634E-002  -2.4181867018342018E-002   6.0632243752479553E-002
   1.3183000264689326E-003   1559.8081870000001        4.8156306147575378E-002   1.9816676154732704E-002  -2.6167038828134537E-002   7.0557810366153717E-002
   1.7377999611198902E-003   1559.8081870000001        5.2203547209501266E-002   2.1957648918032646E-002  -2.8065977618098259E-002   8.1663452088832855E-002
   2.2909000981599092E-003   1559.8081870000001        5.6845266371965408E-002   2.4381902068853378E-002  -2.9770884662866592E-002   9.3996740877628326E-002
   3.0199999455362558E-003   1559.8081870000001        6.2213454395532608E-002   2.7147412300109863E-002  -3.1135071069002151E-002  0.10756914317607880     
   3.9810999296605587E-003   1559.8081870000001        6.8474017083644867E-002   3.0328497290611267E-002  -3.1965501606464386E-002  0.12235381454229355     
   5.2481000311672688E-003   1559.8081870000001        7.5833186507225037E-002   3.4019913524389267E-002  -3.2012209296226501E-002  0.13826981186866760     
   6.9182999432086945E-003   1559.8081870000001        8.4543325006961823E-002   3.8341447710990906E-002  -3.0957927927374840E-002  0.15516202151775360     
   9.1201001778244972E-003   1559.8081870000001        9.4909653067588806E-002   4.3444231152534485E-002  -2.8409227728843689E-002  0.17278233170509338     
   1.2023000046610832E-002   1559.8081870000001       0.10729201883077621        4.9516431987285614E-002  -2.3891501128673553E-002  0.19076277315616608     
   1.5848999843001366E-002   1559.8081870000001       0.12209115922451019        5.6783996522426605E-002  -1.6856618225574493E-002  0.20857533812522888     
   2.0893000066280365E-002   1559.8081870000001       0.13973772525787354        6.5516196191310883E-002  -6.6992109641432762E-003  0.22551052272319794     
   2.7542000636458397E-002   1559.8081870000001       0.16062426567077637        7.6007403433322906E-002   7.1871359832584858E-003  0.24061317741870880     
   3.6308001726865768E-002   1559.8081870000001       0.18501134216785431        8.8550314307212830E-002   2.5321278721094131E-002  0.25264218449592590     
   4.7862999141216278E-002   1559.8081870000001       0.21283219754695892       0.10336010903120041        4.7967977821826935E-002  0.26001781225204468     
   6.3096001744270325E-002   1559.8081870000001       0.24341233074665070       0.12045016884803772        7.4908614158630371E-002  0.26081928610801697     
   8.3176001906394958E-002   1559.8081870000001       0.27502158284187317       0.13939733803272247       0.10509858280420303       0.25287064909934998     
  0.10000000149011612        1559.8081870000001       0.29510137438774109       0.15250895917415619       0.12597358226776123       0.24164181947708130     
  0.12500000000000000        1559.8081870000001       0.31589776277542114       0.16784743964672089       0.15033377707004547       0.22086821496486664     
  0.15000000596046448        1559.8081870000001       0.32762455940246582       0.17874808609485626       0.16777254641056061       0.19788020849227905     
  0.17499999701976776        1559.8081870000001       0.33187657594680786       0.18571573495864868       0.17935638129711151       0.17449636757373810     
  0.20000000298023224        1559.8081870000001       0.32998612523078918       0.18920870125293732       0.18601660430431366       0.15180988609790802     
  0.22499999403953552        1559.8081870000001       0.32309332489967346       0.18965432047843933       0.18855838477611542       0.13047948479652405     
  0.25000000000000000        1559.8081870000001       0.31218618154525757       0.18745489418506622       0.18767838180065155       0.11088365316390991     
  0.27500000596046448        1559.8081870000001       0.29812645912170410       0.18299010396003723       0.18398174643516541        9.3212254345417023E-002
  0.30000001192092896        1559.8081870000001       0.28166756033897400       0.17661796510219574       0.17799672484397888        7.7525727450847626E-002
  0.32499998807907104        1559.8081870000001       0.26346796751022339       0.16867490112781525       0.17018648982048035        6.3795521855354309E-002
  0.34999999403953552        1559.8081870000001       0.24410162866115570       0.15947572886943817       0.16095864772796631        5.1932957023382187E-002
  0.37500000000000000        1559.8081870000001       0.22406661510467529       0.14931343495845795       0.15067279338836670        4.1810300201177597E-002
  0.40000000596046448        1559.8081870000001       0.20379233360290527       0.13845896720886230       0.13964644074440002        3.3276379108428955E-002
  0.42500001192092896        1559.8081870000001       0.18364565074443817       0.12716107070446014       0.12815982103347778        2.6168216019868851E-002
  0.44999998807907104        1559.8081870000001       0.16393639147281647       0.11564613878726959       0.11645959317684174        2.0319674164056778E-002
  0.47499999403953552        1559.8081870000001       0.14492228627204895       0.10411822050809860       0.10476189106702805        1.5567761845886707E-002
  0.50000000000000000        1559.8081870000001       0.12681327760219574        9.2758990824222565E-002   9.3254633247852325E-002   1.1757148429751396E-002
  0.52499997615814209        1559.8081870000001       0.10977567732334137        8.1727862358093262E-002   8.2099504768848419E-002   8.7432544678449631E-003
  0.55000001192092896        1559.8081870000001        9.3935862183570862E-002   7.1162194013595581E-002   7.1433492004871368E-002   6.3942088745534420E-003
  0.57499998807907104        1559.8081870000001        7.9383783042430878E-002   6.1177544295787811E-002   6.1370182782411575E-002   4.5919190160930157E-003
  0.60000002384185791        1559.8081870000001        6.6176250576972961E-002   5.1868025213479996E-002   5.2000872790813446E-002   3.2324451021850109E-003
  0.62500000000000000        1559.8081870000001        5.4340068250894547E-002   4.3306756764650345E-002   4.3395537883043289E-002   2.2258320823311806E-003
  0.64999997615814209        1559.8081870000001        4.3874960392713547E-002   3.5546422004699707E-002   3.5603750497102737E-002   1.4955340884625912E-003
  0.67500001192092896        1559.8081870000001        3.4756444394588470E-002   2.8619913384318352E-002   2.8655545786023140E-002   9.7754085436463356E-004
  0.69999998807907104        1559.8081870000001        2.6938579976558685E-002   2.2541100159287453E-002   2.2562313824892044E-002   6.1929755611345172E-004
  0.72500002384185791        1559.8081870000001        2.0356621593236923E-002   1.7305731773376465E-002   1.7317753285169601E-002   3.7849671207368374E-004
  0.75000000000000000        1559.8081870000001        1.4929639175534248E-002   1.2892462313175201E-002   1.2898894026875496E-002   2.2180791711434722E-004
  0.77499997615814209        1559.8081870000001        1.0563088580965996E-002   9.2640193179249763E-003   9.2672379687428474E-003   1.2359858374111354E-004
  0.80000001192092896        1559.8081870000001        7.1513531729578972E-003   6.3685528002679348E-003   6.3700485043227673E-003   6.4690902945585549E-005
  0.82499998807907104        1559.8081870000001        4.5802965760231018E-003   4.1411491110920906E-003   4.1418047621846199E-003   3.1189356377581134E-005
  0.85000002384185791        1559.8081870000001        2.7298384811729193E-003   2.5055680889636278E-003   2.5058726314455271E-003   1.3404867786448449E-005
  0.87500000000000000        1559.8081870000001        1.4766032109037042E-003   1.3762253802269697E-003   1.3764301547780633E-003   4.8933216021396220E-006
  0.89999997615814209        1559.8081870000001        6.9670216180384159E-004   6.6050654277205467E-004   6.6072575282305479E-004   1.6181547835003585E-006
  0.92500001192092896        1559.8081870000001        2.6877067284658551E-004   2.6152891223318875E-004   2.6179981068708003E-004   1.2393770703056362E-006
  0.94999998807907104        1559.8081870000001        7.7475422585848719E-005   8.1598176620900631E-005   8.1909871369134635E-005   2.5247013581974898E-006
  0.97500002384185791        1559.8081870000001        1.7987651517614722E-005   2.6894693291978911E-005   2.7196114388061687E-005   4.8725751184974797E-006
   1.0000000000000000        1559.8081870000001        2.9385471407294972E-006   1.5005631212261505E-005   1.5203422663034871E-005   7.9317533163703047E-006
   9.9999997171806854E-010   2000.0000000000000        3.0924626626074314E-003  -9.8058464936912060E-004  -1.2070906814187765E-003  -7.7159970533102751E-004
   1.3183000246996812E-009   2000.0000000000000        3.2378861214965582E-003  -9.8181376233696938E-004  -1.2329958844929934E-003  -7.8908627619966865E-004
   1.7378000150003459E-009   2000.0000000000000        3.3908353652805090E-003  -9.8076101858168840E-004  -1.2592662824317813E-003  -8.0707232700660825E-004
   2.2908999142146058E-009   2000.0000000000000        3.5518044605851173E-003  -9.7718485631048679E-004  -1.2859627604484558E-003  -8.2559307338669896E-004
   3.0200000278313155E-009   2000.0000000000000        3.7212171591818333E-003  -9.7082526190206409E-004  -1.3131435262039304E-003  -8.4466743282973766E-004
   3.9810998941902653E-009   2000.0000000000000        3.8995598442852497E-003  -9.6140091773122549E-004  -1.3408886734396219E-003  -8.6431094678118825E-004
   5.2481001766579993E-009   2000.0000000000000        4.0873591788113117E-003  -9.4860728131607175E-004  -1.3692992506548762E-003  -8.8452914496883750E-004
   6.9183001549788514E-009   2000.0000000000000        4.2851557955145836E-003  -9.3211641069501638E-004  -1.3984956312924623E-003  -9.0530986199155450E-004
   9.1201002305751899E-009   2000.0000000000000        4.4935396872460842E-003  -9.1157347196713090E-004  -1.4286271762102842E-003  -9.2662114184349775E-004
   1.2023000373062587E-008   2000.0000000000000        4.7131492756307125E-003  -8.8659347966313362E-004  -1.4598753768950701E-003  -9.4840343808755279E-004
   1.5849000334355878E-008   2000.0000000000000        4.9445712938904762E-003  -8.5677282186225057E-004  -1.4924452407285571E-003  -9.7055139485746622E-004
   2.0892999330612838E-008   2000.0000000000000        5.1885684952139854E-003  -8.2165939966216683E-004  -1.5266024274751544E-003  -9.9292432423681021E-004
   2.7542000680114143E-008   2000.0000000000000        5.4458547383546829E-003  -7.8077823854982853E-004  -1.5626482199877501E-003  -1.0153113398700953E-003
   3.6307998385609608E-008   2000.0000000000000        5.7172575034201145E-003  -7.3360709939152002E-004  -1.6009493265300989E-003  -1.0374297853559256E-003
   4.7863000673942224E-008   2000.0000000000000        6.0035679489374161E-003  -6.7959836451336741E-004  -1.6419254243373871E-003  -1.0588926961645484E-003
   6.3096003088958241E-008   2000.0000000000000        6.3057127408683300E-003  -6.1814766377210617E-004  -1.6860828036442399E-003  -1.0791992535814643E-003
   8.3175997644957533E-008   2000.0000000000000        6.6246185451745987E-003  -5.4861570242792368E-004  -1.7340056365355849E-003  -1.0976952034980059E-003
   1.0965000285523274E-007   2000.0000000000000        6.9613549858331680E-003  -4.7029598499648273E-004  -1.7863896209746599E-003  -1.1135485256090760E-003
   1.4453999597208167E-007   2000.0000000000000        7.3168706148862839E-003  -3.8247316842898726E-004  -1.8440145067870617E-003  -1.1256963480263948E-003
   1.9054999711443088E-007   2000.0000000000000        7.6925377361476421E-003  -2.8428860241547227E-004  -1.9078471232205629E-003  -1.1328170076012611E-003
   2.5118998792095226E-007   2000.0000000000000        8.0893728882074356E-003  -1.7493138147983700E-004  -1.9789305515587330E-003  -1.1332506546750665E-003
   3.3112999631157436E-007   2000.0000000000000        8.5087846964597702E-003  -5.3445764933712780E-005  -2.0585283637046814E-003  -1.1249522212892771E-003
   4.3651999703797628E-007   2000.0000000000000        8.9522050693631172E-003   8.1179772678297013E-005  -2.1480848081409931E-003  -1.1054015485569835E-003
   5.7544002629583701E-007   2000.0000000000000        9.4210673123598099E-003   2.3000343935564160E-004  -2.2492401767522097E-003  -1.0715234093368053E-003
   7.5857997217099182E-007   2000.0000000000000        9.9170394241809845E-003   3.9420611574314535E-004  -2.3639053106307983E-003  -1.0195698123425245E-003
   9.9999999747524271E-007   2000.0000000000000        1.0441818274557590E-002   5.7502975687384605E-004  -2.4942439049482346E-003  -9.4501208513975143E-004
   1.3182999509808724E-006   2000.0000000000000        1.0997351258993149E-002   7.7385501936078072E-004  -2.6427558623254299E-003  -8.4237550618126988E-004
   1.7377999483869644E-006   2000.0000000000000        1.1585430242121220E-002   9.9206122104078531E-004  -2.8121992945671082E-003  -7.0515775587409735E-004
   2.2909000563231530E-006   2000.0000000000000        1.2208460830152035E-002   1.2313073966652155E-003  -3.0058335978537798E-003  -5.2549020620062947E-004
   3.0199998946045525E-006   2000.0000000000000        1.2868655845522881E-002   1.4932422200217843E-003  -3.2272243406623602E-003  -2.9411303694359958E-004
   3.9810997805034276E-006   2000.0000000000000        1.3568566180765629E-002   1.7796995816752315E-003  -3.4804218448698521E-003  -3.2107283942650611E-008
   5.2481000238913111E-006   2000.0000000000000        1.4311013743281364E-002   2.0926839206367731E-003  -3.7699786480516195E-003   3.6973637179471552E-004
   6.9183001869532745E-006   2000.0000000000000        1.5099016949534416E-002   2.4343391414731741E-003  -4.1009383276104927E-003   8.3040131721645594E-004
   9.1201000032015145E-006   2000.0000000000000        1.5935961157083511E-002   2.8070213738828897E-003  -4.4789128005504608E-003   1.3997759670019150E-003
   1.2022999726468697E-005   2000.0000000000000        1.6825640574097633E-002   3.2133217900991440E-003  -4.9101058393716812E-003   2.0986425224691629E-003
   1.5849000192247331E-005   2000.0000000000000        1.7771910876035690E-002   3.6558993160724640E-003  -5.4011023603379726E-003   2.9507554136216640E-003
   2.0892999600619078E-005   2000.0000000000000        1.8779670819640160E-002   4.1379327885806561E-003  -5.9593096375465393E-003   3.9839888922870159E-003
   2.7542000680114143E-005   2000.0000000000000        1.9854051992297173E-002   4.6627363190054893E-003  -6.5924520604312420E-003   5.2299620583653450E-003
   3.6307999835116789E-005   2000.0000000000000        2.1001182496547699E-002   5.2341148257255554E-003  -7.3088416829705238E-003   6.7250779829919338E-003
   4.7862999053904787E-005   2000.0000000000000        2.2227725014090538E-002   5.8561153709888458E-003  -8.1168711185455322E-003   8.5101556032896042E-003
   6.3095998484641314E-005   2000.0000000000000        2.3541769012808800E-002   6.5334490500390530E-003  -9.0252496302127838E-003   1.0631688870489597E-002
   8.3175997133366764E-005   2000.0000000000000        2.4952504783868790E-002   7.2712949477136135E-003  -1.0042347945272923E-002   1.3141334056854248E-002
   1.0964999819407240E-004   2000.0000000000000        2.6471152901649475E-002   8.0757383257150650E-003  -1.1176230385899544E-002   1.6097152605652809E-002
   1.4453999756369740E-004   2000.0000000000000        2.8110172599554062E-002   8.9532863348722458E-003  -1.2433214113116264E-002   1.9561327993869781E-002
   1.9054999575018883E-004   2000.0000000000000        2.9886262491345406E-002   9.9123865365982056E-003  -1.3819020241498947E-002   2.3605160415172577E-002
   2.5119000929407775E-004   2000.0000000000000        3.1817402690649033E-002   1.0961747728288174E-002  -1.5335025265812874E-002   2.8300872072577477E-002
   3.3112999517470598E-004   2000.0000000000000        3.3927176147699356E-002   1.2112535536289215E-002  -1.6979666426777840E-002   3.3728495240211487E-002
   4.3652000022120774E-004   2000.0000000000000        3.6244157701730728E-002   1.3377887196838856E-002  -1.8745446577668190E-002   3.9970908313989639E-002
   5.7544000446796417E-004   2000.0000000000000        3.8803085684776306E-002   1.4773365110158920E-002  -2.0616656169295311E-002   4.7111216932535172E-002
   7.5857999036088586E-004   2000.0000000000000        4.1647870093584061E-002   1.6318377107381821E-002  -2.2567566484212875E-002   5.5233519524335861E-002
   1.0000000474974513E-003   2000.0000000000000        4.4832702726125717E-002   1.8036521971225739E-002  -2.4558117613196373E-002   6.4416237175464630E-002
   1.3183000264689326E-003   2000.0000000000000        4.8426140099763870E-002   1.9957564771175385E-002  -2.6530398055911064E-002   7.4731066823005676E-002
   1.7377999611198902E-003   2000.0000000000000        5.2511978894472122E-002   2.2117666900157928E-002  -2.8401855379343033E-002   8.6229294538497925E-002
   2.2909000981599092E-003   2000.0000000000000        5.7198643684387207E-002   2.4564234539866447E-002  -3.0061295256018639E-002   9.8948508501052856E-002
   3.0199999455362558E-003   2000.0000000000000        6.2618829309940338E-002   2.7355717495083809E-002  -3.1358443200588226E-002  0.11288717389106750     
   3.9810999296605587E-003   2000.0000000000000        6.8938992917537689E-002   3.0566917732357979E-002  -3.2096669077873230E-002  0.12800253927707672     
   5.2481000311672688E-003   2000.0000000000000        7.6365597546100616E-002   3.4293010830879211E-002  -3.2022725790739059E-002  0.14419457316398621     
   6.9182999432086945E-003   2000.0000000000000        8.5150606930255890E-002   3.8654033094644547E-002  -3.0816908925771713E-002  0.16128571331501007     
   9.1201001778244972E-003   2000.0000000000000        9.5597833395004272E-002   4.3801046907901764E-002  -2.8084889054298401E-002  0.17900234460830688     
   1.2023000046610832E-002   2000.0000000000000       0.10806407779455185        4.9921553581953049E-002  -2.3353718221187592E-002  0.19694839417934418     
   1.5848999843001366E-002   2000.0000000000000       0.12294454872608185        5.7239793241024017E-002  -1.6080915927886963E-002  0.21456639468669891     
   2.0893000066280365E-002   2000.0000000000000       0.14066082239151001        6.6021777689456940E-002  -5.6721684522926807E-003  0.23111803829669952     
   2.7542000636458397E-002   2000.0000000000000       0.16159138083457947        7.6556168496608734E-002   8.4604341536760330E-003  0.24562358856201172     
   3.6308001726865768E-002   2000.0000000000000       0.18597634136676788        8.9126408100128174E-002   2.6808278635144234E-002  0.25682702660560608     
   4.7862999141216278E-002   2000.0000000000000       0.21372091770172119       0.10393362492322922        4.9598753452301025E-002  0.26315224170684814     
   6.3096001744270325E-002   2000.0000000000000       0.24411539733409882       0.12097126990556717        7.6567292213439941E-002  0.26271235942840576     
   8.3176001906394958E-002   2000.0000000000000       0.27539074420928955       0.13979025185108185       0.10661977529525757       0.25341123342514038     
  0.10000000149011612        2000.0000000000000       0.29514870047569275       0.15275982022285461       0.12728966772556305       0.24128532409667969     
  0.12500000000000000        2000.0000000000000       0.31544169783592224       0.16785243153572083       0.15126796066761017       0.21952392160892487     
  0.15000000596046448        2000.0000000000000       0.32667240500450134       0.17848727107048035       0.16828951239585876       0.19588936865329742     
  0.17499999701976776        2000.0000000000000       0.33046272397041321       0.18518677353858948       0.17945928871631622       0.17212691903114319     
  0.20000000298023224        2000.0000000000000       0.32816141843795776       0.18842200934886932       0.18573090434074402       0.14926674962043762     
  0.22499999403953552        2000.0000000000000       0.32091802358627319       0.18862944841384888       0.18792234361171722       0.12791493535041809     
  0.25000000000000000        2000.0000000000000       0.30972516536712646       0.18621787428855896       0.18673714995384216       0.10840661823749542     
  0.27500000596046448        2000.0000000000000       0.29544577002525330       0.18157134950160980       0.18278357386589050        9.0896680951118469E-002
  0.30000001192092896        2000.0000000000000       0.27883192896842957       0.17505051195621490       0.17659044265747070        7.5417675077915192E-002
  0.32499998807907104        2000.0000000000000       0.26053890585899353       0.16699305176734924       0.16861988604068756        6.1919368803501129E-002
  0.34999999403953552        2000.0000000000000       0.24113631248474121       0.15771390497684479       0.15927727520465851        5.0296571105718613E-002
  0.37500000000000000        2000.0000000000000       0.22111691534519196       0.14750520884990692       0.14891922473907471        4.0409419685602188E-002
  0.40000000596046448        2000.0000000000000       0.20090417563915253       0.13663631677627563       0.13785977661609650        3.2098196446895599E-002
  0.42500001192092896        2000.0000000000000       0.18085874617099762       0.12535376846790314       0.12637530267238617        2.5194328278303146E-002
  0.44999998807907104        2000.0000000000000       0.16128411889076233       0.11388123780488968       0.11470840871334076        1.9528403878211975E-002
  0.47499999403953552        2000.0000000000000       0.14243160188198090       0.10241965949535370       0.10307102650403976        1.4936000108718872E-002
  0.50000000000000000        2000.0000000000000       0.12450496107339859        9.1147333383560181E-002   9.1646850109100342E-002   1.1261737905442715E-002
  0.52499997615814209        2000.0000000000000       0.10766450315713882        8.0220125615596771E-002   8.0593340098857880E-002   8.3620036020874977E-003
  0.55000001192092896        2000.0000000000000        9.2030964791774750E-002   6.9771744310855865E-002   7.0043325424194336E-002   6.1065889894962311E-003
  0.57499998807907104        2000.0000000000000        7.7689059078693390E-002   5.9914067387580872E-002   6.0106351971626282E-002   4.3795048259198666E-003
  0.60000002384185791        2000.0000000000000        6.4690813422203064E-002   5.0737597048282623E-002   5.0869856029748917E-002   3.0791417229920626E-003
  0.62500000000000000        2000.0000000000000        5.3058739751577377E-002   4.2311977595090866E-002   4.2400155216455460E-002   2.1179371979087591E-003
  0.64999997615814209        2000.0000000000000        4.2788825929164886E-002   3.4686598926782608E-002   3.4743413329124451E-002   1.4216754352673888E-003
  0.67500001192092896        2000.0000000000000        3.3853419125080109E-002   2.7891315519809723E-002   2.7926554903388023E-002   9.2852092348039150E-004
  0.69999998807907104        2000.0000000000000        2.6203978806734085E-002   2.1937271580100060E-002   2.1958209574222565E-002   5.8787723537534475E-004
  0.72500002384185791        2000.0000000000000        1.9773770123720169E-002   1.6817843541502953E-002   1.6829686239361763E-002   3.5914283944293857E-004
  0.75000000000000000        2000.0000000000000        1.4480474404990673E-002   1.2509719468653202E-002   1.2516045942902565E-002   2.1042556909378618E-004
  0.77499997615814209        2000.0000000000000        1.0228756815195084E-002   8.9741144329309464E-003   8.9772762730717659E-003   1.1726552475010976E-004
  0.80000001192092896        2000.0000000000000        6.9128093309700489E-003   6.1581442132592201E-003   6.1596124432981014E-003   6.1406608438119292E-005
  0.82499998807907104        2000.0000000000000        4.4188844040036201E-003   3.9963778108358383E-003   3.9970213547348976E-003   2.9648219424416311E-005
  0.85000002384185791        2000.0000000000000        2.6278563309460878E-003   2.4125948548316956E-003   2.4128947407007217E-003   1.2799557225662284E-005
  0.87500000000000000        2000.0000000000000        1.4178402489051223E-003   1.3217896921560168E-003   1.3219910906627774E-003   4.7514654397673439E-006
  0.89999997615814209        2000.0000000000000        6.6694547422230244E-004   6.3248997321352363E-004   6.3270359532907605E-004   1.6730610923332279E-006
  0.92500001192092896        2000.0000000000000        2.5626720162108541E-004   2.4951749946922064E-004   2.4977832799777389E-004   1.3336737083591288E-006
  0.94999998807907104        2000.0000000000000        7.3334922490175813E-005   7.7422599133569747E-005   7.7718112152069807E-005   2.5444412585784448E-006
  0.97500002384185791        2000.0000000000000        1.6495112504344434E-005   2.5113378796959296E-005   2.5391731469426304E-005   4.7086709855648223E-006
   1.0000000000000000        2000.0000000000000        1.6881781448319089E-006   1.3237067832960747E-005   1.3405519894149620E-005   7.4655804382928181E-006
   9.9999997171806854E-010   2564.4178769999999        3.0998867005109787E-003  -9.8037708085030317E-004  -1.2078681029379368E-003  -8.0455053830519319E-004
   1.3183000246996812E-009   2564.4178769999999        3.2457006163895130E-003  -9.8147569224238396E-004  -1.2338012456893921E-003  -8.2274642772972584E-004
   1.7378000150003459E-009   2564.4178769999999        3.3990631345659494E-003  -9.8027905914932489E-004  -1.2601084308698773E-003  -8.4144627908244729E-004
   2.2908999142146058E-009   2564.4178769999999        3.5604692529886961E-003  -9.7654503770172596E-004  -1.2868529884144664E-003  -8.6068094242364168E-004
   3.0200000278313155E-009   2564.4178769999999        3.7303443532437086E-003  -9.7001215908676386E-004  -1.3140958035364747E-003  -8.8046322343870997E-004
   3.9810998941902653E-009   2564.4178769999999        3.9091762155294418E-003  -9.6039811614900827E-004  -1.3419205788522959E-003  -9.0080045629292727E-004
   5.2481001766579993E-009   2564.4178769999999        4.0974938310682774E-003  -9.4739685300737619E-004  -1.3704325538128614E-003  -9.2168746050447226E-004
   6.9183001549788514E-009   2564.4178769999999        4.2958389967679977E-003  -9.3067926354706287E-004  -1.3997572241351008E-003  -9.4309845007956028E-004
   9.1201002305751899E-009   2564.4178769999999        4.5048044994473457E-003  -9.0988876763731241E-004  -1.4300496550276875E-003  -9.6498394850641489E-004
   1.2023000373062587E-008   2564.4178769999999        4.7250296920537949E-003  -8.8463892461732030E-004  -1.4614984393119812E-003  -9.8726246505975723E-004
   1.5849000334355878E-008   2564.4178769999999        4.9571045674383640E-003  -8.5452425992116332E-004  -1.4943170826882124E-003  -1.0098010534420609E-003
   2.0892999330612838E-008   2564.4178769999999        5.2017932757735252E-003  -8.1909098662436008E-004  -1.5287810238078237E-003  -1.0324249742552638E-003
   2.7542000680114143E-008   2564.4178769999999        5.4598134011030197E-003  -7.7786191832274199E-004  -1.5652031870558858E-003  -1.0548813734203577E-003
   3.6307998385609608E-008   2564.4178769999999        5.7319942861795425E-003  -7.3031277861446142E-004  -1.6039636684581637E-003  -1.0768359061330557E-003
   4.7863000673942224E-008   2564.4178769999999        6.0191312804818153E-003  -6.7589350510388613E-004  -1.6454982105642557E-003  -1.0978389764204621E-003
   6.3096003088958241E-008   2564.4178769999999        6.3221529126167297E-003  -6.1399728292599320E-004  -1.6903313808143139E-003  -1.1173137463629246E-003
   8.3175997644957533E-008   2564.4178769999999        6.6419900394976139E-003  -5.4398208158090711E-004  -1.7390685388818383E-003  -1.1345144594088197E-003
   1.0965000285523274E-007   2564.4178769999999        6.9797160103917122E-003  -4.6513834968209267E-004  -1.7924304120242596E-003  -1.1484990827739239E-003
   1.4453999597208167E-007   2564.4178769999999        7.3362840339541435E-003  -3.7674783379770815E-004  -1.8512244569137692E-003  -1.1580741265788674E-003
   1.9054999711443088E-007   2564.4178769999999        7.7130706049501896E-003  -2.7794804191216826E-004  -1.9164507975801826E-003  -1.1617605341598392E-003
   2.5118998792095226E-007   2564.4178769999999        8.1110978499054909E-003  -1.6792463429737836E-004  -1.9891888368874788E-003  -1.1577156838029623E-003
   3.3112999631157436E-007   2564.4178769999999        8.5317799821496010E-003  -4.5717661123489961E-005  -2.0707440562546253E-003  -1.1436757631599903E-003
   4.3651999703797628E-007   2564.4178769999999        8.9765544980764389E-003   8.9688946900423616E-005  -2.1626090165227652E-003  -1.1168649652972817E-003
   5.7544002629583701E-007   2564.4178769999999        9.4468612223863602E-003   2.3935815261211246E-004  -2.2664766293019056E-003  -1.0739106219261885E-003
   7.5857997217099182E-007   2564.4178769999999        9.9443783983588219E-003   4.0447633364237845E-004  -2.3843175731599331E-003  -1.0107164271175861E-003
   9.9999999747524271E-007   2564.4178769999999        1.0470811277627945E-002   5.8629125123843551E-004  -2.5183619000017643E-003  -9.2235219199210405E-004
   1.3182999509808724E-006   2564.4178769999999        1.1028115637600422E-002   7.8619044506922364E-004  -2.6711828541010618E-003  -8.0287666060030460E-004
   1.7377999483869644E-006   2564.4178769999999        1.1618097312748432E-002   1.0055599268525839E-003  -2.8456160798668861E-003  -6.4526189817115664E-004
   2.2909000563231530E-006   2564.4178769999999        1.2243174016475677E-002   1.2460676953196526E-003  -3.0450092162936926E-003  -4.4102355604991317E-004
   3.0199998946045525E-006   2564.4178769999999        1.2905576266348362E-002   1.5093710971996188E-003  -3.2730186358094215E-003  -1.8021593859884888E-004
   3.9810997805034276E-006   2564.4178769999999        1.3607871718704700E-002   1.7973146168515086E-003  -3.5337919835001230E-003   1.4893418119754642E-004
   5.2481000238913111E-006   2564.4178769999999        1.4352905564010143E-002   2.1119145676493645E-003  -3.8319819141179323E-003   5.6028785184025764E-004
   6.9183001869532745E-006   2564.4178769999999        1.5143720433115959E-002   2.4553281255066395E-003  -4.1727335192263126E-003   1.0700282873585820E-003
   9.1201000032015145E-006   2564.4178769999999        1.5983734279870987E-002   2.8299274854362011E-003  -4.5617599971592426E-003   1.6970507567748427E-003
   1.2022999726468697E-005   2564.4178769999999        1.6876777634024620E-002   3.2383222132921219E-003  -5.0053591839969158E-003   2.4633305147290230E-003
   1.5849000192247331E-005   2564.4178769999999        1.7826747149229050E-002   3.6831917241215706E-003  -5.5101960897445679E-003   3.3938889391720295E-003
   2.0892999600619078E-005   2564.4178769999999        1.8838599324226379E-002   4.1677397675812244E-003  -6.0837469063699245E-003   4.5180097222328186E-003
   2.7542000680114143E-005   2564.4178769999999        1.9917523488402367E-002   4.6953107230365276E-003  -6.7337742075324059E-003   5.8687780983746052E-003
   3.6307999835116789E-005   2564.4178769999999        2.1069729700684547E-002   5.2697435021400452E-003  -7.4685937725007534E-003   7.4841580353677273E-003
   4.7862999053904787E-005   2564.4178769999999        2.2301970049738884E-002   5.8951266109943390E-003  -8.2965474575757980E-003   9.4065368175506592E-003
   6.3095998484641314E-005   2564.4178769999999        2.3622447624802589E-002   6.5762214362621307E-003  -9.2262336984276772E-003   1.1684020049870014E-002
   8.3175997133366764E-005   2564.4178769999999        2.5040483102202415E-002   7.3182662017643452E-003  -1.0265822522342205E-002   1.4369807206094265E-002
   1.0964999819407240E-004   2564.4178769999999        2.6567466557025909E-002   8.1274192780256271E-003  -1.1423076502978802E-002   1.7523441463708878E-002
   1.4453999756369740E-004   2564.4178769999999        2.8216047212481499E-002   9.0102693066000938E-003  -1.2703864835202694E-002   2.1208290010690689E-002
   1.9054999575018883E-004   2564.4178769999999        3.0003162100911140E-002   9.9753746762871742E-003  -1.4113325625658035E-002   2.5496767833828926E-002
   2.5119000929407775E-004   2564.4178769999999        3.1947068870067596E-002   1.1031564325094223E-002  -1.5652025118470192E-002   3.0461523681879044E-002
   3.3112999517470598E-004   2564.4178769999999        3.4071687608957291E-002   1.2190156616270542E-002  -1.7317382618784904E-002   3.6182656884193420E-002
   4.3652000022120774E-004   2564.4178769999999        3.6405984312295914E-002   1.3464468531310558E-002  -1.9100612029433250E-002   4.2742326855659485E-002
   5.7544000446796417E-004   2564.4178769999999        3.8985159248113632E-002   1.4870278537273407E-002  -2.0984409376978874E-002   5.0221905112266541E-002
   7.5857999036088586E-004   2564.4178769999999        4.1853655129671097E-002   1.6427250578999519E-002  -2.2941121831536293E-002   5.8702666312456131E-002
   1.0000000474974513E-003   2564.4178769999999        4.5066263526678085E-002   1.8159285187721252E-002  -2.4928405880928040E-002   6.8258702754974365E-002
   1.3183000264689326E-003   2564.4178769999999        4.8692215234041214E-002   2.0096493884921074E-002  -2.6885697618126869E-002   7.8955702483654022E-002
   1.7377999611198902E-003   2564.4178769999999        5.2816014736890793E-002   2.2275427356362343E-002  -2.8727456927299500E-002   9.0836741030216217E-002
   2.2909000981599092E-003   2564.4178769999999        5.7546827942132950E-002   2.4743938818573952E-002  -3.0339198186993599E-002  0.10392911732196808     
   3.0199999455362558E-003   2564.4178769999999        6.3018016517162323E-002   2.7560938149690628E-002  -3.1567215919494629E-002  0.11821813881397247     
   3.9810999296605587E-003   2564.4178769999999        6.9396540522575378E-002   3.0801679939031601E-002  -3.2211475074291229E-002  0.13364510238170624     
   5.2481000311672688E-003   2564.4178769999999        7.6889052987098694E-002   3.4561730921268463E-002  -3.2015711069107056E-002  0.15009100735187531     
   6.9182999432086945E-003   2564.4178769999999        8.5747048258781433E-002   3.8961350917816162E-002  -3.0658077448606491E-002  0.16735628247261047     
   9.1201001778244972E-003   2564.4178769999999        9.6272900700569153E-002   4.4151488691568375E-002  -2.7743710204958916E-002  0.18514251708984375     
   1.2023000046610832E-002   2564.4178769999999       0.10882033407688141        5.0318934023380280E-002  -2.2801684215664864E-002  0.20302669703960419     
   1.5848999843001366E-002   2564.4178769999999       0.12377902120351791        5.7686213403940201E-002  -1.5295514836907387E-002  0.22042359411716461     
   2.0893000066280365E-002   2564.4178769999999       0.14156156778335571        6.6516071557998657E-002  -4.6421876177191734E-003  0.23656833171844482     
   2.7542000636458397E-002   2564.4178769999999       0.16253258287906647        7.7091477811336517E-002   9.7276819869875908E-003  0.25045940279960632     
   3.6308001726865768E-002   2564.4178769999999       0.18691211938858032        8.9686758816242218E-002   2.8278356418013573E-002  0.26082924008369446     
   4.7862999141216278E-002   2564.4178769999999       0.21457809209823608       0.10448927432298660        5.1200751215219498E-002  0.26610890030860901     
   6.3096001744270325E-002   2564.4178769999999       0.24478664994239807       0.12147300690412521        7.8186005353927612E-002  0.26444852352142334     
   8.3176001906394958E-002   2564.4178769999999       0.27573147416114807       0.14016377925872803       0.10809291154146194       0.25383335351943970     
  0.10000000149011612        2564.4178769999999       0.29517284035682678       0.15299266576766968       0.12855552136898041       0.24084506928920746     
  0.12500000000000000        2564.4178769999999       0.31497290730476379       0.16784334182739258       0.15215428173542023       0.21814481914043427     
  0.15000000596046448        2564.4178769999999       0.32572007179260254       0.17821794748306274       0.16876555979251862       0.19390556216239929     
  0.17499999701976776        2564.4178769999999       0.32906210422515869       0.18465602397918701       0.17953091859817505       0.16979762911796570     
  0.20000000298023224        2564.4178769999999       0.32636338472366333       0.18764089047908783       0.18542501330375671       0.14678816497325897     
  0.22499999403953552        2564.4178769999999       0.31878229975700378       0.18761780858039856       0.18727767467498779       0.12543126940727234     
  0.25000000000000000        2564.4178769999999       0.30731564760208130       0.18500170111656189       0.18579865992069244       0.10601989179849625     
  0.27500000596046448        2564.4178769999999       0.29282712936401367       0.18018071353435516       0.18159885704517365        8.8675096631050110E-002
  0.30000001192092896        2564.4178769999999       0.27606728672981262       0.17351791262626648       0.17520739138126373        7.3402807116508484E-002
  0.32499998807907104        2564.4178769999999       0.25768816471099854       0.16535207629203796       0.16708508133888245        6.0132216662168503E-002
  0.34999999403953552        2564.4178769999999       0.23825487494468689       0.15599809587001801       0.15763498842716217        4.8742651939392090E-002
  0.37500000000000000        2564.4178769999999       0.21825483441352844       0.14574721455574036       0.14721070230007172        3.9082970470190048E-002
  0.40000000596046448        2564.4178769999999       0.19810572266578674       0.13486711680889130       0.13612271845340729        3.0985638499259949E-002
  0.42500001192092896        2564.4178769999999       0.17816200852394104       0.12360207736492157       0.12464363127946854        2.4277042597532272E-002
  0.44999998807907104        2564.4178769999999       0.15872094035148621       0.11217307299375534       0.11301201581954956        1.8784945830702782E-002
  0.47499999403953552        2564.4178769999999       0.14002762734889984       0.10077797621488571       0.10143569856882095        1.4343801885843277E-002
  0.50000000000000000        2564.4178769999999       0.12227974832057953        8.9591749012470245E-002   9.0094238519668579E-002   1.0798396542668343E-002
  0.52499997615814209        2564.4178769999999       0.10563183575868607        7.8766778111457825E-002   7.9140968620777130E-002   8.0062020570039749E-003
  0.55000001192092896        2564.4178769999999        9.0199157595634460E-002   6.8433217704296112E-002   6.8704701960086823E-002   5.8387266471982002E-003
  0.57499998807907104        2564.4178769999999        7.6061375439167023E-002   5.8699373155832291E-002   5.8891084045171738E-002   4.1820756159722805E-003
  0.60000002384185791        2564.4178769999999        6.3265919685363770E-002   4.9652263522148132E-002   4.9783807247877121E-002   2.9369229450821877E-003
  0.62500000000000000        2564.4178769999999        5.1831204444169998E-002   4.1358172893524170E-002   4.1445676237344742E-002   2.0180225837975740E-003
  0.64999997615814209        2564.4178769999999        4.1749656200408936E-002   3.3863332122564316E-002   3.3919591456651688E-002   1.3533931924030185E-003
  0.67500001192092896        2564.4178769999999        3.2990608364343643E-002   2.7194686233997345E-002   2.7229513972997665E-002   8.8327046250924468E-004
  0.69999998807907104        2564.4178769999999        2.5503082200884819E-002   2.1360786631703377E-002   2.1381443366408348E-002   5.5891129886731505E-004
  0.72500002384185791        2564.4178769999999        1.9218485802412033E-002   1.6352767124772072E-002   1.6364431008696556E-002   3.4132009022869170E-004
  0.75000000000000000        2564.4178769999999        1.4053226448595524E-002   1.2145468965172768E-002   1.2151690199971199E-002   1.9995203183498234E-004
  0.77499997615814209        2564.4178769999999        9.9112745374441147E-003   8.6986972019076347E-003   8.7018022313714027E-003   1.1144061863888055E-004
  0.80000001192092896        2564.4178769999999        6.6867005079984665E-003   5.9586260467767715E-003   5.9600668027997017E-003   5.8385558077134192E-005
  0.82499998807907104        2564.4178769999999        4.2661936022341251E-003   3.8593814242631197E-003   3.8600133266299963E-003   2.8228860173840076E-005
  0.85000002384185791        2564.4178769999999        2.5315999519079924E-003   2.3248158395290375E-003   2.3251106031239033E-003   1.2238816452736501E-005
  0.87500000000000000        2564.4178769999999        1.3625174760818481E-003   1.2705266708508134E-003   1.2707244604825974E-003   4.6139161895553116E-006
  0.89999997615814209        2564.4178769999999        6.3901284011080861E-004   6.0618208954110742E-004   6.0639006551355124E-004   1.7118841242336202E-006
  0.92500001192092896        2564.4178769999999        2.4456926621496677E-004   2.3827246332075447E-004   2.3852335289120674E-004   1.4025901009517838E-006
  0.94999998807907104        2564.4178769999999        6.9473899202421308E-005   7.3519811849109828E-005   7.3799601523205638E-005   2.5380591068824288E-006
  0.97500002384185791        2564.4178769999999        1.5107768376765307E-005   2.3445505576091819E-005   2.3701786631136201E-005   4.5281099119165447E-006
   1.0000000000000000        2564.4178769999999        5.4406922345151543E-007   1.1597363481996581E-005   1.1738183275156189E-005   7.0062505983514711E-006
   9.9999997171806854E-010   3288.1195250000001        3.1071777921169996E-003  -9.8016671836376190E-004  -1.2086235219612718E-003  -8.3763030124828219E-004
   1.3183000246996812E-009   3288.1195250000001        3.2533754128962755E-003  -9.8113657440990210E-004  -1.2345875147730112E-003  -8.5652607958763838E-004
   1.7378000150003459E-009   3288.1195250000001        3.4071437548846006E-003  -9.7979838028550148E-004  -1.2609349796548486E-003  -8.7592698400840163E-004
   2.2908999142146058E-009   3288.1195250000001        3.5689792130142450E-003  -9.7590888617560267E-004  -1.2877319240942597E-003  -8.9585868408903480E-004
   3.0200000278313155E-009   3288.1195250000001        3.7393087986856699E-003  -9.6920551732182503E-004  -1.3150421436876059E-003  -9.1632670955732465E-004
   3.9810998941902653E-009   3288.1195250000001        3.9186216890811920E-003  -9.5940462779253721E-004  -1.3429532991722226E-003  -9.3732913956046104E-004
   5.2481001766579993E-009   3288.1195250000001        4.1074478067457676E-003  -9.4619911396875978E-004  -1.3715745881199837E-003  -9.5884880283847451E-004
   6.9183001549788514E-009   3288.1195250000001        4.3063326738774776E-003  -9.2925823992118239E-004  -1.4010370941832662E-003  -9.8084448836743832E-004
   9.1201002305751899E-009   3288.1195250000001        4.5158686116337776E-003  -9.0822414495050907E-004  -1.4315019361674786E-003  -1.0032473364844918E-003
   1.2023000373062587E-008   3288.1195250000001        4.7366991639137268E-003  -8.8270870037376881E-004  -1.4631653903052211E-003  -1.0259519331157207E-003
   1.5849000334355878E-008   3288.1195250000001        4.9694152548909187E-003  -8.5230480181053281E-004  -1.4962493441998959E-003  -1.0487947147339582E-003
   2.0892999330612838E-008   3288.1195250000001        5.2147838287055492E-003  -8.1655668327584863E-004  -1.5310395974665880E-003  -1.0715640382841229E-003
   2.7542000680114143E-008   3288.1195250000001        5.4735252633690834E-003  -7.7498535392805934E-004  -1.5678611816838384E-003  -1.0939615312963724E-003
   3.6307998385609608E-008   3288.1195250000001        5.7464707642793655E-003  -7.2706415085121989E-004  -1.6071083955466747E-003  -1.1155972024425864E-003
   4.7863000673942224E-008   3288.1195250000001        6.0344194062054157E-003  -6.7224097438156605E-004  -1.6492331633344293E-003  -1.1359542841091752E-003
   6.3096003088958241E-008   3288.1195250000001        6.3383029773831367E-003  -6.0990633210167289E-004  -1.6947791446000338E-003  -1.1543742148205638E-003
   8.3175997644957533E-008   3288.1195250000001        6.6590551286935806E-003  -5.3941569058224559E-004  -1.7443738179281354E-003  -1.1700142640620470E-003
   1.0965000285523274E-007   3288.1195250000001        6.9977538660168648E-003  -4.6005638432689011E-004  -1.7987631727010012E-003  -1.1818148195743561E-003
   1.4453999597208167E-007   3288.1195250000001        7.3553561232984066E-003  -3.7110727862454951E-004  -1.8587836530059576E-003  -1.1884450213983655E-003
   1.9054999711443088E-007   3288.1195250000001        7.7332435175776482E-003  -2.7170209796167910E-004  -1.9254690269008279E-003  -1.1882591061294079E-003
   2.5118998792095226E-007   3288.1195250000001        8.1324428319931030E-003  -1.6102319932542741E-004  -1.9999360665678978E-003  -1.1792223667725921E-003
   3.3112999631157436E-007   3288.1195250000001        8.5543729364871979E-003  -3.8106412830529734E-005  -2.0835336763411760E-003  -1.1588421184569597E-003
   4.3651999703797628E-007   3288.1195250000001        9.0004792436957359E-003   9.8068776424042881E-005  -2.1778021473437548E-003  -1.1240751482546329E-003
   5.7544002629583701E-007   3288.1195250000001        9.4722071662545204E-003   2.4857005337253213E-004  -2.2844888735562563E-003  -1.0712391231209040E-003
   7.5857997217099182E-007   3288.1195250000001        9.9712442606687546E-003   4.1458915802650154E-004  -2.4056248366832733E-003  -9.9587615113705397E-004
   9.9999999747524271E-007   3288.1195250000001        1.0499303229153156E-002   5.9737975243479013E-004  -2.5435062125325203E-003  -8.9264044072479010E-004
   1.3182999509808724E-006   3288.1195250000001        1.1058351956307888E-002   7.9833588097244501E-004  -2.7007805183529854E-003  -7.5510930037125945E-004
   1.7377999483869644E-006   3288.1195250000001        1.1650205589830875E-002   1.0188505984842777E-003  -2.8803611639887094E-003  -5.7571480283513665E-004
   2.2909000563231530E-006   3288.1195250000001        1.2277297675609589E-002   1.2606001691892743E-003  -3.0856833327561617E-003  -3.4534104634076357E-004
   3.0199998946045525E-006   3288.1195250000001        1.2941872701048851E-002   1.5252510784193873E-003  -3.3204935025423765E-003  -5.3342195315053686E-005
   3.9810997805034276E-006   3288.1195250000001        1.3646517880260944E-002   1.8146578222513199E-003  -3.5890340805053711E-003   3.1284795841202140E-004
   5.2481000238913111E-006   3288.1195250000001        1.4394098892807961E-002   2.1308488212525845E-003  -3.8960566744208336E-003   7.6797982910647988E-004
   6.9183001869532745E-006   3288.1195250000001        1.5187685377895832E-002   2.4759946390986443E-003  -4.2468043975532055E-003   1.3292202493175864E-003
   9.1201000032015145E-006   3288.1195250000001        1.6030725091695786E-002   2.8524829540401697E-003  -4.6470859088003635E-003   2.0165529567748308E-003
   1.2022999726468697E-005   3288.1195250000001        1.6927085816860199E-002   3.2629412598907948E-003  -5.1032896153628826E-003   2.8531467542052269E-003
   1.5849000192247331E-005   3288.1195250000001        1.7880707979202271E-002   3.7100696936249733E-003  -5.6221517734229565E-003   3.8652846124023199E-003
   2.0892999600619078E-005   3288.1195250000001        1.8896596506237984E-002   4.1970973834395409E-003  -6.2112091109156609E-003   5.0836461596190929E-003
   2.7542000680114143E-005   3288.1195250000001        1.9980007782578468E-002   4.7273966483771801E-003  -6.8782498128712177E-003   6.5427580848336220E-003
   3.6307999835116789E-005   3288.1195250000001        2.1137226372957230E-002   5.3048422560095787E-003  -7.6315826736390591E-003   8.2821100950241089E-003
   4.7862999053904787E-005   3288.1195250000001        2.2375095635652542E-002   5.9335632249712944E-003  -8.4794824942946434E-003   1.0345607064664364E-002
   6.3095998484641314E-005   3288.1195250000001        2.3701928555965424E-002   6.6183693706989288E-003  -9.4304177910089493E-003   1.2782895937561989E-002
   8.3175997133366764E-005   3288.1195250000001        2.5127179920673370E-002   7.3645589873194695E-003  -1.0492340661585331E-002   1.5648629516363144E-002
   1.0964999819407240E-004   3288.1195250000001        2.6662401854991913E-002   8.1783598288893700E-003  -1.1672688648104668E-002   1.9003720954060555E-002
   1.4453999756369740E-004   3288.1195250000001        2.8320431709289551E-002   9.0664476156234741E-003  -1.2976863421499729E-002   2.2912582382559776E-002
   1.9054999575018883E-004   3288.1195250000001        3.0118444934487343E-002   1.0037481784820557E-002  -1.4409392140805721E-002   2.7448577806353569E-002
   2.5119000929407775E-004   3288.1195250000001        3.2074969261884689E-002   1.1100414209067822E-002  -1.5970012173056602E-002   3.2684590667486191E-002
   3.3112999517470598E-004   3288.1195250000001        3.4214254468679428E-002   1.2266712263226509E-002  -1.7655104398727417E-002   3.8700550794601440E-002
   4.3652000022120774E-004   3288.1195250000001        3.6565650254487991E-002   1.3549871742725372E-002  -1.9454579800367355E-002   4.5577652752399445E-002
   5.7544000446796417E-004   3288.1195250000001        3.9164807647466660E-002   1.4965880662202835E-002  -2.1349530667066574E-002   5.3395256400108337E-002
   7.5857999036088586E-004   3288.1195250000001        4.2056694626808167E-002   1.6534652560949326E-002  -2.3310383781790733E-002   6.2231510877609253E-002
   1.0000000474974513E-003   3288.1195250000001        4.5296680182218552E-002   1.8280383199453354E-002  -2.5292530655860901E-002   7.2155863046646118E-002
   1.3183000264689326E-003   3288.1195250000001        4.8954650759696960E-002   2.0233521237969398E-002  -2.7232799679040909E-002   8.3227708935737610E-002
   1.7377999611198902E-003   3288.1195250000001        5.3115792572498322E-002   2.2431001067161560E-002  -2.9042737558484077E-002   9.5481611788272858E-002
   2.2909000981599092E-003   3288.1195250000001        5.7889979332685471E-002   2.4921098724007607E-002  -3.0604671686887741E-002  0.10893435776233673     
   3.0199999455362558E-003   3288.1195250000001        6.3411206007003784E-002   2.7763167396187782E-002  -3.1761601567268372E-002  0.12355796992778778     
   3.9810999296605587E-003   3288.1195250000001        6.9846905767917633E-002   3.1032895669341087E-002  -3.2310299575328827E-002  0.13927778601646423     
   5.2481000311672688E-003   3288.1195250000001        7.7403835952281952E-002   3.4826215356588364E-002  -3.1991712749004364E-002  0.15595602989196777     
   6.9182999432086945E-003   3288.1195250000001        8.6333021521568298E-002   3.9263568818569183E-002  -3.0482161790132523E-002  0.17337152361869812     
   9.1201001778244972E-003   3288.1195250000001        9.6935316920280457E-002   4.4495761394500732E-002  -2.7386564761400223E-002  0.19120183587074280     
   1.2023000046610832E-002   3288.1195250000001       0.10956135392189026        5.0708845257759094E-002  -2.2236377000808716E-002  0.20899820327758789     
   1.5848999843001366E-002   3288.1195250000001       0.12459529191255569        5.8123599737882614E-002  -1.4501415193080902E-002  0.22614926099777222     
   2.0893000066280365E-002   3288.1195250000001       0.14244082570075989        6.6999495029449463E-002  -3.6101725418120623E-003  0.24186567962169647     
   2.7542000636458397E-002   3288.1195250000001       0.16344892978668213        7.7613860368728638E-002   1.0988219641149044E-002  0.25512695312500000     
   3.6308001726865768E-002   3288.1195250000001       0.18781995773315430        9.0232029557228088E-002   2.9731271788477898E-002  0.26465699076652527     
   4.7862999141216278E-002   3288.1195250000001       0.21540521085262299       0.10502783954143524        5.2774336189031601E-002  0.26889732480049133     
   6.3096001744270325E-002   3288.1195250000001       0.24542775750160217       0.12195631861686707        7.9765833914279938E-002  0.26603788137435913     
   8.3176001906394958E-002   3288.1195250000001       0.27604544162750244       0.14051894843578339       0.10951980203390121       0.25414639711380005     
  0.10000000149011612        3288.1195250000001       0.29517534375190735       0.15320856869220734       0.12977336347103119       0.24032916128635406     
  0.12500000000000000        3288.1195250000001       0.31449267268180847       0.16782115399837494       0.15299527347087860       0.21673659980297089     
  0.15000000596046448        3288.1195250000001       0.32476830482482910       0.17794093489646912       0.16920319199562073       0.19193196296691895     
  0.17499999701976776        3288.1195250000001       0.32767486572265625       0.18412402272224426       0.17957356572151184       0.16750930249691010     
  0.20000000298023224        3288.1195250000001       0.32459160685539246       0.18686559796333313       0.18510077893733978       0.14437286555767059     
  0.22499999403953552        3288.1195250000001       0.31668508052825928       0.18661929666996002       0.18662571907043457       0.12302558124065399     
  0.25000000000000000        3288.1195250000001       0.30495586991310120       0.18380589783191681       0.18486371636390686       0.10371933877468109     
  0.27500000596046448        3288.1195250000001       0.29026821255683899       0.17881734669208527       0.18042786419391632        8.6542554199695587E-002
  0.30000001192092896        3288.1195250000001       0.27337083220481873       0.17201894521713257       0.17384725809097290        7.1475714445114136E-002
  0.32499998807907104        3288.1195250000001       0.25491240620613098       0.16375038027763367       0.16558127105236053        5.8428511023521423E-002
  0.34999999403953552        3288.1195250000001       0.23545353114604950       0.15432640910148621       0.15603052079677582        4.7265730798244476E-002
  0.37500000000000000        3288.1195250000001       0.21547631919384003       0.14403724670410156       0.14554549753665924        3.7825766950845718E-002
  0.40000000596046448        3288.1195250000001       0.19539263844490051       0.13314889371395111       0.13443320989608765        2.9933923855423927E-002
  0.42500001192092896        3288.1195250000001       0.17555093765258789       0.12190334498882294       0.12296244502067566        2.3412076756358147E-002
  0.44999998807907104        3288.1195250000001       0.15624231100082397       0.11051885783672333       0.11136783659458160        1.8085552379488945E-002
  0.47499999403953552        3288.1195250000001       0.13770578801631927        9.9190264940261841E-002   9.9853172898292542E-002   1.3787964358925819E-002
  0.50000000000000000        3288.1195250000001       0.12013316154479980        8.8089287281036377E-002   8.8593959808349609E-002   1.0364447720348835E-002
  0.52499997615814209        3288.1195250000001       0.10367334634065628        7.7364891767501831E-002   7.7739544212818146E-002   7.6736668124794960E-003
  0.55000001192092896        3288.1195250000001        8.8436312973499298E-002   6.7143745720386505E-002   6.7414820194244385E-002   5.5888798087835312E-003
  0.57499998807907104        3288.1195250000001        7.4496857821941376E-002   5.7530704885721207E-002   5.7721644639968872E-002   3.9982767775654793E-003
  0.60000002384185791        3288.1195250000001        6.1898000538349152E-002   4.8609413206577301E-002   4.8740126192569733E-002   2.8047631494700909E-003
  0.62500000000000000        3288.1195250000001        5.0654221326112747E-002   4.0442913770675659E-002   4.0529675781726837E-002   1.9253331702202559E-003
  0.64999997615814209        3288.1195250000001        4.0754556655883789E-002   3.3074397593736649E-002   3.3130072057247162E-002   1.2901485897600651E-003
  0.67500001192092896        3288.1195250000001        3.2165482640266418E-002   2.6528039947152138E-002   2.6562439277768135E-002   8.4141781553626060E-004
  0.69999998807907104        3288.1195250000001        2.4833725765347481E-002   2.0809911191463470E-002   2.0830279216170311E-002   5.3215323714539409E-004
  0.72500002384185791        3288.1195250000001        1.8688958138227463E-002   1.5909021720290184E-002   1.5920504927635193E-002   3.2487214775756001E-004
  0.75000000000000000        3288.1195250000001        1.3646422885358334E-002   1.1798479594290257E-002   1.1804594658315182E-002   1.9029311079066247E-004
  0.77499997615814209        3288.1195250000001        9.6094822511076927E-003   8.4367776289582253E-003   8.4398258477449417E-003   1.0607051808619872E-004
  0.80000001192092896        3288.1195250000001        6.4721498638391495E-003   5.7692355476319790E-003   5.7706488296389580E-003   5.5599786719540134E-005
  0.82499998807907104        3288.1195250000001        4.1215927340090275E-003   3.7296004593372345E-003   3.7302207201719284E-003   2.6918196454062127E-005
  0.85000002384185791        3288.1195250000001        2.4406432639807463E-003   2.2418452426791191E-003   2.2421351168304682E-003   1.1717811503331177E-005
  0.87500000000000000        3288.1195250000001        1.3103706296533346E-003   1.2221932411193848E-003   1.2223874218761921E-003   4.4803255150327459E-006
  0.89999997615814209        3288.1195250000001        6.1275914777070284E-004   5.8144750073552132E-004   5.8164977235719562E-004   1.7368697626807261E-006
  0.92500001192092896        3288.1195250000001        2.3361053899861872E-004   2.2773111413698643E-004   2.2797221026849002E-004   1.4500836869046907E-006
  0.94999998807907104        3288.1195250000001        6.5868880483321846E-005   6.9867404818069190E-005   7.0131973188836128E-005   2.5106346583925188E-006
  0.97500002384185791        3288.1195250000001        1.3817232684232295E-005   2.1882686269236729E-005   2.2117894332041033E-005   4.3362470023566857E-006
   1.0000000000000000        3288.1195250000001       -5.0281926178286085E-007   1.0076470061903819E-005   1.0191314686380792E-005   6.5579174588492606E-006
   9.9999997171806854E-010   4216.0562470000004        3.1143408268690109E-003  -9.7995356190949678E-004  -1.2093597324565053E-003  -8.7082904065027833E-004
   1.3183000246996812E-009   4216.0562470000004        3.2609156332910061E-003  -9.8079664167016745E-004  -1.2353574857115746E-003  -8.9041399769484997E-004
   1.7378000150003459E-009   4216.0562470000004        3.4150825813412666E-003  -9.7931921482086182E-004  -1.2617490720003843E-003  -9.1050134506076574E-004
   2.2908999142146058E-009   4216.0562470000004        3.5773401614278555E-003  -9.7527651814743876E-004  -1.2886029435321689E-003  -9.3111110618337989E-004
   3.0200000278313155E-009   4216.0562470000004        3.7481160834431648E-003  -9.6840516198426485E-004  -1.3159863883629441E-003  -9.5224042888730764E-004
   3.9810998941902653E-009   4216.0562470000004        3.9279013872146606E-003  -9.5842039445415139E-004  -1.3439906761050224E-003  -9.7387685673311353E-004
   5.2481001766579993E-009   4216.0562470000004        4.1172285564243793E-003  -9.4501365674659610E-004  -1.3727298937737942E-003  -9.9598977249115705E-004
   6.9183001549788514E-009   4216.0562470000004        4.3166428804397583E-003  -9.2785304877907038E-004  -1.4023402472957969E-003  -1.0185211431235075E-003
   9.1201002305751899E-009   4216.0562470000004        4.5267404057085514E-003  -9.0657908003777266E-004  -1.4329898403957486E-003  -1.0413805721327662E-003
   1.2023000373062587E-008   4216.0562470000004        4.7481656074523926E-003  -8.8080210844054818E-004  -1.4648823998868465E-003  -1.0644361609593034E-003
   1.5849000334355878E-008   4216.0562470000004        4.9815117381513119E-003  -8.5011351620778441E-004  -1.4982487773522735E-003  -1.0874915169551969E-003
   2.0892999330612838E-008   4216.0562470000004        5.2275485359132290E-003  -8.1405550008639693E-004  -1.5333858318626881E-003  -1.1102949501946568E-003
   2.7542000680114143E-008   4216.0562470000004        5.4869987070560455E-003  -7.7214714838191867E-004  -1.5706308186054230E-003  -1.1324986116960645E-003
   3.6307998385609608E-008   4216.0562470000004        5.7606962509453297E-003  -7.2385981911793351E-004  -1.6103928210213780E-003  -1.1536531383171678E-003
   4.7863000673942224E-008   4216.0562470000004        6.0494425706565380E-003  -6.6863902611657977E-004  -1.6531405271962285E-003  -1.1731694685295224E-003
   6.3096003088958241E-008   4216.0562470000004        6.3541731797158718E-003  -6.0587289044633508E-004  -1.6994375037029386E-003  -1.1903026606887579E-003
   8.3175997644957533E-008   4216.0562470000004        6.6758254542946815E-003  -5.3491420112550259E-004  -1.7499335808679461E-003  -1.2041062582284212E-003
   1.0965000285523274E-007   4216.0562470000004        7.0154811255633831E-003  -4.5504746958613396E-004  -1.8054011743515730E-003  -1.2133968994021416E-003
   1.4453999597208167E-007   4216.0562470000004        7.3741003870964050E-003  -3.6554853431880474E-004  -1.8667060649022460E-003  -1.2166982050985098E-003
   1.9054999711443088E-007   4216.0562470000004        7.7530699782073498E-003  -2.6554751093499362E-004  -1.9349169451743364E-003  -1.2121894396841526E-003
   2.5118998792095226E-007   4216.0562470000004        8.1534208729863167E-003  -1.5422343858517706E-004  -2.0111883059144020E-003  -1.1976346140727401E-003
   3.3112999631157436E-007   4216.0562470000004        8.5765793919563293E-003  -3.0607960070483387E-005  -2.0969130564481020E-003  -1.1703016934916377E-003
   4.3651999703797628E-007   4216.0562470000004        9.0239951387047768E-003   1.0632378689479083E-004  -2.1936809644103050E-003  -1.1268688831478357E-003
   5.7544002629583701E-007   4216.0562470000004        9.4971228390932083E-003   2.5764413294382393E-004  -2.3032936733216047E-003  -1.0633321944624186E-003
   7.5857997217099182E-007   4216.0562470000004        9.9976547062397003E-003   4.2455017683096230E-004  -2.4278431665152311E-003  -9.7485916921868920E-004
   9.9999999747524271E-007   4216.0562470000004        1.0527314618229866E-002   6.0830125585198402E-004  -2.5696926750242710E-003  -8.5567485075443983E-004
   1.3182999509808724E-006   4216.0562470000004        1.1088079772889614E-002   8.1029807915911078E-004  -2.7315637562423944E-003  -6.9886114215478301E-004
   1.7377999483869644E-006   4216.0562470000004        1.1681776493787766E-002   1.0319403372704983E-003  -2.9164471197873354E-003  -4.9629621207714081E-004
   2.2909000563231530E-006   4216.0562470000004        1.2310852296650410E-002   1.2749129673466086E-003  -3.1278654932975769E-003  -2.3821786453481764E-004
   3.0199998946045525E-006   4216.0562470000004        1.2977568432688713E-002   1.5408908948302269E-003  -3.3696538303047419E-003   8.6733074567746371E-005
   3.9810997805034276E-006   4216.0562470000004        1.3684527948498726E-002   1.8317390931770205E-003  -3.6461481358855963E-003   4.9192813457921147E-004
   5.2481000238913111E-006   4216.0562470000004        1.4434619806706905E-002   2.1494973916560411E-003  -3.9621964097023010E-003   9.9301780574023724E-004
   6.9183001869532745E-006   4216.0562470000004        1.5230939723551273E-002   2.4963500909507275E-003  -4.3231355957686901E-003   1.6081604408100247E-003
   9.1201000032015145E-006   4216.0562470000004        1.6076963394880295E-002   2.8746998868882656E-003  -4.7348663210868835E-003   2.3584314621984959E-003
   1.2022999726468697E-005   4216.0562470000004        1.6976596787571907E-002   3.2871926669031382E-003  -5.2038598805665970E-003   3.2681934535503387E-003
   1.5849000192247331E-005   4216.0562470000004        1.7933821305632591E-002   3.7365481257438660E-003  -5.7369181886315346E-003   4.3649817816913128E-003
   2.0892999600619078E-005   4216.0562470000004        1.8953695893287659E-002   4.2260210029780865E-003  -6.3416277989745140E-003   5.6808562949299812E-003
   2.7542000680114143E-005   4216.0562470000004        2.0041538402438164E-002   4.7590117901563644E-003  -7.0257936604321003E-003   7.2517585940659046E-003
   3.6307999835116789E-005   4216.0562470000004        2.1203707903623581E-002   5.3394301794469357E-003  -7.7977017499506474E-003   9.1186659410595894E-003
   4.7862999053904787E-005   4216.0562470000004        2.2447140887379646E-002   5.9714443050324917E-003  -8.6655467748641968E-003   1.1326944455504417E-002
   6.3095998484641314E-005   4216.0562470000004        2.3780254647135735E-002   6.6599147394299507E-003  -9.6376510336995125E-003   1.3927714899182320E-002
   8.3175997133366764E-005   4216.0562470000004        2.5212641805410385E-002   7.4101961217820644E-003  -1.0721726343035698E-002   1.6976989805698395E-002
   1.0964999819407240E-004   4216.0562470000004        2.6756005361676216E-002   8.2285879179835320E-003  -1.1924868449568748E-002   2.0536942407488823E-002
   1.4453999756369740E-004   4216.0562470000004        2.8423378244042397E-002   9.1218464076519012E-003  -1.3251987285912037E-002   2.4672890082001686E-002
   1.9054999575018883E-004   4216.0562470000004        3.0232165008783340E-002   1.0098737664520741E-002  -1.4706979505717754E-002   2.9458979144692421E-002
   2.5119000929407775E-004   4216.0562470000004        3.2201159745454788E-002   1.1168330907821655E-002  -1.6288731247186661E-002   3.4968134015798569E-002
   3.3112999517470598E-004   4216.0562470000004        3.4354936331510544E-002   1.2342239730060101E-002  -1.7992569133639336E-002   4.1279904544353485E-002
   4.3652000022120774E-004   4216.0562470000004        3.6723222583532333E-002   1.3634135015308857E-002  -1.9807085394859314E-002   4.8474274575710297E-002
   5.7544000446796417E-004   4216.0562470000004        3.9342109113931656E-002   1.5060211531817913E-002  -2.1711766719818115E-002   5.6628312915563583E-002
   7.5857999036088586E-004   4216.0562470000004        4.2257070541381836E-002   1.6640629619359970E-002  -2.3675125092267990E-002   6.5816767513751984E-002
   1.0000000474974513E-003   4216.0562470000004        4.5524042099714279E-002   1.8399866297841072E-002  -2.5650316849350929E-002   7.6104149222373962E-002
   1.3183000264689326E-003   4216.0562470000004        4.9213554710149765E-002   2.0368708297610283E-002  -2.7571599930524826E-002   8.7543278932571411E-002
   1.7377999611198902E-003   4216.0562470000004        5.3411435335874557E-002   2.2584451362490654E-002  -2.9347682371735573E-002  0.10015997290611267     
   2.2909000981599092E-003   4216.0562470000004        5.8228254318237305E-002   2.5095788761973381E-002  -3.0857808887958527E-002  0.11396031081676483     
   3.0199999455362558E-003   4216.0562470000004        6.3798591494560242E-002   2.7962496504187584E-002  -3.1941838562488556E-002  0.12890292704105377     
   3.9810999296605587E-003   4216.0562470000004        7.0290297269821167E-002   3.1260672956705093E-002  -3.2393522560596466E-002  0.14489722251892090     
   5.2481000311672688E-003   4216.0562470000004        7.7910237014293671E-002   3.5086590796709061E-002  -3.1951278448104858E-002  0.16178686916828156     
   6.9182999432086945E-003   4216.0562470000004        8.6908869445323944E-002   3.9560846984386444E-002  -3.0289860442280769E-002  0.17932955920696259     
   9.1201001778244972E-003   4216.0562470000004        9.7585506737232208E-002   4.4834069907665253E-002  -2.7014290913939476E-002  0.19717960059642792     
   1.2023000046610832E-002   4216.0562470000004       0.11028768122196198        5.1091540604829788E-002  -2.1658718585968018E-002  0.21486364305019379     
   1.5848999843001366E-002   4216.0562470000004       0.12539404630661011        5.8552272617816925E-002  -1.3699550181627274E-002  0.23174574971199036     
   2.0893000066280365E-002   4216.0562470000004       0.14329946041107178        6.7472450435161591E-002  -2.5769532658159733E-003  0.24701429903507233     
   2.7542000636458397E-002   4216.0562470000004       0.16434144973754883        7.8123822808265686E-002   1.2241463176906109E-002  0.25963225960731506     
   3.6308001726865768E-002   4216.0562470000004       0.18870107829570770        9.0762846171855927E-002   3.1166851520538330E-002  0.26831802725791931     
   4.7862999141216278E-002   4216.0562470000004       0.21620368957519531       0.10555008798837662        5.4319895803928375E-002  0.27152648568153381     
   6.3096001744270325E-002   4216.0562470000004       0.24604025483131409       0.12242206931114197        8.1307843327522278E-002  0.26748973131179810     
   8.3176001906394958E-002   4216.0562470000004       0.27633422613143921       0.14085672795772552       0.11090219020843506       0.25435894727706909     
  0.10000000149011612        4216.0562470000004       0.29515767097473145       0.15340849757194519       0.13094530999660492       0.23974497616291046     
  0.12500000000000000        4216.0562470000004       0.31400212645530701       0.16778674721717834       0.15379329025745392       0.21530437469482422     
  0.15000000596046448        4216.0562470000004       0.32381775975227356       0.17765694856643677       0.16960473358631134       0.18997125327587128     
  0.17499999701976776        4216.0562470000004       0.32630115747451782       0.18359129130840302       0.17958927154541016       0.16526240110397339     
  0.20000000298023224        4216.0562470000004       0.32284557819366455       0.18609634041786194       0.18475994467735291       0.14201945066452026     
  0.22499999403953552        4216.0562470000004       0.31462529301643372       0.18563379347324371       0.18596772849559784       0.12069502472877502     
  0.25000000000000000        4216.0562470000004       0.30264422297477722       0.18262997269630432       0.18393304944038391       0.10150101035833359     
  0.27500000596046448        4216.0562470000004       0.28776678442955017       0.17748042941093445       0.17927075922489166        8.4494419395923615E-002
  0.30000001192092896        4216.0562470000004       0.27073982357978821       0.17055243253707886       0.17250970005989075        6.9631375372409821E-002
  0.32499998807907104        4216.0562470000004       0.25220847129821777       0.16218647360801697       0.16410760581493378        5.6803114712238312E-002
  0.34999999403953552        4216.0562470000004       0.23272874951362610       0.15269704163074493       0.15446257591247559        4.5860785990953445E-002
  0.37500000000000000        4216.0562470000004       0.21277751028537750       0.14237326383590698       0.14392195641994476        3.6633063107728958E-002
  0.40000000596046448        4216.0562470000004       0.19276086986064911       0.13147936761379242       0.13278926908969879        2.8938701376318932E-002
  0.42500001192092896        4216.0562470000004       0.17302133142948151       0.12025508284568787       0.12132950127124786        2.2595537826418877E-002
  0.44999998807907104        4216.0562470000004       0.15384393930435181       0.10891596227884293       0.10977342724800110        1.7426827922463417E-002
  0.47499999403953552        4216.0562470000004       0.13546183705329895        9.7653843462467194E-002   9.8320864140987396E-002   1.3265595771372318E-002
  0.50000000000000000        4216.0562470000004       0.11806104332208633        8.6637228727340698E-002   8.7143376469612122E-002   9.9574849009513855E-003
  0.52499997615814209        4216.0562470000004       0.10178501158952713        7.6011739671230316E-002   7.6386407017707825E-002   7.3624379001557827E-003
  0.55000001192092896        4216.0562470000004        8.6738608777523041E-002   6.5900668501853943E-002   6.6171050071716309E-002   5.3554917685687542E-003
  0.57499998807907104        4216.0562470000004        7.2991937398910522E-002   5.6405510753393173E-002   5.6595511734485626E-002   3.8269008509814739E-003
  0.60000002384185791        4216.0562470000004        6.0583755373954773E-002   4.7606628388166428E-002   4.7736417502164841E-002   2.6817501056939363E-003
  0.62500000000000000        4216.0562470000004        4.9524806439876556E-002   3.9563950151205063E-002   3.9649926126003265E-002   1.8391989869996905E-003
  0.64999997615814209        4216.0562470000004        3.9800871163606644E-002   3.2317753881216049E-002   3.2372817397117615E-002   1.2314645573496819E-003
  0.67500001192092896        4216.0562470000004        3.1375721096992493E-002   2.5889545679092407E-002   2.5923511013388634E-002   8.0263504059985280E-004
  0.69999998807907104        4216.0562470000004        2.4193922057747841E-002   2.0283045247197151E-002   2.0303120836615562E-002   5.0738616846501827E-004
  0.72500002384185791        4216.0562470000004        1.8183529376983643E-002   1.5485244803130627E-002   1.5496545471251011E-002   3.0966170015744865E-004
  0.75000000000000000        4216.0562470000004        1.3258717022836208E-002   1.1467621661722660E-002   1.1473632417619228E-002   1.8136631115339696E-004
  0.77499997615814209        4216.0562470000004        9.3223219737410545E-003   8.1874513998627663E-003   8.1904446706175804E-003   1.0110859147971496E-004
  0.80000001192092896        4216.0562470000004        6.2683587893843651E-003   5.5892751552164555E-003   5.5906618945300579E-003   5.3024927183287218E-005
  0.82499998807907104        4216.0562470000004        3.9845067076385021E-003   3.6065250169485807E-003   3.6071336362510920E-003   2.5704866857267916E-005
  0.85000002384185791        4216.0562470000004        2.3545986041426659E-003   2.1633333526551723E-003   2.1636183373630047E-003   1.1232390534132719E-005
  0.87500000000000000        4216.0562470000004        1.2611602433025837E-003   1.1765694944187999E-003   1.1767598334699869E-003   4.3504451241460629E-006
  0.89999997615814209        4216.0562470000004        5.8805354638025165E-004   5.5816397070884705E-004   5.5836053797975183E-004   1.7500012745585991E-006
  0.92500001192092896        4216.0562470000004        2.2333132801577449E-004   2.1783696138300002E-004   2.1806842414662242E-004   1.4795635934206075E-006
  0.94999998807907104        4216.0562470000004        6.2498780607711524E-005   6.6445209085941315E-005   6.6695058194454759E-005   2.4664373086125124E-006
  0.97500002384185791        4216.0562470000004        1.2615902051038574E-005   2.0417261112015694E-005   2.0632382074836642E-005   4.1374132706550881E-006
   1.0000000000000000        4216.0562470000004       -1.4606747527068364E-006   8.6652235040673986E-006   8.7556891230633482E-006   6.1236396504682489E-006
   9.9999997171806854E-010   5405.8650060000000        3.1213806942105293E-003  -9.7973796073347330E-004  -1.2100789463147521E-003  -9.0413691941648722E-004
   1.3183000246996812E-009   5405.8650060000000        3.2683261670172215E-003  -9.8045624326914549E-004  -1.2361138360574841E-003  -9.2439859872683883E-004
   1.7378000150003459E-009   5405.8650060000000        3.4228852018713951E-003  -9.7884132992476225E-004  -1.2625535018742085E-003  -9.4515626551583409E-004
   2.2908999142146058E-009   5405.8650060000000        3.5855574533343315E-003  -9.7464781720191240E-004  -1.2894694227725267E-003  -9.6642313292250037E-004
   3.0200000278313155E-009   5405.8650060000000        3.7567724939435720E-003  -9.6761103486642241E-004  -1.3169321464374661E-003  -9.8818691913038492E-004
   3.9810998941902653E-009   5405.8650060000000        3.9370227605104446E-003  -9.5744506688788533E-004  -1.3450370170176029E-003  -1.0104234097525477E-003
   5.2481001766579993E-009   5405.8650060000000        4.1268412023782730E-003  -9.4384019030258060E-004  -1.3739028945565224E-003  -1.0330873774364591E-003
   6.9183001549788514E-009   5405.8650060000000        4.3267766013741493E-003  -9.2646310804411769E-004  -1.4036719221621752E-003  -1.0561015224084258E-003
   9.1201002305751899E-009   5405.8650060000000        4.5374259352684021E-003  -9.0495299082249403E-004  -1.4345188392326236E-003  -1.0793526889756322E-003
   1.2023000373062587E-008   5405.8650060000000        4.7594360075891018E-003  -8.7891850853338838E-004  -1.4666556380689144E-003  -1.1026797583326697E-003
   1.5849000334355878E-008   5405.8650060000000        4.9934019334614277E-003  -8.4794947179034352E-004  -1.5003224834799767E-003  -1.1258509475737810E-003
   2.0892999330612838E-008   5405.8650060000000        5.2400962449610233E-003  -8.1158627290278673E-004  -1.5358272939920425E-003  -1.1485710274428129E-003
   2.7542000680114143E-008   5405.8650060000000        5.5002430453896523E-003  -7.6934619573876262E-004  -1.5735203633084893E-003  -1.1704395292326808E-003
   3.6307998385609608E-008   5405.8650060000000        5.7746800594031811E-003  -7.2069827001541853E-004  -1.6138260252773762E-003  -1.1909431777894497E-003
   4.7863000673942224E-008   5405.8650060000000        6.0642110183835030E-003  -6.6508603049442172E-004  -1.6572303138673306E-003  -1.2094164267182350E-003
   6.3096003088958241E-008   5405.8650060000000        6.3697751611471176E-003  -6.0189503710716963E-004  -1.7043170519173145E-003  -1.2250220170244575E-003
   8.3175997644957533E-008   5405.8650060000000        6.6923121921718121E-003  -5.3047557594254613E-004  -1.7557594692334533E-003  -1.2367039453238249E-003
   1.0965000285523274E-007   5405.8650060000000        7.0329084992408752E-003  -4.5010916073806584E-004  -1.8123568734154105E-003  -1.2431482318788767E-003
   1.4453999597208167E-007   5405.8650060000000        7.3925280012190342E-003  -3.6006892332807183E-004  -1.8750050803646445E-003  -1.2427257606759667E-003
   1.9054999711443088E-007   5405.8650060000000        7.7725625596940517E-003  -2.5948122492991388E-004  -1.9448086386546493E-003  -1.2334318598732352E-003
   2.5118998792095226E-007   5405.8650060000000        8.1740478053689003E-003  -1.4752185961697251E-004  -2.0229604560881853E-003  -1.2128206435590982E-003
   3.3112999631157436E-007   5405.8650060000000        8.5984142497181892E-003  -2.3218446585815400E-005  -2.1108980290591717E-003  -1.1779101332649589E-003
   4.3651999703797628E-007   5405.8650060000000        9.0471189469099045E-003   1.1445824929978698E-004  -2.2102610673755407E-003  -1.1250890092924237E-003
   5.7544002629583701E-007   5405.8650060000000        9.5216222107410431E-003   2.6658512069843709E-004  -2.3229063954204321E-003  -1.0500202188268304E-003
   7.5857997217099182E-007   5405.8650060000000        1.0023626498878002E-002   4.3436457053758204E-004  -2.4509876966476440E-003  -9.4748393166810274E-004
   9.9999999747524271E-007   5405.8650060000000        1.0554862208664417E-002   6.1906158225610852E-004  -2.5969354901462793E-003  -8.1126345321536064E-004
   1.3182999509808724E-006   5405.8650060000000        1.1117317713797092E-002   8.2208338426426053E-004  -2.7635446749627590E-003  -6.3393136952072382E-004
   1.7377999483869644E-006   5405.8650060000000        1.1712829582393169E-002   1.0448362445458770E-003  -2.9538841918110847E-003  -4.0679908124729991E-004
   2.2909000563231530E-006   5405.8650060000000        1.2343860231339931E-002   1.2890135403722525E-003  -3.1715624500066042E-003  -1.1944440484512597E-004
   3.0199998946045525E-006   5405.8650060000000        1.3012684881687164E-002   1.5562989283353090E-003  -3.4205024130642414E-003   2.4021738499868661E-004
   3.9810997805034276E-006   5405.8650060000000        1.3721926137804985E-002   1.8485673936083913E-003  -3.7051318213343620E-003   6.8637426011264324E-004
   5.2481000238913111E-006   5405.8650060000000        1.4474493451416492E-002   2.1678705234080553E-003  -4.0303911082446575E-003   1.2355858925729990E-003
   6.9183001869532745E-006   5405.8650060000000        1.5273507684469223E-002   2.5164051912724972E-003  -4.4017094187438488E-003   1.9070078851655126E-003
   9.1201000032015145E-006   5405.8650060000000        1.6122475266456604E-002   2.8965903911739588E-003  -4.8250723630189896E-003   2.7228104881942272E-003
   1.2022999726468697E-005   5405.8650060000000        1.7025338485836983E-002   3.3110887743532658E-003  -5.3070308640599251E-003   3.7085458170622587E-003
   1.5849000192247331E-005   5405.8650060000000        1.7986118793487549E-002   3.7626407574862242E-003  -5.8544417843222618E-003   4.8929909244179726E-003
   2.0892999600619078E-005   5405.8650060000000        1.9009931012988091E-002   4.2545255273580551E-003  -6.4749345183372498E-003   6.3095688819885254E-003
   2.7542000680114143E-005   5405.8650060000000        2.0102150738239288E-002   4.7901724465191364E-003  -7.1763182058930397E-003   7.9956064000725746E-003
   3.6307999835116789E-005   5405.8650060000000        2.1269213408231735E-002   5.3735240362584591E-003  -7.9668452963232994E-003   9.9935280159115791E-003
   4.7862999053904787E-005   5405.8650060000000        2.2518141195178032E-002   6.0087898746132851E-003  -8.8546136394143105E-003   1.2350105680525303E-002
   6.3095998484641314E-005   5405.8650060000000        2.3857466876506805E-002   6.7008775658905506E-003  -9.8477825522422791E-003   1.5117858536541462E-002
   8.3175997133366764E-005   5405.8650060000000        2.5296906009316444E-002   7.4551999568939209E-003  -1.0953807272017002E-002   1.8354069441556931E-002
   1.0964999819407240E-004   5405.8650060000000        2.6848325505852699E-002   8.2781258970499039E-003  -1.2179421260952950E-002   2.2122055292129517E-002
   1.4453999756369740E-004   5405.8650060000000        2.8524935245513916E-002   9.1764926910400391E-003  -1.3529022224247456E-002   2.6487899944186211E-002
   1.9054999575018883E-004   5405.8650060000000        3.0344374477863312E-002   1.0159170255064964E-002  -1.5005855821073055E-002   3.1526379287242889E-002
   2.5119000929407775E-004   5405.8650060000000        3.2325692474842072E-002   1.1235342361032963E-002  -1.6607938334345818E-002   3.7310261279344559E-002
   3.3112999517470598E-004   5405.8650060000000        3.4493792802095413E-002   1.2416769750416279E-002  -1.8329527229070663E-002   4.3918509036302567E-002
   4.3652000022120774E-004   5405.8650060000000        3.6878768354654312E-002   1.3717294670641422E-002  -2.0157882943749428E-002   5.1429644227027893E-002
   5.7544000446796417E-004   5405.8650060000000        3.9517130702733994E-002   1.5153311192989349E-002  -2.2070890292525291E-002   5.9918209910392761E-002
   7.5857999036088586E-004   5405.8650060000000        4.2454861104488373E-002   1.6745222732424736E-002  -2.4035153910517693E-002   6.9455280900001526E-002
   1.0000000474974513E-003   5405.8650060000000        4.5748446136713028E-002   1.8517786636948586E-002  -2.6001613587141037E-002   8.0100156366825104E-002
   1.3183000264689326E-003   5405.8650060000000        4.9469027668237686E-002   2.0502109080553055E-002  -2.7902016416192055E-002   9.1898836195468903E-002
   1.7377999611198902E-003   5405.8650060000000        5.3703073412179947E-002   2.2735843434929848E-002  -2.9642296954989433E-002  0.10486815869808197     
   2.2909000981599092E-003   5405.8650060000000        5.8561790734529495E-002   2.5268085300922394E-002  -3.1098727136850357E-002  0.11900334060192108     
   3.0199999455362558E-003   5405.8650060000000        6.4180329442024231E-002   2.8159014880657196E-002  -3.2108161598443985E-002  0.13424955308437347     
   3.9810999296605587E-003   5405.8650060000000        7.0726945996284485E-002   3.1485121697187424E-002  -3.2461535185575485E-002  0.15050035715103149     
   5.2481000311672688E-003   5405.8650060000000        7.8408502042293549E-002   3.5342983901500702E-002  -3.1894944608211517E-002  0.16758106648921967     
   6.9182999432086945E-003   5405.8650060000000        8.7474904954433441E-002   3.9853341877460480E-002  -3.0081856995820999E-002  0.18522877991199493     
   9.1201001778244972E-003   5405.8650060000000        9.8223887383937836E-002   4.5166604220867157E-002  -2.6627689599990845E-002  0.20307533442974091     
   1.2023000046610832E-002   5405.8650060000000       0.11099982261657715        5.1467258483171463E-002  -2.1069584414362907E-002  0.22062388062477112     
   1.5848999843001366E-002   5405.8650060000000       0.12617591023445129        5.8972526341676712E-002  -1.2890788726508617E-002  0.23721557855606079     
   2.0893000066280365E-002   5405.8650060000000       0.14413824677467346        6.7935325205326080E-002  -1.5432898653671145E-003  0.25201839208602905     
   2.7542000636458397E-002   5405.8650060000000       0.16521109640598297        7.8621841967105865E-002   1.3486896641552448E-002  0.26398128271102905     
   3.6308001726865768E-002   5405.8650060000000       0.18955662846565247        9.1279782354831696E-002   3.2584968954324722E-002  0.27181971073150635     
   4.7862999141216278E-002   5405.8650060000000       0.21697482466697693       0.10605671256780624        5.5837839841842651E-002  0.27400475740432739     
   6.3096001744270325E-002   5405.8650060000000       0.24662555754184723       0.12287109345197678        8.2813076674938202E-002  0.26881280541419983     
   8.3176001906394958E-002   5405.8650060000000       0.27659925818443298       0.14117802679538727       0.11224175244569778       0.25447896122932434     
  0.10000000149011612        5405.8650060000000       0.29512116312980652       0.15359336137771606       0.13207335770130157       0.23909923434257507     
  0.12500000000000000        5405.8650060000000       0.31350225210189819       0.16774097084999084       0.15455056726932526       0.21385265886783600     
  0.15000000596046448        5405.8650060000000       0.32286909222602844       0.17736665904521942       0.16997236013412476       0.18802572786808014     
  0.17499999701976776        5405.8650060000000       0.32494103908538818       0.18305824697017670       0.17958000302314758       0.16305722296237946     
  0.20000000298023224        5405.8650060000000       0.32112485170364380       0.18533328175544739       0.18440403044223785       0.13972650468349457     
  0.22499999403953552        5405.8650060000000       0.31260195374488831       0.18466117978096008       0.18530482053756714       0.11843681335449219     
  0.25000000000000000        5405.8650060000000       0.30037909746170044       0.18147349357604980       0.18300725519657135        9.9361181259155273E-002
  0.27500000596046448        5405.8650060000000       0.28532078862190247       0.17616915702819824       0.17812767624855042        8.2526311278343201E-002
  0.30000001192092896        5405.8650060000000       0.26817169785499573       0.16911727190017700       0.17119437456130981        6.7865103483200073E-002
  0.32499998807907104        5405.8650060000000       0.24957336485385895       0.16065894067287445       0.16266331076622009        5.5251277983188629E-002
  0.34999999403953552        5405.8650060000000       0.23007720708847046       0.15110827982425690       0.15292996168136597        4.4523194432258606E-002
  0.37500000000000000        5405.8650060000000       0.21015481650829315       0.14075328409671783       0.14233854413032532        3.5500507801771164E-002
  0.40000000596046448        5405.8650060000000       0.19020663201808929       0.12985637784004211       0.13118901848793030        2.7995994314551353E-002
  0.42500001192092896        5405.8650060000000       0.17056927084922791       0.11865497380495071       0.11974270641803741        2.1823890507221222E-002
  0.44999998807907104        5405.8650060000000       0.15152190625667572       0.10736195743083954       0.10822650790214539        1.6805699095129967E-002
  0.47499999403953552        5405.8650060000000       0.13329182565212250        9.6166186034679413E-002   9.6836388111114502E-002   1.2774083763360977E-002
  0.50000000000000000        5405.8650060000000       0.11605951935052872        8.5233017802238464E-002   8.5740029811859131E-002   9.5753381028771400E-003
  0.52499997615814209        5405.8650060000000        9.9963098764419556E-002   7.4704796075820923E-002   7.5079090893268585E-002   7.0707546547055244E-003
  0.55000001192092896        5405.8650060000000        8.5102505981922150E-002   6.4701519906520844E-002   6.4970970153808594E-002   5.1371669396758080E-003
  0.57499998807907104        5405.8650060000000        7.1543291211128235E-002   5.5321414023637772E-002   5.5510338395833969E-002   3.6668684333562851E-003
  0.60000002384185791        5405.8650060000000        5.9320140630006790E-002   4.6641677618026733E-002   4.6770460903644562E-002   2.5670707691460848E-003
  0.62500000000000000        5405.8650060000000        4.8440195620059967E-002   3.8719218224287033E-002   3.8804367184638977E-002   1.7590244533494115E-003
  0.64999997615814209        5405.8650060000000        3.8886141031980515E-002   3.1591512262821198E-002   3.1645949929952621E-002   1.1769182747229934E-003
  0.67500001192092896        5405.8650060000000        3.0619183555245399E-002   2.5277525186538696E-002   2.5311045348644257E-002   7.6663197251036763E-004
  0.69999998807907104        5405.8650060000000        2.3581845685839653E-002   1.9778721034526825E-002   1.9798502326011658E-002   4.8441847320646048E-004
  0.72500002384185791        5405.8650060000000        1.7700675874948502E-002   1.5080186538398266E-002   1.5091305598616600E-002   2.9556790832430124E-004
  0.75000000000000000        5405.8650060000000        1.2888874858617783E-002   1.1151862330734730E-002   1.1157767847180367E-002   1.7309913528151810E-004
  0.77499997615814209        5405.8650060000000        9.0488251298666000E-003   7.9498915001749992E-003   7.9528288915753365E-003   9.6513977041468024E-005
  0.80000001192092896        5405.8650060000000        6.0745971277356148E-003   5.4181101731956005E-003   5.4194703698158264E-003   5.0639668188523501E-005
  0.82499998807907104        5405.8650060000000        3.8544130511581898E-003   3.4896899014711380E-003   3.4902871120721102E-003   2.4578972443123348E-005
  0.85000002384185791        5405.8650060000000        2.2731143981218338E-003   2.0889618899673223E-003   2.0892417524009943E-003   1.0778965588542633E-005
  0.87500000000000000        5405.8650060000000        1.2146692024543881E-003   1.1334556620568037E-003   1.1336421594023705E-003   4.2240963011863641E-006
  0.89999997615814209        5405.8650060000000        5.6477752514183521E-004   5.3622084669768810E-004   5.3641176782548428E-004   1.7530251170683187E-006
  0.92500001192092896        5405.8650060000000        2.1367774752434343E-004   2.0853902969975024E-004   2.0876107737421989E-004   1.4939637367206160E-006
  0.94999998807907104        5405.8650060000000        5.9344587498344481E-005   6.3235020206775516E-005   6.3470673921983689E-005   2.4090495571726933E-006
  0.97500002384185791        5405.8650060000000        1.1496863407955971E-005   1.9042226995225064E-005   1.9238232198404148E-005   3.9350957194983494E-006
   1.0000000000000000        5405.8650060000000       -2.3369223072222667E-006   7.3552550929889549E-006   7.4228764788131230E-006   5.7055985962506384E-006
   9.9999997171806854E-010   6931.4484320000001        3.1283015850931406E-003  -9.7952003125101328E-004  -1.2107838410884142E-003  -9.3754369299858809E-004
   1.3183000246996812E-009   6931.4484320000001        3.2756119035184383E-003  -9.8011526279151440E-004  -1.2368592433631420E-003  -9.5846835756674409E-004
   1.7378000150003459E-009   6931.4484320000001        3.4305562730878592E-003  -9.7836507484316826E-004  -1.2633514124900103E-003  -9.7987847402691841E-004
   2.2908999142146058E-009   6931.4484320000001        3.5936366766691208E-003  -9.7402278333902359E-004  -1.2903345050290227E-003  -1.0017793392762542E-003
   3.0200000278313155E-009   6931.4484320000001        3.7652833852916956E-003  -9.6682301955297589E-004  -1.3178829103708267E-003  -1.0241485433652997E-003
   3.9810998941902653E-009   6931.4484320000001        3.9459904655814171E-003  -9.5647852867841721E-004  -1.3460960472002625E-003  -1.0469486005604267E-003
   5.2481001766579993E-009   6931.4484320000001        4.1362927295267582E-003  -9.4267842359840870E-004  -1.3750980142503977E-003  -1.0701180435717106E-003
   6.9183001549788514E-009   6931.4484320000001        4.3367408215999603E-003  -9.2508812667801976E-004  -1.4050367753952742E-003  -1.0935589671134949E-003
   9.1201002305751899E-009   6931.4484320000001        4.5479326508939266E-003  -9.0334529522806406E-004  -1.4360944041982293E-003  -1.1171329533681273E-003
   1.2023000373062587E-008   6931.4484320000001        4.7705182805657387E-003  -8.7705714395269752E-004  -1.4684910420328379E-003  -1.1406474513933063E-003
   1.5849000334355878E-008   6931.4484320000001        5.0050937570631504E-003  -8.4581191185861826E-004  -1.5024767490103841E-003  -1.1638324940577149E-003
   2.0892999330612838E-008   6931.4484320000001        5.2524339407682419E-003  -8.0914818681776524E-004  -1.5383712016046047E-003  -1.1863462859764695E-003
   2.7542000680114143E-008   6931.4484320000001        5.5132661946117878E-003  -7.6658127363771200E-004  -1.5765378484502435E-003  -1.2077320134267211E-003
   3.6307998385609608E-008   6931.4484320000001        5.7884305715560913E-003  -7.1757822297513485E-004  -1.6174167394638062E-003  -1.2274081818759441E-003
   4.7863000673942224E-008   6931.4484320000001        6.0787335969507694E-003  -6.6158035770058632E-004  -1.6615119529888034E-003  -1.2446278706192970E-003
   6.3096003088958241E-008   6931.4484320000001        6.3851173035800457E-003  -5.9797096764668822E-004  -1.7094281502068043E-003  -1.2584564974531531E-003
   8.3175997644957533E-008   6931.4484320000001        6.7085255868732929E-003  -5.2609766134992242E-004  -1.7618626588955522E-003  -1.2677223421633244E-003
   1.0965000285523274E-007   6931.4484320000001        7.0500476285815239E-003  -4.4523915858007967E-004  -1.8196421442553401E-003  -1.2709741713479161E-003
   1.4453999597208167E-007   6931.4484320000001        7.4106510728597641E-003  -3.5466576809994876E-004  -1.8836935050785542E-003  -1.2664224486798048E-003
   1.9054999711443088E-007   6931.4484320000001        7.7917333692312241E-003  -2.5350027135573328E-004  -1.9551573786884546E-003  -1.2518701842054725E-003
   2.5118998792095226E-007   6931.4484320000001        8.1943338736891747E-003  -1.4091523189563304E-004  -2.0352660212665796E-003  -1.2246523983776569E-003
   3.3112999631157436E-007   6931.4484320000001        8.6198896169662476E-003  -1.5934234397718683E-005  -2.1255023311823606E-003  -1.1815276229754090E-003
   4.3651999703797628E-007   6931.4484320000001        9.0698637068271637E-003   1.2247620907146484E-004  -2.2275568917393684E-003  -1.1185841867700219E-003
   5.7544002629583701E-007   6931.4484320000001        9.5457220450043678E-003   2.7539752773009241E-004  -2.3433414753526449E-003  -1.0311404475942254E-003
   7.5857997217099182E-007   6931.4484320000001        1.0049175471067429E-002   4.4403734500519931E-004  -2.4750721640884876E-003  -9.1357744531705976E-004
   9.9999999747524271E-007   6931.4484320000001        1.0581962764263153E-002   6.2966620316728950E-004  -2.6252467650920153E-003  -7.5922388350591063E-004
   1.3182999509808724E-006   6931.4484320000001        1.1146082542836666E-002   8.3369773346930742E-004  -2.7967344503849745E-003  -5.6013040011748672E-004
   1.7377999483869644E-006   6931.4484320000001        1.1743383482098579E-002   1.0575449559837580E-003  -2.9926805291324854E-003  -3.0702934600412846E-004
   2.2909000563231530E-006   6931.4484320000001        1.2376340106129646E-002   1.3029093388468027E-003  -3.2167795579880476E-003   1.1174253813805990E-005
   3.0199998946045525E-006   6931.4484320000001        1.3047243468463421E-002   1.5714830951765180E-003  -3.4730401821434498E-003   4.0730170439928770E-004
   3.9810997805034276E-006   6931.4484320000001        1.3758733868598938E-002   1.8651514546945691E-003  -3.7659797817468643E-003   8.9636724442243576E-004
   5.2481000238913111E-006   6931.4484320000001        1.4513743110001087E-002   2.1859772969037294E-003  -4.1006295941770077E-003   1.4958474785089493E-003
   6.9183001869532745E-006   6931.4484320000001        1.5315415337681770E-002   2.5361706502735615E-003  -4.4825053773820400E-003   2.2259000688791275E-003
   9.1201000032015145E-006   6931.4484320000001        1.6167288646101952E-002   2.9181651771068573E-003  -4.9176751635968685E-003   3.1097892206162214E-003
   1.2022999726468697E-005   6931.4484320000001        1.7073338851332664E-002   3.3346421550959349E-003  -5.4127601906657219E-003   4.1742529720067978E-003
   1.5849000192247331E-005   6931.4484320000001        1.8037632107734680E-002   3.7883608601987362E-003  -5.9746671468019485E-003   5.4492964409291744E-003
   2.0892999600619078E-005   6931.4484320000001        1.9065329805016518E-002   4.2826253920793533E-003  -6.6110589541494846E-003   6.9696856662631035E-003
   2.7542000680114143E-005   6931.4484320000001        2.0161874592304230E-002   4.8208935186266899E-003  -7.3297368362545967E-003   8.7741026654839516E-003
   3.6307999835116789E-005   6931.4484320000001        2.1333774551749229E-002   5.4071410559117794E-003  -8.1389071419835091E-003   1.0906374081969261E-002
   4.7862999053904787E-005   6931.4484320000001        2.2588137537240982E-002   6.0456171631813049E-003  -9.0465573593974113E-003   1.3414620421826839E-002
   6.3095998484641314E-005   6931.4484320000001        2.3933602496981621E-002   6.7412778735160828E-003  -1.0060667991638184E-002   1.6352687031030655E-002
   8.3175997133366764E-005   6931.4484320000001        2.5380017235875130E-002   7.4995914474129677E-003  -1.1188419535756111E-002   1.9779032096266747E-002
   1.0964999819407240E-004   6931.4484320000001        2.6939399540424347E-002   8.3269970491528511E-003  -1.2436162680387497E-002   2.3758003488183022E-002
   1.4453999756369740E-004   6931.4484320000001        2.8625147417187691E-002   9.2304116114974022E-003  -1.3807765208184719E-002   2.8356313705444336E-002
   1.9054999575018883E-004   6931.4484320000001        3.0455118045210838E-002   1.0218805633485317E-002  -1.5305801294744015E-002   3.3649206161499023E-002
   2.5119000929407775E-004   6931.4484320000001        3.2448627054691315E-002   1.1301479302346706E-002  -1.6927406191825867E-002   3.9709117263555527E-002
   3.3112999517470598E-004   6931.4484320000001        3.4630879759788513E-002   1.2490334920585155E-002  -1.8665743991732597E-002   4.6614203602075577E-002
   4.3652000022120774E-004   6931.4484320000001        3.7032343447208405E-002   1.3799383305013180E-002  -2.0506748929619789E-002   5.4441314190626144E-002
   5.7544000446796417E-004   6931.4484320000001        3.9689943194389343E-002   1.5245217829942703E-002  -2.2426692768931389E-002   6.3262209296226501E-002
   7.5857999036088586E-004   6931.4484320000001        4.2650144547224045E-002   1.6848476603627205E-002  -2.4390289559960365E-002   7.3144041001796722E-002
   1.0000000474974513E-003   6931.4484320000001        4.5969977974891663E-002   1.8634188920259476E-002  -2.6346296072006226E-002   8.4140650928020477E-002
   1.3183000264689326E-003   6931.4484320000001        4.9721173942089081E-002   2.0633777603507042E-002  -2.8223987668752670E-002   9.6290990710258484E-002
   1.7377999611198902E-003   6931.4484320000001        5.3990811109542847E-002   2.2885238751769066E-002  -2.9926607385277748E-002  0.10960271954536438     
   2.2909000981599092E-003   6931.4484320000001        5.8890730142593384E-002   2.5438057258725166E-002  -3.1327556818723679E-002  0.12406005710363388     
   3.0199999455362558E-003   6931.4484320000001        6.4556606113910675E-002   2.8352800756692886E-002  -3.2260835170745850E-002  0.13959467411041260     
   3.9810999296605587E-003   6931.4484320000001        7.1157030761241913E-002   3.1706329435110092E-002  -3.2514728605747223E-002  0.15608438849449158     
   5.2481000311672688E-003   6931.4484320000001        7.8898891806602478E-002   3.5595517605543137E-002  -3.1823243945837021E-002  0.17333646118640900     
   6.9182999432086945E-003   6931.4484320000001        8.8031455874443054E-002   4.0141198784112930E-002  -2.9858812689781189E-002  0.19106787443161011     
   9.1201001778244972E-003   6931.4484320000001        9.8850838840007782E-002   4.5493550598621368E-002  -2.6227528229355812E-002  0.20888878405094147     
   1.2023000046610832E-002   6931.4484320000001       0.11169827729463577        5.1836229860782623E-002  -2.0469801500439644E-002  0.22628000378608704     
   1.5848999843001366E-002   6931.4484320000001       0.12694148719310760        5.9384658932685852E-002  -1.2075942941009998E-002  0.24256123602390289     
   2.0893000066280365E-002   6931.4484320000001       0.14495791494846344        6.8388476967811584E-002  -5.0987827125936747E-004  0.25688207149505615     
   2.7542000636458397E-002   6931.4484320000001       0.16605877876281738        7.9108364880084991E-002   1.4724065549671650E-002  0.26817962527275085     
   3.6308001726865768E-002   6931.4484320000001       0.19038766622543335        9.1783396899700165E-002   3.3985555171966553E-002  0.27516907453536987     
   4.7862999141216278E-002   6931.4484320000001       0.21771985292434692       0.10654837638139725        5.7328607887029648E-002  0.27634009718894958     
   6.3096001744270325E-002   6931.4484320000001       0.24718502163887024       0.12330414354801178        8.4282554686069489E-002  0.27001515030860901     
   8.3176001906394958E-002   6931.4484320000001       0.27684184908866882       0.14148364961147308       0.11354007571935654       0.25451365113258362     
  0.10000000149011612        6931.4484320000001       0.29506698250770569       0.15376397967338562       0.13315941393375397       0.23839803040027618     
  0.12500000000000000        6931.4484320000001       0.31299400329589844       0.16768458485603333       0.15526917576789856       0.21238549053668976     
  0.15000000596046448        6931.4484320000001       0.32192274928092957       0.17707069218158722       0.17030808329582214       0.18609735369682312     
  0.17499999701976776        6931.4484320000001       0.32359459996223450       0.18252530694007874       0.17954751849174500       0.16089382767677307     
  0.20000000298023224        6931.4484320000001       0.31942898035049438       0.18457657098770142       0.18403446674346924       0.13749252259731293     
  0.22499999403953552        6931.4484320000001       0.31061398983001709       0.18370127677917480       0.18463796377182007       0.11624825745820999     
  0.25000000000000000        6931.4484320000001       0.29815903306007385       0.18033599853515625       0.18208688497543335        9.7296290099620819E-002
  0.27500000596046448        6931.4484320000001       0.28292822837829590       0.17488276958465576       0.17699867486953735        8.0634154379367828E-002
  0.30000001192092896        6931.4484320000001       0.26566401124000549       0.16771239042282104       0.16990089416503906        6.6172540187835693E-002
  0.32499998807907104        6931.4484320000001       0.24700428545475006       0.15916641056537628       0.16124758124351501        5.3768604993820190E-002
  0.34999999403953552        6931.4484320000001       0.22749578952789307       0.14955852925777435       0.15143151581287384        4.3248698115348816E-002
  0.37500000000000000        6931.4484320000001       0.20760488510131836       0.13917548954486847       0.14079372584819794        3.4424114972352982E-002
  0.40000000596046448        6931.4484320000001       0.18772636353969574       0.12827788293361664       0.12963069975376129        2.7102170512080193E-002
  0.42500001192092896        6931.4484320000001       0.16819110512733459       0.11710082739591599       0.11820005625486374        2.1093906834721565E-002
  0.44999998807907104        6931.4484320000001       0.14927245676517487       0.10585454106330872       0.10672493278980255        1.6219370067119598E-002
  0.47499999403953552        6931.4484320000001       0.13119208812713623        9.4724945724010468E-002   9.5397479832172394E-002   1.2311061844229698E-002
  0.50000000000000000        6931.4484320000001       0.11412499099969864        8.3874277770519257E-002   8.4381610155105591E-002   9.2160487547516823E-003
  0.52499997615814209        6931.4484320000001        9.8204143345355988E-002   7.3441706597805023E-002   7.3815286159515381E-002   6.7970314994454384E-003
  0.55000001192092896        6931.4484320000001        8.3524711430072784E-002   6.3544005155563354E-002   6.3812315464019775E-002   4.9326508305966854E-003
  0.57499998807907104        6931.4484320000001        7.0147849619388580E-002   5.4276216775178909E-002   5.4463945329189301E-002   3.5172123461961746E-003
  0.60000002384185791        6931.4484320000001        5.8104332536458969E-002   4.5712478458881378E-002   4.5840196311473846E-002   2.4599977768957615E-003
  0.62500000000000000        6931.4484320000001        4.7397837042808533E-002   3.7906792014837265E-002   3.7991080433130264E-002   1.6842784825712442E-003
  0.64999997615814209        6931.4484320000001        3.8008105009794235E-002   3.0893931165337563E-002   3.0947726219892502E-002   1.1261334875598550E-003
  0.67500001192092896        6931.4484320000001        2.9893897473812103E-002   2.4690423160791397E-002   2.4723494425415993E-002   7.3315115878358483E-004
  0.69999998807907104        6931.4484320000001        2.2995810955762863E-002   1.9295584410429001E-002   1.9315073266625404E-002   4.6308079618029296E-004
  0.72500002384185791        6931.4484320000001        1.7238998785614967E-002   1.4692695811390877E-002   1.4703633263707161E-002   2.8248393209651113E-004
  0.75000000000000000        6931.4484320000001        1.2535762041807175E-002   1.0850249789655209E-002   1.0856051929295063E-002   1.6542771481908858E-004
  0.77499997615814209        6931.4484320000001        8.7881041690707207E-003   7.7233379706740379E-003   7.7262204140424728E-003   9.2250731540843844E-005
  0.80000001192092896        6931.4484320000001        5.8901966549456120E-003   5.2551571279764175E-003   5.2564907819032669E-003   4.8425317800138146E-005
  0.82499998807907104        6931.4484320000001        3.7308330647647381E-003   3.3786706626415253E-003   3.3792564645409584E-003   2.3531863917014562E-005
  0.85000002384185791        6931.4484320000001        2.1958693396300077E-003   2.0184407476335764E-003   2.0187154877930880E-003   1.0354428013670258E-005
  0.87500000000000000        6931.4484320000001        1.1707001831382513E-003   1.0926702525466681E-003   1.0928527917712927E-003   4.1011503526533488E-006
  0.89999997615814209        6931.4484320000001        5.4282380733639002E-004   5.1551789510995150E-004   5.1570311188697815E-004   1.7474754940849380E-006
  0.92500001192092896        6931.4484320000001        2.0460112136788666E-004   1.9979124772362411E-004   2.0000409858766943E-004   1.4958058045522193E-006
  0.94999998807907104        6931.4484320000001        5.6389148085145280E-005   6.0220372688490897E-005   6.0442351241363212E-005   2.3414709175995085E-006
  0.97500002384185791        6931.4484320000001        1.0453825780132320E-005   1.7751168343238533E-005   1.7929007299244404E-005   3.7320780847949209E-006
   1.0000000000000000        6931.4484320000001       -3.1383042369270697E-006   6.1389168877212796E-006   6.1851596910855733E-006   5.3052754083182663E-006
   9.9999997171806854E-010   8887.5651369999996        3.1351081561297178E-003  -9.7930012270808220E-004  -1.2114765122532845E-003  -9.7103940788656473E-004
   1.3183000246996812E-009   8887.5651369999996        3.2827770337462425E-003  -9.7977393306791782E-004  -1.2375963851809502E-003  -9.9261174909770489E-004
   1.7378000150003459E-009   8887.5651369999996        3.4381009172648191E-003  -9.7789021674543619E-004  -1.2641454814001918E-003  -1.0146545246243477E-003
   2.2908999142146058E-009   8887.5651369999996        3.6015824880450964E-003  -9.7340147476643324E-004  -1.2912014499306679E-003  -1.0371645912528038E-003
   3.0200000278313155E-009   8887.5651369999996        3.7736538797616959E-003  -9.6604099962860346E-004  -1.3188422890380025E-003  -1.0601076064631343E-003
   3.9810998941902653E-009   8887.5651369999996        3.9548105560243130E-003  -9.5552060520276427E-004  -1.3471718411892653E-003  -1.0834321146830916E-003
   5.2481001766579993E-009   8887.5651369999996        4.1455891914665699E-003  -9.4152812380343676E-004  -1.3763195602223277E-003  -1.1070584878325462E-003
   6.9183001549788514E-009   8887.5651369999996        4.3465406633913517E-003  -9.2372763901948929E-004  -1.4064396964386106E-003  -1.1308667017146945E-003
   9.1201002305751899E-009   8887.5651369999996        4.5582670718431473E-003  -9.0175552759319544E-004  -1.4377216575667262E-003  -1.1546906316652894E-003
   1.2023000373062587E-008   8887.5651369999996        4.7814180143177509E-003  -8.7521743262186646E-004  -1.4703944325447083E-003  -1.1783041991293430E-003
   1.5849000334355878E-008   8887.5651369999996        5.0165932625532150E-003  -8.4370002150535583E-004  -1.5047182096168399E-003  -1.2013961095362902E-003
   2.0892999330612838E-008   8887.5651369999996        5.2645695395767689E-003  -8.0674013588577509E-004  -1.5410245396196842E-003  -1.2235749745741487E-003
   2.7542000680114143E-008   8887.5651369999996        5.5260765366256237E-003  -7.6385127613320947E-004  -1.5796909574419260E-003  -1.2443240266293287E-003
   3.6307998385609608E-008   8887.5651369999996        5.8019566349685192E-003  -7.1449833922088146E-004  -1.6211733454838395E-003  -1.2629891280084848E-003
   4.7863000673942224E-008   8887.5651369999996        6.0930191539227962E-003  -6.5812061075121164E-004  -1.6659946413710713E-003  -1.2787375599145889E-003
   6.3096003088958241E-008   8887.5651369999996        6.4002098515629768E-003  -5.9409893583506346E-004  -1.7147809267044067E-003  -1.2905317125841975E-003
   8.3175997644957533E-008   8887.5651369999996        6.7244749516248703E-003  -5.2177853649482131E-004  -1.7682538600638509E-003  -1.2970783282071352E-003
   1.0965000285523274E-007   8887.5651369999996        7.0669078268110752E-003  -4.4043525122106075E-004  -1.8272686284035444E-003  -1.2967818183824420E-003
   1.4453999597208167E-007   8887.5651369999996        7.4284803122282028E-003  -3.4933662391267717E-004  -1.8927833298221231E-003  -1.2876853579655290E-003
   1.9054999711443088E-007   8887.5651369999996        7.8105940483510494E-003  -2.4760188534855843E-004  -1.9659758545458317E-003  -1.2673909077420831E-003
   2.5118998792095226E-007   8887.5651369999996        8.2142930477857590E-003  -1.3440042675938457E-004  -2.0481182727962732E-003  -1.2330058962106705E-003
   3.3112999631157436E-007   8887.5651369999996        8.6410194635391235E-003  -8.7518656073370948E-006  -2.1407394669950008E-003  -1.1810194700956345E-003
   4.3651999703797628E-007   8887.5651369999996        9.0922424569725990E-003   1.3038150791544467E-004  -2.2455814760178328E-003  -1.1072087800130248E-003
   5.7544002629583701E-007   8887.5651369999996        9.5694363117218018E-003   2.8408560319803655E-004  -2.3646117188036442E-003  -1.0065371170639992E-003
   7.5857997217099182E-007   8887.5651369999996        1.0074315592646599E-002   4.5357315684668720E-004  -2.5001089088618755E-003  -8.7297440040856600E-004
   9.9999999747524271E-007   8887.5651369999996        1.0608632117509842E-002   6.4012029906734824E-004  -2.6546379085630178E-003  -6.9938297383487225E-004
   1.3182999509808724E-006   8887.5651369999996        1.1174392886459827E-002   8.4514694754034281E-004  -2.8311419300734997E-003  -4.7727930359542370E-004
   1.7377999483869644E-006   8887.5651369999996        1.1773455888032913E-002   1.0700726415961981E-003  -3.0328426510095596E-003  -1.9680518016684800E-004
   2.2909000563231530E-006   8887.5651369999996        1.2408310547471046E-002   1.3166069984436035E-003  -3.2635196112096310E-003   1.5381909906864166E-004
   3.0199998946045525E-006   8887.5651369999996        1.3081263750791550E-002   1.5864509623497725E-003  -3.5272655077278614E-003   5.8816140517592430E-004
   3.9810997805034276E-006   8887.5651369999996        1.3794972561299801E-002   1.8814994255080819E-003  -3.8286854978650808E-003   1.1220708256587386E-003
   5.2481000238913111E-006   8887.5651369999996        1.4552389271557331E-002   2.2038267925381660E-003  -4.1728983633220196E-003   1.7739472677931190E-003
   6.9183001869532745E-006   8887.5651369999996        1.5356685034930706E-002   2.5556557811796665E-003  -4.5655025169253349E-003   2.5649529416114092E-003
   9.1201000032015145E-006   8887.5651369999996        1.6211425885558128E-002   2.9394354205578566E-003  -5.0126425921916962E-003   3.5194454248994589E-003
   1.2022999726468697E-005   8887.5651369999996        1.7120623961091042E-002   3.3578639850020409E-003  -5.5210054852068424E-003   4.6653407625854015E-003
   1.5849000192247331E-005   8887.5651369999996        1.8088385462760925E-002   3.8137210067361593E-003  -6.0975393280386925E-003   6.0338582843542099E-003
   2.0892999600619078E-005   8887.5651369999996        1.9119923934340477E-002   4.3103345669806004E-003  -6.7499298602342606E-003   7.6610855758190155E-003
   2.7542000680114143E-005   8887.5651369999996        2.0220743492245674E-002   4.8511899076402187E-003  -7.4859629385173321E-003   9.5870243385434151E-003
   3.6307999835116789E-005   8887.5651369999996        2.1397422999143600E-002   5.4402970708906651E-003  -8.3137843757867813E-003   1.1856861412525177E-002
   4.7862999053904787E-005   8887.5651369999996        2.2657159715890884E-002   6.0819438658654690E-003  -9.2412559315562248E-003   1.4520004391670227E-002
   6.3095998484641314E-005   8887.5651369999996        2.4008698761463165E-002   6.7811333574354649E-003  -1.0276164859533310E-002   1.7631549388170242E-002
   8.3175997133366764E-005   8887.5651369999996        2.5462010875344276E-002   7.5433906167745590E-003  -1.1425399221479893E-002   2.1251035854220390E-002
   1.0964999819407240E-004   8887.5651369999996        2.7029272168874741E-002   8.3752227947115898E-003  -1.2694911099970341E-002   2.5443729013204575E-002
   1.4453999756369740E-004   8887.5651369999996        2.8724055737257004E-002   9.2836255207657814E-003  -1.4088018797338009E-002   3.0276836827397346E-002
   1.9054999575018883E-004   8887.5651369999996        3.0564446002244949E-002   1.0277669876813889E-002  -1.5606609173119068E-002   3.5825915634632111E-002
   2.5119000929407775E-004   8887.5651369999996        3.2570008188486099E-002   1.1366768740117550E-002  -1.7246915027499199E-002   4.2162884026765823E-002
   3.3112999517470598E-004   8887.5651369999996        3.4766253083944321E-002   1.2562965042889118E-002  -1.9001007080078125E-002   4.9364898353815079E-002
   4.3652000022120774E-004   8887.5651369999996        3.7184007465839386E-002   1.3880435377359390E-002  -2.0853474736213684E-002   5.7506911456584930E-002
   5.7544000446796417E-004   8887.5651369999996        3.9860613644123077E-002   1.5335967764258385E-002  -2.2778984159231186E-002   6.6657669842243195E-002
   7.5857999036088586E-004   8887.5651369999996        4.2842995375394821E-002   1.6950428485870361E-002  -2.4740377441048622E-002   7.6880164444446564E-002
   1.0000000474974513E-003   8887.5651369999996        4.6188715845346451E-002   1.8749115988612175E-002  -2.6684254407882690E-002   8.8222570717334747E-002
   1.3183000264689326E-003   8887.5651369999996        4.9970086663961411E-002   2.0763760432600975E-002  -2.8537470847368240E-002  0.10071653872728348     
   1.7377999611198902E-003   8887.5651369999996        5.4274767637252808E-002   2.3032693192362785E-002  -3.0200654640793800E-002  0.11436042934656143     
   2.2909000981599092E-003   8887.5651369999996        5.9215206652879715E-002   2.5605769827961922E-002  -3.1544443219900131E-002  0.12912730872631073     
   3.0199999455362558E-003   8887.5651369999996        6.4927570521831512E-002   2.8543936088681221E-002  -3.2400112599134445E-002  0.14493538439273834     
   3.9810999296605587E-003   8887.5651369999996        7.1580767631530762E-002   3.1924400478601456E-002  -3.2553490251302719E-002  0.16164682805538177     
   5.2481000311672688E-003   8887.5651369999996        7.9381644725799561E-002   3.5844303667545319E-002  -3.1736694276332855E-002  0.17905116081237793     
   6.9182999432086945E-003   8887.5651369999996        8.8578812777996063E-002   4.0424562990665436E-002  -2.9621366411447525E-002  0.19684575498104095     
   9.1201001778244972E-003   8887.5651369999996        9.9466741085052490E-002   4.5815084129571915E-002  -2.5814540684223175E-002  0.21461988985538483     
   1.2023000046610832E-002   8887.5651369999996       0.11238349229097366        5.2198674529790878E-002  -1.9860148429870605E-002  0.23183315992355347     
   1.5848999843001366E-002   8887.5651369999996       0.12769135832786560        5.9788934886455536E-002  -1.1255769990384579E-002  0.24778532981872559     
   2.0893000066280365E-002   8887.5651369999996       0.14575919508934021        6.8832240998744965E-002   5.2264443365857005E-004  0.26160937547683716     
   2.7542000636458397E-002   8887.5651369999996       0.16688536107540131        7.9583816230297089E-002   1.5952570363879204E-002  0.27223280072212219     
   3.6308001726865768E-002   8887.5651369999996       0.19119521975517273        9.2274211347103119E-002   3.5368572920560837E-002  0.27837282419204712     
   4.7862999141216278E-002   8887.5651369999996       0.21843993663787842       0.10702571272850037        5.8792646974325180E-002  0.27853992581367493     
   6.3096001744270325E-002   8887.5651369999996       0.24771989881992340       0.12372194975614548        8.5717283189296722E-002  0.27110433578491211     
   8.3176001906394958E-002   8887.5651369999996       0.27706328034400940       0.14177441596984863       0.11479870229959488       0.25446972250938416     
  0.10000000149011612        8887.5651369999996       0.29499635100364685       0.15392114222049713       0.13420526683330536       0.23764689266681671     
  0.12500000000000000        8887.5651369999996       0.31247827410697937       0.16761828958988190       0.15595106780529022       0.21090644598007202     
  0.15000000596046448        8887.5651369999996       0.32097926735877991       0.17676962912082672       0.17061378061771393       0.18418774008750916     
  0.17499999701976776        8887.5651369999996       0.32226184010505676       0.18199284374713898       0.17949347198009491       0.15877211093902588     
  0.20000000298023224        8887.5651369999996       0.31775748729705811       0.18382631242275238       0.18365254998207092       0.13531598448753357     
  0.22499999403953552        8887.5651369999996       0.30866050720214844       0.18275395035743713       0.18396806716918945       0.11412673443555832     
  0.25000000000000000        8887.5651369999996       0.29598253965377808       0.17921704053878784       0.18117241561412811        9.5302946865558624E-002
  0.27500000596046448        8887.5651369999996       0.28058719635009766       0.17362053692340851       0.17588379979133606        7.8814081847667694E-002
  0.30000001192092896        8887.5651369999996       0.26321449875831604       0.16633675992488861       0.16862888634204865        6.4549610018730164E-002
  0.32499998807907104        8887.5651369999996       0.24449859559535980       0.15770763158798218       0.15985962748527527        5.2351009100675583E-002
  0.34999999403953552        8887.5651369999996       0.22498156130313873       0.14804625511169434       0.14996610581874847        4.2033359408378601E-002
  0.37500000000000000        8887.5651369999996       0.20512451231479645       0.13763813674449921       0.13928610086441040        3.3400211483240128E-002
  0.40000000596046448        8887.5651369999996       0.18531674146652222       0.12674199044704437       0.12811264395713806        2.6253899559378624E-002
  0.42500001192092896        8887.5651369999996       0.16588339209556580       0.11559061706066132       0.11669969558715820        2.0402645692229271E-002
  0.44999998807907104        8887.5651369999996       0.14709216356277466       0.10439157485961914       0.10526669025421143        1.5665298327803612E-002
  0.47499999403953552        8887.5651369999996       0.12915916740894318        9.3327909708023071E-002   9.4002030789852142E-002   1.1874382384121418E-002
  0.50000000000000000        8887.5651369999996       0.11225409060716629        8.2558803260326385E-002   8.3065964281558990E-002   8.8778426870703697E-003
  0.52499997615814209        8887.5651369999996        9.6504919230937958E-002   7.2220280766487122E-002   7.2592832148075104E-002   6.5398379229009151E-003
  0.55000001192092896        8887.5651369999996        8.2002162933349609E-002   6.2425982207059860E-002   6.2692977488040924E-002   4.7408160753548145E-003
  0.57499998807907104        8887.5651369999996        6.8802766501903534E-002   5.3267873823642731E-002   5.3454302251338959E-002   3.3770643640309572E-003
  0.60000002384185791        8887.5651369999996        5.6933712214231491E-002   4.4817112386226654E-002   4.4943708926439285E-002   2.3598806001245975E-003
  0.62500000000000000        8887.5651369999996        4.6395372599363327E-002   3.7124890834093094E-002   3.7208296358585358E-002   1.6144866822287440E-003
  0.64999997615814209        8887.5651369999996        3.7164665758609772E-002   3.0223393812775612E-002   3.0276536941528320E-002   1.0787749197334051E-003
  0.67500001192092896        8887.5651369999996        2.9198037460446358E-002   2.4126799777150154E-002   2.4159420281648636E-002   7.0196372689679265E-004
  0.69999998807907104        8887.5651369999996        2.2434270009398460E-002   1.8832385540008545E-002   1.8851580098271370E-002   4.4322269968688488E-004
  0.72500002384185791        8887.5651369999996        1.6797205433249474E-002   1.4321711845695972E-002   1.4332469552755356E-002   2.7031532954424620E-004
  0.75000000000000000        8887.5651369999996        1.2198337353765965E-002   1.0561910457909107E-002   1.0567609220743179E-002   1.5829561743885279E-004
  0.77499997615814209        8887.5651369999996        8.5393451154232025E-003   7.5070937164127827E-003   7.5099221430718899E-003   8.8287168182432652E-005
  0.80000001192092896        8887.5651369999996        5.7145454920828342E-003   5.0998823717236519E-003   5.1011904142796993E-003   4.6365428715944290E-005
  0.82499998807907104        8887.5651369999996        3.6133292596787214E-003   3.2730787061154842E-003   3.2736530993133783E-003   2.2555950636160560E-005
  0.85000002384185791        8887.5651369999996        2.1225709933787584E-003   1.9515048479661345E-003   1.9517744658514857E-003   9.9560666058096103E-006
  0.87500000000000000        8887.5651369999996        1.1290734400972724E-003   1.0540477233007550E-003   1.0542264208197594E-003   3.9815140553400852E-006
  0.89999997615814209        8887.5651369999996        5.2209472050890326E-004   4.9596390454098582E-004   4.9614353338256478E-004   1.7346967524645152E-006
  0.92500001192092896        8887.5651369999996        1.9605740089900792E-004   1.9155186600983143E-004   1.9175573834218085E-004   1.4872543943056371E-006
  0.94999998807907104        8887.5651369999996        5.3616946388501674E-005   5.7386358093935996E-005   5.7595188991399482E-005   2.2662068204226671E-006
  0.97500002384185791        8887.5651369999996        9.4810566224623471E-006   1.6538208001293242E-005   1.6698802937753499E-005   3.5305661185702775E-006
   1.0000000000000000        8887.5651369999996       -3.8709499676770065E-006   5.0092075980501249E-006   5.0354706218058709E-006   4.9235964070248883E-006
   9.9999997171806854E-010   11395.715459999999        3.1418041326105595E-003  -9.7907811868935823E-004  -1.2121596373617649E-003  -1.0046138195320964E-003
   1.3183000246996812E-009   11395.715459999999        3.2898259814828634E-003  -9.7943237051367760E-004  -1.2383277062326670E-003  -1.0268170153722167E-003
   1.7378000150003459E-009   11395.715459999999        3.4455228596925735E-003  -9.7741710487753153E-004  -1.2649386189877987E-003  -1.0494712041690946E-003
   2.2908999142146058E-009   11395.715459999999        3.6093995440751314E-003  -9.7278383327648044E-004  -1.2920732842758298E-003  -1.0725632309913635E-003
   3.0200000278313155E-009   11395.715459999999        3.7818888667970896E-003  -9.6526491688564420E-004  -1.3198135420680046E-003  -1.0960465297102928E-003
   3.9810998941902653E-009   11395.715459999999        3.9634876884520054E-003  -9.5457106363028288E-004  -1.3482681242749095E-003  -1.1198535794392228E-003
   5.2481001766579993E-009   11395.715459999999        4.1547347791492939E-003  -9.4038894167169929E-004  -1.3775717234238982E-003  -1.1438853107392788E-003
   6.9183001549788514E-009   11395.715459999999        4.3561826460063457E-003  -9.2238135403022170E-004  -1.4078852254897356E-003  -1.1679978342726827E-003
   9.1201002305751899E-009   11395.715459999999        4.5684343203902245E-003  -9.0018322225660086E-004  -1.4394058380275965E-003  -1.1919949902221560E-003
   1.2023000373062587E-008   11395.715459999999        4.7921426594257355E-003  -8.7339873425662518E-004  -1.4723715139552951E-003  -1.2156147276982665E-003
   1.5849000334355878E-008   11395.715459999999        5.0279083661735058E-003  -8.4161310223862529E-004  -1.5070531517267227E-003  -1.2385019799694419E-003
   2.0892999330612838E-008   11395.715459999999        5.2765104919672012E-003  -8.0436136340722442E-004  -1.5437944093719125E-003  -1.2602120405063033E-003
   2.7542000680114143E-008   11395.715459999999        5.5386810563504696E-003  -7.6115515548735857E-004  -1.5829871408641338E-003  -1.2801642296835780E-003
   3.6307998385609608E-008   11395.715459999999        5.8152657002210617E-003  -7.1145739639177918E-004  -1.6251042252406478E-003  -1.2976282741874456E-003
   4.7863000673942224E-008   11395.715459999999        6.1070760712027550E-003  -6.5470533445477486E-004  -1.6706873429939151E-003  -1.3116803020238876E-003
   6.3096003088958241E-008   11395.715459999999        6.4150607213377953E-003  -5.9027742827311158E-004  -1.7203848110511899E-003  -1.3211745535954833E-003
   8.3175997644957533E-008   11395.715459999999        6.7401695996522903E-003  -5.1751639693975449E-004  -1.7749433172866702E-003  -1.3246902963146567E-003
   1.0965000285523274E-007   11395.715459999999        7.0834998041391373E-003  -4.3569540139287710E-004  -1.8352469196543097E-003  -1.3204807182773948E-003
   1.4453999597208167E-007   11395.715459999999        7.4460259638726711E-003  -3.4407913335599005E-004  -1.9022859632968903E-003  -1.3064143713563681E-003
   1.9054999711443088E-007   11395.715459999999        7.8291548416018486E-003  -2.4178343301173300E-004  -1.9772760570049286E-003  -1.2798842508345842E-003
   2.5118998792095226E-007   11395.715459999999        8.2339355722069740E-003  -1.2797450472135097E-004  -2.0615293178707361E-003  -1.2377611128613353E-003
   3.3112999631157436E-007   11395.715459999999        8.6618149653077126E-003  -1.6680561429893714E-006  -2.1566220093518496E-003  -1.1762552894651890E-003
   4.3651999703797628E-007   11395.715459999999        9.1142691671848297E-003   1.3817778381053358E-004  -2.2643471602350473E-003  -1.0908227413892746E-003
   5.7544002629583701E-007   11395.715459999999        9.5927761867642403E-003   2.9265336343087256E-004  -2.3867290001362562E-003  -9.7606098279356956E-004
   7.5857997217099182E-007   11395.715459999999        1.0099062696099281E-002   4.6297645894810557E-004  -2.5261084083467722E-003  -8.2551734521985054E-004
   9.9999999747524271E-007   11395.715459999999        1.0634886100888252E-002   6.5042870119214058E-004  -2.6851180009543896E-003  -6.3157675322145224E-004
   1.3182999509808724E-006   11395.715459999999        1.1202262714505196E-002   8.5643626516684890E-004  -2.8667747974395752E-003  -3.8520956877619028E-004
   1.7377999483869644E-006   11395.715459999999        1.1803062632679939E-002   1.0824251221492887E-003  -3.0743756797164679E-003  -7.5956551881972700E-005
   2.2909000563231530E-006   11395.715459999999        1.2439789250493050E-002   1.3301131548359990E-003  -3.3117840066552162E-003   3.0865779262967408E-004
   3.0199998946045525E-006   11395.715459999999        1.3114763423800468E-002   1.6012096311897039E-003  -3.5831753630191088E-003   7.8295683488249779E-004
   3.9810997805034276E-006   11395.715459999999        1.3830659911036491E-002   1.8976191058754921E-003  -3.8932401221245527E-003   1.3636320363730192E-003
   5.2481000238913111E-006   11395.715459999999        1.4590453356504440E-002   2.2214273922145367E-003  -4.2471811175346375E-003   2.0700115710496902E-003
   6.9183001869532745E-006   11395.715459999999        1.5397338196635246E-002   2.5748698972165585E-003  -4.6506761573255062E-003   2.9242634773254395E-003
   9.1201000032015145E-006   11395.715459999999        1.6254909336566925E-002   2.9604106675833464E-003  -5.1099411211907864E-003   3.9518359117209911E-003
   1.2022999726468697E-005   11395.715459999999        1.7167216166853905E-002   3.3807654399424791E-003  -5.6317220441997051E-003   5.1818145439028740E-003
   1.5849000192247331E-005   11395.715459999999        1.8138404935598373E-002   3.8387328386306763E-003  -6.2230005860328674E-003   6.6466154530644417E-003
   2.0892999600619078E-005   11395.715459999999        1.9173739477992058E-002   4.3376651592552662E-003  -6.8914773873984814E-003   8.3836233243346214E-003
   2.7542000680114143E-005   11395.715459999999        2.0278783515095711E-002   4.8810755833983421E-003  -7.6449094340205193E-003   1.0434127412736416E-002
   3.6307999835116789E-005   11395.715459999999        2.1460188552737236E-002   5.4730069823563099E-003  -8.4913717582821846E-003   1.2844626791775227E-002
   4.7862999053904787E-005   11395.715459999999        2.2725239396095276E-002   6.1177858151495457E-003  -9.4385873526334763E-003   1.5665754675865173E-002
   6.3095998484641314E-005   11395.715459999999        2.4082785472273827E-002   6.8204621784389019E-003  -1.0494133457541466E-002   1.8953781574964523E-002
   8.3175997133366764E-005   11395.715459999999        2.5542924180626869E-002   7.5866165570914745E-003  -1.1664591729640961E-002   2.2769233211874962E-002
   1.0964999819407240E-004   11395.715459999999        2.7117978781461716E-002   8.4228236228227615E-003  -1.2955493293702602E-002   2.7178181335330009E-002
   1.4453999756369740E-004   11395.715459999999        2.8821703046560287E-002   9.3361567705869675E-003  -1.4369595795869827E-002   3.2248195260763168E-002
   1.9054999575018883E-004   11395.715459999999        3.0672399327158928E-002   1.0335786268115044E-002  -1.5908079221844673E-002   3.8054987788200378E-002
   2.5119000929407775E-004   11395.715459999999        3.2689880579710007E-002   1.1431236751377583E-002  -1.7566263675689697E-002   4.4669784605503082E-002
   3.3112999517470598E-004   11395.715459999999        3.4899964928627014E-002   1.2634688057005405E-002  -1.9335111603140831E-002   5.2168551832437515E-002
   4.3652000022120774E-004   11395.715459999999        3.7333820015192032E-002   1.3960480690002441E-002  -2.1197864785790443E-002   6.0624133795499802E-002
   5.7544000446796417E-004   11395.715459999999        4.0029194205999374E-002   1.5425592660903931E-002  -2.3127594962716103E-002   7.0102058351039886E-002
   7.5857999036088586E-004   11395.715459999999        4.3033476918935776E-002   1.7051119357347488E-002  -2.5085281580686569E-002   8.0660909414291382E-002
   1.0000000474974513E-003   11395.715459999999        4.6404737979173660E-002   1.8862614408135414E-002  -2.7015401050448418E-002   9.2342987656593323E-002
   1.3183000264689326E-003   11395.715459999999        5.0215851515531540E-002   2.0892109721899033E-002  -2.8842443600296974E-002  0.10517247021198273     
   1.7377999611198902E-003   11395.715459999999        5.4555047303438187E-002   2.3178260773420334E-002  -3.0464498326182365E-002  0.11913824081420898     
   2.2909000981599092E-003   11395.715459999999        5.9535339474678040E-002   2.5771288201212883E-002  -3.1749539077281952E-002  0.13420218229293823     
   3.0199999455362558E-003   11395.715459999999        6.5293371677398682E-002   2.8732493519783020E-002  -3.2526265829801559E-002  0.15026900172233582     
   3.9810999296605587E-003   11395.715459999999        7.1998327970504761E-002   3.2139420509338379E-002  -3.2578203827142715E-002  0.16718539595603943     
   5.2481000311672688E-003   11395.715459999999        7.9856991767883301E-002   3.6089453846216202E-002  -3.1635798513889313E-002  0.18472346663475037     
   6.9182999432086945E-003   11395.715459999999        8.9117258787155151E-002   4.0703561156988144E-002  -2.9370136559009552E-002  0.20256152749061584     
   9.1201001778244972E-003   11395.715459999999       0.10007193684577942        4.6131365001201630E-002  -2.5389427319169044E-002  0.22026877105236053     
   1.2023000046610832E-002   11395.715459999999       0.11305591464042664        5.2554797381162643E-002  -1.9241364672780037E-002  0.23728464543819427     
   1.5848999843001366E-002   11395.715459999999       0.12842606008052826        6.0185618698596954E-002  -1.0430974885821342E-002  0.25289043784141541     
   2.0893000066280365E-002   11395.715459999999       0.14654274284839630        6.9266952574253082E-002   1.5536954160779715E-003  0.26620423793792725     
   2.7542000636458397E-002   11395.715459999999       0.16769163310527802        8.0048598349094391E-002   1.7172062769532204E-002  0.27614605426788330     
   3.6308001726865768E-002   11395.715459999999       0.19198024272918701        9.2752717435359955E-002   3.6734025925397873E-002  0.28143730759620667     
   4.7862999141216278E-002   11395.715459999999       0.21913616359233856       0.10748930275440216        6.0230419039726257E-002  0.28061124682426453     
   6.3096001744270325E-002   11395.715459999999       0.24823136627674103       0.12412519007921219        8.7118245661258698E-002  0.27208733558654785     
   8.3176001906394958E-002   11395.715459999999       0.27726468443870544       0.14205102622509003       0.11601907759904861       0.25435331463813782     
  0.10000000149011612        11395.715459999999       0.29491028189659119       0.15406560897827148       0.13521264493465424       0.23685088753700256     
  0.12500000000000000        11395.715459999999       0.31195580959320068       0.16754275560379028       0.15659807622432709       0.20941872894763947     
  0.15000000596046448        11395.715459999999       0.32003903388977051       0.17646394670009613       0.17089121043682098       0.18229828774929047     
  0.17499999701976776        11395.715459999999       0.32094275951385498       0.18146114051342010       0.17941936850547791       0.15669186413288116     
  0.20000000298023224        11395.715459999999       0.31610989570617676       0.18308261036872864       0.18325948715209961       0.13319535553455353     
  0.22499999403953552        11395.715459999999       0.30674055218696594       0.18181902170181274       0.18329593539237976       0.11206971853971481     
  0.25000000000000000        11395.715459999999       0.29384824633598328       0.17811617255210876       0.18026421964168549        9.3377955257892609E-002
  0.27500000596046448        11395.715459999999       0.27829590439796448       0.17238175868988037       0.17478303611278534        7.7062480151653290E-002
  0.30000001192092896        11395.715459999999       0.26082095503807068       0.16498942673206329       0.16737793385982513        6.2992520630359650E-002
  0.32499998807907104        11395.715459999999       0.24205376207828522       0.15628135204315186       0.15849871933460236        5.0994709134101868E-002
  0.34999999403953552        11395.715459999999       0.22253172099590302       0.14657002687454224       0.14853264391422272        4.0873549878597260E-002
  0.37500000000000000        11395.715459999999       0.20271074771881104       0.13613958656787872       0.13781429827213287        3.2425422221422195E-002
  0.40000000596046448        11395.715459999999       0.18297463655471802       0.12524688243865967       0.12663324177265167        2.5448132306337357E-002
  0.42500001192092896        11395.715459999999       0.16364294290542603       0.11412239819765091       0.11523985117673874        1.9747413694858551E-002
  0.44999998807907104        11395.715459999999       0.14497777819633484       0.10297105461359024       0.10384987294673920        1.5141166746616364E-002
  0.47499999403953552        11395.715459999999       0.12718985974788666        9.1973029077053070E-002   9.2648074030876160E-002   1.1462094262242317E-002
  0.50000000000000000        11395.715459999999       0.11044368892908096        8.1284508109092712E-002   8.1791080534458160E-002   8.5591142997145653E-003
  0.52499997615814209        11395.715459999999        9.4862408936023712E-002   7.1038469672203064E-002   7.1409732103347778E-002   6.2978798523545265E-003
  0.55000001192092896        11395.715459999999        8.0532021820545197E-002   6.1345465481281281E-002   6.1610981822013855E-002   4.5606447383761406E-003
  0.57499998807907104        11395.715459999999        6.7505389451980591E-002   5.2294481545686722E-002   5.2479524165391922E-002   3.2456435728818178E-003
  0.60000002384185791        11395.715459999999        5.5805850774049759E-002   4.3953787535429001E-002   4.4079221785068512E-002   2.2661350667476654E-003
  0.62500000000000000        11395.715459999999        4.5430608093738556E-002   3.6371868103742599E-002   3.6454364657402039E-002   1.5492243692278862E-003
  0.64999997615814209        11395.715459999999        3.6353886127471924E-002   2.9578402638435364E-002   2.9630886390805244E-002   1.0345433838665485E-003
  0.67500001192092896        11395.715459999999        2.8529917821288109E-002   2.3585328832268715E-002   2.3617496713995934E-002   6.7286565899848938E-004
  0.69999998807907104        11395.715459999999        2.1895784884691238E-002   1.8387971445918083E-002   1.8406871706247330E-002   4.2471048072911799E-004
  0.72500002384185791        11395.715459999999        1.6374105587601662E-002   1.3966255821287632E-002   1.3976836577057838E-002   2.5897822342813015E-004
  0.75000000000000000        11395.715459999999        1.1875640600919724E-002   1.0286036878824234E-002   1.0291635058820248E-002   1.5165285731200129E-004
  0.77499997615814209        11395.715459999999        8.3017963916063309E-003   7.3005165904760361E-003   7.3032923974096775E-003   8.4595281805377454E-005
  0.80000001192092896        11395.715459999999        5.5470815859735012E-003   4.9517955631017685E-003   4.9530784599483013E-003   4.4445492676459253E-005
  0.82499998807907104        11395.715459999999        3.5015014000236988E-003   3.1725575681775808E-003   3.1731210183352232E-003   2.1644553271471523E-005
  0.85000002384185791        11395.715459999999        2.0529513712972403E-003   1.8879119306802750E-003   1.8881764262914658E-003   9.5815130407572724E-006
  0.87500000000000000        11395.715459999999        1.0896249441429973E-003   1.0174374328926206E-003   1.0176121722906828E-003   3.8651160139124840E-006
  0.89999997615814209        11395.715459999999        5.0250173080712557E-004   4.7747604548931122E-004   4.7765014460310340E-004   1.7158650962301181E-006
  0.92500001192092896        11395.715459999999        1.8800656835082918E-004   1.8378299137111753E-004   1.8397814710624516E-004   1.4701651025461615E-006
  0.94999998807907104        11395.715459999999        5.1013921620324254E-005   5.4719446779927239E-005   5.4915653890930116E-005   2.1853436464880360E-006
  0.97500002384185791        11395.715459999999        8.5733199739479460E-006   1.5397945389850065E-005   1.5542187611572444E-005   3.3322867238894105E-006
   1.0000000000000000        11395.715459999999       -4.5404381125990767E-006   3.9597157410753425E-006   3.9673277569818310E-006   4.5610499910253566E-006
   9.9999997171806854E-010   14611.688230000000        3.1483934726566076E-003  -9.7885436844080687E-004  -1.2128351954743266E-003  -1.0382566833868623E-003
   1.3183000246996812E-009   14611.688230000000        3.2967624720185995E-003  -9.7909057512879372E-004  -1.2390556512400508E-003  -1.0610724566504359E-003
   1.7378000150003459E-009   14611.688230000000        3.4528269898146391E-003  -9.7694550640881062E-004  -1.2657335028052330E-003  -1.0843147756531835E-003
   2.2908999142146058E-009   14611.688230000000        3.6170922685414553E-003  -9.7216974245384336E-004  -1.2929531512781978E-003  -1.1079600080847740E-003
   3.0200000278313155E-009   14611.688230000000        3.7899932358413935E-003  -9.6449465490877628E-004  -1.3208002783358097E-003  -1.1319473851472139E-003
   3.9810998941902653E-009   14611.688230000000        3.9720274507999420E-003  -9.5362978754565120E-004  -1.3493886217474937E-003  -1.1561926221475005E-003
   5.2481001766579993E-009   14611.688230000000        4.1637355461716652E-003  -9.3926064437255263E-004  -1.3788585783913732E-003  -1.1805754620581865E-003
   6.9183001549788514E-009   14611.688230000000        4.3656718917191029E-003  -9.2104880604892969E-004  -1.4093780191615224E-003  -1.2049257056787610E-003
   9.1201002305751899E-009   14611.688230000000        4.5784409157931805E-003  -8.9862785534933209E-004  -1.4411519514396787E-003  -1.2290156446397305E-003
   1.2023000373062587E-008   14611.688230000000        4.8026973381638527E-003  -8.7160052498802543E-004  -1.4744278742000461E-003  -1.2525445781648159E-003
   1.5849000334355878E-008   14611.688230000000        5.0390441901981831E-003  -8.3955045556649566E-004  -1.5094873961061239E-003  -1.2751104077324271E-003
   2.0892999330612838E-008   14611.688230000000        5.2882628515362740E-003  -8.0201093805953860E-004  -1.5466872137039900E-003  -1.2962123146280646E-003
   2.7542000680114143E-008   14611.688230000000        5.5510867387056351E-003  -7.5849192216992378E-004  -1.5864337328821421E-003  -1.3152020983397961E-003
   3.6307998385609608E-008   14611.688230000000        5.8283652178943157E-003  -7.0845428854227066E-004  -1.6292170621454716E-003  -1.3312684604898095E-003
   4.7863000673942224E-008   14611.688230000000        6.1209117993712425E-003  -6.5133319003507495E-004  -1.6755985561758280E-003  -1.3433920685201883E-003
   6.3096003088958241E-008   14611.688230000000        6.4296782948076725E-003  -5.8650481514632702E-004  -1.7262488836422563E-003  -1.3503135414794087E-003
   8.3175997644957533E-008   14611.688230000000        6.7556183785200119E-003  -5.1330949645489454E-004  -1.7819406930357218E-003  -1.3504785019904375E-003
   1.0965000285523274E-007   14611.688230000000        7.0998314768075943E-003  -4.3101754272356629E-004  -1.8435876118019223E-003  -1.3419825118035078E-003
   1.4453999597208167E-007   14611.688230000000        7.4632973410189152E-003  -3.3889108453877270E-004  -1.9122123485431075E-003  -1.3225122820585966E-003
   1.9054999711443088E-007   14611.688230000000        7.8474264591932297E-003  -2.3604241141583771E-004  -1.9890689291059971E-003  -1.2892433442175388E-003
   2.5118998792095226E-007   14611.688230000000        8.2532726228237152E-003  -1.2163465726189315E-004  -2.0755110308527946E-003  -1.2388018658384681E-003
   3.3112999631157436E-007   14611.688230000000        8.6822882294654846E-003   5.3203102652332745E-006  -2.1731613669544458E-003  -1.1671095853671432E-003
   4.3651999703797628E-007   14611.688230000000        9.1359540820121765E-003   1.4586851466447115E-004  -2.2838653530925512E-003  -1.0692917276173830E-003
   5.7544002629583701E-007   14611.688230000000        9.6157575026154518E-003   3.0110462103039026E-004  -2.4097037967294455E-003  -9.3956908676773310E-004
   7.5857997217099182E-007   14611.688230000000        1.0123429819941521E-002   4.7225150046870112E-004  -2.5530806742608547E-003  -7.7105633681640029E-004
   9.9999999747524271E-007   14611.688230000000        1.0660736821591854E-002   6.6059612436220050E-004  -2.7166958898305893E-003  -5.5564969079568982E-004
   1.3182999509808724E-006   14611.688230000000        1.1229706928133965E-002   8.6757092503830791E-004  -2.9036393389105797E-003  -2.8376257978379726E-004
   1.7377999483869644E-006   14611.688230000000        1.1832220479846001E-002   1.0946083348244429E-003  -3.1172828748822212E-003   5.5675278417766094E-005
   2.2909000563231530E-006   14611.688230000000        1.2470792979001999E-002   1.3434339780360460E-003  -3.3615725114941597E-003   4.7584529966115952E-004
   3.0199998946045525E-006   14611.688230000000        1.3147761113941669E-002   1.6157657373696566E-003  -3.6407650914043188E-003   9.9183432757854462E-004
   3.9810997805034276E-006   14611.688230000000        1.3865817338228226E-002   1.9135178299620748E-003  -3.9596334099769592E-003   1.6211824258789420E-003
   5.2481000238913111E-006   14611.688230000000        1.4627955853939056E-002   2.2387870121747255E-003  -4.3234610930085182E-003   2.3841497022658587E-003
   6.9183001869532745E-006   14611.688230000000        1.5437396243214607E-002   2.5938218459486961E-003  -4.7380011528730392E-003   3.3039101399481297E-003
   9.1201000032015145E-006   14611.688230000000        1.6297763213515282E-002   2.9811006970703602E-003  -5.2095362916588783E-003   4.4069979339838028E-003
   1.2022999726468697E-005   14611.688230000000        1.7213139683008194E-002   3.4033565316349268E-003  -5.7448646984994411E-003   5.7236575521528721E-003
   1.5849000192247331E-005   14611.688230000000        1.8187714740633965E-002   3.8634075317531824E-003  -6.3509936444461346E-003   7.2874850593507290E-003
   2.0892999600619078E-005   14611.688230000000        1.9226802513003349E-002   4.3646297417581081E-003  -7.0356288924813271E-003   9.1371359303593636E-003
   2.7542000680114143E-005   14611.688230000000        2.0336022600531578E-002   4.9105635844171047E-003  -7.8064901754260063E-003   1.1315150186419487E-002
   3.6307999835116789E-005   14611.688230000000        2.1522102877497673E-002   5.5052852258086205E-003  -8.6715677753090858E-003   1.3869290240108967E-002
   4.7862999053904787E-005   14611.688230000000        2.2792410105466843E-002   6.1531583778560162E-003  -9.6384333446621895E-003   1.6851352527737617E-002
   6.3095998484641314E-005   14611.688230000000        2.4155899882316589E-002   6.8592806346714497E-003  -1.0714439675211906E-002   2.0318707451224327E-002
   8.3175997133366764E-005   14611.688230000000        2.5622790679335594E-002   7.6292874291539192E-003  -1.1905843392014503E-002   2.4332772940397263E-002
   1.0964999819407240E-004   14611.688230000000        2.7205558493733406E-002   8.4698181599378586E-003  -1.3217744417488575E-002   2.8960313647985458E-002
   1.4453999756369740E-004   14611.688230000000        2.8918128460645676E-002   9.3880267813801765E-003  -1.4652318321168423E-002   3.4269124269485474E-002
   1.9054999575018883E-004   14611.688230000000        3.0779020860791206E-002   1.0393178090453148E-002  -1.6210025176405907E-002   4.0334928780794144E-002
   2.5119000929407775E-004   14611.688230000000        3.2808296382427216E-002   1.1494907550513744E-002  -1.7885258421301842E-002   4.7228086739778519E-002
   3.3112999517470598E-004   14611.688230000000        3.5032059997320175E-002   1.2705530971288681E-002  -1.9667865708470345E-002   5.5023193359375000E-002
   4.3652000022120774E-004   14611.688230000000        3.7481836974620819E-002   1.4039549045264721E-002  -2.1539743989706039E-002   6.3790775835514069E-002
   5.7544000446796417E-004   14611.688230000000        4.0195755660533905E-002   1.5514127910137177E-002  -2.3472368717193604E-002   7.3592923581600189E-002
   7.5857999036088586E-004   14611.688230000000        4.3221659958362579E-002   1.7150580883026123E-002  -2.5424880906939507E-002   8.4483645856380463E-002
   1.0000000474974513E-003   14611.688230000000        4.6618126332759857E-002   1.8974721431732178E-002  -2.7339663356542587E-002   9.6499130129814148E-002
   1.3183000264689326E-003   14611.688230000000        5.0458561629056931E-002   2.1018868312239647E-002  -2.9138898476958275E-002  0.10965592414140701     
   1.7377999611198902E-003   14611.688230000000        5.4831750690937042E-002   2.3321995511651039E-002  -3.0718209221959114E-002  0.12393332272768021     
   2.2909000981599092E-003   14611.688230000000        5.9851255267858505E-002   2.5934673845767975E-002  -3.1943012028932571E-002  0.13928194344043732     
   3.0199999455362558E-003   14611.688230000000        6.5654151141643524E-002   2.8918547555804253E-002  -3.2639566808938980E-002  0.15559305250644684     
   3.9810999296605587E-003   14611.688230000000        7.2409898042678833E-002   3.2351478934288025E-002  -3.2589256763458252E-002  0.17269805073738098     
   5.2481000311672688E-003   14611.688230000000        8.0325141549110413E-002   3.6331072449684143E-002  -3.1521059572696686E-002  0.19035193324089050     
   6.9182999432086945E-003   14611.688230000000        8.9647069573402405E-002   4.0978327393531799E-002  -2.9105717316269875E-002  0.20821449160575867     
   9.1201001778244972E-003   14611.688230000000       0.10066676884889603        4.6442557126283646E-002  -2.4952858686447144E-002  0.22583565115928650     
   1.2023000046610832E-002   14611.688230000000       0.11371596157550812        5.2904795855283737E-002  -1.8614146858453751E-002  0.24263581633567810     
   1.5848999843001366E-002   14611.688230000000       0.12914609909057617        6.0574959963560104E-002  -9.6022179350256920E-003  0.25787913799285889     
   2.0893000066280365E-002   14611.688230000000       0.14730918407440186        6.9692909717559814E-002   2.5827421341091394E-003  0.27067059278488159     
   2.7542000636458397E-002   14611.688230000000       0.16847836971282959        8.0503091216087341E-002   1.8382240086793900E-002  0.27992451190948486     
   3.6308001726865768E-002   14611.688230000000       0.19274364411830902        9.3219384551048279E-002   3.8081951439380646E-002  0.28436854481697083     
   4.7862999141216278E-002   14611.688230000000       0.21980957686901093       0.10793970525264740        6.1642393469810486E-002  0.28256073594093323     
   6.3096001744270325E-002   14611.688230000000       0.24872054159641266       0.12451450526714325        8.8486388325691223E-002  0.27297070622444153     
   8.3176001906394958E-002   14611.688230000000       0.27744716405868530       0.14231419563293457       0.11720262467861176       0.25417014956474304     
  0.10000000149011612        14611.688230000000       0.29480975866317749       0.15419802069664001       0.13618315756320953       0.23601463437080383     
  0.12500000000000000        14611.688230000000       0.31142735481262207       0.16745859384536743       0.15721192955970764       0.20792518556118011     
  0.15000000596046448        14611.688230000000       0.31910243630409241       0.17615415155887604       0.17114201188087463       0.18043012917041779     
  0.17499999701976776        14611.688230000000       0.31963732838630676       0.18093052506446838       0.17932663857936859       0.15465271472930908     
  0.20000000298023224        14611.688230000000       0.31448575854301453       0.18234550952911377       0.18285636603832245       0.13112908601760864     
  0.22499999403953552        14611.688230000000       0.30485323071479797       0.18089629709720612       0.18262231349945068       0.11007478088140488     
  0.25000000000000000        14611.688230000000       0.29175484180450439       0.17703296244144440       0.17936265468597412        9.1518260538578033E-002
  0.27500000596046448        14611.688230000000       0.27605262398719788       0.17116571962833405       0.17369635403156281        7.5375944375991821E-002
  0.30000001192092896        14611.688230000000       0.25848135352134705       0.16366945207118988       0.16614763438701630        6.1497732996940613E-002
  0.32499998807907104        14611.688230000000       0.23966744542121887       0.15488643944263458       0.15716409683227539        4.9696180969476700E-002
  0.34999999403953552        14611.688230000000       0.22014366090297699       0.14512847363948822       0.14713010191917419        3.9765905588865280E-002
  0.37500000000000000        14611.688230000000       0.20036077499389648       0.13467831909656525       0.13637703657150269        3.1496632844209671E-002
  0.40000000596046448        14611.688230000000       0.18069709837436676       0.12379088997840881       0.12519101798534393        2.4682065472006798E-002
  0.42500001192092896        14611.688230000000       0.16146670281887054       0.11269437521696091       0.11381885409355164        1.9125750288367271E-002
  0.44999998807907104        14611.688230000000       0.14292624592781067       0.10159108042716980       0.10247270017862320        1.4644861221313477E-002
  0.47499999403953552        14611.688230000000       0.12528114020824432        9.0658366680145264E-002   9.1333732008934021E-002   1.1072423309087753E-002
  0.50000000000000000        14611.688230000000       0.10869085788726807        8.0049455165863037E-002   8.0555059015750885E-002   8.2584042102098465E-003
  0.52499997615814209        14611.688230000000        9.3273796141147614E-002   6.9894343614578247E-002   7.0264093577861786E-002   6.0699861496686935E-003
  0.55000001192092896        14611.688230000000        7.9111620783805847E-002   6.0300588607788086E-002   6.0564503073692322E-002   4.3912185356020927E-003
  0.57499998807907104        14611.688230000000        6.6253237426280975E-002   5.1354262977838516E-002   5.1537852734327316E-002   3.1222461257129908E-003
  0.60000002384185791        14611.688230000000        5.4718486964702606E-002   4.3120842427015305E-002   4.3245073407888412E-002   2.1782361436635256E-003
  0.62500000000000000        14611.688230000000        4.4501505792140961E-002   3.5646181553602219E-002   3.5727761685848236E-002   1.4881105162203312E-003
  0.64999997615814209        14611.688230000000        3.5573955625295639E-002   2.8957568109035492E-002   2.9009386897087097E-002   9.9317054264247417E-004
  0.67500001192092896        14611.688230000000        2.7887977659702301E-002   2.3064777255058289E-002   2.3096492514014244E-002   6.4567476511001587E-004
  0.69999998807907104        14611.688230000000        2.1379031240940094E-002   1.7961269244551659E-002   1.7979880794882774E-002   4.0742493001744151E-004
  0.72500002384185791        14611.688230000000        1.5968604013323784E-002   1.3625423423945904E-002   1.3635828159749508E-002   2.4839793331921101E-004
  0.75000000000000000        14611.688230000000        1.1566784232854843E-002   1.0021885856986046E-002   1.0027385316789150E-002   1.4545502199325711E-004
  0.77499997615814209        14611.688230000000        8.0747697502374649E-003   7.1030156686902046E-003   7.1057393215596676E-003   8.1150232290383428E-005
  0.80000001192092896        14611.688230000000        5.3872880525887012E-003   4.8104459419846535E-003   4.8117041587829590E-003   4.2652660340536386E-005
  0.82499998807907104        14611.688230000000        3.3949813805520535E-003   3.0767803546041250E-003   3.0773330945521593E-003   2.0791776478290558E-005
  0.85000002384185791        14611.688230000000        1.9867650698870420E-003   1.8274399917572737E-003   1.8276994815096259E-003   9.2286854851408862E-006
  0.87500000000000000        14611.688230000000        1.0522049851715565E-003   9.8270131275057793E-004   9.8287209402769804E-004   3.7519005218200618E-006
  0.89999997615814209        14611.688230000000        4.8396392958238721E-004   4.5997870620340109E-004   4.6014733379706740E-004   1.6920065490921843E-006
  0.92500001192092896        14611.688230000000        1.8041228759102523E-004   1.7645017942413688E-004   1.7663688049651682E-004   1.4461265891441144E-006
  0.94999998807907104        14611.688230000000        4.8567315388936549E-005   5.2207331464160234E-005   5.2391424105735496E-005   2.1006130737077910E-006
  0.97500002384185791        14611.688230000000        7.7258337114471942E-006   1.4325418305816129E-005   1.4454168194788508E-005   3.1385723104904173E-006
   1.0000000000000000        14611.688230000000       -5.1518518375814892E-006   2.9845605240552686E-006   2.9747820917691570E-006   4.2177812247246038E-006
   9.9999997171806854E-010   18735.237260000002        3.1548794358968735E-003  -9.7862898837774992E-004  -1.2135055148974061E-003  -1.0719576384872198E-003
   1.3183000246996812E-009   18735.237260000002        3.3035906963050365E-003  -9.7874877974390984E-004  -1.2397828977555037E-003  -1.0953663149848580E-003
   1.7378000150003459E-009   18735.237260000002        3.4600168000906706E-003  -9.7647571237757802E-004  -1.2665330432355404E-003  -1.1191720841452479E-003
   2.2908999142146058E-009   18735.237260000002        3.6246650852262974E-003  -9.7155931871384382E-004  -1.2938439613208175E-003  -1.1433393228799105E-003
   3.0200000278313155E-009   18735.237260000002        3.7979709450155497E-003  -9.6373009728267789E-004  -1.3218057574704289E-003  -1.1677927104756236E-003
   3.9810998941902653E-009   18735.237260000002        3.9804340340197086E-003  -9.5269654411822557E-004  -1.3505369424819946E-003  -1.1924289865419269E-003
   5.2481001766579993E-009   18735.237260000002        4.1725961491465569E-003  -9.3814299907535315E-004  -1.3801843160763383E-003  -1.2171054258942604E-003
   6.9183001549788514E-009   18735.237260000002        4.3750135228037834E-003  -9.1972970403730869E-004  -1.4109225012362003E-003  -1.2416237732395530E-003
   9.1201002305751899E-009   18735.237260000002        4.5882919803261757E-003  -8.9708901941776276E-004  -1.4429650036618114E-003  -1.2657223269343376E-003
   1.2023000373062587E-008   18735.237260000002        4.8130885697901249E-003  -8.6982216453179717E-004  -1.4765688683837652E-003  -1.2890590587630868E-003
   1.5849000334355878E-008   18735.237260000002        5.0500072538852692E-003  -8.3751132478937507E-004  -1.5120271127671003E-003  -1.3111825101077557E-003
   2.0892999330612838E-008   18735.237260000002        5.2998326718807220E-003  -7.9968810314312577E-004  -1.5497094718739390E-003  -1.3315316755324602E-003
   2.7542000680114143E-008   18735.237260000002        5.5633005686104298E-003  -7.5586058665066957E-004  -1.5900378348305821E-003  -1.3493874575942755E-003
   3.6307998385609608E-008   18735.237260000002        5.8412621729075909E-003  -7.0548785151913762E-004  -1.6335196560248733E-003  -1.3638533418998122E-003
   4.7863000673942224E-008   18735.237260000002        6.1345342546701431E-003  -6.4800289692357183E-004  -1.6807364299893379E-003  -1.3738096458837390E-003
   6.3096003088958241E-008   18735.237260000002        6.4440709538757801E-003  -5.8277969947084785E-004  -1.7323822248727083E-003  -1.3778780121356249E-003
   8.3175997644957533E-008   18735.237260000002        6.7708292044699192E-003  -5.0915608881041408E-004  -1.7892556497827172E-003  -1.3743645977228880E-003
   1.0965000285523274E-007   18735.237260000002        7.1159126237034798E-003  -4.2639984167180955E-004  -1.8523004837334156E-003  -1.3612007023766637E-003
   1.4453999597208167E-007   18735.237260000002        7.4803037568926811E-003  -3.3377032377757132E-004  -1.9225727301090956E-003  -1.3358840951696038E-003
   1.9054999711443088E-007   18735.237260000002        7.8654186800122261E-003  -2.3037643404677510E-004  -2.0013654138892889E-003  -1.2953646946698427E-003
   2.5118998792095226E-007   18735.237260000002        8.2723144441843033E-003  -1.1537824320839718E-004  -2.0900736562907696E-003  -1.2360158143565059E-003
   3.3112999631157436E-007   18735.237260000002        8.7024485692381859E-003   1.2216199138492811E-005  -2.1903680171817541E-003  -1.1534615186974406E-003
   4.3651999703797628E-007   18735.237260000002        9.1573102399706841E-003   1.5345697465818375E-004  -2.3041460663080215E-003  -1.0424862848594785E-003
   5.7544002629583701E-007   18735.237260000002        9.6383895725011826E-003   3.0944307218305767E-004  -2.4335458874702454E-003  -8.9692504843696952E-004
   7.5857997217099182E-007   18735.237260000002        1.0147428140044212E-002   4.8140232684090734E-004  -2.5810343213379383E-003  -7.0944870822131634E-004
   9.9999999747524271E-007   18735.237260000002        1.0686200112104416E-002   6.7062705056741834E-004  -2.7493778616189957E-003  -4.7145475400611758E-004
   1.3182999509808724E-006   18735.237260000002        1.1256741359829903E-002   8.7855581659823656E-004  -2.9417399782687426E-003  -1.7278931045439094E-004
   1.7377999483869644E-006   18735.237260000002        1.1860944330692291E-002   1.1066272854804993E-003  -3.1615660991519690E-003   1.9823825277853757E-004
   2.2909000563231530E-006   18735.237260000002        1.2501338496804237E-002   1.3565754052251577E-003  -3.4128832630813122E-003   6.5552449086681008E-004
   3.0199998946045525E-006   18735.237260000002        1.3180272653698921E-002   1.6301258001476526E-003  -3.7000281736254692E-003   1.2149267131462693E-003
   3.9810997805034276E-006   18735.237260000002        1.3900459744036198E-002   1.9292024662718177E-003  -4.0278527885675430E-003   1.8948387587442994E-003
   5.2481000238913111E-006   18735.237260000002        1.4664913527667522E-002   2.2559135686606169E-003  -4.4017196632921696E-003   2.7164553757756948E-003
   6.9183001869532745E-006   18735.237260000002        1.5476877801120281E-002   2.6125197764486074E-003  -4.8274518921971321E-003   3.7039548624306917E-003
   9.1201000032015145E-006   18735.237260000002        1.6340006142854691E-002   3.0015143565833569E-003  -5.3113927133381367E-003   4.8849508166313171E-003
   1.2022999726468697E-005   18735.237260000002        1.7258418723940849E-002   3.4256472717970610E-003  -5.8603868819773197E-003   6.2908371910452843E-003
   1.5849000192247331E-005   18735.237260000002        1.8236339092254639E-002   3.8877557963132858E-003  -6.4814598299562931E-003   7.9563660547137260E-003
   2.0892999600619078E-005   18735.237260000002        1.9279135391116142E-002   4.3912399560213089E-003  -7.1823145262897015E-003   9.9214417859911919E-003
   2.7542000680114143E-005   18735.237260000002        2.0392486825585365E-002   4.9396660178899765E-003  -7.9706199467182159E-003   1.2229812331497669E-002
   3.6307999835116789E-005   18735.237260000002        2.1583190187811852E-002   5.5371443741023540E-003  -8.8542727753520012E-003   1.4930456876754761E-002
   4.7862999053904787E-005   18735.237260000002        2.2858697921037674E-002   6.1880764551460743E-003  -9.8406784236431122E-003   1.8076272681355476E-002
   6.3095998484641314E-005   18735.237260000002        2.4228068068623543E-002   6.8976050242781639E-003  -1.0936951264739037E-002   2.1725650876760483E-002
   8.3175997133366764E-005   18735.237260000002        2.5701642036437988E-002   7.6714195311069489E-003  -1.2149008922278881E-002   2.5940805673599243E-002
   1.0964999819407240E-004   18735.237260000002        2.7292042970657349E-002   8.5162268951535225E-003  -1.3481503352522850E-002   3.0789084732532501E-002
   1.4453999756369740E-004   18735.237260000002        2.9013367369771004E-002   9.4392541795969009E-003  -1.4936014078557491E-002   3.6338381469249725E-002
   1.9054999575018883E-004   18735.237260000002        3.0884349718689919E-002   1.0449866764247417E-002  -1.6512267291545868E-002   4.2664274573326111E-002
   2.5119000929407775E-004   18735.237260000002        3.2925289124250412E-002   1.1557805351912975E-002  -1.8203720450401306E-002   4.9836102873086929E-002
   3.3112999517470598E-004   18735.237260000002        3.5162586718797684E-002   1.2775519862771034E-002  -1.9999098032712936E-002   5.7926900684833527E-002
   4.3652000022120774E-004   18735.237260000002        3.7628099322319031E-002   1.4117669314146042E-002  -2.1878950297832489E-002   6.7004695534706116E-002
   5.7544000446796417E-004   18735.237260000002        4.0360346436500549E-002   1.5601602382957935E-002  -2.3813167586922646E-002   7.7127940952777863E-002
   7.5857999036088586E-004   18735.237260000002        4.3407607823610306E-002   1.7248852178454399E-002  -2.5759067386388779E-002   8.8345855474472046E-002
   1.0000000474974513E-003   18735.237260000002        4.6828944236040115E-002   1.9085476174950600E-002  -2.7656985446810722E-002  0.10068836063146591     
   1.3183000264689326E-003   18735.237260000002        5.0698295235633850E-002   2.1144080907106400E-002  -2.9426839202642441E-002  0.11416421830654144     
   1.7377999611198902E-003   18735.237260000002        5.5104970932006836E-002   2.3463945835828781E-002  -3.0961871147155762E-002  0.12874300777912140     
   2.2909000981599092E-003   18735.237260000002        6.0163062065839767E-002   2.6095982640981674E-002  -3.2125037163496017E-002  0.14436405897140503     
   3.0199999455362558E-003   18735.237260000002        6.6010065376758575E-002   2.9102165251970291E-002  -3.2740283757448196E-002  0.16090528666973114     
   3.9810999296605587E-003   18735.237260000002        7.2815641760826111E-002   3.2560650259256363E-002  -3.2587029039859772E-002  0.17818291485309601     
   5.2481000311672688E-003   18735.237260000002        8.0786302685737610E-002   3.6569252610206604E-002  -3.1392958015203476E-002  0.19593524932861328     
   6.9182999432086945E-003   18735.237260000002        9.0168491005897522E-002   4.1248984634876251E-002  -2.8828684240579605E-002  0.21380411088466644     
   9.1201001778244972E-003   18735.237260000002       0.10125155746936798        4.6748809516429901E-002  -2.4505469948053360E-002  0.23132094740867615     
   1.2023000046610832E-002   18735.237260000002       0.11436402797698975        5.3248859941959381E-002  -1.7979150637984276E-002  0.24788813292980194     
   1.5848999843001366E-002   18735.237260000002       0.12985199689865112        6.0957189649343491E-002  -8.7701110169291496E-003  0.26275408267974854     
   2.0893000066280365E-002   18735.237260000002       0.14805914461612701        7.0110417902469635E-002   3.6092980299144983E-003  0.27501216530799866     
   2.7542000636458397E-002   18735.237260000002       0.16924630105495453        8.0947667360305786E-002   1.9582837820053101E-002  0.28357297182083130     
   3.6308001726865768E-002   18735.237260000002       0.19348625838756561        9.3674659729003906E-002   3.9412412792444229E-002  0.28717228770256042     
   4.7862999141216278E-002   18735.237260000002       0.22046111524105072       0.10837744921445847        6.3029043376445770E-002  0.28439456224441528     
   6.3096001744270325E-002   18735.237260000002       0.24918843805789948       0.12489048391580582        8.9822642505168915E-002  0.27376058697700500     
   8.3176001906394958E-002   18735.237260000002       0.27761173248291016       0.14256456494331360       0.11835067719221115       0.25392544269561768     
  0.10000000149011612        18735.237260000002       0.29469570517539978       0.15431906282901764       0.13711832463741302       0.23514232039451599     
  0.12500000000000000        18735.237260000002       0.31089359521865845       0.16736637055873871       0.15779426693916321       0.20642833411693573     
  0.15000000596046448        18735.237260000002       0.31816983222961426       0.17584067583084106       0.17136770486831665       0.17858420312404633     
  0.17499999701976776        18735.237260000002       0.31834545731544495       0.18040123581886292       0.17921656370162964       0.15265424549579620     
  0.20000000298023224        18735.237260000002       0.31288459897041321       0.18161508440971375       0.18244418501853943       0.12911567091941833     
  0.22499999403953552        18735.237260000002       0.30299761891365051       0.17998562753200531       0.18194784224033356       0.10813957452774048     
  0.25000000000000000        18735.237260000002       0.28970101475715637       0.17596699297428131       0.17846801877021790        8.9720979332923889E-002
  0.27500000596046448        18735.237260000002       0.27385571599006653       0.16997179388999939       0.17262367904186249        7.3751285672187805E-002
  0.30000001192092896        18735.237260000002       0.25619366765022278       0.16237594187259674       0.16493760049343109        6.0061927884817123E-002
  0.32499998807907104        18735.237260000002       0.23733738064765930       0.15352176129817963       0.15585502982139587        4.8452161252498627E-002
  0.34999999403953552        18735.237260000002       0.21781492233276367       0.14372029900550842       0.14575748145580292        3.8707319647073746E-002
  0.37500000000000000        18735.237260000002       0.19807192683219910       0.13325282931327820       0.13497307896614075        3.0610980466008186E-002
  0.40000000596046448        18735.237260000002       0.17848137021064758       0.12237239629030228       0.12378453463315964        2.3953121155500412E-002
  0.42500001192092896        18735.237260000002       0.15935187041759491       0.11130484193563461       0.11243513226509094        1.8535396084189415E-002
  0.44999998807907104        18735.237260000002       0.14093473553657532       0.10024988651275635       0.10113348066806793        1.4174448326230049E-002
  0.47499999403953552        18735.237260000002       0.12343021482229233        8.9382097125053406E-002   9.0057261288166046E-002   1.0703748092055321E-002
  0.50000000000000000        18735.237260000002       0.10699285566806793        7.8851833939552307E-002   7.9356126487255096E-002   7.9743871465325356E-003
  0.52499997615814209        18735.237260000002        9.1736473143100739E-002   6.8786121904850006E-002   6.9154158234596252E-002   5.8550941757857800E-003
  0.55000001192092896        18735.237260000002        7.7738493680953979E-002   5.9289619326591492E-002   5.9551812708377838E-002   4.2317043989896774E-003
  0.57499998807907104        18735.237260000002        6.5044023096561432E-002   5.0445564091205597E-002   5.0627633929252625E-002   3.0062366276979446E-003
  0.60000002384185791        18735.237260000002        5.3669512271881104E-002   4.2316716164350510E-002   4.2439721524715424E-002   2.0957104861736298E-003
  0.62500000000000000        18735.237260000002        4.3606176972389221E-002   3.4946408122777939E-002   3.5027056932449341E-002   1.4308027457445860E-003
  0.64999997615814209        18735.237260000002        3.4823212772607803E-002   2.8359595686197281E-002   2.8410751372575760E-002   9.5441611483693123E-004
  0.67500001192092896        18735.237260000002        2.7270767837762833E-002   2.2563999518752098E-002   2.2595264017581940E-002   6.2022788915783167E-004
  0.69999998807907104        18735.237260000002        2.0882781594991684E-002   1.7551289871335030E-002   1.7569612711668015E-002   3.9125955663621426E-004
  0.72500002384185791        18735.237260000002        1.5579680912196636E-002   1.3298376463353634E-002   1.3308607973158360E-002   2.3850794241297990E-004
  0.75000000000000000        18735.237260000002        1.1270952410995960E-002   9.7687700763344765E-003   9.7741717472672462E-003   1.3966263213660568E-004
  0.77499997615814209        18735.237260000002        7.8576272353529930E-003   6.9140451960265636E-003   6.9167180918157101E-003   7.7929944382049143E-005
  0.80000001192092896        18735.237260000002        5.2346894517540932E-003   4.6754172071814537E-003   4.6766512095928192E-003   4.0975541196530685E-005
  0.82499998807907104        18735.237260000002        3.2934313639998436E-003   2.9854464810341597E-003   2.9859885107725859E-003   1.9992403395008296E-005
  0.85000002384185791        18735.237260000002        1.9237874075770378E-003   1.7698854207992554E-003   1.7701399046927691E-003   8.8957458501681685E-006
  0.87500000000000000        18735.237260000002        1.0166763095185161E-003   9.4971311045810580E-004   9.4988005002960563E-004   3.6418209674593527E-006
  0.89999997615814209        18735.237260000002        4.6640750952064991E-004   4.4340288150124252E-004   4.4356615399010479E-004   1.6640148032820434E-006
  0.92500001192092896        18735.237260000002        1.7324146756436676E-004   1.6952205623965710E-004   1.6970053547993302E-004   1.4164962749418919E-006
  0.94999998807907104        18735.237260000002        4.6265518903965130E-005   4.9838803533930331E-005   5.0011287385132164E-005   2.0134471014898736E-006
  0.97500002384185791        18735.237260000002        6.9342172537290026E-006   1.3316059266799130E-005   1.3430146282189526E-005   2.9504317353712395E-006
   1.0000000000000000        18735.237260000002       -5.7098291108559351E-006   2.0783434138138546E-006   2.0523684725048952E-006   3.8936700548219960E-006
   9.9999997171806854E-010   24022.488679999999        3.1612659804522991E-003  -9.7840209491550922E-004  -1.2141728075221181E-003  -1.1057065567001700E-003
   1.3183000246996812E-009   24022.488679999999        3.3103139139711857E-003  -9.7840686794370413E-004  -1.2405116576701403E-003  -1.1296868324279785E-003
   1.7378000150003459E-009   24022.488679999999        3.4670964814722538E-003  -9.7600754816085100E-004  -1.2673396850004792E-003  -1.1540292762219906E-003
   2.2908999142146058E-009   24022.488679999999        3.6321214865893126E-003  -9.7095244564116001E-004  -1.2947486247867346E-003  -1.1786858085542917E-003
   3.0200000278313155E-009   24022.488679999999        3.8058264181017876E-003  -9.6297118579968810E-004  -1.3228330062702298E-003  -1.2035644613206387E-003
   3.9810998941902653E-009   24022.488679999999        3.9887120947241783E-003  -9.5177121693268418E-004  -1.3517166953533888E-003  -1.2285424163565040E-003
   5.2481001766579993E-009   24022.488679999999        4.1813217103481293E-003  -9.3703571474179626E-004  -1.3815526617690921E-003  -1.2534520355984569E-003
   6.9183001549788514E-009   24022.488679999999        4.3842121958732605E-003  -9.1842375695705414E-004  -1.4125229790806770E-003  -1.2780654942616820E-003
   9.1201002305751899E-009   24022.488679999999        4.5979926362633705E-003  -8.9556630700826645E-004  -1.4448495348915458E-003  -1.3020848855376244E-003
   1.2023000373062587E-008   24022.488679999999        4.8233210109174252E-003  -8.6806312901899219E-004  -1.4787997351959348E-003  -1.3251240598037839E-003
   1.5849000334355878E-008   24022.488679999999        5.0608036108314991E-003  -8.3549512783065438E-004  -1.5146778896450996E-003  -1.3466791715472937E-003
   2.0892999330612838E-008   24022.488679999999        5.3112269379198551E-003  -7.9739204375073314E-004  -1.5528675867244601E-003  -1.3661263510584831E-003
   2.7542000680114143E-008   24022.488679999999        5.5753290653228760E-003  -7.5326033402234316E-004  -1.5938061987981200E-003  -1.3826709473505616E-003
   3.6307998385609608E-008   24022.488679999999        5.8539635501801968E-003  -7.0255703758448362E-004  -1.6380193410441279E-003  -1.3953276211395860E-003
   4.7863000673942224E-008   24022.488679999999        6.1479499563574791E-003  -6.4471323275938630E-004  -1.6861091135069728E-003  -1.4028713339939713E-003
   6.3096003088958241E-008   24022.488679999999        6.4582456834614277E-003  -5.7910062605515122E-004  -1.7387931002303958E-003  -1.4037992805242538E-003
   8.3175997644957533E-008   24022.488679999999        6.7858099937438965E-003  -5.0505466060712934E-004  -1.7968968022614717E-003  -1.3962725643068552E-003
   1.0965000285523274E-007   24022.488679999999        7.1317511610686779E-003  -4.2184049380011857E-004  -1.8613948486745358E-003  -1.3780513545498252E-003
   1.4453999597208167E-007   24022.488679999999        7.4970540590584278E-003  -3.2871484290808439E-004  -1.9333768868818879E-003  -1.3464376097545028E-003
   1.9054999711443088E-007   24022.488679999999        7.8831398859620094E-003  -2.2478321625385433E-004  -2.0141755230724812E-003  -1.2981477193534374E-003
   2.5118998792095226E-007   24022.488679999999        8.2910703495144844E-003  -1.0920270142378286E-004  -2.1052274387329817E-003  -1.2292942265048623E-003
   3.3112999631157436E-007   24022.488679999999        8.7223080918192863E-003   1.9022432752535678E-005  -2.2082519717514515E-003  -1.1351943248882890E-003
   4.3651999703797628E-007   24022.488679999999        9.1783478856086731E-003   1.6094629245344549E-004  -2.3251990787684917E-003  -1.0102826636284590E-003
   5.7544002629583701E-007   24022.488679999999        9.6606863662600517E-003   3.1767215114086866E-004  -2.4582641199231148E-003  -8.4799830801784992E-004
   7.5857997217099182E-007   24022.488679999999        1.0171071626245975E-002   4.9043272156268358E-004  -2.6099765673279762E-003  -6.4055877737700939E-004
   9.9999999747524271E-007   24022.488679999999        1.0711286216974258E-002   6.8052561255171895E-004  -2.7831702027469873E-003  -3.7885300116613507E-004
   1.3182999509808724E-006   24022.488679999999        1.1283378116786480E-002   8.8939548004418612E-004  -2.9810806736350060E-003  -5.2149840485071763E-005
   1.7377999483869644E-006   24022.488679999999        1.1889248155057430E-002   1.1184873292222619E-003  -3.2072258181869984E-003   3.5186996683478355E-004
   2.2909000563231530E-006   24022.488679999999        1.2531438842415810E-002   1.3695427915081382E-003  -3.4657134674489498E-003   8.4782671183347702E-004
   3.0199998946045525E-006   24022.488679999999        1.3212314806878567E-002   1.6442957567051053E-003  -3.7609569262713194E-003   1.4523541321977973E-003
   3.9810997805034276E-006   24022.488679999999        1.3934605754911900E-002   1.9446798833087087E-003  -4.0978859178721905E-003   2.1847041789442301E-003
   5.2481000238913111E-006   24022.488679999999        1.4701345935463905E-002   2.2728140465915203E-003  -4.4819372706115246E-003   3.0670070555061102E-003
   6.9183001869532745E-006   24022.488679999999        1.5515802428126335E-002   2.6309718377888203E-003  -4.9189999699592590E-003   4.1244430467486382E-003
   9.1201000032015145E-006   24022.488679999999        1.6381660476326942E-002   3.0216602608561516E-003  -5.4154731333255768E-003   5.3856987506151199E-003
   1.2022999726468697E-005   24022.488679999999        1.7303070053458214E-002   3.4476469736546278E-003  -5.9782415628433228E-003   6.8833013065159321E-003
   1.5849000192247331E-005   24022.488679999999        1.8284298479557037E-002   3.9117876440286636E-003  -6.6143409349024296E-003   8.6531424894928932E-003
   2.0892999600619078E-005   24022.488679999999        1.9330764189362526E-002   4.4175060465931892E-003  -7.3314621113240719E-003   1.0736341588199139E-002
   2.7542000680114143E-005   24022.488679999999        2.0448200404644012E-002   4.9683959223330021E-003  -8.1372149288654327E-003   1.3177819550037384E-002
   3.6307999835116789E-005   24022.488679999999        2.1643478423357010E-002   5.5685983970761299E-003  -9.0393871068954468E-003   1.6027720645070076E-002
   4.7862999053904787E-005   24022.488679999999        2.2924132645130157E-002   6.2225535511970520E-003  -1.0045208968222141E-002   1.9339978694915771E-002
   6.3095998484641314E-005   24022.488679999999        2.4299323558807373E-002   6.9354493170976639E-003  -1.1161540634930134E-002   2.3173924535512924E-002
   8.3175997133366764E-005   24022.488679999999        2.5779509916901588E-002   7.7130296267569065E-003  -1.2393946759402752E-002   2.7592478320002556E-002
   1.0964999819407240E-004   24022.488679999999        2.7377465739846230E-002   8.5620647296309471E-003  -1.3746616430580616E-002   3.2663460820913315E-002
   1.4453999756369740E-004   24022.488679999999        2.9107455164194107E-002   9.4898603856563568E-003  -1.5220519155263901E-002   3.8454733788967133E-002
   1.9054999575018883E-004   24022.488679999999        3.0988425016403198E-002   1.0505871847271919E-002  -1.6814636066555977E-002   4.5041594654321671E-002
   2.5119000929407775E-004   24022.488679999999        3.3040907233953476E-002   1.1619951575994492E-002  -1.8521478399634361E-002   5.2492186427116394E-002
   3.3112999517470598E-004   24022.488679999999        3.5291589796543121E-002   1.2844678945839405E-002  -2.0328640937805176E-002   6.0877814888954163E-002
   4.3652000022120774E-004   24022.488679999999        3.7772662937641144E-002   1.4194866642355919E-002  -2.2215330973267555E-002   7.0263825356960297E-002
   5.7544000446796417E-004   24022.488679999999        4.0523022413253784E-002   1.5688046813011169E-002  -2.4149861186742783E-002   8.0704852938652039E-002
   7.5857999036088586E-004   24022.488679999999        4.3591376394033432E-002   1.7345961183309555E-002  -2.6087753474712372E-002   9.2245139181613922E-002
   1.0000000474974513E-003   24022.488679999999        4.7037262469530106E-002   1.9194914028048515E-002  -2.7967324480414391E-002  0.10490818321704865     
   1.3183000264689326E-003   24022.488679999999        5.0935134291648865E-002   2.1267788484692574E-002  -2.9706286266446114E-002  0.11869479715824127     
   1.7377999611198902E-003   24022.488679999999        5.5374808609485626E-002   2.3604162037372589E-002  -3.1195577234029770E-002  0.13356480002403259     
   2.2909000981599092E-003   24022.488679999999        6.0470879077911377E-002   2.6255272328853607E-002  -3.2295793294906616E-002  0.14944618940353394     
   3.0199999455362558E-003   24022.488679999999        6.6361233592033386E-002   2.9283411800861359E-002  -3.2828699797391891E-002  0.16620360314846039     
   3.9810999296605587E-003   24022.488679999999        7.3215723037719727E-002   3.2767020165920258E-002  -3.2571896910667419E-002  0.18363834917545319     
   5.2481000311672688E-003   24022.488679999999        8.1240691244602203E-002   3.6804098635911942E-002  -3.1251963227987289E-002  0.20147234201431274     
   6.9182999432086945E-003   24022.488679999999        9.0681776404380798E-002   4.1515644639730453E-002  -2.8539592400193214E-002  0.21933002769947052     
   9.1201001778244972E-003   24022.488679999999       0.10182660818099976        4.7050271183252335E-002  -2.4047873914241791E-002  0.23672512173652649     
   1.2023000046610832E-002   24022.488679999999       0.11500049382448196        5.3587168455123901E-002  -1.7337001860141754E-002  0.25304305553436279     
   1.5848999843001366E-002   24022.488679999999       0.13054421544075012        6.1332534998655319E-002  -7.9352268949151039E-003  0.26751777529716492     
   2.0893000066280365E-002   24022.488679999999       0.14879317581653595        7.0519752800464630E-002   4.6329190954566002E-003  0.27923265099525452     
   2.7542000636458397E-002   24022.488679999999       0.16999609768390656        8.1382669508457184E-002   2.0773632451891899E-002  0.28709620237350464     
   3.6308001726865768E-002   24022.488679999999       0.19420890510082245        9.4118952751159668E-002   4.0725495666265488E-002  0.28985407948493958     
   4.7862999141216278E-002   24022.488679999999       0.22109170258045197       0.10880303382873535        6.4390853047370911E-002  0.28611859679222107     
   6.3096001744270325E-002   24022.488679999999       0.24963605403900146       0.12525370717048645        9.1127902269363403E-002  0.27446264028549194     
   8.3176001906394958E-002   24022.488679999999       0.27775931358337402       0.14280273020267487       0.11946451663970947       0.25362399220466614     
  0.10000000149011612        24022.488679999999       0.29456901550292969       0.15442928671836853       0.13801965117454529       0.23423777520656586     
  0.12500000000000000        24022.488679999999       0.31035509705543518       0.16726660728454590       0.15834660828113556       0.20493045449256897     
  0.15000000596046448        24022.488679999999       0.31724146008491516       0.17552390694618225       0.17156971991062164       0.17676126956939697     
  0.17499999701976776        24022.488679999999       0.31706711649894714       0.17987352609634399       0.17909036576747894       0.15069593489170074     
  0.20000000298023224        24022.488679999999       0.31130596995353699       0.18089134991168976       0.18202385306358337       0.12715356051921844     
  0.22499999403953552        24022.488679999999       0.30117294192314148       0.17908681929111481       0.18127310276031494       0.10626183450222015     
  0.25000000000000000        24022.488679999999       0.28768560290336609       0.17491787672042847       0.17758055031299591        8.7983362376689911E-002
  0.27500000596046448        24022.488679999999       0.27170363068580627       0.16879932582378387       0.17156492173671722        7.2185479104518890E-002
  0.30000001192092896        24022.488679999999       0.25395607948303223       0.16110804677009583       0.16374741494655609        5.8682005852460861E-002
  0.32499998807907104        24022.488679999999       0.23506143689155579       0.15218630433082581       0.15457084774971008        4.7259602695703506E-002
  0.34999999403953552        24022.488679999999       0.21554315090179443       0.14234425127506256       0.14441381394863129        3.7694901227951050E-002
  0.37500000000000000        24022.488679999999       0.19584172964096069       0.13186176121234894       0.13360124826431274        2.9765810817480087E-002
  0.40000000596046448        24022.488679999999       0.17632482945919037       0.12098989635705948       0.12241242825984955        2.3258928209543228E-002
  0.42500001192092896        24022.488679999999       0.15729574859142303       0.10995218157768250       0.11108718067407608        1.7974279820919037E-002
  0.44999998807907104        24022.488679999999       0.13900056481361389        9.8945789039134979E-002   9.9830634891986847E-002   1.3728156685829163E-002
  0.47499999403953552        24022.488679999999       0.12163442373275757        8.8142536580562592E-002   8.8817015290260315E-002   1.0354591533541679E-002
  0.50000000000000000        24022.488679999999       0.10534711182117462        7.7689923346042633E-002   7.8192621469497681E-002   7.7058542519807816E-003
  0.52499997615814209        24022.488679999999        9.0247966349124908E-002   6.7712113261222839E-002   6.8078264594078064E-002   5.6522386148571968E-003
  0.55000001192092896        24022.488679999999        7.6410323381423950E-002   5.8310925960540771E-002   5.8571305125951767E-002   4.0813493542373180E-003
  0.57499998807907104        24022.488679999999        6.3875593245029449E-002   4.9566831439733505E-002   4.9747336655855179E-002   2.8970399871468544E-003
  0.60000002384185791        24022.488679999999        5.2656967192888260E-002   4.1539963334798813E-002   4.1661724448204041E-002   2.0181313157081604E-003
  0.62500000000000000        24022.488679999999        4.2742859572172165E-002   3.4271210432052612E-002   3.4350920468568802E-002   1.3769923243671656E-003
  0.64999997615814209        24022.488679999999        3.4100096672773361E-002   2.7783285826444626E-002   2.7833776548504829E-002   9.1806397540494800E-004
  0.67500001192092896        24022.488679999999        2.6676941663026810E-002   2.2081930190324783E-002   2.2112749516963959E-002   5.9637869708240032E-004
  0.69999998807907104        24022.488679999999        2.0405894145369530E-002   1.7157111316919327E-002   1.7175149172544479E-002   3.7611898733302951E-004
  0.72500002384185791        24022.488679999999        1.5206394717097282E-002   1.2984339147806168E-002   1.2994399294257164E-002   2.2924876247998327E-004
  0.75000000000000000        24022.488679999999        1.0987387038767338E-002   9.5260534435510635E-003   9.5313582569360733E-003   1.3424039934761822E-004
  0.77499997615814209        24022.488679999999        7.6497821137309074E-003   6.7331013269722462E-003   6.7357239313423634E-003   7.4914758442901075E-005
  0.80000001192092896        24022.488679999999        5.0888471305370331E-003   4.5463270507752895E-003   4.5475368387997150E-003   3.9403996197506785E-005
  0.82499998807907104        24022.488679999999        3.1965402886271477E-003   2.8982788790017366E-003   2.8988104313611984E-003   1.9241795598645695E-005
  0.85000002384185791        24022.488679999999        1.8638116307556629E-003   1.7150610219687223E-003   1.7153106164187193E-003   8.5810688688070513E-006
  0.87500000000000000        24022.488679999999        9.8291342146694660E-004   9.1835716739296913E-004   9.1852026525884867E-004   3.5348348319530487E-006
  0.89999997615814209        24022.488679999999        4.4976503704674542E-004   4.2768544517457485E-004   4.2784344987012446E-004   1.6326666809618473E-006
  0.92500001192092896        24022.488679999999        1.6646395670250058E-004   1.6296996909659356E-004   1.6314048843923956E-004   1.3824326288158773E-006
  0.94999998807907104        24022.488679999999        4.4097960198996589E-005   4.7603636630810797E-005   4.7765006456756964E-005   1.9250235254730796E-006
  0.97500002384185791        24022.488679999999        6.1944592744112015E-006   1.2365660040813964E-005   1.2465877262002323E-005   2.7686082830769010E-006
   1.0000000000000000        24022.488679999999       -6.2186031755118165E-006   1.2361047083686572E-006   1.1950613725275616E-006   3.5883929285773775E-006
   9.9999997171806854E-010   30801.849719999998        3.1674804631620646E-003  -9.7817659843713045E-004  -1.2148311361670494E-003  -1.1390845756977797E-003
   1.3183000246996812E-009   30801.849719999998        3.3168564550578594E-003  -9.7806926351040602E-004  -1.2412355281412601E-003  -1.1636072304099798E-003
   1.7378000150003459E-009   30801.849719999998        3.4739857073873281E-003  -9.7554671810939908E-004  -1.2681462103500962E-003  -1.1884522391483188E-003
   2.2908999142146058E-009   30801.849719999998        3.6393776535987854E-003  -9.7035639919340611E-004  -1.2956588761880994E-003  -1.2135579017922282E-003
   3.0200000278313155E-009   30801.849719999998        3.8134709466248751E-003  -9.6222694264724851E-004  -1.3238724786788225E-003  -1.2388147879391909E-003
   3.9810998941902653E-009   30801.849719999998        3.9967675693333149E-003  -9.5086469082161784E-004  -1.3529165880754590E-003  -1.2640790082514286E-003
   5.2481001766579993E-009   30801.849719999998        4.1898125782608986E-003  -9.3595177168026567E-004  -1.3829503441229463E-003  -1.2891570804640651E-003
   6.9183001549788514E-009   30801.849719999998        4.3931645341217518E-003  -9.1714609880000353E-004  -1.4141632709652185E-003  -1.3137897476553917E-003
   9.1201002305751899E-009   30801.849719999998        4.6074334532022476E-003  -8.9407735504209995E-004  -1.4467862201854587E-003  -1.3376409187912941E-003
   1.2023000373062587E-008   30801.849719999998        4.8332796432077885E-003  -8.6634390754625201E-004  -1.4810968423262239E-003  -1.3602788094431162E-003
   1.5849000334355878E-008   30801.849719999998        5.0713107921183109E-003  -8.3352514775469899E-004  -1.5174112049862742E-003  -1.3811446260660887E-003
   2.0892999330612838E-008   30801.849719999998        5.3223161958158016E-003  -7.9514930257573724E-004  -1.5561267500743270E-003  -1.3995489571243525E-003
   2.7542000680114143E-008   30801.849719999998        5.5870357900857925E-003  -7.5072108302265406E-004  -1.5976966824382544E-003  -1.4146192697808146E-003
   3.6307998385609608E-008   30801.849719999998        5.8663254603743553E-003  -6.9969560718163848E-004  -1.6426651272922754E-003  -1.4252777909860015E-003
   4.7863000673942224E-008   30801.849719999998        6.1610070988535881E-003  -6.4150203252211213E-004  -1.6916545573621988E-003  -1.4301908668130636E-003
   6.3096003088958241E-008   30801.849719999998        6.4720418304204941E-003  -5.7550985366106033E-004  -1.7454068874940276E-003  -1.4277278678491712E-003
   8.3175997644957533E-008   30801.849719999998        6.8003912456333637E-003  -5.0105236005038023E-004  -1.8047746270895004E-003  -1.4159003039821982E-003
   1.0965000285523274E-007   30801.849719999998        7.1471673436462879E-003  -4.1739185689948499E-004  -1.8707627896219492E-003  -1.3922932557761669E-003
   1.4453999597208167E-007   30801.849719999998        7.5133587233722210E-003  -3.2378261676058173E-004  -1.9444952486082911E-003  -1.3540085637941957E-003
   1.9054999711443088E-007   30801.849719999998        7.9003907740116119E-003  -2.1932691743131727E-004  -2.0273439586162567E-003  -1.2975239660590887E-003
   2.5118998792095226E-007   30801.849719999998        8.3093279972672462E-003  -1.0317883425159380E-004  -2.1207877434790134E-003  -1.2186868116259575E-003
   3.3112999631157436E-007   30801.849719999998        8.7416414171457291E-003   2.5661036488600075E-005  -2.2265936713665724E-003  -1.1125024175271392E-003
   4.3651999703797628E-007   30801.849719999998        9.1988276690244675E-003   1.6825072816573083E-004  -2.3467643186450005E-003  -9.7305094823241234E-004
   5.7544002629583701E-007   30801.849719999998        9.6823927015066147E-003   3.2569764880463481E-004  -2.4835513904690742E-003  -7.9337158240377903E-004
   7.5857997217099182E-007   30801.849719999998        1.0194091126322746E-002   4.9923936603590846E-004  -2.6395462919026613E-003  -5.6522426893934608E-004
   9.9999999747524271E-007   30801.849719999998        1.0735712945461273E-002   6.9017859641462564E-004  -2.8176491614431143E-003  -2.7898646658286452E-004
   1.3182999509808724E-006   30801.849719999998        1.1309315450489521E-002   8.9996599126607180E-004  -3.0211657285690308E-003   7.6652155257761478E-005
   1.7377999483869644E-006   30801.849719999998        1.1916809715330601E-002   1.1300526093691587E-003  -3.2536853104829788E-003   5.1463965792208910E-004
   2.2909000563231530E-006   30801.849719999998        1.2560753151774406E-002   1.3821878237649798E-003  -3.5193930380046368E-003   1.0503188241273165E-003
   3.0199998946045525E-006   30801.849719999998        1.3243523426353931E-002   1.6581136733293533E-003  -3.8227764889597893E-003   1.7010953743010759E-003
   3.9810997805034276E-006   30801.849719999998        1.3967866078019142E-002   1.9597730133682489E-003  -4.1688391938805580E-003   2.4870720226317644E-003
   5.2481000238913111E-006   30801.849719999998        1.4736837707459927E-002   2.2892954293638468E-003  -4.5630880631506443E-003   3.4313036594539881E-003
   6.9183001869532745E-006   30801.849719999998        1.5553727746009827E-002   2.6489666197448969E-003  -5.0114733166992664E-003   4.5599564909934998E-003
   9.1201000032015145E-006   30801.849719999998        1.6422249376773834E-002   3.0413081403821707E-003  -5.5204438976943493E-003   5.9027676470577717E-003
   1.2022999726468697E-005   30801.849719999998        1.7346587032079697E-002   3.4691037144511938E-003  -6.0969167388975620E-003   7.4933725409209728E-003
   1.5849000192247331E-005   30801.849719999998        1.8331049010157585E-002   3.9352281019091606E-003  -6.7479312419891357E-003   9.3687633052468300E-003
   2.0892999600619078E-005   30801.849719999998        1.9381096586585045E-002   4.4431276619434357E-003  -7.4811563827097416E-003   1.1571231298148632E-002
   2.7542000680114143E-005   30801.849719999998        2.0502526313066483E-002   4.9964226782321930E-003  -8.3041349425911903E-003   1.4146816916763783E-002
   3.6307999835116789E-005   30801.849719999998        2.1702276542782784E-002   5.5992864072322845E-003  -9.2245368286967278E-003   1.7146764323115349E-002
   4.7862999053904787E-005   30801.849719999998        2.2987963631749153E-002   6.2561943195760250E-003  -1.0249403305351734E-002   2.0625969395041466E-002
   6.3095998484641314E-005   30801.849719999998        2.4368844926357269E-002   6.9723799824714661E-003  -1.1385334655642509E-002   2.4644615128636360E-002
   8.3175997133366764E-005   30801.849719999998        2.5855502113699913E-002   7.7536394819617271E-003  -1.2637531384825706E-002   2.9266225174069405E-002
   1.0964999819407240E-004   30801.849719999998        2.7460847049951553E-002   8.6068073287606239E-003  -1.4009711332619190E-002   3.4558981657028198E-002
   1.4453999756369740E-004   30801.849719999998        2.9199309647083282E-002   9.5392605289816856E-003  -1.5502230264246464E-002   4.0590584278106689E-002
   1.9054999575018883E-004   30801.849719999998        3.1090043485164642E-002   1.0560550726950169E-002  -1.7113320529460907E-002   4.7435924410820007E-002
   2.5119000929407775E-004   30801.849719999998        3.3153809607028961E-002   1.1680630035698414E-002  -1.8834548071026802E-002   5.5161811411380768E-002
   3.3112999517470598E-004   30801.849719999998        3.5417579114437103E-002   1.2912209145724773E-002  -2.0652396604418755E-002   6.3837669789791107E-002
   4.3652000022120774E-004   30801.849719999998        3.7913855165243149E-002   1.4270251616835594E-002  -2.2544737905263901E-002   7.3526032269001007E-002
   5.7544000446796417E-004   30801.849719999998        4.0681902319192886E-002   1.5772461891174316E-002  -2.4478349834680557E-002   8.4277577698230743E-002
   7.5857999036088586E-004   30801.849719999998        4.3770845979452133E-002   1.7440790310502052E-002  -2.6406990364193916E-002   9.6131488680839539E-002
   1.0000000474974513E-003   30801.849719999998        4.7240678220987320E-002   1.9301773980259895E-002  -2.8267027810215950E-002  0.10910473018884659     
   1.3183000264689326E-003   30801.849719999998        5.1166344434022903E-002   2.1388564258813858E-002  -2.9974047094583511E-002  0.12319017946720123     
   1.7377999611198902E-003   30801.849719999998        5.5638145655393600E-002   2.3741023615002632E-002  -3.1416781246662140E-002  0.13833793997764587     
   2.2909000981599092E-003   30801.849719999998        6.0771156102418900E-002   2.6410706341266632E-002  -3.2453600317239761E-002  0.15446481108665466     
   3.0199999455362558E-003   30801.849719999998        6.6703617572784424E-002   2.9460204765200615E-002  -3.2904230058193207E-002  0.17142237722873688     
   3.9810999296605587E-003   30801.849719999998        7.3605552315711975E-002   3.2968219369649887E-002  -3.2544635236263275E-002  0.18899747729301453     
   5.2481000311672688E-003   30801.849719999998        8.1683106720447540E-002   3.7032920867204666E-002  -3.1100464984774590E-002  0.20689623057842255     
   6.9182999432086945E-003   30801.849719999998        9.1181106865406036E-002   4.1775271296501160E-002  -2.8242673724889755E-002  0.22472637891769409     
   9.1201001778244972E-003   30801.849719999998       0.10238543152809143        4.7343518584966660E-002  -2.3586349561810493E-002  0.24198496341705322     
   1.2023000046610832E-002   30801.849719999998       0.11561823636293411        5.3915910422801971E-002  -1.6696156933903694E-002  0.25804162025451660     
   1.5848999843001366E-002   30801.849719999998       0.13121505081653595        6.1696793884038925E-002  -7.1082236245274544E-003  0.27211725711822510     
   2.0893000066280365E-002   30801.849719999998       0.14950324594974518        7.0916369557380676E-002   5.6408955715596676E-003  0.28328678011894226     
   2.7542000636458397E-002   30801.849719999998       0.17071969807147980        8.1803329288959503E-002   2.1940229460597038E-002  0.29045829176902771     
   3.6308001726865768E-002   30801.849719999998       0.19490396976470947        9.4547480344772339E-002   4.2005762457847595E-002  0.29238876700401306     
   4.7862999141216278E-002   30801.849719999998       0.22169496119022369       0.10921199619770050        6.5712280571460724E-002  0.28771942853927612     
   6.3096001744270325E-002   30801.849719999998       0.25005924701690674       0.12560053169727325        9.2387832701206207E-002  0.27507516741752625     
   8.3176001906394958E-002   30801.849719999998       0.27788934111595154       0.14302659034729004       0.12053251266479492       0.25327482819557190     
  0.10000000149011612        30801.849719999998       0.29443213343620300       0.15452814102172852       0.13887818157672882       0.23331595957279205     
  0.12500000000000000        30801.849719999998       0.30981904268264771       0.16716115176677704       0.15886424481868744       0.20345157384872437     
  0.15000000596046448        30801.849719999998       0.31632876396179199       0.17520810663700104       0.17174735665321350       0.17498350143432617     
  0.17499999701976776        30801.849719999998       0.31581741571426392       0.17935390770435333       0.17895096540451050       0.14880016446113586     
  0.20000000298023224        30801.849719999998       0.30976808071136475       0.18018294870853424       0.18160144984722137       0.12526406347751617     
  0.22499999403953552        30801.849719999998       0.29939985275268555       0.17821031808853149       0.18060678243637085       0.10446108877658844     
  0.25000000000000000        30801.849719999998       0.28573110699653625       0.17389754951000214       0.17671105265617371        8.6322784423828125E-002
  0.27500000596046448        30801.849719999998       0.26962012052536011       0.16766150295734406       0.17053250968456268        7.0693612098693848E-002
  0.30000001192092896        30801.849719999998       0.25179293751716614       0.15987981855869293       0.16259068250656128        5.7370793074369431E-002
  0.32499998807907104        30801.849719999998       0.23286418616771698       0.15089465677738190       0.15332593023777008        4.6129208058118820E-002
  0.34999999403953552        30801.849719999998       0.21335260570049286       0.14101526141166687       0.14311394095420837        3.6737438291311264E-002
  0.37500000000000000        30801.849719999998       0.19369372725486755       0.13052001595497131       0.13227644562721252        2.8968205675482750E-002
  0.40000000596046448        30801.849719999998       0.17425006628036499       0.11965803802013397       0.12108940631151199        2.2605106234550476E-002
  0.42500001192092896        30801.849719999998       0.15531967580318451       0.10865059494972229       0.10978926718235016        1.7446788027882576E-002
  0.44999998807907104        30801.849719999998       0.13714358210563660        9.7692340612411499E-002   9.8577775061130524E-002   1.3309356756508350E-002
  0.47499999403953552        30801.849719999998       0.11991203576326370        8.6952410638332367E-002   8.7625809013843536E-002   1.0027496144175529E-002
  0.50000000000000000        30801.849719999998       0.10377021133899689        7.6575547456741333E-002   7.7076420187950134E-002   7.4546914547681808E-003
  0.52499997615814209        30801.849719999998        8.8823132216930389E-002   6.6683143377304077E-002   6.7047283053398132E-002   5.4627931676805019E-003
  0.55000001192092896        30801.849719999998        7.5140215456485748E-002   5.7374261319637299E-002   5.7632766664028168E-002   3.9411336183547974E-003
  0.57499998807907104        30801.849719999998        6.2759362161159515E-002   4.8726726323366165E-002   4.8905648291110992E-002   2.7953430544584990E-003
  0.60000002384185791        30801.849719999998        5.1690638065338135E-002   4.0798153728246689E-002   4.0918663144111633E-002   1.9459686009213328E-003
  0.62500000000000000        30801.849719999998        4.1919790208339691E-002   3.3627081662416458E-002   3.3705867826938629E-002   1.3269940391182899E-003
  0.64999997615814209        30801.849719999998        3.3411432057619095E-002   2.7234112843871117E-002   2.7283947914838791E-002   8.8431948097422719E-004
  0.67500001192092896        30801.849719999998        2.6112027466297150E-002   2.1623088046908379E-002   2.1653469651937485E-002   5.7425774866715074E-004
  0.69999998807907104        30801.849719999998        1.9952744245529175E-002   1.6782373189926147E-002   1.6800133511424065E-002   3.6208395613357425E-004
  0.72500002384185791        30801.849719999998        1.4852118678390980E-002   1.2686164118349552E-002   1.2696058489382267E-002   2.2066876408644021E-004
  0.75000000000000000        30801.849719999998        1.0718607343733311E-002   9.2959022149443626E-003   9.3011148273944855E-003   1.2921630695927888E-004
  0.77499997615814209        30801.849719999998        7.4530444107949734E-003   6.5617682412266731E-003   6.5643428824841976E-003   7.2120223194360733E-005
  0.80000001192092896        30801.849719999998        4.9510044045746326E-003   4.4242800213396549E-003   4.4254674576222897E-003   3.7946269003441557E-005
  0.82499998807907104        30801.849719999998        3.1051137484610081E-003   2.8160058427602053E-003   2.8165271505713463E-003   1.8544104023021646E-005
  0.85000002384185791        30801.849719999998        1.8073221435770392E-003   1.6634112689644098E-003   1.6636559739708900E-003   8.2867127275676467E-006
  0.87500000000000000        30801.849719999998        9.5117941964417696E-004   8.8887882884591818E-004   8.8903814321383834E-004   3.4321390103286831E-006
  0.89999997615814209        30801.849719999998        4.3416055268608034E-004   4.1294420952908695E-004   4.1309712105430663E-004   1.5990605106708244E-006
  0.92500001192092896        30801.849719999998        1.6012754349503666E-004   1.5684071695432067E-004   1.5700362564530224E-004   1.3453919791572844E-006
  0.94999998807907104        30801.849719999998        4.2078965634573251E-005   4.5517281250795349E-005   4.5668144593946636E-005   1.8373759758105734E-006
  0.97500002384185791        30801.849719999998        5.5109585446189158E-006   1.1480838111310732E-005   1.1568102308956441E-005   2.5956996978493407E-006
   1.0000000000000000        30801.849719999998       -6.6767029238690156E-006   4.6240177198342280E-007   4.0751771734903741E-007   3.3048336263163947E-006
   9.9999997171806854E-010   39494.407030000002        3.1731426715850830E-003  -9.7796705085784197E-004  -1.2154405703768134E-003  -1.1699568713083863E-003
   1.3183000246996812E-009   39494.407030000002        3.3228176180273294E-003  -9.7775738686323166E-004  -1.2419099221006036E-003  -1.1949597392231226E-003
   1.7378000150003459E-009   39494.407030000002        3.4802628215402365E-003  -9.7512238426133990E-004  -1.2689022114500403E-003  -1.2202432844787836E-003
   2.2908999142146058E-009   39494.407030000002        3.6459893453866243E-003  -9.6980860689654946E-004  -1.2965169735252857E-003  -1.2457320699468255E-003
   3.0200000278313155E-009   39494.407030000002        3.8204365409910679E-003  -9.6154375933110714E-004  -1.3248575851321220E-003  -1.2712995521724224E-003
   3.9810998941902653E-009   39494.407030000002        4.0041082538664341E-003  -9.5003342721611261E-004  -1.3540586223825812E-003  -1.2967810034751892E-003
   5.2481001766579993E-009   39494.407030000002        4.1975495405495167E-003  -9.3495857436209917E-004  -1.3842855114489794E-003  -1.3219575630500913E-003
   6.9183001549788514E-009   39494.407030000002        4.4013219885528088E-003  -9.1597612481564283E-004  -1.4157349942252040E-003  -1.3465391239151359E-003
   9.1201002305751899E-009   39494.407030000002        4.6160360798239708E-003  -8.9271448086947203E-004  -1.4486461877822876E-003  -1.3701526913791895E-003
   1.2023000373062587E-008   39494.407030000002        4.8423539847135544E-003  -8.6477084551006556E-004  -1.4833065215498209E-003  -1.3923214282840490E-003
   1.5849000334355878E-008   39494.407030000002        5.0808857195079327E-003  -8.3172332961112261E-004  -1.5200432389974594E-003  -1.4124336885288358E-003
   2.0892999330612838E-008   39494.407030000002        5.3324215114116669E-003  -7.9309853026643395E-004  -1.5592670533806086E-003  -1.4297361485660076E-003
   2.7542000680114143E-008   39494.407030000002        5.5977036245167255E-003  -7.4839970329776406E-004  -1.6014459542930126E-003  -1.4432813040912151E-003
   3.6307998385609608E-008   39494.407030000002        5.8775907382369041E-003  -6.9708027876913548E-004  -1.6471416456624866E-003  -1.4519019750878215E-003
   4.7863000673942224E-008   39494.407030000002        6.1729070730507374E-003  -6.3856755150482059E-004  -1.6969962744042277E-003  -1.4541604323312640E-003
   6.3096003088958241E-008   39494.407030000002        6.4846151508390903E-003  -5.7222903706133366E-004  -1.7517739906907082E-003  -1.4483028789982200E-003
   8.3175997644957533E-008   39494.407030000002        6.8136807531118393E-003  -4.9739587120711803E-004  -1.8123527988791466E-003  -1.4321978669613600E-003
   1.0965000285523274E-007   39494.407030000002        7.1612177416682243E-003  -4.1332814726047218E-004  -1.8797666998580098E-003  -1.4032630715519190E-003
   1.4453999597208167E-007   39494.407030000002        7.5282189063727856E-003  -3.1927763484418392E-004  -1.9551711156964302E-003  -1.3584092957898974E-003
   1.9054999711443088E-007   39494.407030000002        7.9161133617162704E-003  -2.1434370137285441E-004  -2.0399754866957664E-003  -1.2938871514052153E-003
   2.5118998792095226E-007   39494.407030000002        8.3259698003530502E-003  -9.7677686426322907E-005  -2.1356972865760326E-003  -1.2052920646965504E-003
   3.3112999631157436E-007   39494.407030000002        8.7592629715800285E-003   3.1723167921882123E-005  -2.2441479377448559E-003  -1.0873342398554087E-003
   4.3651999703797628E-007   39494.407030000002        9.2174969613552094E-003   1.7492048209533095E-004  -2.3673791438341141E-003  -9.3375786673277617E-004
   5.7544002629583701E-007   39494.407030000002        9.7021805122494698E-003   3.3302546944469213E-004  -2.5076947640627623E-003  -7.3722528759390116E-004
   7.5857997217099182E-007   39494.407030000002        1.0215075686573982E-002   5.0728005589917302E-004  -2.6677434798330069E-003  -4.8906559823080897E-004
   9.9999999747524271E-007   39494.407030000002        1.0757981799542904E-002   6.9899181835353374E-004  -2.8504854999482632E-003  -1.7917581135407090E-004
   1.3182999509808724E-006   39494.407030000002        1.1332963593304157E-002   9.0961670503020287E-004  -3.0592917464673519E-003   2.0429711730685085E-004
   1.7377999483869644E-006   39494.407030000002        1.1941941455006599E-002   1.1406114790588617E-003  -3.2978162635117769E-003   6.7488854983821511E-004
   2.2909000563231530E-006   39494.407030000002        1.2587483972311020E-002   1.3937324983999133E-003  -3.5703142639249563E-003   1.2486148625612259E-003
   3.0199998946045525E-006   39494.407030000002        1.3271983712911606E-002   1.6707291360944510E-003  -3.8813399150967598E-003   1.9435994327068329E-003
   3.9810997805034276E-006   39494.407030000002        1.3998201116919518E-002   1.9735528621822596E-003  -4.2359628714621067E-003   2.7807324659079313E-003
   5.2481000238913111E-006   39494.407030000002        1.4769210480153561E-002   2.3043430410325527E-003  -4.6397512778639793E-003   3.7839233409613371E-003
   6.9183001869532745E-006   39494.407030000002        1.5588324517011642E-002   2.6653965469449759E-003  -5.0987084396183491E-003   4.9802446737885475E-003
   9.1201000032015145E-006   39494.407030000002        1.6459280624985695E-002   3.0592479743063450E-003  -5.6193242780864239E-003   6.4003965817391872E-003
   1.2022999726468697E-005   39494.407030000002        1.7386296764016151E-002   3.4886964131146669E-003  -6.2085404060781002E-003   8.0790240317583084E-003
   1.5849000192247331E-005   39494.407030000002        1.8373712897300720E-002   3.9566331543028355E-003  -6.8733924999833107E-003   1.0054115206003189E-002
   2.0892999600619078E-005   39494.407030000002        1.9427040591835976E-002   4.4665266759693623E-003  -7.6215225271880627E-003   1.2369021773338318E-002
   2.7542000680114143E-005   39494.407030000002        2.0552122965455055E-002   5.0220200791954994E-003  -8.4604006260633469E-003   1.5070778317749500E-002
   3.6307999835116789E-005   39494.407030000002        2.1755965426564217E-002   5.6273164227604866E-003  -9.3975802883505821E-003   1.8211603164672852E-002
   4.7862999053904787E-005   39494.407030000002        2.3046256974339485E-002   6.2869247049093246E-003  -1.0439919307827950E-002   2.1847218275070190E-002
   6.3095998484641314E-005   39494.407030000002        2.4432349950075150E-002   7.0061194710433483E-003  -1.1593760922551155E-002   2.6038534939289093E-002
   8.3175997133366764E-005   39494.407030000002        2.5924928486347198E-002   7.7907438389956951E-003  -1.2863961979746819E-002   3.0849551782011986E-002
   1.0964999819407240E-004   39494.407030000002        2.7537038549780846E-002   8.6476914584636688E-003  -1.4253794215619564E-002   3.6348685622215271E-002
   1.4453999756369740E-004   39494.407030000002        2.9283259063959122E-002   9.5844073221087456E-003  -1.5763033181428909E-002   4.2603392153978348E-002
   1.9054999575018883E-004   39494.407030000002        3.1182931736111641E-002   1.0610524564981461E-002  -1.7389209941029549E-002   4.9688052386045456E-002
   2.5119000929407775E-004   39494.407030000002        3.3257026225328445E-002   1.1736094020307064E-002  -1.9123015925288200E-002   5.7668115943670273E-002
   3.3112999517470598E-004   39494.407030000002        3.5532765090465546E-002   1.2973940931260586E-002  -2.0949898287653923E-002   6.6611140966415405E-002
   4.3652000022120774E-004   39494.407030000002        3.8042947649955750E-002   1.4339165762066841E-002  -2.2846505045890808E-002   7.6576896011829376E-002
   5.7544000446796417E-004   39494.407030000002        4.0827162563800812E-002   1.5849631279706955E-002  -2.4778196588158607E-002   8.7612278759479523E-002
   7.5857999036088586E-004   39494.407030000002        4.3934922665357590E-002   1.7527477815747261E-002  -2.6697136461734772E-002   9.9751636385917664E-002
   1.0000000474974513E-003   39494.407030000002        4.7426618635654449E-002   1.9399452954530716E-002  -2.8537914156913757E-002  0.11300580203533173     
   1.3183000264689326E-003   39494.407030000002        5.1377642899751663E-002   2.1498948335647583E-002  -3.0214201658964157E-002  0.12736022472381592     
   1.7377999611198902E-003   39494.407030000002        5.5878732353448868E-002   2.3866085335612297E-002  -3.1612757593393326E-002  0.14275594055652618     
   2.2909000981599092E-003   39494.407030000002        6.1045385897159576E-002   2.6552697643637657E-002  -3.2589983195066452E-002  0.15909947454929352     
   3.0199999455362558E-003   39494.407030000002        6.7016154527664185E-002   2.9621645808219910E-002  -3.2963827252388000E-002  0.17623044550418854     
   3.9810999296605587E-003   39494.407030000002        7.3961190879344940E-002   3.3151861280202866E-002  -3.2508861273527145E-002  0.19392247498035431     
   5.2481000311672688E-003   39494.407030000002        8.2086421549320221E-002   3.7241652607917786E-002  -3.0950032174587250E-002  0.21186740696430206     
   6.9182999432086945E-003   39494.407030000002        9.1635920107364655E-002   4.2011942714452744E-002  -2.7958685532212257E-002  0.22965811192989349     
   9.1201001778244972E-003   39494.407030000002       0.10289393365383148        4.7610610723495483E-002  -2.3151915520429611E-002  0.24677683413028717     
   1.2023000046610832E-002   39494.407030000002       0.11617969721555710        5.4215028882026672E-002  -1.6098646447062492E-002  0.26257950067520142     
   1.5848999843001366E-002   39494.407030000002       0.13182391226291656        6.2027830630540848E-002  -6.3423682004213333E-003  0.27627596259117126     
   2.0893000066280365E-002   39494.407030000002       0.15014658868312836        7.1276277303695679E-002   6.5692691132426262E-003  0.28693461418151855     
   2.7542000636458397E-002   39494.407030000002       0.17137381434440613        8.2184344530105591E-002   2.3009600117802620E-002  0.29346439242362976     
   3.6308001726865768E-002   39494.407030000002       0.19553029537200928        9.4934672117233276E-002   4.3174117803573608E-002  0.29463413357734680     
   4.7862999141216278E-002   39494.407030000002       0.22223573923110962       0.10958018898963928        6.6912814974784851E-002  0.28911283612251282     
   6.3096001744270325E-002   39494.407030000002       0.25043424963951111       0.12591089308261871        9.3526862561702728E-002  0.27557384967803955     
   8.3176001906394958E-002   39494.407030000002       0.27799627184867859       0.14322385191917419       0.12149193137884140       0.25291025638580322     
  0.10000000149011612        39494.407030000002       0.29429596662521362       0.15461106598377228       0.13964456319808960       0.23244175314903259     
  0.12500000000000000        39494.407030000002       0.30932044982910156       0.16705794632434845       0.15931901335716248       0.20208710432052612     
  0.15000000596046448        39494.407030000002       0.31548935174942017       0.17491400241851807       0.17189319431781769       0.17336134612560272     
  0.17499999701976776        39494.407030000002       0.31467399001121521       0.17887537181377411       0.17880997061729431       0.14708189666271210     
  0.20000000298023224        39494.407030000002       0.30836549401283264       0.17953407764434814       0.18120536208152771       0.12355978041887283     
  0.22499999403953552        39494.407030000002       0.29778656363487244       0.17741021513938904       0.17999161779880524       0.10284307599067688     
  0.25000000000000000        39494.407030000002       0.28395611047744751       0.17296850681304932       0.17591400444507599        8.4835521876811981E-002
  0.27500000596046448        39494.407030000002       0.26773092150688171       0.16662751138210297       0.16959023475646973        6.9361202418804169E-002
  0.30000001192092896        39494.407030000002       0.24983428418636322       0.15876556932926178       0.16153813898563385        5.6202668696641922E-002
  0.32499998807907104        39494.407030000002       0.23087710142135620       0.14972458779811859       0.15219579637050629        4.5124471187591553E-002
  0.34999999403953552        39494.407030000002       0.21137386560440063       0.13981294631958008       0.14193616807460785        3.5888206213712692E-002
  0.37500000000000000        39494.407030000002       0.19175551831722260       0.12930764257907867       0.13107804954051971        2.8262158855795860E-002
  0.40000000596046448        39494.407030000002       0.17237983644008636       0.11845598369836807       0.11989434808492661        2.2027408704161644E-002
  0.42500001192092896        39494.407030000002       0.15354017913341522       0.10747715085744858       0.10861842334270477        1.6981527209281921E-002
  0.44999998807907104        39494.407030000002       0.13547293841838837        9.6563480794429779E-002   9.7448937594890594E-002   1.2940575368702412E-002
  0.47499999403953552        39494.407030000002       0.11836393922567368        8.5881680250167847E-002   8.6553744971752167E-002   9.7399195656180382E-003
  0.50000000000000000        39494.407030000002       0.10235418379306793        7.5573980808258057E-002   7.6072953641414642E-002   7.2342022322118282E-003
  0.52499997615814209        39494.407030000002        8.7544843554496765E-002   6.5759249031543732E-002   6.6121414303779602E-002   5.2967169322073460E-003
  0.55000001192092896        39494.407030000002        7.4001811444759369E-002   5.6534081697463989E-002   5.6790791451931000E-002   3.8183771539479494E-003
  0.57499998807907104        39494.407030000002        6.1759803444147110E-002   4.7973908483982086E-002   4.8151336610317230E-002   2.7064180467277765E-003
  0.60000002384185791        39494.407030000002        5.0826139748096466E-002   4.0134083479642868E-002   4.0253430604934692E-002   1.8829394830390811E-003
  0.62500000000000000        39494.407030000002        4.1184175759553909E-002   3.3051054924726486E-002   3.3128980547189713E-002   1.2833678629249334E-003
  0.64999997615814209        39494.407030000002        3.2796550542116165E-002   2.6743510738015175E-002   2.6792744174599648E-002   8.5490121273323894E-004
  0.67500001192092896        39494.407030000002        2.5608159601688385E-002   2.1213628351688385E-002   2.1243609488010406E-002   5.5498653091490269E-004
  0.69999998807907104        39494.407030000002        1.9549001008272171E-002   1.6448343172669411E-002   1.6465850174427032E-002   3.4986331593245268E-004
  0.72500002384185791        39494.407030000002        1.4536825940012932E-002   1.2420692481100559E-002   1.2430435977876186E-002   2.1320019732229412E-004
  0.75000000000000000        39494.407030000002        1.0479691438376904E-002   9.0912487357854843E-003   9.0963765978813171E-003   1.2484319449868053E-004
  0.77499997615814209        39494.407030000002        7.2783916257321835E-003   6.4096194691956043E-003   6.4121503382921219E-003   6.9687062932644039E-005
  0.80000001192092896        39494.407030000002        4.8288069665431976E-003   4.3160552158951759E-003   4.3172212317585945E-003   3.6676028685178608E-005
  0.82499998807907104        39494.407030000002        3.0241890344768763E-003   2.7431650087237358E-003   2.7436770033091307E-003   1.7934942661668174E-005
  0.85000002384185791        39494.407030000002        1.7574073281139135E-003   1.6177628422155976E-003   1.6180032398551702E-003   8.0281797636416741E-006
  0.87500000000000000        39494.407030000002        9.2319393297657371E-004   8.6287711746990681E-004   8.6303293937817216E-004   3.3398416690033628E-006
  0.89999997615814209        39494.407030000002        4.2043082066811621E-004   3.9997056592255831E-004   4.0011884993873537E-004   1.5661620409446186E-006
  0.92500001192092896        39494.407030000002        1.5456763503607363E-004   1.5145957877393812E-004   1.5161569172050804E-004   1.3088700825392152E-006
  0.94999998807907104        39494.407030000002        4.0313738281838596E-005   4.3689513404387981E-005   4.3831074435729533E-005   1.7567737131685135E-006
  0.97500002384185791        39494.407030000002        4.9182372094946913E-006   1.0707874025683850E-005   1.0783796824398451E-005   2.4421303805866046E-006
   1.0000000000000000        39494.407030000002       -7.0637079261359759E-006  -2.0461527583393035E-007  -2.7141825853504997E-007   3.0582082217733841E-006
   9.9999997171806854E-010   50640.081729999998        3.1787294428795576E-003  -9.7775657195597887E-004  -1.2160525657236576E-003  -1.2008439516648650E-003
   1.3183000246996812E-009   50640.081729999998        3.3286991529166698E-003  -9.7744574304670095E-004  -1.2425913009792566E-003  -1.2263057287782431E-003
   1.7378000150003459E-009   50640.081729999998        3.4864563494920731E-003  -9.7469950560480356E-004  -1.2696704361587763E-003  -1.2520015006884933E-003
   2.2908999142146058E-009   50640.081729999998        3.6525130271911621E-003  -9.6926366677507758E-004  -1.2973934644833207E-003  -1.2778412783518434E-003
   3.0200000278313155E-009   50640.081729999998        3.8273094687610865E-003  -9.6086511621251702E-004  -1.3258685357868671E-003  -1.3036803575232625E-003
   3.9810998941902653E-009   50640.081729999998        4.0113506838679314E-003  -9.4920839183032513E-004  -1.3552352320402861E-003  -1.3293316587805748E-003
   5.2481001766579993E-009   50640.081729999998        4.2051840573549271E-003  -9.3397352611646056E-004  -1.3856654986739159E-003  -1.3545496622100472E-003
   6.9183001549788514E-009   50640.081729999998        4.4093709439039230E-003  -9.1481633717194200E-004  -1.4173635281622410E-003  -1.3790117809548974E-003
   9.1201002305751899E-009   50640.081729999998        4.6245246194303036E-003  -8.9136412134394050E-004  -1.4505768194794655E-003  -1.4023056719452143E-003
   1.2023000373062587E-008   50640.081729999998        4.8513086512684822E-003  -8.6321280105039477E-004  -1.4856031630188227E-003  -1.4239079318940639E-003
   1.5849000334355878E-008   50640.081729999998        5.0903339870274067E-003  -8.2993920659646392E-004  -1.5227809781208634E-003  -1.4431511517614126E-003
   2.0892999330612838E-008   50640.081729999998        5.3423931822180748E-003  -7.9106842167675495E-004  -1.5625347150489688E-003  -1.4592156512662768E-003
   2.7542000680114143E-008   50640.081729999998        5.6082312949001789E-003  -7.4610224692150950E-004  -1.6053477302193642E-003  -1.4710754621773958E-003
   3.6307998385609608E-008   50640.081729999998        5.8887079358100891E-003  -6.9449224974960089E-004  -1.6517990734428167E-003  -1.4774707378819585E-003
   4.7863000673942224E-008   50640.081729999998        6.1846501193940639E-003  -6.3566421158611774E-004  -1.7025512643158436E-003  -1.4768552500754595E-003
   6.3096003088958241E-008   50640.081729999998        6.4970231615006924E-003  -5.6898349430412054E-004  -1.7583911539986730E-003  -1.4673480764031410E-003
   8.3175997644957533E-008   50640.081729999998        6.8267951719462872E-003  -4.9377925461158156E-004  -1.8202227074652910E-003  -1.4466699212789536E-003
   1.0965000285523274E-007   50640.081729999998        7.1750842034816742E-003  -4.0930908289737999E-004  -1.8891093786805868E-003  -1.4120655832812190E-003
   1.4453999597208167E-007   50640.081729999998        7.5428844429552555E-003  -3.1482262420468032E-004  -1.9662382546812296E-003  -1.3602495891973376E-003
   1.9054999711443088E-007   50640.081729999998        7.9316310584545135E-003  -2.0941614639014006E-004  -2.0530563779175282E-003  -1.2872390216216445E-003
   2.5118998792095226E-007   50640.081729999998        8.3423955366015434E-003  -9.2238369688857347E-005  -2.1511204540729523E-003  -1.1883709812536836E-003
   3.3112999631157436E-007   50640.081729999998        8.7766563519835472E-003   3.7716778024332598E-005  -2.2622870746999979E-003  -1.0580535745248199E-003
   4.3651999703797628E-007   50640.081729999998        9.2359231784939766E-003   1.8151449330616742E-004  -2.3886566050350666E-003  -8.8968838099390268E-004
   5.7544002629583701E-007   50640.081729999998        9.7217122092843056E-003   3.4026976209133863E-004  -2.5325850583612919E-003  -6.7555322311818600E-004
   7.5857997217099182E-007   50640.081729999998        1.0235791094601154E-002   5.1522889407351613E-004  -2.6967781595885754E-003  -4.0653941687196493E-004
   9.9999999747524271E-007   50640.081729999998        1.0779965668916702E-002   7.0770399179309607E-004  -2.8842561878263950E-003  -7.2056413046084344E-005
   1.3182999509808724E-006   50640.081729999998        1.1356309056282043E-002   9.1915659140795469E-004  -3.0984545592218637E-003   3.4029819653369486E-004
   1.7377999483869644E-006   50640.081729999998        1.1966753751039505E-002   1.1510489275678992E-003  -3.3430906478315592E-003   8.4465247346088290E-004
   2.2909000563231530E-006   50640.081729999998        1.2613877654075623E-002   1.4051444595679641E-003  -3.6224888172000647E-003   1.4577017864212394E-003
   3.0199998946045525E-006   50640.081729999998        1.3300087302923203E-002   1.6831995453685522E-003  -3.9412677288055420E-003   2.1982893813401461E-003
   3.9810997805034276E-006   50640.081729999998        1.4028158038854599E-002   1.9871743861585855E-003  -4.3045608326792717E-003   3.0880952253937721E-003
   5.2481000238913111E-006   50640.081729999998        1.4801183715462685E-002   2.3192181251943111E-003  -4.7179940156638622E-003   4.1518802754580975E-003
   6.9183001869532745E-006   50640.081729999998        1.5622497536242008E-002   2.6816385798156261E-003  -5.1876204088330269E-003   5.4176193661987782E-003
   9.1201000032015145E-006   50640.081729999998        1.6495862975716591E-002   3.0769836157560349E-003  -5.7199662551283836E-003   6.9169667549431324E-003
   1.2022999726468697E-005   50640.081729999998        1.7425529658794403E-002   3.5080669913440943E-003  -6.3219931907951832E-003   8.6855618283152580E-003
   1.5849000192247331E-005   50640.081729999998        1.8415872007608414E-002   3.9777974598109722E-003  -7.0007257163524628E-003   1.0762370191514492E-002
   2.0892999600619078E-005   50640.081729999998        1.9472446292638779E-002   4.4896635226905346E-003  -7.7637718059122562E-003   1.3191774487495422E-002
   2.7542000680114143E-005   50640.081729999998        2.0601147785782814E-002   5.0473329611122608E-003  -8.6185215041041374E-003   1.6021769493818283E-002
   3.6307999835116789E-005   50640.081729999998        2.1809043362736702E-002   5.6550367735326290E-003  -9.5724025741219521E-003   1.9305502995848656E-002
   4.7862999053904787E-005   50640.081729999998        2.3103900253772736E-002   6.3173184171319008E-003  -1.0632077232003212E-002   2.3099474608898163E-002
   6.3095998484641314E-005   50640.081729999998        2.4495154619216919E-002   7.0394924841821194E-003  -1.1803626082837582E-002   2.7465246617794037E-002
   8.3175997133366764E-005   50640.081729999998        2.5993604212999344E-002   7.8274495899677277E-003  -1.3091549277305603E-002   3.2467223703861237E-002
   1.0964999819407240E-004   50640.081729999998        2.7612417936325073E-002   8.6881406605243683E-003  -1.4498661272227764E-002   3.8173969835042953E-002
   1.4453999756369740E-004   50640.081729999998        2.9366327449679375E-002   9.6290763467550278E-003  -1.6024149954319000E-002   4.4652588665485382E-002
   1.9054999575018883E-004   50640.081729999998        3.1274855136871338E-002   1.0659975931048393E-002  -1.7664836719632149E-002   5.1976844668388367E-002
   2.5119000929407775E-004   50640.081729999998        3.3359184861183167E-002   1.1790981516242027E-002  -1.9410531967878342E-002   6.0210704803466797E-002
   3.3112999517470598E-004   50640.081729999998        3.5646777600049973E-002   1.3035034760832787E-002  -2.1245645359158516E-002   6.9419726729393005E-002
   4.3652000022120774E-004   50640.081729999998        3.8170728832483292E-002   1.4407370239496231E-002  -2.3145608603954315E-002   7.9660795629024506E-002
   5.7544000446796417E-004   50640.081729999998        4.0970951318740845E-002   1.5926009044051170E-002  -2.5074379518628120E-002   9.0976886451244354E-002
   7.5857999036088586E-004   50640.081729999998        4.4097315520048141E-002   1.7613271251320839E-002  -2.6982536539435387E-002  0.10339737683534622     
   1.0000000474974513E-003   50640.081729999998        4.7610625624656677E-002   1.9496114924550056E-002  -2.8802931308746338E-002  0.11692689359188080     
   1.3183000264689326E-003   50640.081729999998        5.1586706191301346E-002   2.1608170121908188E-002  -3.0447367578744888E-002  0.13154333829879761     
   1.7377999611198902E-003   50640.081729999998        5.6116703897714615E-002   2.3989805951714516E-002  -3.1800698488950729E-002  0.14717870950698853     
   2.2909000981599092E-003   50640.081729999998        6.1316534876823425E-002   2.6693129912018776E-002  -3.2717425376176834E-002  0.16372920572757721     
   3.0199999455362558E-003   50640.081729999998        6.7325033247470856E-002   2.9781257733702660E-002  -3.3013828098773956E-002  0.18102265894412994     
   3.9810999296605587E-003   50640.081729999998        7.4312463402748108E-002   3.3333342522382736E-002  -3.2463207840919495E-002  0.19881963729858398     
   5.2481000311672688E-003   50640.081729999998        8.2484520971775055E-002   3.7447817623615265E-002  -3.0789932236075401E-002  0.21679806709289551     
   6.9182999432086945E-003   50640.081729999998        9.2084504663944244E-002   4.2245544493198395E-002  -2.7665888890624046E-002  0.23453640937805176     
   9.1201001778244972E-003   50640.081729999998       0.10339500010013580        4.7874029725790024E-002  -2.2710314020514488E-002  0.25150269269943237     
   1.2023000046610832E-002   50640.081729999998       0.11673232167959213        5.4509751498699188E-002  -1.5496514737606049E-002  0.26703998446464539     
   1.5848999843001366E-002   50640.081729999998       0.13242238759994507        6.2353622168302536E-002  -5.5754045024514198E-003  0.28034809231758118     
   2.0893000066280365E-002   50640.081729999998       0.15077790617942810        7.1629986166954041E-002   7.4942973442375660E-003  0.29048994183540344     
   2.7542000636458397E-002   50640.081729999998       0.17201432585716248        8.2558132708072662E-002   2.4070404469966888E-002  0.29637658596038818     
   3.6308001726865768E-002   50640.081729999998       0.19614171981811523        9.5313630998134613E-002   4.4328290969133377E-002  0.29678985476493835     
   4.7862999141216278E-002   50640.081729999998       0.22276103496551514       0.10993932187557220        6.8093799054622650E-002  0.29042738676071167     
   6.3096001744270325E-002   50640.081729999998       0.25079447031021118       0.12621183693408966        9.4642117619514465E-002  0.27601143717765808     
   8.3176001906394958E-002   50640.081729999998       0.27809110283851624       0.14341224730014801       0.12242569029331207       0.25250840187072754     
  0.10000000149011612        50640.081729999998       0.29415103793144226       0.15468625724315643       0.14038592576980591       0.23154848814010620     
  0.12500000000000000        50640.081729999998       0.30881920456886292       0.16694958508014679       0.15975208580493927       0.20072610676288605     
  0.15000000596046448        50640.081729999998       0.31465402245521545       0.17461797595024109       0.17202232778072357       0.17175951600074768     
  0.17499999701976776        50640.081729999998       0.31354159116744995       0.17839859426021576       0.17865808308124542       0.14539560675621033     
  0.20000000298023224        50640.081729999998       0.30698063969612122       0.17889080941677094       0.18080438673496246       0.12189470231533051     
  0.22499999403953552        50640.081729999998       0.29619714617729187       0.17661954462528229       0.17937739193439484       0.10126792639493942     
  0.25000000000000000        50640.081729999998       0.28221040964126587       0.17205254733562469       0.17512336373329163        8.3391994237899780E-002
  0.27500000596046448        50640.081729999998       0.26587563753128052       0.16561000049114227       0.16865925490856171        6.8071372807025909E-002
  0.30000001192092896        50640.081729999998       0.24791327118873596       0.15767076611518860       0.16050116717815399        5.5074527859687805E-002
  0.32499998807907104        50640.081729999998       0.22893048822879791       0.14857654273509979       0.15108481049537659        4.4156204909086227E-002
  0.34999999403953552        50640.081729999998       0.20943753421306610       0.13863474130630493       0.14078040421009064        3.5071417689323425E-002
  0.37500000000000000        50640.081729999998       0.18986076116561890       0.12812094390392303       0.12990383803844452        2.7584336698055267E-002
  0.40000000596046448        50640.081729999998       0.17055332660675049       0.11728065460920334       0.11872498691082001        2.1473767235875130E-002
  0.42500001192092896        50640.081729999998       0.15180389583110809       0.10633097589015961       0.10747414827346802        1.6536368057131767E-002
  0.44999998807907104        50640.081729999998       0.13384433090686798        9.5461942255496979E-002   9.6346974372863770E-002   1.2588273733854294E-002
  0.47499999403953552        50640.081729999998       0.11685614287853241        8.4837868809700012E-002   8.5508324205875397E-002   9.4655966386198997E-003
  0.50000000000000000        50640.081729999998       0.10097623616456985        7.4598520994186401E-002   7.5095437467098236E-002   7.0241666398942471E-003
  0.52499997615814209        50640.081729999998        8.6302019655704498E-002   6.4860284328460693E-002   6.5220378339290619E-002   5.1387217827141285E-003
  0.55000001192092896        50640.081729999998        7.2895951569080353E-002   5.5717337876558304E-002   5.5972207337617874E-002   3.7017362192273140E-003
  0.57499998807907104        50640.081729999998        6.0789681971073151E-002   4.7242775559425354E-002   4.7418691217899323E-002   2.6220190338790417E-003
  0.60000002384185791        50640.081729999998        4.9987848848104477E-002   3.9489757269620895E-002   3.9607934653759003E-002   1.8231804715469480E-003
  0.62500000000000000        50640.081729999998        4.0471512824296951E-002   3.2492686063051224E-002   3.2569754868745804E-002   1.2420432176440954E-003
  0.64999997615814209        50640.081729999998        3.2201416790485382E-002   2.6268422603607178E-002   2.6317059993743896E-002   8.2705687964335084E-004
  0.67500001192092896        50640.081729999998        2.5120951235294342E-002   2.0817521959543228E-002   2.0847106352448463E-002   5.3675792878493667E-004
  0.69999998807907104        50640.081729999998        1.9159004092216492E-002   1.6125548630952835E-002   1.6142806038260460E-002   3.3830915344879031E-004
  0.72500002384185791        50640.081729999998        1.4232594519853592E-002   1.2164436280727386E-002   1.2174030765891075E-002   2.0614069944713265E-004
  0.75000000000000000        50640.081729999998        1.0249419137835503E-002   8.8939322158694267E-003   8.8989771902561188E-003   1.2070962111465633E-004
  0.77499997615814209        50640.081729999998        7.1102632209658623E-003   6.2631098553538322E-003   6.2655978836119175E-003   6.7386485170572996E-005
  0.80000001192092896        50640.081729999998        4.7113299369812012E-003   4.2119827121496201E-003   4.2131287045776844E-003   3.5474051401251927E-005
  0.82499998807907104        50640.081729999998        2.9465034604072571E-003   2.6732233818620443E-003   2.6737265288829803E-003   1.7357424439978786E-005
  0.85000002384185791        50640.081729999998        1.7095685470849276E-003   1.5740039525553584E-003   1.5742399264127016E-003   7.7817176133976318E-006
  0.87500000000000000        50640.081729999998        8.9642207603901625E-004   8.3799799904227257E-004   8.3815038669854403E-004   3.2500229281140491E-006
  0.89999997615814209        50640.081729999998        4.0732487104833126E-004   3.8758327718824148E-004   3.8772707921452820E-004   1.5318940995712182E-006
  0.92500001192092896        50640.081729999998        1.4927415759302676E-004   1.4633359387516975E-004   1.4648311480414122E-004   1.2707114365184680E-006
  0.94999998807907104        50640.081729999998        3.8638936530333012E-005   4.1952080209739506E-005   4.2084713641088456E-005   1.6770585489211953E-006
  0.97500002384185791        50640.081729999998        4.3605095925158821E-006   9.9753333415719680E-006   1.0040496817964595E-005   2.2947181150811957E-006
   1.0000000000000000        50640.081729999998       -7.4183244578307495E-006  -8.2852290006485418E-007  -9.0645249883891665E-007   2.8258994007046567E-006
   9.9999997171806854E-010   64931.165450000000        3.1842426396906376E-003  -9.7754516173154116E-004  -1.2166686356067657E-003  -1.2317379005253315E-003
   1.3183000246996812E-009   64931.165450000000        3.3345033880323172E-003  -9.7713433206081390E-004  -1.2432811781764030E-003  -1.2576362350955606E-003
   1.7378000150003459E-009   64931.165450000000        3.4925683867186308E-003  -9.7427814034745097E-004  -1.2704526307061315E-003  -1.2837168760597706E-003
   2.2908999142146058E-009   64931.165450000000        3.6589507944881916E-003  -9.6872163703665137E-004  -1.2982904445379972E-003  -1.3098740018904209E-003
   3.0200000278313155E-009   64931.165450000000        3.8340922910720110E-003  -9.6019083866849542E-004  -1.3269074261188507E-003  -1.3359438162297010E-003
   3.9810998941902653E-009   64931.165450000000        4.0184985846281052E-003  -9.4838941004127264E-004  -1.3564488617703319E-003  -1.3617157237604260E-003
   5.2481001766579993E-009   64931.165450000000        4.2127184569835663E-003  -9.3299639411270618E-004  -1.3870929833501577E-003  -1.3869160320609808E-003
   6.9183001549788514E-009   64931.165450000000        4.4173146598041058E-003  -9.1366650303825736E-004  -1.4190517831593752E-003  -1.4111878117546439E-003
   9.1201002305751899E-009   64931.165450000000        4.6329023316502571E-003  -8.9002592721953988E-004  -1.4525816077366471E-003  -1.4340777415782213E-003
   1.2023000373062587E-008   64931.165450000000        4.8601459711790085E-003  -8.6166930850595236E-004  -1.4879903756082058E-003  -1.4550132909789681E-003
   1.5849000334355878E-008   64931.165450000000        5.0996588543057442E-003  -8.2817225484177470E-004  -1.5256284968927503E-003  -1.4732690760865808E-003
   2.0892999330612838E-008   64931.165450000000        5.3522353991866112E-003  -7.8905845293775201E-004  -1.5659341588616371E-003  -1.4879559166729450E-003
   2.7542000680114143E-008   64931.165450000000        5.6186215952038765E-003  -7.4382801540195942E-004  -1.6094063175842166E-003  -1.4979664701968431E-003
   3.6307998385609608E-008   64931.165450000000        5.8996803127229214E-003  -6.9193093804642558E-004  -1.6566423000767827E-003  -1.5019443817436695E-003
   4.7863000673942224E-008   64931.165450000000        6.1962404288351536E-003  -6.3279125606641173E-004  -1.7083247657865286E-003  -1.4982315478846431E-003
   6.3096003088958241E-008   64931.165450000000        6.5092700533568859E-003  -5.6577241048216820E-004  -1.7652640817686915E-003  -1.4848150312900543E-003
   8.3175997644957533E-008   64931.165450000000        6.8397400900721550E-003  -4.9020134611055255E-004  -1.8283901736140251E-003  -1.4592633815482259E-003
   1.0965000285523274E-007   64931.165450000000        7.1887713856995106E-003  -4.0533355786465108E-004  -1.8987964140251279E-003  -1.4186430489644408E-003
   1.4453999597208167E-007   64931.165450000000        7.5573613867163658E-003  -3.1041624606586993E-004  -1.9777023699134588E-003  -1.3594666961580515E-003
   1.9054999711443088E-007   64931.165450000000        7.9469485208392143E-003  -2.0454279729165137E-004  -2.0665924530476332E-003  -1.2775119394063950E-003
   2.5118998792095226E-007   64931.165450000000        8.3586098626255989E-003  -8.6859283328521997E-005  -2.1670632995665073E-003  -1.1678515002131462E-003
   3.3112999631157436E-007   64931.165450000000        8.7938271462917328E-003   4.3643667595461011E-005  -2.2810166701674461E-003  -1.0245841694995761E-003
   4.3651999703797628E-007   64931.165450000000        9.2541147023439407E-003   1.8803475541062653E-004  -2.4106015916913748E-003  -8.4076245548203588E-004
   5.7544002629583701E-007   64931.165450000000        9.7409961745142937E-003   3.4743273863568902E-004  -2.5582262314856052E-003  -6.0827273409813643E-004
   7.5857997217099182E-007   64931.165450000000        1.0256243869662285E-002   5.2308815065771341E-004  -2.7266533579677343E-003  -3.1756146927364171E-004
   9.9999999747524271E-007   64931.165450000000        1.0801671072840691E-002   7.1631785249337554E-004  -2.9189630877226591E-003   4.2455903894733638E-005
   1.3182999509808724E-006   64931.165450000000        1.1379362083971500E-002   9.2858861899003386E-004  -3.1386539340019226E-003   4.8473753849975765E-004
   1.7377999483869644E-006   64931.165450000000        1.1991254985332489E-002   1.1613683309406042E-003  -3.3895059023052454E-003   1.0240090778097510E-003
   2.2909000563231530E-006   64931.165450000000        1.2639943510293961E-002   1.4164270833134651E-003  -3.6759108770638704E-003   1.6776494449004531E-003
   3.0199998946045525E-006   64931.165450000000        1.3327843509614468E-002   1.6955289756879210E-003  -4.0025506168603897E-003   2.4652243591845036E-003
   3.9810997805034276E-006   64931.165450000000        1.4057748019695282E-002   2.0006420090794563E-003  -4.3746191076934338E-003   3.4092029090970755E-003
   5.2481000238913111E-006   64931.165450000000        1.4832767657935619E-002   2.3339255712926388E-003  -4.7977985814213753E-003   4.5351968146860600E-003
   6.9183001869532745E-006   64931.165450000000        1.5656258910894394E-002   2.6976980734616518E-003  -5.2781859412789345E-003   5.8720759116113186E-003
   9.1201000032015145E-006   64931.165450000000        1.6532009467482567E-002   3.0945204198360443E-003  -5.8223409578204155E-003   7.4524390511214733E-003
   1.2022999726468697E-005   64931.165450000000        1.7464298754930496E-002   3.5272212699055672E-003  -6.4372383058071136E-003   9.3129063025116920E-003
   1.5849000192247331E-005   64931.165450000000        1.8457539379596710E-002   3.9987261407077312E-003  -7.1298861876130104E-003   1.1493398807942867E-002
   2.0892999600619078E-005   64931.165450000000        1.9517328590154648E-002   4.5125447213649750E-003  -7.9078515991568565E-003   1.4039300382137299E-002
   2.7542000680114143E-005   64931.165450000000        2.0649615675210953E-002   5.0723678432404995E-003  -8.7784370407462120E-003   1.6999533399939537E-002
   3.6307999835116789E-005   64931.165450000000        2.1861528977751732E-002   5.6824558414518833E-003  -9.7489329054951668E-003   2.0428128540515900E-002
   4.7862999053904787E-005   64931.165450000000        2.3160908371210098E-002   6.3473843038082123E-003  -1.0825799778103828E-002   2.4382308125495911E-002
   6.3095998484641314E-005   64931.165450000000        2.4557279422879219E-002   7.0725078694522381E-003  -1.2014844454824924E-002   2.8924226760864258E-002
   8.3175997133366764E-005   64931.165450000000        2.6061546057462692E-002   7.8637655824422836E-003  -1.3320200145244598E-002   3.4118611365556717E-002
   1.0964999819407240E-004   64931.165450000000        2.7687005698680878E-002   8.7281642481684685E-003  -1.4744212850928307E-002   4.0034085512161255E-002
   1.4453999756369740E-004   64931.165450000000        2.9448535293340683E-002   9.6732806414365768E-003  -1.6285475343465805E-002   4.6737302094697952E-002
   1.9054999575018883E-004   64931.165450000000        3.1365841627120972E-002   1.0708916932344437E-002  -1.7940094694495201E-002   5.4301302880048752E-002
   2.5119000929407775E-004   64931.165450000000        3.3460307866334915E-002   1.1845306493341923E-002  -1.9696995615959167E-002   6.2788456678390503E-002
   3.3112999517470598E-004   64931.165450000000        3.5759646445512772E-002   1.3095505535602570E-002  -2.1539548411965370E-002   7.2262182831764221E-002
   4.3652000022120774E-004   64931.165450000000        3.8297232240438461E-002   1.4474882744252682E-002  -2.3441970348358154E-002   8.2776367664337158E-002
   5.7544000446796417E-004   64931.165450000000        4.1113294661045074E-002   1.6001610085368156E-002  -2.5366833433508873E-002   9.4369925558567047E-002
   7.5857999036088586E-004   64931.165450000000        4.4258069247007370E-002   1.7698192968964577E-002  -2.7263155207037926E-002  0.10706719011068344     
   1.0000000474974513E-003   64931.165450000000        4.7792751342058182E-002   1.9591787829995155E-002  -2.9062081128358841E-002  0.12086642533540726     
   1.3183000264689326E-003   64931.165450000000        5.1793579012155533E-002   2.1716257557272911E-002  -3.0673591420054436E-002  0.13573797047138214     
   1.7377999611198902E-003   64931.165450000000        5.6352119892835617E-002   2.4112217128276825E-002  -3.1980697065591812E-002  0.15160474181175232     
   2.2909000981599092E-003   64931.165450000000        6.1584666371345520E-002   2.6832038536667824E-002  -3.2836079597473145E-002  0.16835269331932068     
   3.0199999455362558E-003   64931.165450000000        6.7630343139171600E-002   2.9939083382487297E-002  -3.3054444938898087E-002  0.18579788506031036     
   3.9810999296605587E-003   64931.165450000000        7.4659481644630432E-002   3.3512711524963379E-002  -3.2407939434051514E-002  0.20368815958499908     
   5.2481000311672688E-003   64931.165450000000        8.2877546548843384E-002   3.7651471793651581E-002  -3.0620485544204712E-002  0.22168777883052826     
   6.9182999432086945E-003   64931.165450000000        9.2527009546756744E-002   4.2476151138544083E-002  -2.7364647015929222E-002  0.23936128616333008     
   9.1201001778244972E-003   64931.165450000000       0.10388881713151932        4.8133868724107742E-002  -2.2261934354901314E-002  0.25616315007209778     
   1.2023000046610832E-002   64931.165450000000       0.11727636307477951        5.4800193756818771E-002  -1.4890142716467381E-002  0.27142432332038879     
   1.5848999843001366E-002   64931.165450000000       0.13301078975200653        6.2674313783645630E-002  -4.8076650127768517E-003  0.28433555364608765     
   2.0893000066280365E-002   64931.165450000000       0.15139757096767426        7.1977674961090088E-002   8.4157455712556839E-003  0.29395529627799988     
   2.7542000636458397E-002   64931.165450000000       0.17264166474342346        8.2924909889698029E-002   2.5122560560703278E-002  0.29919794201850891     
   3.6308001726865768E-002   64931.165450000000       0.19673876464366913        9.5684617757797241E-002   4.5468404889106750E-002  0.29885938763618469     
   4.7862999141216278E-002   64931.165450000000       0.22327141463756561       0.11028971523046494        6.9255590438842773E-002  0.29166671633720398     
   6.3096001744270325E-002   64931.165450000000       0.25114047527313232       0.12650372087955475        9.5734223723411560E-002  0.27639123797416687     
   8.3176001906394958E-002   64931.165450000000       0.27817434072494507       0.14359213411808014       0.12333460897207260       0.25207200646400452     
  0.10000000149011612        64931.165450000000       0.29399782419204712       0.15475408732891083       0.14110317826271057       0.23063823580741882     
  0.12500000000000000        64931.165450000000       0.30831560492515564       0.16683635115623474       0.16016440093517303       0.19936965405941010     
  0.15000000596046448        64931.165450000000       0.31382295489311218       0.17432026565074921       0.17213562130928040       0.17017820477485657     
  0.17499999701976776        64931.165450000000       0.31242009997367859       0.17792369425296783       0.17849598824977875       0.14374075829982758     
  0.20000000298023224        64931.165450000000       0.30561313033103943       0.17825311422348022       0.18039903044700623       0.12026774883270264     
  0.22499999403953552        64931.165450000000       0.29463097453117371       0.17583815753459930       0.17876441776752472        9.9734164774417877E-002
  0.25000000000000000        64931.165450000000       0.28049319982528687       0.17114938795566559       0.17433920502662659        8.1990517675876617E-002
  0.27500000596046448        64931.165450000000       0.26405325531959534       0.16460852324962616       0.16773946583271027        6.6822305321693420E-002
  0.30000001192092896        64931.165450000000       0.24602875113487244       0.15659490227699280       0.15947945415973663        5.3984541445970535E-002
  0.32499998807907104        64931.165450000000       0.22702305018901825       0.14744985103607178       0.14999246597290039        4.3222639709711075E-002
  0.34999999403953552        64931.165450000000       0.20754215121269226       0.13747985661029816       0.13964600861072540        3.4285422414541245E-002
  0.37500000000000000        64931.165450000000       0.18800795078277588       0.12695904076099396       0.12875305116176605        2.6933239772915840E-002
  0.40000000596046448        64931.165450000000       0.16876892745494843       0.11613111943006516       0.11758046597242355        2.0942851901054382E-002
  0.42500001192092896        64931.165450000000       0.15010920166969299       0.10521107912063599       0.10635553300380707        1.6110165044665337E-002
  0.44999998807907104        64931.165450000000       0.13225615024566650        9.4386719167232513E-002   9.5270901918411255E-002   1.2251482345163822E-002
  0.47499999403953552        64931.165450000000       0.11538705229759216        8.3819955587387085E-002   8.4488540887832642E-002   9.2037245631217957E-003
  0.50000000000000000        64931.165450000000        9.9634818732738495E-002   7.3648139834403992E-002   7.4142850935459137E-002   6.8239341489970684E-003
  0.52499997615814209        64931.165450000000        8.5093177855014801E-002   6.3985243439674377E-002   6.4343191683292389E-002   4.9882917664945126E-003
  0.55000001192092896        64931.165450000000        7.1821257472038269E-002   5.4923057556152344E-002   5.5176049470901489E-002   3.5908122081309557E-003
  0.57499998807907104        64931.165450000000        5.9847723692655563E-002   4.6532411128282547E-002   4.6706799417734146E-002   2.5418445002287626E-003
  0.60000002384185791        64931.165450000000        4.9174614250659943E-002   3.8864314556121826E-002   3.8981318473815918E-002   1.7664687475189567E-003
  0.62500000000000000        64931.165450000000        3.9780776947736740E-002   3.1951203942298889E-002   3.2027415931224823E-002   1.2028604978695512E-003
  0.64999997615814209        64931.165450000000        3.1625125557184219E-002   2.5808148086071014E-002   2.5856191292405128E-002   8.0067553790286183E-004
  0.67500001192092896        64931.165450000000        2.4649623781442642E-002   2.0434152334928513E-002   2.0463343709707260E-002   5.1949743647128344E-004
  0.69999998807907104        64931.165450000000        1.8782095983624458E-002   1.5813458710908890E-002   1.5830470249056816E-002   3.2737318542785943E-004
  0.72500002384185791        64931.165450000000        1.3938884250819683E-002   1.1916949413716793E-002   1.1926398612558842E-002   1.9946035172324628E-004
  0.75000000000000000        64931.165450000000        1.0027359239757061E-002   8.7035894393920898E-003   8.7085533887147903E-003   1.1679794260999188E-004
  0.77499997615814209        64931.165450000000        6.9483257830142975E-003   6.1219525523483753E-003   6.1243991367518902E-003   6.5208681917283684E-005
  0.80000001192092896        64931.165450000000        4.5983255840837955E-003   4.1118469089269638E-003   4.1129728779196739E-003   3.4335313102928922E-005
  0.82499998807907104        64931.165450000000        2.8718828689306974E-003   2.6060258969664574E-003   2.6065201964229345E-003   1.6809264707262628E-005
  0.85000002384185791        64931.165450000000        1.6636907821521163E-003   1.5320302918553352E-003   1.5322619583457708E-003   7.5465250120032579E-006
  0.87500000000000000        64931.165450000000        8.7079452350735664E-004   8.1417761975899339E-004   8.1432668957859278E-004   3.1626489089831011E-006
  0.89999997615814209        64931.165450000000        3.9480588748119771E-004   3.7574785528704524E-004   3.7588723353110254E-004   1.4965935406507924E-006
  0.92500001192092896        64931.165450000000        1.4423078391700983E-004   1.4144722081255168E-004   1.4159035345073789E-004   1.2313829529375653E-006
  0.94999998807907104        64931.165450000000        3.7048863305244595E-005   4.0299437387147918E-005   4.0423510654363781E-005   1.5986248627086752E-006
  0.97500002384185791        64931.165450000000        3.8355701690306887E-006   9.2808559202239849E-006   9.3358175945468247E-006   2.1535438463615719E-006
   1.0000000000000000        64931.165450000000       -7.7428430813597515E-006  -1.4120686273599858E-006  -1.5003755606812774E-006   2.6073628305312013E-006
   9.9999997171806854E-010   83255.320739999996        3.1896843574941158E-003  -9.7733293659985065E-004  -1.2172904098406434E-003  -1.2626310344785452E-003
   1.3183000246996812E-009   83255.320739999996        3.3402324188500643E-003  -9.7682315390557051E-004  -1.2439814163371921E-003  -1.2889422941952944E-003
   1.7378000150003459E-009   83255.320739999996        3.4986014943569899E-003  -9.7385828848928213E-004  -1.2712507741525769E-003  -1.3153788167983294E-003
   2.2908999142146058E-009   83255.320739999996        3.6653056740760803E-003  -9.6818245947360992E-004  -1.2992100091651082E-003  -1.3418183661997318E-003
   3.0200000278313155E-009   83255.320739999996        3.8407875690609217E-003  -9.5952092669904232E-004  -1.3279765844345093E-003  -1.3680765405297279E-003
   3.9810998941902653E-009   83255.320739999996        4.0255542844533920E-003  -9.4757642364129424E-004  -1.3577018398791552E-003  -1.3939181808382273E-003
   5.2481001766579993E-009   83255.320739999996        4.2201555334031582E-003  -9.3202700372785330E-004  -1.3885706430301070E-003  -1.4190394431352615E-003
   6.9183001549788514E-009   83255.320739999996        4.4251563958823681E-003  -9.1252644779160619E-004  -1.4208026695996523E-003  -1.4430476585403085E-003
   9.1201002305751899E-009   83255.320739999996        4.6411720104515553E-003  -8.8869966566562653E-004  -1.4546634629368782E-003  -1.4654466649517417E-003
   1.2023000373062587E-008   83255.320739999996        4.8688701353967190E-003  -8.6014013504609466E-004  -1.4904716517776251E-003  -1.4856125926598907E-003
   1.5849000334355878E-008   83255.320739999996        5.1088640466332436E-003  -8.2642218330875039E-004  -1.5285895206034184E-003  -1.5027592889964581E-003
   2.0892999330612838E-008   83255.320739999996        5.3619509562849998E-003  -7.8706810018047690E-004  -1.5694693429395556E-003  -1.5159253962337971E-003
   2.7542000680114143E-008   83255.320739999996        5.6288787163794041E-003  -7.4157642666250467E-004  -1.6136262565851212E-003  -1.5239191707223654E-003
   3.6307998385609608E-008   83255.320739999996        5.9105125255882740E-003  -6.8939564516767859E-004  -1.6616759821772575E-003  -1.5252842567861080E-003
   4.7863000673942224E-008   83255.320739999996        6.2076831236481667E-003  -6.2994792824611068E-004  -1.7143217846751213E-003  -1.5182463685050607E-003
   6.3096003088958241E-008   83255.320739999996        6.5213614143431187E-003  -5.6259479606524110E-004  -1.7723978962749243E-003  -1.5006565954536200E-003
   8.3175997644957533E-008   83255.320739999996        6.8525201641023159E-003  -4.8666130169294775E-004  -1.8368606688454747E-003  -1.4699263265356421E-003
   1.0965000285523274E-007   83255.320739999996        7.2022844105958939E-003  -4.0140046621672809E-004  -1.9088335102424026E-003  -1.4229388907551765E-003
   1.4453999597208167E-007   83255.320739999996        7.5716543942689896E-003  -3.0605727806687355E-004  -1.9895688164979219E-003  -1.3559997314587235E-003
   1.9054999711443088E-007   83255.320739999996        7.9620731994509697E-003  -1.9972228619735688E-004  -2.0805895328521729E-003  -1.2646404793485999E-003
   2.5118998792095226E-007   83255.320739999996        8.3746183663606644E-003  -8.1538877566345036E-005  -2.1835314109921455E-003  -1.1436635395511985E-003
   3.3112999631157436E-007   83255.320739999996        8.8107809424400330E-003   4.9505546485306695E-005  -2.3003416135907173E-003  -9.8685245029628277E-004
   4.3651999703797628E-007   83255.320739999996        9.2720780521631241E-003   1.9448317470960319E-004  -2.4332182947546244E-003  -7.8690331429243088E-004
   5.7544002629583701E-007   83255.320739999996        9.7600379958748817E-003   3.5451646544970572E-004  -2.5846217758953571E-003  -5.3530483273789287E-004
   7.5857997217099182E-007   83255.320739999996        1.0276440531015396E-002   5.3086021216586232E-004  -2.7573716361075640E-003  -2.2205171990208328E-004
   9.9999999747524271E-007   83255.320739999996        1.0823108255863190E-002   7.2483590338379145E-004  -2.9546068981289864E-003   1.6444064385723323E-004
   1.3182999509808724E-006   83255.320739999996        1.1402130126953125E-002   9.3791558174416423E-004  -3.1798887066543102E-003   6.3769205007702112E-004
   1.7377999483869644E-006   83255.320739999996        1.2015455402433872E-002   1.1715725995600224E-003  -3.4370585344731808E-003   1.2130301911383867E-003
   2.2909000563231530E-006   83255.320739999996        1.2665689922869205E-002   1.4275839785113931E-003  -3.7305743899196386E-003   1.9085215171799064E-003
   3.0199998946045525E-006   83255.320739999996        1.3355262577533722E-002   1.7077208030968904E-003  -4.0651792660355568E-003   2.7444558218121529E-003
   3.9810997805034276E-006   83255.320739999996        1.4086980372667313E-002   2.0139599218964577E-003  -4.4461246579885483E-003   3.7440913729369640E-003
   5.2481000238913111E-006   83255.320739999996        1.4863974414765835E-002   2.3484695702791214E-003  -4.8791458830237389E-003   4.9338866956532001E-003
   6.9183001869532745E-006   83255.320739999996        1.5689618885517120E-002   2.7135796844959259E-003  -5.3703808225691319E-003   6.3436017371714115E-003
   9.1201000032015145E-006   83255.320739999996        1.6567731276154518E-002   3.1118635088205338E-003  -5.9264176525175571E-003   8.0067683011293411E-003
   1.2022999726468697E-005   83255.320739999996        1.7502618953585625E-002   3.5461650695651770E-003  -6.5542384982109070E-003   9.9609708413481712E-003
   1.5849000192247331E-005   83255.320739999996        1.8498728051781654E-002   4.0194261819124222E-003  -7.2608301416039467E-003   1.2247064150869846E-002
   2.0892999600619078E-005   83255.320739999996        1.9561704248189926E-002   4.5351772569119930E-003  -8.0537106841802597E-003   1.4911406673491001E-002
   2.7542000680114143E-005   83255.320739999996        2.0697543397545815E-002   5.0971326418220997E-003  -8.9400857686996460E-003   1.8003810197114944E-002
   3.6307999835116789E-005   83255.320739999996        2.1913437172770500E-002   5.7095806114375591E-003  -9.9271032959222794E-003   2.1579144522547722E-002
   4.7862999053904787E-005   83255.320739999996        2.3217298090457916E-002   6.3771302811801434E-003  -1.1021010577678680E-002   2.5695297867059708E-002
   6.3095998484641314E-005   83255.320739999996        2.4618742987513542E-002   7.1051758714020252E-003  -1.2227331288158894E-002   3.0414951965212822E-002
   8.3175997133366764E-005   83255.320739999996        2.6128774508833885E-002   7.8997015953063965E-003  -1.3549821451306343E-002   3.5803079605102539E-002
   1.0964999819407240E-004   83255.320739999996        2.7760822325944901E-002   8.7677733972668648E-003  -1.4990353025496006E-002   4.1928287595510483E-002
   1.4453999756369740E-004   83255.320739999996        2.9529904946684837E-002   9.7170313820242882E-003  -1.6546914353966713E-002   4.8856671899557114E-002
   1.9054999575018883E-004   83255.320739999996        3.1455911695957184E-002   1.0757359676063061E-002  -1.8214887008070946E-002   5.6660443544387817E-002
   2.5119000929407775E-004   83255.320739999996        3.3560425043106079E-002   1.1899082921445370E-002  -1.9982308149337769E-002   6.5400257706642151E-002
   3.3112999517470598E-004   83255.320739999996        3.5871397703886032E-002   1.3155370019376278E-002  -2.1831514313817024E-002   7.5137294828891754E-002
   4.3652000022120774E-004   83255.320739999996        3.8422483950853348E-002   1.4541719108819962E-002  -2.3735515773296356E-002   8.5922293365001678E-002
   5.7544000446796417E-004   83255.320739999996        4.1254226118326187E-002   1.6076456755399704E-002  -2.5655504316091537E-002   9.7790010273456573E-002
   7.5857999036088586E-004   83255.320739999996        4.4417217373847961E-002   1.7782259732484818E-002  -2.7538964524865150E-002  0.11075960099697113     
   1.0000000474974513E-003   83255.320739999996        4.7973033040761948E-002   1.9686492159962654E-002  -2.9315365478396416E-002  0.12482292205095291     
   1.3183000264689326E-003   83255.320739999996        5.1998317241668701E-002   2.1823236718773842E-002  -3.0892916023731232E-002  0.13994266092777252     
   1.7377999611198902E-003   83255.320739999996        5.6585036218166351E-002   2.4233350530266762E-002  -3.2152839004993439E-002  0.15603266656398773     
   2.2909000981599092E-003   83255.320739999996        6.1849858611822128E-002   2.6969458907842636E-002  -3.2946087419986725E-002  0.17296864092350006     
   3.0199999455362558E-003   83255.320739999996        6.7932158708572388E-002   3.0095163732767105E-002  -3.3085878938436508E-002  0.19055509567260742     
   3.9810999296605587E-003   83255.320739999996        7.5002342462539673E-002   3.3690024167299271E-002  -3.2343316823244095E-002  0.20852728188037872     
   5.2481000311672688E-003   83255.320739999996        8.3265602588653564E-002   3.7852682173252106E-002  -3.0442005023360252E-002  0.22653618454933167     
   6.9182999432086945E-003   83255.320739999996        9.2963591217994690E-002   4.2703840881586075E-002  -2.7055310085415840E-002  0.24413287639617920     
   9.1201001778244972E-003   83255.320739999996       0.10437558591365814        4.8390217125415802E-002  -2.1807145327329636E-002  0.26075887680053711     
   1.2023000046610832E-002   83255.320739999996       0.11781204491853714        5.5086463689804077E-002  -1.4279888942837715E-002  0.27573379874229431     
   1.5848999843001366E-002   83255.320739999996       0.13358938694000244        6.2990047037601471E-002  -4.0394598618149757E-003  0.28824016451835632     
   2.0893000066280365E-002   83255.320739999996       0.15200591087341309        7.2319515049457550E-002   9.3333981931209564E-003  0.29733315110206604     
   2.7542000636458397E-002   83255.320739999996       0.17325623333454132        8.3284892141819000E-002   2.6165995746850967E-002  0.30193141102790833     
   3.6308001726865768E-002   83255.320739999996       0.19732190668582916        9.6047878265380859E-002   4.6594586223363876E-002  0.30084598064422607     
   4.7862999141216278E-002   83255.320739999996       0.22376739978790283       0.11063165217638016        7.0398546755313873E-002  0.29283416271209717     
   6.3096001744270325E-002   83255.320739999996       0.25147280097007751       0.12678687274456024        9.6803769469261169E-002  0.27671644091606140     
   8.3176001906394958E-002   83255.320739999996       0.27824661135673523       0.14376387000083923       0.12421949207782745       0.25160357356071472     
  0.10000000149011612        83255.320739999996       0.29383683204650879       0.15481489896774292       0.14179718494415283       0.22971285879611969     
  0.12500000000000000        83255.320739999996       0.30781000852584839       0.16671855747699738       0.16055682301521301       0.19801869988441467     
  0.15000000596046448        83255.320739999996       0.31299626827239990       0.17402108013629913       0.17223386466503143       0.16861754655838013     
  0.17499999701976776        83255.320739999996       0.31130945682525635       0.17745076119899750       0.17832434177398682       0.14211681485176086     
  0.20000000298023224        83255.320739999996       0.30426266789436340       0.17762100696563721       0.17998974025249481       0.11867785453796387     
  0.22499999403953552        83255.320739999996       0.29308757185935974       0.17506590485572815       0.17815296351909637        9.8240382969379425E-002
  0.25000000000000000        83255.320739999996       0.27880370616912842       0.17025874555110931       0.17356160283088684        8.0629438161849976E-002
  0.27500000596046448        83255.320739999996       0.26226288080215454       0.16362267732620239       0.16683073341846466        6.5612271428108215E-002
  0.30000001192092896        83255.320739999996       0.24417959153652191       0.15553741157054901       0.15847268700599670        5.2930977195501328E-002
  0.32499998807907104        83255.320739999996       0.22515349090099335       0.14634388685226440       0.14891831576824188        4.2322102934122086E-002
  0.34999999403953552        83255.320739999996       0.20568637549877167       0.13634757697582245       0.13853240013122559        3.3528663218021393E-002
  0.37500000000000000        83255.320739999996       0.18619561195373535       0.12582114338874817       0.12762497365474701        2.6307465508580208E-002
  0.40000000596046448        83255.320739999996       0.16702513396739960       0.11500648409128189       0.11645997315645218        2.0433427765965462E-002
  0.42500001192092896        83255.320739999996       0.14845454692840576       0.10411652922630310       0.10526167601346970        1.5701849013566971E-002
  0.44999998807907104        83255.320739999996       0.13070686161518097        9.3336828052997589E-002   9.4219803810119629E-002   1.1929298751056194E-002
  0.47499999403953552        83255.320739999996       0.11395516246557236        8.2826964557170868E-002   8.3493456244468689E-002   8.9535592123866081E-003
  0.50000000000000000        83255.320739999996        9.8328486084938049E-002   7.2721876204013824E-002   7.3214240372180939E-002   6.6329031251370907E-003
  0.52499997615814209        83255.320739999996        8.3916954696178436E-002   6.3133172690868378E-002   6.3488900661468506E-002   4.8449509777128696E-003
  0.55000001192092896        83255.320739999996        7.0776440203189850E-002   5.4150331765413284E-002   5.4401408880949020E-002   3.4852367825806141E-003
  0.57499998807907104        83255.320739999996        5.8932736515998840E-002   4.5841947197914124E-002   4.6014796942472458E-002   2.4656164459884167E-003
  0.60000002384185791        83255.320739999996        4.8385348170995712E-002   3.8256954401731491E-002   3.8372784852981567E-002   1.7126003513112664E-003
  0.62500000000000000        83255.320739999996        3.9110992103815079E-002   3.1425863504409790E-002   3.1501226127147675E-002   1.1656734859570861E-003
  0.64999997615814209        83255.320739999996        3.1066829338669777E-002   2.5362025946378708E-002   2.5409480556845665E-002   7.7565573155879974E-004
  0.67500001192092896        83255.320739999996        2.4193443357944489E-002   2.0062934607267380E-002   2.0091740414500237E-002   5.0313689280301332E-004
  0.69999998807907104        83255.320739999996        1.8417662009596825E-002   1.5511574223637581E-002   1.5528343617916107E-002   3.1701137777417898E-004
  0.72500002384185791        83255.320739999996        1.3655188493430614E-002   1.1677813716232777E-002   1.1687119491398335E-002   1.9313188386149704E-004
  0.75000000000000000        83255.320739999996        9.8131075501441956E-003   8.5198786109685898E-003   8.5247624665498734E-003   1.1309210822219029E-004
  0.77499997615814209        83255.320739999996        6.7922663874924183E-003   5.9858802706003189E-003   5.9882858768105507E-003   6.3144761952571571E-005
  0.80000001192092896        83255.320739999996        4.4895634055137634E-003   4.0154452435672283E-003   4.0165516547858715E-003   3.3255244488827884E-005
  0.82499998807907104        83255.320739999996        2.8001645114272833E-003   2.5414275005459785E-003   2.5419129524379969E-003   1.6288384358631447E-005
  0.85000002384185791        83255.320739999996        1.6196669312193990E-003   1.4917446533218026E-003   1.4919721288606524E-003   7.3218725447077304E-006
  0.87500000000000000        83255.320739999996        8.4624689770862460E-004   7.9135660780593753E-004   7.9150230158120394E-004   3.0776834591961233E-006
  0.89999997615814209        83255.320739999996        3.8283964386209846E-004   3.6443225690163672E-004   3.6456729867495596E-004   1.4605529941036366E-006
  0.92500001192092896        83255.320739999996        1.3942236546427011E-004   1.3678611139766872E-004   1.3692305947188288E-004   1.1912841273442609E-006
  0.94999998807907104        83255.320739999996        3.5538261727197096E-005   3.8726448110537603E-005   3.8842317735543475E-005   1.5217898408081965E-006
  0.97500002384185791        83255.320739999996        3.3413725759601220E-006   8.6222426034510136E-006   8.6675318016204983E-006   2.0186209894745843E-006
   1.0000000000000000        83255.320739999996       -8.0393811003887095E-006  -1.9578060346248094E-006  -2.0557820334943244E-006   2.4020289401960326E-006
   9.9999997171806854E-010   106750.71640000000        3.1950566917657852E-003  -9.7711989656090736E-004  -1.2179192854091525E-003  -1.2935152044519782E-003
   1.3183000246996812E-009   106750.71640000000        3.3458885736763477E-003  -9.7651226678863168E-004  -1.2446936452761292E-003  -1.3202148256823421E-003
   1.7378000150003459E-009   106750.71640000000        3.5045575350522995E-003  -9.7343995003029704E-004  -1.2720666127279401E-003  -1.3469773111864924E-003
   2.2908999142146058E-009   106750.71640000000        3.6715792957693338E-003  -9.6764613408595324E-004  -1.3001539045944810E-003  -1.3736627297475934E-003
   3.0200000278313155E-009   106750.71640000000        3.8473973982036114E-003  -9.5885532209649682E-004  -1.3290783390402794E-003  -1.4000652590766549E-003
   3.9810998941902653E-009   106750.71640000000        4.0325201116502285E-003  -9.4676937442272902E-004  -1.3589967275038362E-003  -1.4259236631914973E-003
   5.2481001766579993E-009   106750.71640000000        4.2274980805814266E-003  -9.3106529675424099E-004  -1.3901011552661657E-003  -1.4509026659652591E-003
   6.9183001549788514E-009   106750.71640000000        4.4328980147838593E-003  -9.1139593860134482E-004  -1.4226192142814398E-003  -1.4745721127837896E-003
   9.1201002305751899E-009   106750.71640000000        4.6493373811244965E-003  -8.8738504564389586E-004  -1.4568258775398135E-003  -1.4963907888159156E-003
   1.2023000373062587E-008   106750.71640000000        4.8774834722280502E-003  -8.5862487321719527E-004  -1.4930503675714135E-003  -1.5156811568886042E-003
   1.5849000334355878E-008   106750.71640000000        5.1179528236389160E-003  -8.2468858454376459E-004  -1.5316677745431662E-003  -1.5315942000597715E-003
   2.0892999330612838E-008   106750.71640000000        5.3715440444648266E-003  -7.8509689774364233E-004  -1.5731444582343102E-003  -1.5430935891345143E-003
   2.7542000680114143E-008   106750.71640000000        5.6390063837170601E-003  -7.3934707324951887E-004  -1.6180118545889854E-003  -1.5488994540646672E-003
   3.6307998385609608E-008   106750.71640000000        5.9212082996964455E-003  -6.8688578903675079E-004  -1.6669046599417925E-003  -1.5474520623683929E-003
   4.7863000673942224E-008   106750.71640000000        6.2189814634621143E-003  -6.2713352963328362E-004  -1.7205470940098166E-003  -1.5368574531748891E-003
   6.3096003088958241E-008   106750.71640000000        6.5333000384271145E-003  -5.5944995256140828E-004  -1.7797976033762097E-003  -1.5148264355957508E-003
   8.3175997644957533E-008   106750.71640000000        6.8651400506496429E-003  -4.8315810272470117E-004  -1.8456391990184784E-003  -1.4786083484068513E-003
   1.0965000285523274E-007   106750.71640000000        7.2156284004449844E-003  -3.9750870200805366E-004  -1.9192259060218930E-003  -1.4248982770368457E-003
   1.4453999597208167E-007   106750.71640000000        7.5857690535485744E-003  -3.0174455605447292E-004  -2.0018431823700666E-003  -1.3497892068699002E-003
   1.9054999711443088E-007   106750.71640000000        7.9770078882575035E-003  -1.9495325977914035E-004  -2.0950522739440203E-003  -1.2485609622672200E-003
   2.5118998792095226E-007   106750.71640000000        8.3904294297099113E-003  -7.6275675382930785E-005  -2.2005292121320963E-003  -1.1157399276271462E-003
   3.3112999631157436E-007   106750.71640000000        8.8275242596864700E-003   5.5304066336248070E-005  -2.3202663287520409E-003  -9.4478746177628636E-004
   4.3651999703797628E-007   106750.71640000000        9.2898188158869743E-003   2.0086158474441618E-004  -2.4565109051764011E-003  -7.2803732473403215E-004
   5.7544002629583701E-007   106750.71640000000        9.7788451239466667E-003   3.6152300890535116E-004  -2.6117749512195587E-003  -4.5657387818209827E-004
   7.5857997217099182E-007   106750.71640000000        1.0296390391886234E-002   5.3854734869673848E-004  -2.7889348566532135E-003  -1.1993407679256052E-004
   9.9999999747524271E-007   106750.71640000000        1.0844281874597073E-002   7.3326064739376307E-004  -2.9911876190453768E-003   2.9397281468845904E-004
   1.3182999509808724E-006   106750.71640000000        1.1424620635807514E-002   9.4714021543040872E-004  -3.2221572473645210E-003   7.9923367593437433E-004
   1.7377999483869644E-006   106750.71640000000        1.2039363384246826E-002   1.1816647602245212E-003  -3.4857443533837795E-003   1.4117821119725704E-003
   2.2909000563231530E-006   106750.71640000000        1.2691126205027103E-002   1.4386182883754373E-003  -3.7864723708480597E-003   2.1503756288439035E-003
   3.0199998946045525E-006   106750.71640000000        1.3382352888584137E-002   1.7197788693010807E-003  -4.1291425004601479E-003   3.0360289383679628E-003
   3.9810997805034276E-006   106750.71640000000        1.4115866273641586E-002   2.0271316170692444E-003  -4.5190630480647087E-003   4.0927892550826073E-003
   5.2481000238913111E-006   106750.71640000000        1.4894812367856503E-002   2.3628543131053448E-003  -4.9620168283581734E-003   5.3479578346014023E-003
   6.9183001869532745E-006   106750.71640000000        1.5722591429948807E-002   2.7292878367006779E-003  -5.4641813039779663E-003   6.8321772851049900E-003
   9.1201000032015145E-006   106750.71640000000        1.6603039577603340E-002   3.1290180049836636E-003  -6.0321660712361336E-003   8.5799004882574081E-003
   1.2022999726468697E-005   106750.71640000000        1.7540499567985535E-002   3.5649037454277277E-003  -6.6729579120874405E-003   1.0629661381244659E-002
   1.5849000192247331E-005   106750.71640000000        1.8539452925324440E-002   4.0399031713604927E-003  -7.3935138061642647E-003   1.3023222796618938E-002
   2.0892999600619078E-005   106750.71640000000        1.9605584442615509E-002   4.5575671829283237E-003  -8.2012973725795746E-003   1.5807893127202988E-002
   2.7542000680114143E-005   106750.71640000000        2.0744942128658295E-002   5.1216338761150837E-003  -9.1034099459648132E-003   1.9034333527088165E-002
   3.6307999835116789E-005   106750.71640000000        2.1964782848954201E-002   5.7364189997315407E-003  -1.0106847621500492E-002   2.2758208215236664E-002
   4.7862999053904787E-005   106750.71640000000        2.3273086175322533E-002   6.4065647311508656E-003  -1.1217635124921799E-002   2.7038017287850380E-002
   6.3095998484641314E-005   106750.71640000000        2.4679558351635933E-002   7.1375044062733650E-003  -1.2441004626452923E-002   3.1936906278133392E-002
   8.3175997133366764E-005   106750.71640000000        2.6195308193564415E-002   7.9352688044309616E-003  -1.3780327513813972E-002   3.7520017474889755E-002
   1.0964999819407240E-004   106750.71640000000        2.7833886444568634E-002   8.8069792836904526E-003  -1.5236988663673401E-002   4.3855849653482437E-002
   1.4453999756369740E-004   106750.71640000000        2.9610458761453629E-002   9.7603406757116318E-003  -1.6808366402983665E-002   5.1009859889745712E-002
   1.9054999575018883E-004   106750.71640000000        3.1545087695121765E-002   1.0805317200720310E-002  -1.8489116802811623E-002   5.9053316712379456E-002
   2.5119000929407775E-004   106750.71640000000        3.3659555017948151E-002   1.1952324770390987E-002  -2.0266382023692131E-002   6.8045049905776978E-002
   3.3112999517470598E-004   106750.71640000000        3.5982057452201843E-002   1.3214641250669956E-002  -2.2121466696262360E-002   7.8043878078460693E-002
   4.3652000022120774E-004   106750.71640000000        3.8546517491340637E-002   1.4607896097004414E-002  -2.4026177823543549E-002   8.9097291231155396E-002
   5.7544000446796417E-004   106750.71640000000        4.1393786668777466E-002   1.6150563955307007E-002  -2.5940345600247383E-002  0.10123576968908310     
   7.5857999036088586E-004   106750.71640000000        4.4574800878763199E-002   1.7865495756268501E-002  -2.7809944003820419E-002  0.11447320133447647     
   1.0000000474974513E-003   106750.71640000000        4.8151511698961258E-002   1.9780250266194344E-002  -2.9562801122665405E-002  0.12879493832588196     
   1.3183000264689326E-003   106750.71640000000        5.2200969308614731E-002   2.1929133683443069E-002  -3.1105395406484604E-002  0.14415600895881653     
   1.7377999611198902E-003   106750.71640000000        5.6815512478351593E-002   2.4353232234716415E-002  -3.2317236065864563E-002  0.16046114265918732     
   2.2909000981599092E-003   106750.71640000000        6.2112171202898026E-002   2.7105424553155899E-002  -3.3047601580619812E-002  0.17757590115070343     
   3.0199999455362558E-003   106750.71640000000        6.8230561912059784E-002   3.0249537900090218E-002  -3.3108334988355637E-002  0.19529333710670471     
   3.9810999296605587E-003   106750.71640000000        7.5341150164604187E-002   3.3865317702293396E-002  -3.2269600778818130E-002  0.21333634853363037     
   5.2481000311672688E-003   106750.71640000000        8.3648815751075745E-002   3.8051497191190720E-002  -3.0254794284701347E-002  0.23134300112724304     
   6.9182999432086945E-003   106750.71640000000        9.3394391238689423E-002   4.2928677052259445E-002  -2.6738218963146210E-002  0.24885131418704987     
   9.1201001778244972E-003   106750.71640000000       0.10485547035932541        4.8643156886100769E-002  -2.1346298977732658E-002  0.26529052853584290     
   1.2023000046610832E-002   106750.71640000000       0.11833959072828293        5.5368669331073761E-002  -1.3666093349456787E-002  0.27996957302093506     
   1.5848999843001366E-002   106750.71640000000       0.13415846228599548        6.3300952315330505E-002  -3.2710800878703594E-003  0.29206377267837524     
   2.0893000066280365E-002   106750.71640000000       0.15260328352451324        7.2655670344829559E-002   1.0247059166431427E-002  0.30062583088874817     
   2.7542000636458397E-002   106750.71640000000       0.17385844886302948        8.3638273179531097E-002   2.7200657874345779E-002  0.30457985401153564     
   3.6308001726865768E-002   106750.71640000000       0.19789157807826996        9.6403665840625763E-002   4.7706965357065201E-002  0.30275282263755798     
   4.7862999141216278E-002   106750.71640000000       0.22424951195716858       0.11096541583538055        7.1523025631904602E-002  0.29393294453620911     
   6.3096001744270325E-002   106750.71640000000       0.25179201364517212       0.12706160545349121        9.7851350903511047E-002  0.27698999643325806     
   8.3176001906394958E-002   106750.71640000000       0.27830833196640015       0.14392778277397156       0.12508110702037811       0.25110548734664917     
  0.10000000149011612        106750.71640000000       0.29366844892501831       0.15486899018287659       0.14246881008148193       0.22877416014671326     
  0.12500000000000000        106750.71640000000       0.30730265378952026       0.16659645736217499       0.16093020141124725       0.19667412340641022     
  0.15000000596046448        106750.71640000000       0.31217405200004578       0.17372059822082520       0.17231780290603638       0.16707761585712433     
  0.17499999701976776        106750.71640000000       0.31020957231521606       0.17697989940643311       0.17814373970031738       0.14052321016788483     
  0.20000000298023224        106750.71640000000       0.30292892456054688       0.17699444293975830       0.17957696318626404       0.11712399125099182     
  0.22499999403953552        106750.71640000000       0.29156634211540222       0.17430263757705688       0.17754329741001129        9.6785224974155426E-002
  0.25000000000000000        106750.71640000000       0.27714124321937561       0.16938038170337677       0.17279063165187836        7.9307228326797485E-002
  0.27500000596046448        106750.71640000000       0.26050353050231934       0.16265209019184113       0.16593293845653534        6.4439631998538971E-002
  0.30000001192092896        106750.71640000000       0.24236470460891724       0.15449781715869904       0.15748056769371033        5.1912199705839157E-002
  0.32499998807907104        106750.71640000000       0.22332063317298889       0.14525802433490753       0.14786191284656525        4.1453037410974503E-002
  0.34999999403953552        106750.71640000000       0.20386886596679688       0.13523718714714050       0.13743898272514343        3.2799690961837769E-002
  0.37500000000000000        106750.71640000000       0.18442234396934509       0.12470644712448120       0.12651893496513367        2.5705700740218163E-002
  0.40000000596046448        106750.71640000000       0.16532051563262939       0.11390591412782669       0.11536273360252380        1.9944336265325546E-002
  0.42500001192092896        106750.71640000000       0.14683850109577179       0.10304644703865051       0.10419175028800964        1.5310424380004406E-002
  0.44999998807907104        106750.71640000000       0.12919500470161438        9.2311367392539978E-002   9.3192800879478455E-002   1.1620886623859406E-002
  0.47499999403953552        106750.71640000000       0.11255905777215958        8.1857956945896149E-002   8.2522146403789520E-002   8.7144104763865471E-003
  0.50000000000000000        106750.71640000000        9.7055852413177490E-002   7.1818806231021881E-002   7.2308711707592010E-002   6.4505171030759811E-003
  0.52499997615814209        106750.71640000000        8.2772023975849152E-002   6.2303178012371063E-002   6.2656626105308533E-002   4.7082607634365559E-003
  0.55000001192092896        106750.71640000000        6.9760277867317200E-002   5.3398292511701584E-002   5.3647428750991821E-002   3.3846711739897728E-003
  0.57499998807907104        106750.71640000000        5.8043591678142548E-002   4.5170571655035019E-002   4.5341871678829193E-002   2.3930799216032028E-003
  0.60000002384185791        106750.71640000000        4.7619029879570007E-002   3.7666916847229004E-002   3.7781577557325363E-002   1.6613876214250922E-003
  0.62500000000000000        106750.71640000000        3.8461253046989441E-002   3.0915977433323860E-002   3.0990494415163994E-002   1.1303480714559555E-003
  0.64999997615814209        106750.71640000000        3.0525723472237587E-002   2.4929432198405266E-002   2.4976305663585663E-002   7.5190444476902485E-004
  0.67500001192092896        106750.71640000000        2.3751720786094666E-002   1.9703326746821404E-002   1.9731748849153519E-002   4.8761398647911847E-004
  0.69999998807907104        106750.71640000000        1.8065121024847031E-002   1.5219425782561302E-002   1.5235956758260727E-002   3.0718353809788823E-004
  0.72500002384185791        106750.71640000000        1.3381032273173332E-002   1.1446636170148849E-002   1.1455801315605640E-002   1.8713042663875967E-004
  0.75000000000000000        106750.71640000000        9.6062850207090378E-003   8.3424802869558334E-003   8.3472868427634239E-003   1.0957748600048944E-004
  0.77499997615814209        106750.71640000000        6.6417935304343700E-003   5.8546410873532295E-003   5.8570066466927528E-003   6.1186612583696842E-005
  0.80000001192092896        106750.71640000000        4.3848268687725067E-003   3.9225881919264793E-003   3.9236759766936302E-003   3.2229698263108730E-005
  0.82499998807907104        106750.71640000000        2.7311970479786396E-003   2.4792926851660013E-003   2.4797699879854918E-003   1.5792893464094959E-005
  0.85000002384185791        106750.71640000000        1.5773972263559699E-003   1.4530566986650229E-003   1.4532800996676087E-003   7.1070962803787552E-006
  0.87500000000000000        106750.71640000000        8.2271918654441833E-004   7.6947960769757628E-004   7.6962204184383154E-004   2.9950883799756411E-006
  0.89999997615814209        106750.71640000000        3.7139438791200519E-004   3.5360670881345868E-004   3.5373755963519216E-004   1.4240266636988963E-006
  0.92500001192092896        106750.71640000000        1.3483494694810361E-004   1.3233692152425647E-004   1.3246790331322700E-004   1.1507551107570180E-006
  0.94999998807907104        106750.71640000000        3.4102253266610205E-005   3.7228361179586500E-005   3.7336369132390246E-005   1.4468046174442861E-006
  0.97500002384185791        106750.71640000000        2.8760155146301258E-006   7.9974397522164509E-006   8.0335657912655734E-006   1.8899095266533550E-006
   1.0000000000000000        106750.71640000000       -8.3098966570105404E-006  -2.4681098693690728E-006  -2.5750862278073328E-006   2.2093149709689897E-006
   9.9999997171806854E-010   136876.72279999999        3.2003612723201513E-003  -9.7690615803003311E-004  -1.2185566592961550E-003  -1.3243827270343900E-003
   1.3183000246996812E-009   136876.72279999999        3.3514734823256731E-003  -9.7620178712531924E-004  -1.2454193783923984E-003  -1.3514449819922447E-003
   1.7378000150003459E-009   136876.72279999999        3.5104388371109962E-003  -9.7302306676283479E-004  -1.2729018926620483E-003  -1.3785019982606173E-003
   2.2908999142146058E-009   136876.72279999999        3.6777744535356760E-003  -9.6711260266602039E-004  -1.3011243427172303E-003  -1.4053955674171448E-003
   3.0200000278313155E-009   136876.72279999999        3.8539245724678040E-003  -9.5819390844553709E-004  -1.3302146689966321E-003  -1.4318968169391155E-003
   3.9810998941902653E-009   136876.72279999999        4.0393983945250511E-003  -9.4596802955493331E-004  -1.3603358529508114E-003  -1.4577172696590424E-003
   5.2481001766579993E-009   136876.72279999999        4.2347488924860954E-003  -9.3011109856888652E-004  -1.3916870811954141E-003  -1.4824888203293085E-003
   6.9183001549788514E-009   136876.72279999999        4.4405432417988777E-003  -9.1027474263682961E-004  -1.4245040947571397E-003  -1.5057419659569860E-003
   9.1201002305751899E-009   136876.72279999999        4.6574003063142300E-003  -8.8608177611604333E-004  -1.4590716455131769E-003  -1.5268883435055614E-003
   1.2023000373062587E-008   136876.72279999999        4.8859892413020134E-003  -8.5712323198094964E-004  -1.4957300154492259E-003  -1.5451947692781687E-003
   1.5849000334355878E-008   136876.72279999999        5.1269284449517727E-003  -8.2297105109319091E-004  -1.5348667511716485E-003  -1.5597466845065355E-003
   2.0892999330612838E-008   136876.72279999999        5.3810174576938152E-003  -7.8314443817362189E-004  -1.5769631136208773E-003  -1.5694297617301345E-003
   2.7542000680114143E-008   136876.72279999999        5.6490083225071430E-003  -7.3713931487873197E-004  -1.6225673025473952E-003  -1.5728732105344534E-003
   3.6307998385609608E-008   136876.72279999999        5.9317708946764469E-003  -6.8440067116171122E-004  -1.6723327571526170E-003  -1.5684104291722178E-003
   4.7863000673942224E-008   136876.72279999999        6.2301396392285824E-003  -6.2434730352833867E-004  -1.7270053504034877E-003  -1.5540237072855234E-003
   6.3096003088958241E-008   136876.72279999999        6.5450915135443211E-003  -5.5633706506341696E-004  -1.7874679761007428E-003  -1.5272791497409344E-003
   8.3175997644957533E-008   136876.72279999999        6.8776039406657219E-003  -4.7969087609089911E-004  -1.8547307699918747E-003  -1.4852598542347550E-003
   1.0965000285523274E-007   136876.72279999999        7.2288075461983681E-003  -3.9365730481222272E-004  -1.9299787236377597E-003  -1.4244676567614079E-003
   1.4453999597208167E-007   136876.72279999999        7.5997095555067062E-003  -2.9747691587544978E-004  -2.0145303569734097E-003  -1.3407776132225990E-003
   1.9054999711443088E-007   136876.72279999999        7.9917600378394127E-003  -1.9023446657229215E-004  -2.1099860314279795E-003  -1.2292118044570088E-003
   2.5118998792095226E-007   136876.72279999999        8.4060449153184891E-003  -7.1068236138671637E-005  -2.2180613595992327E-003  -1.0840152390301228E-003
   3.3112999631157436E-007   136876.72279999999        8.8440636172890663E-003   6.1040816945023835E-005  -2.3407950066030025E-003  -8.9832092635333538E-004
   4.3651999703797628E-007   136876.72279999999        9.3073435127735138E-003   2.0717173174489290E-004  -2.4804824497550726E-003  -6.6409370629116893E-004
   5.7544002629583701E-007   136876.72279999999        9.7974231466650963E-003   3.6845426075160503E-004  -2.6396883185952902E-003  -3.7200786755420268E-004
   7.5857997217099182E-007   136876.72279999999        1.0316097177565098E-002   5.4615165572613478E-004  -2.8213441837579012E-003  -1.1136346074636094E-005
   9.9999999747524271E-007   136876.72279999999        1.0865200310945511E-002   7.4159441282972693E-004  -3.0287054833024740E-003   4.3112310231663287E-004
   1.3182999509808724E-006   136876.72279999999        1.1446840129792690E-002   9.5626508118584752E-004  -3.2654572278261185E-003   9.6942944219335914E-004
   1.7377999483869644E-006   136876.72279999999        1.2062984518706799E-002   1.1916477233171463E-003  -3.5355591680854559E-003   1.6203257255256176E-003
   2.2909000563231530E-006   136876.72279999999        1.2716260738670826E-002   1.4495331561192870E-003  -3.8435976020991802E-003   2.4032634682953358E-003
   3.0199998946045525E-006   136876.72279999999        1.3409123755991459E-002   1.7317064339295030E-003  -4.1944305412471294E-003   3.3399835228919983E-003
   3.9810997805034276E-006   136876.72279999999        1.4144413173198700E-002   2.0401608198881149E-003  -4.5934189110994339E-003   4.4553191401064396E-003
   5.2481000238913111E-006   136876.72279999999        1.4925292693078518E-002   2.3770839907228947E-003  -5.0463927909731865E-003   5.7774106971919537E-003
   6.9183001869532745E-006   136876.72279999999        1.5755182132124901E-002   2.7448271866887808E-003  -5.5595627054572105E-003   7.3377750813961029E-003
   9.1201000032015145E-006   136876.72279999999        1.6637947410345078E-002   3.1459887977689505E-003  -6.1395564116537571E-003   9.1717746108770370E-003
   1.2022999726468697E-005   136876.72279999999        1.7577953636646271E-002   3.5834424197673798E-003  -6.7933597601950169E-003   1.1318875476717949E-002
   1.5849000192247331E-005   136876.72279999999        1.8579723313450813E-002   4.0601626969873905E-003  -7.5278938747942448E-003   1.3821726664900780E-002
   2.0892999600619078E-005   136876.72279999999        1.9648980349302292E-002   4.5797210186719894E-003  -8.3505604416131973E-003   1.6728552058339119E-002
   2.7542000680114143E-005   136876.72279999999        2.0791828632354736E-002   5.1458780653774738E-003  -9.2683499678969383E-003   2.0090831443667412E-002
   3.6307999835116789E-005   136876.72279999999        2.2015579044818878E-002   5.7629784569144249E-003  -1.0288098827004433E-002   2.3964975029230118E-002
   4.7862999053904787E-005   136876.72279999999        2.3328287526965141E-002   6.4356955699622631E-003  -1.1415600776672363E-002   2.8410039842128754E-002
   6.3095998484641314E-005   136876.72279999999        2.4739746004343033E-002   7.1695023216307163E-003  -1.2655785307288170E-002   3.3489570021629333E-002
   8.3175997133366764E-005   136876.72279999999        2.6261163875460625E-002   7.9704755917191505E-003  -1.4011631719768047E-002   3.9268806576728821E-002
   1.0964999819407240E-004   136876.72279999999        2.7906216681003571E-002   8.8457902893424034E-003  -1.5484032221138477E-002   4.5816056430339813E-002
   1.4453999756369740E-004   136876.72279999999        2.9690211638808250E-002   9.8032178357243538E-003  -1.7069745808839798E-002   5.3196031600236893E-002
   1.9054999575018883E-004   136876.72279999999        3.1633388251066208E-002   1.0852799750864506E-002  -1.8762694671750069E-002   6.1478976160287857E-002
   2.5119000929407775E-004   136876.72279999999        3.3757727593183517E-002   1.2005043216049671E-002  -2.0549131557345390E-002   7.0721775293350220E-002
   3.3112999517470598E-004   136876.72279999999        3.6091651767492294E-002   1.3273334130644798E-002  -2.2409325465559959E-002   8.0980785191059113E-002
   4.3652000022120774E-004   136876.72279999999        3.8669358938932419E-002   1.4673429541289806E-002  -2.4313891306519508E-002   9.2300124466419220E-002
   5.7544000446796417E-004   136876.72279999999        4.1531994938850403E-002   1.6223948448896408E-002  -2.6221314445137978E-002  0.10470590740442276     
   7.5857999036088586E-004   136876.72279999999        4.4730845838785172E-002   1.7947915941476822E-002  -2.8076076880097389E-002  0.11820665001869202     
   1.0000000474974513E-003   136876.72279999999        4.8328228294849396E-002   1.9873082637786865E-002  -2.9804401099681854E-002  0.13278114795684814     
   1.3183000264689326E-003   136876.72279999999        5.2401576191186905E-002   2.2033970803022385E-002  -3.1311087310314178E-002  0.14837668836116791     
   1.7377999611198902E-003   136876.72279999999        5.7043597102165222E-002   2.4471892043948174E-002  -3.2473977655172348E-002  0.16488894820213318     
   2.2909000981599092E-003   136876.72279999999        6.2371674925088882E-002   2.7239969000220299E-002  -3.3140771090984344E-002  0.18217338621616364     
   3.0199999455362558E-003   136876.72279999999        6.8525642156600952E-002   3.0402246862649918E-002  -3.3122014254331589E-002  0.20001173019409180     
   3.9810999296605587E-003   136876.72279999999        7.5675986707210541E-002   3.4038648009300232E-002  -3.2187033444643021E-002  0.21811477839946747     
   5.2481000311672688E-003   136876.72279999999        8.4027312695980072E-002   3.8247980177402496E-002  -3.0059147626161575E-002  0.23610799014568329     
   6.9182999432086945E-003   136876.72279999999        9.3819558620452881E-002   4.3150730431079865E-002  -2.6413697749376297E-002  0.25351685285568237     
   9.1201001778244972E-003   136876.72279999999       0.10532865673303604        4.8892777413129807E-002  -2.0879736170172691E-002  0.26975882053375244     
   1.2023000046610832E-002   136876.72279999999       0.11885921657085419        5.5646914988756180E-002  -1.3049080967903137E-002  0.28413295745849609     
   1.5848999843001366E-002   136876.72279999999       0.13471826910972595        6.3607156276702881E-002  -2.5027976371347904E-003  0.29580816626548767     
   2.0893000066280365E-002   136876.72279999999       0.15319000184535980        7.2986282408237457E-002   1.1156548745930195E-002  0.30383571982383728     
   2.7542000636458397E-002   136876.72279999999       0.17444866895675659        8.3985239267349243E-002   2.8226507827639580E-002  0.30714598298072815     
   3.6308001726865768E-002   136876.72279999999       0.19844824075698853        9.6752196550369263E-002   4.8805683851242065E-002  0.30458292365074158     
   4.7862999141216278E-002   136876.72279999999       0.22471821308135986       0.11129127442836761        7.2629377245903015E-002  0.29496613144874573     
   6.3096001744270325E-002   136876.72279999999       0.25209859013557434       0.12732821702957153        9.8877511918544769E-002  0.27721470594406128     
   8.3176001906394958E-002   136876.72279999999       0.27836003899574280       0.14408418536186218       0.12592017650604248       0.25057995319366455     
  0.10000000149011612        136876.72279999999       0.29349315166473389       0.15491667389869690       0.14311882853507996       0.22782370448112488     
  0.12500000000000000        136876.72279999999       0.30679389834403992       0.16647030413150787       0.16128534078598022       0.19533669948577881     
  0.15000000596046448        136876.72279999999       0.31135639548301697       0.17341901361942291       0.17238815128803253       0.16555844247341156     
  0.17499999701976776        136876.72279999999       0.30912026762962341       0.17651118338108063       0.17795476317405701       0.13895937800407410     
  0.20000000298023224        136876.72279999999       0.30161157250404358       0.17637339234352112       0.17916111648082733       0.11560515314340591     
  0.22499999403953552        136876.72279999999       0.29006677865982056       0.17354822158813477       0.17693561315536499        9.5367372035980225E-002
  0.25000000000000000        136876.72279999999       0.27550506591796875       0.16851399838924408       0.17202632129192352        7.8022390604019165E-002
  0.27500000596046448        136876.72279999999       0.25877436995506287       0.16169637441635132       0.16504594683647156        6.3302844762802124E-002
  0.30000001192092896        136876.72279999999       0.24058307707309723       0.15347561240196228       0.15650281310081482        5.0926662981510162E-002
  0.32499998807907104        136876.72279999999       0.22152329981327057       0.14419168233871460       0.14682281017303467        4.0613960474729538E-002
  0.34999999403953552        136876.72279999999       0.20208837091922760       0.13414800167083740       0.13636519014835358        3.2097138464450836E-002
  0.37500000000000000        136876.72279999999       0.18268685042858124       0.12361421436071396       0.12543423473834991        2.5126717984676361E-002
  0.40000000596046448        136876.72279999999       0.16365368664264679       0.11282858997583389       0.11428800970315933        1.9474500790238380E-002
  0.42500001192092896        136876.72279999999       0.14525964856147766       0.10199996829032898       0.10314495116472244        1.4934965409338474E-002
  0.44999998807907104        136876.72279999999       0.12771920859813690        9.1309465467929840E-002   9.2189036309719086E-002   1.1325467377901077E-002
  0.47499999403953552        136876.72279999999       0.11119738221168518        8.0912061035633087E-002   8.1573761999607086E-002   8.4856376051902771E-003
  0.50000000000000000        136876.72279999999        9.5815628767013550E-002   7.0938043296337128E-002   7.1425393223762512E-002   6.2762610614299774E-003
  0.52499997615814209        136876.72279999999        8.1657163798809052E-002   6.1494402587413788E-002   6.1845522373914719E-002   4.5778141357004642E-003
  0.55000001192092896        136876.72279999999        6.8771615624427795E-002   5.2666120231151581E-002   5.2913296967744827E-002   3.2888026908040047E-003
  0.57499998807907104        136876.72279999999        5.7179220020771027E-002   4.4517505913972855E-002   4.4687252491712570E-002   2.3239990696310997E-003
  0.60000002384185791        136876.72279999999        4.6874690800905228E-002   3.7093482911586761E-002   3.7206970155239105E-002   1.6126577975228429E-003
  0.62500000000000000        136876.72279999999        3.7830688059329987E-002   3.0420886352658272E-002   3.0494563281536102E-002   1.0967613197863102E-003
  0.64999997615814209        136876.72279999999        3.0001055449247360E-002   2.4509781971573830E-002   2.4556079879403114E-002   7.2933657793328166E-004
  0.67500001192092896        136876.72279999999        2.3323809728026390E-002   1.9354810938239098E-002   1.9382858648896217E-002   4.7287167399190366E-004
  0.69999998807907104        136876.72279999999        1.7723929136991501E-002   1.4936571940779686E-002   1.4952868223190308E-002   2.9785287915728986E-004
  0.72500002384185791        136876.72279999999        1.3115968555212021E-002   1.1223046109080315E-002   1.1232073418796062E-002   1.8143327906727791E-004
  0.75000000000000000        136876.72279999999        9.4065349549055099E-003   8.1710945814847946E-003   8.1758257001638412E-003   1.0624072456266731E-004
  0.77499997615814209        136876.72279999999        6.4966334030032158E-003   5.7280003093183041E-003   5.7303262874484062E-003   5.9326852351659909E-005
  0.80000001192092896        136876.72279999999        4.2839138768613338E-003   3.8330992683768272E-003   3.8341681938618422E-003   3.1254887289833277E-005
  0.82499998807907104        136876.72279999999        2.6648379862308502E-003   2.4194954894483089E-003   2.4199641775339842E-003   1.5321071259677410E-005
  0.85000002384185791        136876.72279999999        1.5367887681350112E-003   1.4158820267766714E-003   1.4161013532429934E-003   6.9015886765555479E-006
  0.87500000000000000        136876.72279999999        8.0015556886792183E-004   7.4849516386166215E-004   7.4863439658656716E-004   2.9148238809284521E-006
  0.89999997615814209        136876.72279999999        3.6044057924300432E-004   3.4324356238357723E-004   3.4337030956521630E-004   1.3872343060938874E-006
  0.92500001192092896        136876.72279999999        1.3045550440438092E-004   1.2808731116820127E-004   1.2821251584682614E-004   1.1100845540568116E-006
  0.94999998807907104        136876.72279999999        3.2736323191784322E-005   3.5800756450043991E-005   3.5901233786717057E-005   1.3738645066041499E-006
  0.97500002384185791        136876.72279999999        2.4377313820878044E-006   7.4045301516889594E-006   7.4319764280517120E-006   1.7673260117589962E-006
   1.0000000000000000        136876.72279999999       -8.5562032836605795E-006  -2.9451903174049221E-006  -3.0605353913415456E-006   2.0286320250306744E-006
   9.9999997171806854E-010   175504.55750000000        3.2055999618023634E-003  -9.7669183742254972E-004  -1.2192041613161564E-003  -1.3552255695685744E-003
   1.3183000246996812E-009   175504.55750000000        3.3569890074431896E-003  -9.7589165670797229E-004  -1.2461603619158268E-003  -1.3826235663145781E-003
   1.7378000150003459E-009   175504.55750000000        3.5162472631782293E-003  -9.7260775510221720E-004  -1.2737583601847291E-003  -1.4099427498877048E-003
   2.2908999142146058E-009   175504.55750000000        3.6838927771896124E-003  -9.6658180700615048E-004  -1.3021230697631836E-003  -1.4370050048455596E-003
   3.0200000278313155E-009   175504.55750000000        3.8603709544986486E-003  -9.5753662753850222E-004  -1.3313876697793603E-003  -1.4635579427704215E-003
   3.9810998941902653E-009   175504.55750000000        4.0461923927068710E-003  -9.4517238903790712E-004  -1.3617215445265174E-003  -1.4892840990796685E-003
   5.2481001766579993E-009   175504.55750000000        4.2419102974236012E-003  -9.2916417634114623E-004  -1.3933309819549322E-003  -1.5137810260057449E-003
   6.9183001549788514E-009   175504.55750000000        4.4480944052338600E-003  -9.0916274348273873E-004  -1.4264602214097977E-003  -1.5365380095317960E-003
   9.1201002305751899E-009   175504.55750000000        4.6653640456497669E-003  -8.8478974066674709E-004  -1.4614039100706577E-003  -1.5569179086014628E-003
   1.2023000373062587E-008   175504.55750000000        4.8943907022476196E-003  -8.5563497850671411E-004  -1.4985138550400734E-003  -1.5741293318569660E-003
   1.5849000334355878E-008   175504.55750000000        5.1357932388782501E-003  -8.2126923371106386E-004  -1.5381901757791638E-003  -1.5871897339820862E-003
   2.0892999330612838E-008   175504.55750000000        5.3903744556009769E-003  -7.8121031401678920E-004  -1.5809293836355209E-003  -1.5949038788676262E-003
   2.7542000680114143E-008   175504.55750000000        5.6588877923786640E-003  -7.3495268588885665E-004  -1.6272964421659708E-003  -1.5958072617650032E-003
   3.6307998385609608E-008   175504.55750000000        5.9422040358185768E-003  -6.8193976767361164E-004  -1.6779644647613168E-003  -1.5881224535405636E-003
   4.7863000673942224E-008   175504.55750000000        6.2411618418991566E-003  -6.2158866785466671E-004  -1.7337010940536857E-003  -1.5697043854743242E-003
   6.3096003088958241E-008   175504.55750000000        6.5567386336624622E-003  -5.5325531866401434E-004  -1.7954136710613966E-003  -1.5379703836515546E-003
   8.3175997644957533E-008   175504.55750000000        6.8899155594408512E-003  -4.7625874867662787E-004  -1.8641402712091804E-003  -1.4898326480761170E-003
   1.0965000285523274E-007   175504.55750000000        7.2418265044689178E-003  -3.8984528509899974E-004  -1.9410967361181974E-003  -1.4215945266187191E-003
   1.4453999597208167E-007   175504.55750000000        7.6134805567562580E-003  -2.9325328068807721E-004  -2.0276352297514677E-003  -1.3289086055010557E-003
   1.9054999711443088E-007   175504.55750000000        8.0063324421644211E-003  -1.8556466966401786E-004  -2.1253952290862799E-003  -1.2065334012731910E-003
   2.5118998792095226E-007   175504.55750000000        8.4214722737669945E-003  -6.5915206505451351E-005  -2.2361325100064278E-003  -1.0484264930710196E-003
   3.3112999631157436E-007   175504.55750000000        8.8604027405381203E-003   6.6717308072838932E-005  -2.3619313724339008E-003  -8.4738701116293669E-004
   4.3651999703797628E-007   175504.55750000000        9.3246567994356155E-003   2.1341531828511506E-004  -2.5051364209502935E-003  -5.9500470524653792E-004
   5.7544002629583701E-007   175504.55750000000        9.8157795146107674E-003   3.7531214184127748E-004  -2.6683635078370571E-003  -2.8153799939900637E-004
   7.5857997217099182E-007   175504.55750000000        1.0335569269955158E-002   5.5367522872984409E-004  -2.8546003159135580E-003   1.0440996265970170E-004
   9.9999999747524271E-007   175504.55750000000        1.0885870084166527E-002   7.4983946979045868E-004  -3.0671595595777035E-003   5.7595805265009403E-004
   1.3182999509808724E-006   175504.55750000000        1.1468797922134399E-002   9.6529268193989992E-004  -3.3097863197326660E-003   1.1483419220894575E-003
   1.7377999483869644E-006   175504.55750000000        1.2086328119039536E-002   1.2015242828056216E-003  -3.5864976234734058E-003   1.8387172603979707E-003
   2.2909000563231530E-006   175504.55750000000        1.2741100974380970E-002   1.4603316085413098E-003  -3.9019419346004725E-003   2.6672319509088993E-003
   3.0199998946045525E-006   175504.55750000000        1.3435584492981434E-002   1.7435068730264902E-003  -4.2610312812030315E-003   3.6563524045050144E-003
   3.9810997805034276E-006   175504.55750000000        1.4172630384564400E-002   2.0530514884740114E-003  -4.6691773459315300E-003   4.8316963948309422E-003
   5.2481000238913111E-006   175504.55750000000        1.4955423772335052E-002   2.3911623284220695E-003  -5.1322537474334240E-003   6.2222392298281193E-003
   6.9183001869532745E-006   175504.55750000000        1.5787404030561447E-002   2.7602016925811768E-003  -5.6564998812973499E-003   7.8603615984320641E-003
   9.1201000032015145E-006   175504.55750000000        1.6672460362315178E-002   3.1627803109586239E-003  -6.2485584057867527E-003   9.7823254764080048E-003
   1.2022999726468697E-005   175504.55750000000        1.7614992335438728E-002   3.6017862148582935E-003  -6.9154072552919388E-003   1.2028506956994534E-002
   1.5849000192247331E-005   175504.55750000000        1.8619552254676819E-002   4.0802108123898506E-003  -7.6639270409941673E-003   1.4642421156167984E-002
   2.0892999600619078E-005   175504.55750000000        1.9691908732056618E-002   4.6016443520784378E-003  -8.5014505311846733E-003   1.7673177644610405E-002
   2.7542000680114143E-005   175504.55750000000        2.0838214084506035E-002   5.1698721945285797E-003  -9.4348499551415443E-003   2.1173032000660896E-002
   3.6307999835116789E-005   175504.55750000000        2.2065840661525726E-002   5.7892655022442341E-003  -1.0470792651176453E-002   2.5199102237820625E-002
   4.7862999053904787E-005   175504.55750000000        2.3382917046546936E-002   6.4645302481949329E-003  -1.1614834889769554E-002   2.9810940846800804E-002
   6.3095998484641314E-005   175504.55750000000        2.4799318984150887E-002   7.2011775337159634E-003  -1.2871596962213516E-002   3.5072430968284607E-002
   8.3175997133366764E-005   175504.55750000000        2.6326358318328857E-002   8.0053294077515602E-003  -1.4243653044104576E-002   4.1048839688301086E-002
   1.0964999819407240E-004   175504.55750000000        2.7977829799056053E-002   8.8842175900936127E-003  -1.5731396153569221E-002   4.7808192670345306E-002
   1.4453999756369740E-004   175504.55750000000        2.9769187793135643E-002   9.8456740379333496E-003  -1.7330965027213097E-002   5.5414382368326187E-002
   1.9054999575018883E-004   175504.55750000000        3.1720839440822601E-002   1.0899820365011692E-002  -1.9035536795854568E-002   6.3936509191989899E-002
   2.5119000929407775E-004   175504.55750000000        3.3854957669973373E-002   1.2057251296937466E-002  -2.0830476656556129E-002   7.3429428040981293E-002
   3.3112999517470598E-004   175504.55750000000        3.6200203001499176E-002   1.3331461697816849E-002  -2.2695021703839302E-002   8.3946913480758667E-002
   4.3652000022120774E-004   175504.55750000000        3.8791030645370483E-002   1.4738331548869610E-002  -2.4598602205514908E-002   9.5529608428478241E-002
   5.7544000446796417E-004   175504.55750000000        4.1668891906738281E-002   1.6296626999974251E-002  -2.6498373597860336E-002  0.10819916427135468     
   7.5857999036088586E-004   175504.55750000000        4.4885396957397461E-002   1.8029540777206421E-002  -2.8337350115180016E-002  0.12195864319801331     
   1.0000000474974513E-003   175504.55750000000        4.8503220081329346E-002   1.9965011626482010E-002  -3.0040187761187553E-002  0.13678021728992462     
   1.3183000264689326E-003   175504.55750000000        5.2600182592868805E-002   2.2137772291898727E-002  -3.1510047614574432E-002  0.15260343253612518     
   1.7377999611198902E-003   175504.55750000000        5.7269349694252014E-002   2.4589357897639275E-002  -3.2623168081045151E-002  0.16931489109992981     
   2.2909000981599092E-003   175504.55750000000        6.2628425657749176E-002   2.7373122051358223E-002  -3.3225748687982559E-002  0.18676005303859711     
   3.0199999455362558E-003   175504.55750000000        6.8817459046840668E-002   3.0553324148058891E-002  -3.3127117902040482E-002  0.20470945537090302     
   3.9810999296605587E-003   175504.55750000000        7.6006956398487091E-002   3.4210052341222763E-002  -3.2095871865749359E-002  0.22286203503608704     
   5.2481000311672688E-003   175504.55750000000        8.4401182830333710E-002   3.8442179560661316E-002  -2.9855351895093918E-002  0.24083098769187927     
   6.9182999432086945E-003   175504.55750000000        9.4239227473735809E-002   4.3370068073272705E-002  -2.6082063093781471E-002  0.25812968611717224     
   9.1201001778244972E-003   175504.55750000000       0.10579530894756317        4.9139156937599182E-002  -2.0407779142260551E-002  0.27416446805000305     
   1.2023000046610832E-002   175504.55750000000       0.11937113106250763        5.5921301245689392E-002  -1.2429156340658665E-002  0.28822517395019531     
   1.5848999843001366E-002   175504.55750000000       0.13526907563209534        6.3908778131008148E-002  -1.7348685069009662E-003  0.29947513341903687     
   2.0893000066280365E-002   175504.55750000000       0.15376634895801544        7.3311522603034973E-002   1.2061703950166702E-002  0.30696502327919006     
   2.7542000636458397E-002   175504.55750000000       0.17502726614475250        8.4325984120368958E-002   2.9243515804409981E-002  0.30963248014450073     
   3.6308001726865768E-002   175504.55750000000       0.19899231195449829        9.7093693912029266E-002   4.9890894442796707E-002  0.30633917450904846     
   4.7862999141216278E-002   175504.55750000000       0.22517399489879608       0.11160948127508163        7.3717951774597168E-002  0.29593664407730103     
   6.3096001744270325E-002   175504.55750000000       0.25239303708076477       0.12758700549602509        9.9882811307907104E-002  0.27739319205284119     
   8.3176001906394958E-002   175504.55750000000       0.27840217947959900       0.14423337578773499       0.12673740088939667       0.25002896785736084     
  0.10000000149011612        175504.55750000000       0.29331126809120178       0.15495824813842773       0.14374800026416779       0.22686302661895752     
  0.12500000000000000        175504.55750000000       0.30628392100334167       0.16634035110473633       0.16162298619747162       0.19400708377361298     
  0.15000000596046448        175504.55750000000       0.31054335832595825       0.17311649024486542       0.17244558036327362       0.16406001150608063     
  0.17499999701976776        175504.55750000000       0.30804151296615601       0.17604470252990723       0.17775793373584747       0.13742475211620331     
  0.20000000298023224        175504.55750000000       0.30031031370162964       0.17575784027576447       0.17874254286289215       0.11412035673856735     
  0.22499999403953552        175504.55750000000       0.28858840465545654       0.17280250787734985       0.17633011937141418        9.3985579907894135E-002
  0.25000000000000000        175504.55750000000       0.27389451861381531       0.16765937209129333       0.17126868665218353        7.6773509383201599E-002
  0.27500000596046448        175504.55750000000       0.25707453489303589       0.16075515747070312       0.16416962444782257        6.2200427055358887E-002
  0.30000001192092896        175504.55750000000       0.23883372545242310       0.15247033536434174       0.15553914010524750        4.9972910434007645E-002
  0.32499998807907104        175504.55750000000       0.21976038813591003       0.14314430952072144       0.14580059051513672        3.9803486317396164E-002
  0.34999999403953552        175504.55750000000       0.20034371316432953       0.13307937979698181       0.13531050086021423        3.1419727951288223E-002
  0.37500000000000000        175504.55750000000       0.18098784983158112       0.12254372239112854       0.12437026947736740        2.4569364264607430E-002
  0.40000000596046448        175504.55750000000       0.16202336549758911       0.11177375912666321       0.11323507875204086        1.9022909924387932E-002
  0.42500001192092896        175504.55750000000       0.14371669292449951       0.10097629576921463       0.10212051123380661        1.4574609696865082E-002
  0.44999998807907104        175504.55750000000       0.12627816200256348        9.0330272912979126E-002   9.1207712888717651E-002   1.1042317375540733E-002
  0.47499999403953552        175504.55750000000       0.10986884683370590        7.9988427460193634E-002   8.0647483468055725E-002   8.2666464149951935E-003
  0.50000000000000000        175504.55750000000        9.4606563448905945E-002   7.0078775286674500E-002   7.0563465356826782E-002   6.1096558347344398E-003
  0.52499997615814209        175504.55750000000        8.0571196973323822E-002   6.0706038028001785E-002   6.1054777354001999E-002   4.4532357715070248E-003
  0.55000001192092896        175504.55750000000        6.7809343338012695E-002   5.1953036338090897E-002   5.2198234945535660E-002   3.1973419245332479E-003
  0.57499998807907104        175504.55750000000        5.6338615715503693E-002   4.3882016092538834E-002   4.4050209224224091E-002   2.2581568919122219E-003
  0.60000002384185791        175504.55750000000        4.6151418238878250E-002   3.6535967141389847E-002   3.6648295819759369E-002   1.5662519726902246E-003
  0.62500000000000000        175504.55750000000        3.7218488752841949E-002   2.9939970001578331E-002   3.0012816190719604E-002   1.0647998424246907E-003
  0.64999997615814209        175504.55750000000        2.9492110013961792E-002   2.4102520197629929E-002   2.4148248136043549E-002   7.0787372533231974E-004
  0.67500001192092896        175504.55750000000        2.2909097373485565E-002   1.9016904756426811E-002   1.9044579938054085E-002   4.5885762665420771E-004
  0.69999998807907104        175504.55750000000        1.7393572255969048E-002   1.4662595465779305E-002   1.4678661711513996E-002   2.8898569871671498E-004
  0.72500002384185791        175504.55750000000        1.2859577313065529E-002   1.1006698012351990E-002   1.1015589348971844E-002   1.7601964646019042E-004
  0.75000000000000000        175504.55750000000        9.2135248705744743E-003   8.0054402351379395E-003   8.0100959166884422E-003   1.0306962940376252E-004
  0.77499997615814209        175504.55750000000        6.3565289601683617E-003   5.6057362817227840E-003   5.6080245412886143E-003   5.7558732805773616E-005
  0.80000001192092896        175504.55750000000        4.1866349056363106E-003   3.7468117661774158E-003   3.7478627637028694E-003   3.0327353670145385E-005
  0.82499998807907104        175504.55750000000        2.6009550783783197E-003   2.3619169369339943E-003   2.3623777087777853E-003   1.4871343410050031E-005
  0.85000002384185791        175504.55750000000        1.4977544778957963E-003   1.3801415916532278E-003   1.3803569599986076E-003   6.7047931224806234E-006
  0.87500000000000000        175504.55750000000        7.7850400703027844E-004   7.2835525497794151E-004   7.2849134448915720E-004   2.8368478979245992E-006
  0.89999997615814209        175504.55750000000        3.4995080204680562E-004   3.3331711892969906E-004   3.3343984978273511E-004   1.3503654372470919E-006
  0.92500001192092896        175504.55750000000        1.2627200339920819E-004   1.2402579886838794E-004   1.2414541561156511E-004   1.0695162018237170E-006
  0.94999998807907104        175504.55750000000        3.1436287827091292E-005   3.4439537557773292E-005   3.4532804420450702E-005   1.3031170738031506E-006
  0.97500002384185791        175504.55750000000        2.0248762666597031E-006   6.8417216425586957E-006   6.8609506342909299E-006   1.6507525515407906E-006
   1.0000000000000000        175504.55750000000       -8.7799799075582996E-006  -3.3911053378687939E-006  -3.5142238630214706E-006   1.8593931372379302E-006
   9.9999997171806854E-010   225033.51250000001        3.2107748556882143E-003  -9.7647687653079629E-004  -1.2198630720376968E-003  -1.3860359322279692E-003
   1.3183000246996812E-009   225033.51250000001        3.3624372445046902E-003  -9.7558199195191264E-004  -1.2469179928302765E-003  -1.4137417310848832E-003
   1.7378000150003459E-009   225033.51250000001        3.5219849087297916E-003  -9.7219401504844427E-004  -1.2746377615258098E-003  -1.4412892051041126E-003
   2.2908999142146058E-009   225033.51250000001        3.6899365950375795E-003  -9.6605380531400442E-004  -1.3031520647928119E-003  -1.4684797497466207E-003
   3.0200000278313155E-009   225033.51250000001        3.8667386397719383E-003  -9.5688347937539220E-004  -1.3325995532795787E-003  -1.4950355980545282E-003
   3.9810998941902653E-009   225033.51250000001        4.0529030375182629E-003  -9.4438233645632863E-004  -1.3631560141220689E-003  -1.5206092502921820E-003
   5.2481001766579993E-009   225033.51250000001        4.2489846237003803E-003  -9.2822447186335921E-004  -1.3950351858511567E-003  -1.5447625191882253E-003
   6.9183001549788514E-009   225033.51250000001        4.4555533677339554E-003  -9.0805970830842853E-004  -1.4284902717918158E-003  -1.5669415006414056E-003
   9.1201002305751899E-009   225033.51250000001        4.6732309274375439E-003  -8.8350859005004168E-004  -1.4638255815953016E-003  -1.5864581800997257E-003
   1.2023000373062587E-008   225033.51250000001        4.9026901833713055E-003  -8.5415976354852319E-004  -1.5014047967270017E-003  -1.6024610958993435E-003
   1.5849000334355878E-008   225033.51250000001        5.1445509307086468E-003  -8.1958278315141797E-004  -1.5416411915794015E-003  -1.6138968057930470E-003
   2.0892999330612838E-008   225033.51250000001        5.3996182978153229E-003  -7.7929411781951785E-004  -1.5850466443225741E-003  -1.6194866038858891E-003
   2.7542000680114143E-008   225033.51250000001        5.6686475872993469E-003  -7.3278672061860561E-004  -1.6322032315656543E-003  -1.6176687786355615E-003
   3.6307998385609608E-008   225033.51250000001        5.9525119140744209E-003  -6.7950249649584293E-004  -1.6838039737194777E-003  -1.6065520467236638E-003
   4.7863000673942224E-008   225033.51250000001        6.2520508654415607E-003  -6.1885692412033677E-004  -1.7406383994966745E-003  -1.5838599065318704E-003
   6.3096003088958241E-008   225033.51250000001        6.5682455897331238E-003  -5.5020401487126946E-004  -1.8036391120404005E-003  -1.5468568308278918E-003
   8.3175997644957533E-008   225033.51250000001        6.9020795635879040E-003  -4.7286090557463467E-004  -1.8738718936219811E-003  -1.4922796981409192E-003
   1.0965000285523274E-007   225033.51250000001        7.2546890005469322E-003  -3.8607171154581010E-004  -1.9525842508301139E-003  -1.4162283623591065E-003
   1.4453999597208167E-007   225033.51250000001        7.6270871795713902E-003  -2.8907257365062833E-004  -2.0411619916558266E-003  -1.3141280505806208E-003
   1.9054999711443088E-007   225033.51250000001        8.0207316204905510E-003  -1.8094267579726875E-004  -2.1412840578705072E-003  -1.1804678943008184E-003
   2.5118998792095226E-007   225033.51250000001        8.4367161616683006E-003  -6.0815254983026534E-005  -2.2547463886439800E-003  -1.0089130373671651E-003
   3.3112999631157436E-007   225033.51250000001        8.8765481486916542E-003   7.2335024015046656E-005  -2.3836786858737469E-003  -7.9192250268533826E-004
   4.3651999703797628E-007   225033.51250000001        9.3417661264538765E-003   2.1959395962767303E-004  -2.5304753798991442E-003  -5.2070542005822062E-004
   5.7544002629583701E-007   225033.51250000001        9.8339179530739784E-003   3.8209842750802636E-004  -2.6978028472512960E-003  -1.8509870278649032E-004
   7.5857997217099182E-007   225033.51250000001        1.0354813188314438E-002   5.6111998856067657E-004  -2.8887041844427586E-003   2.2676971275359392E-004
   9.9999999747524271E-007   225033.51250000001        1.0906297713518143E-002   7.5799803016707301E-004  -3.1065489165484905E-003   7.2854018071666360E-004
   1.3182999509808724E-006   225033.51250000001        1.1490498669445515E-002   9.7422540420666337E-004  -3.3551410306245089E-003   1.3360292650759220E-003
   1.7377999483869644E-006   225033.51250000001        1.2109400704503059E-002   1.2112968834117055E-003  -3.6385543644428253E-003   2.0670075900852680E-003
   2.2909000563231530E-006   225033.51250000001        1.2765654362738132E-002   1.4710164396092296E-003  -3.9614969864487648E-003   2.9423220548778772E-003
   3.0199998946045525E-006   225033.51250000001        1.3461740687489510E-002   1.7551832133904099E-003  -4.3289330787956715E-003   3.9851637557148933E-003
   3.9810997805034276E-006   225033.51250000001        1.4200527220964432E-002   2.0658066496253014E-003  -4.7463234513998032E-003   5.2219321951270103E-003
   5.2481000238913111E-006   225033.51250000001        1.4985215850174427E-002   2.4050932843238115E-003  -5.2195796743035316E-003   6.6824313253164291E-003
   6.9183001869532745E-006   225033.51250000001        1.5819266438484192E-002   2.7754157781600952E-003  -5.7549681514501572E-003   8.3998991176486015E-003
   9.1201000032015145E-006   225033.51250000001        1.6706593334674835E-002   3.1793972011655569E-003  -6.3591413199901581E-003   1.0411477647721767E-002
   1.2022999726468697E-005   225033.51250000001        1.7651626840233803E-002   3.6199400201439857E-003  -7.0390640757977962E-003   1.2758444063365459E-002
   1.5849000192247331E-005   225033.51250000001        1.8658949062228203E-002   4.1000517085194588E-003  -7.8015709295868874E-003   1.5485145151615143E-002
   2.0892999600619078E-005   225033.51250000001        1.9734378904104233E-002   4.6233432367444038E-003  -8.6539182811975479E-003   1.8641553819179535E-002
   2.7542000680114143E-005   225033.51250000001        2.0884111523628235E-002   5.1936218515038490E-003  -9.6028540283441544E-003   2.2280659526586533E-002
   3.6307999835116789E-005   225033.51250000001        2.2115580737590790E-002   5.8152871206402779E-003  -1.0654867626726627E-002   2.6460239663720131E-002
   4.7862999053904787E-005   225033.51250000001        2.3436987772583961E-002   6.4930757507681847E-003  -1.1815270408987999E-002   3.1240295618772507E-002
   6.3095998484641314E-005   225033.51250000001        2.4858292192220688E-002   7.2325379587709904E-003  -1.3088363222777843E-002   3.6684978753328323E-002
   8.3175997133366764E-005   225033.51250000001        2.6390904560685158E-002   8.0398404970765114E-003  -1.4476311393082142E-002   4.2859513312578201E-002
   1.0964999819407240E-004   225033.51250000001        2.8048746287822723E-002   8.9222695678472519E-003  -1.5979001298546791E-002   4.9831569194793701E-002
   1.4453999756369740E-004   225033.51250000001        2.9847402125597000E-002   9.8877185955643654E-003  -1.7591938376426697E-002   5.7664114981889725E-002
   1.9054999575018883E-004   225033.51250000001        3.1807456165552139E-002   1.0946388356387615E-002  -1.9307561218738556E-002   6.6425025463104248E-002
   2.5119000929407775E-004   225033.51250000001        3.3951271325349808E-002   1.2108961120247841E-002  -2.1110340952873230E-002   7.6167009770870209E-002
   3.3112999517470598E-004   225033.51250000001        3.6307737231254578E-002   1.3389036059379578E-002  -2.2978488355875015E-002   8.6941175162792206E-002
   4.3652000022120774E-004   225033.51250000001        3.8911562412977219E-002   1.4802618883550167E-002  -2.4880258366465569E-002   9.8784588277339935E-002
   5.7544000446796417E-004   225033.51250000001        4.1804496198892593E-002   1.6368616372346878E-002  -2.6771493256092072E-002  0.11171433329582214     
   7.5857999036088586E-004   225033.51250000001        4.5038476586341858E-002   1.8110388889908791E-002  -2.8593761846423149E-002  0.12572795152664185     
   1.0000000474974513E-003   225033.51250000001        4.8676528036594391E-002   2.0056055858731270E-002  -3.0270185321569443E-002  0.14079093933105469     
   1.3183000264689326E-003   225033.51250000001        5.2796836942434311E-002   2.2240562364459038E-002  -3.1702335923910141E-002  0.15683506429195404     
   1.7377999611198902E-003   225033.51250000001        5.7492811232805252E-002   2.4705652147531509E-002  -3.2764919102191925E-002  0.17373789846897125     
   2.2909000981599092E-003   225033.51250000001        6.2882483005523682E-002   2.7504913508892059E-002  -3.3302679657936096E-002  0.19133496284484863     
   3.0199999455362558E-003   225033.51250000001        6.9106094539165497E-002   3.0702807009220123E-002  -3.3123832195997238E-002  0.20938578248023987     
   3.9810999296605587E-003   225033.51250000001        7.6334141194820404E-002   3.4379575401544571E-002  -3.1996343284845352E-002  0.22757767140865326     
   5.2481000311672688E-003   225033.51250000001        8.4770552814006805E-002   3.8634147495031357E-002  -2.9643682762980461E-002  0.24551187455654144     
   6.9182999432086945E-003   225033.51250000001        9.4653531908988953E-002   4.3586753308773041E-002  -2.5743614882230759E-002  0.26269015669822693     
   9.1201001778244972E-003   225033.51250000001       0.10625559091567993        4.9382373690605164E-002  -1.9930738955736160E-002  0.27850821614265442     
   1.2023000046610832E-002   225033.51250000001       0.11987552791833878        5.6191921234130859E-002  -1.1806612834334373E-002  0.29224747419357300     
   1.5848999843001366E-002   225033.51250000001       0.13581110537052155        6.4205944538116455E-002  -9.6753105754032731E-004  0.30306637287139893     
   2.0893000066280365E-002   225033.51250000001       0.15433262288570404        7.3631525039672852E-002   1.2962375767529011E-002  0.31001591682434082     
   2.7542000636458397E-002   225033.51250000001       0.17559456825256348        8.4660679101943970E-002   3.0251665040850639E-002  0.31204187870025635     
   3.6308001726865768E-002   225033.51250000001       0.19952416419982910        9.7428373992443085E-002   5.0962738692760468E-002  0.30802431702613831     
   4.7862999141216278E-002   225033.51250000001       0.22561727464199066       0.11192028969526291        7.4789091944694519E-002  0.29684722423553467     
   6.3096001744270325E-002   225033.51250000001       0.25267583131790161       0.12783823907375336       0.10086777061223984       0.27752798795700073     
   8.3176001906394958E-002   225033.51250000001       0.27843514084815979       0.14437563717365265       0.12753348052501678       0.24945451319217682     
  0.10000000149011612        225033.51250000001       0.29312321543693542       0.15499395132064819       0.14435708522796631       0.22589348256587982     
  0.12500000000000000        225033.51250000001       0.30577298998832703       0.16620682179927826       0.16194385290145874       0.19268590211868286     
  0.15000000596046448        225033.51250000001       0.30973505973815918       0.17281317710876465       0.17249073088169098       0.16258224844932556     
  0.17499999701976776        225033.51250000001       0.30697312951087952       0.17558050155639648       0.17755378782749176       0.13591875135898590     
  0.20000000298023224        225033.51250000001       0.29902485013008118       0.17514774203300476       0.17832162976264954       0.11266864091157913     
  0.22499999403953552        225033.51250000001       0.28713071346282959       0.17206536233425140       0.17572700977325439        9.2638634145259857E-002
  0.25000000000000000        225033.51250000001       0.27230894565582275       0.16681621968746185       0.17051777243614197        7.5559251010417938E-002
  0.27500000596046448        225033.51250000001       0.25540322065353394       0.15982809662818909       0.16330382227897644        6.1130981892347336E-002
  0.30000001192092896        225033.51250000001       0.23711569607257843       0.15148152410984039       0.15458925068378448        4.9049559980630875E-002
  0.32499998807907104        225033.51250000001       0.21803085505962372       0.14211533963680267       0.14479485154151917        3.9020303636789322E-002
  0.34999999403953552        225033.51250000001       0.19863373041152954       0.13203071057796478       0.13427437841892242        3.0766244977712631E-002
  0.37500000000000000        225033.51250000001       0.17932413518428802       0.12149428576231003       0.12332642078399658        2.4032561108469963E-002
  0.40000000596046448        225033.51250000001       0.16042828559875488       0.11074067652225494       0.11220327019691467        1.8588623031973839E-002
  0.42500001192092896        225033.51250000001       0.14220836758613586        9.9974654614925385E-002  0.10111769288778305        1.4228548854589462E-002
  0.44999998807907104        225033.51250000001       0.12487060576677322        8.9373022317886353E-002   9.0248070657253265E-002   1.0770759545266628E-002
  0.47499999403953552        225033.51250000001       0.10857222974300385        7.9086273908615112E-002   7.9742535948753357E-002   8.0568846315145493E-003
  0.50000000000000000        225033.51250000001        9.3427494168281555E-002   6.9240190088748932E-002   6.9722153246402740E-002   5.9502585791051388E-003
  0.52499997615814209        225033.51250000001        7.9512998461723328E-002   5.9937309473752975E-002   6.0283638536930084E-002   4.3341768905520439E-003
  0.55000001192092896        225033.51250000001        6.6872432827949524E-002   5.1258306950330734E-002   5.1501516252756119E-002   3.1100213527679443E-003
  0.57499998807907104        225033.51250000001        5.5520821362733841E-002   4.3263409286737442E-002   4.3430048972368240E-002   2.1953529212623835E-003
  0.60000002384185791        225033.51250000001        4.5448344200849533E-002   3.5993732511997223E-002   3.6104902625083923E-002   1.5220235800370574E-003
  0.62500000000000000        225033.51250000001        3.6623883992433548E-002   2.9472645372152328E-002   2.9544666409492493E-002   1.0343594476580620E-003
  0.64999997615814209        225033.51250000001        2.8998218476772308E-002   2.3707123473286629E-002   2.3752290755510330E-002   6.8744400050491095E-004
  0.67500001192092896        225033.51250000001        2.2507008165121078E-002   1.8689146265387535E-002   1.8716456368565559E-002   4.4552382314577699E-004
  0.69999998807907104        225033.51250000001        1.7073569819331169E-002   1.4397105202078819E-002   1.4412946067750454E-002   2.8055111761204898E-004
  0.72500002384185791        225033.51250000001        1.2611463665962219E-002   1.0797263123095036E-002   1.0806022211909294E-002   1.7087048036046326E-004
  0.75000000000000000        225033.51250000001        9.0269390493631363E-003   7.8452518209815025E-003   7.8498348593711853E-003   1.0005302465287969E-004
  0.77499997615814209        225033.51250000001        6.2212394550442696E-003   5.4876422509551048E-003   5.4898927919566631E-003   5.5876073020044714E-005
  0.80000001192092896        225033.51250000001        4.0928125381469727E-003   3.6635706201195717E-003   3.6646036896854639E-003   2.9443941457429901E-005
  0.82499998807907104        225033.51250000001        2.5394239928573370E-003   2.3064466658979654E-003   2.3068995214998722E-003   1.4442272913584020E-005
  0.85000002384185791        225033.51250000001        1.4602130977436900E-003   1.3457618188112974E-003   1.3459731126204133E-003   6.5161989368789364E-006
  0.87500000000000000        225033.51250000001        7.5771595584228635E-004   7.0901506114751101E-004   7.0914800744503736E-004   2.7611165478447219E-006
  0.89999997615814209        225033.51250000001        3.3989947405643761E-004   3.2380336779169738E-004   3.2392219873145223E-004   1.3135828567101271E-006
  0.92500001192092896        225033.51250000001        1.2227323895785958E-004   1.2014170351903886E-004   1.2025594332953915E-004   1.0292546903656330E-006
  0.94999998807907104        225033.51250000001        3.0198258173186332E-005   3.3140891900984570E-005   3.3227257517864928E-005   1.2346697531029349E-006
  0.97500002384185791        225033.51250000001        1.6359185792680364E-006   6.3073384808376431E-006   6.3187917476170696E-006   1.5400445363411563E-006
   1.0000000000000000        225033.51250000001       -8.9827835836331360E-006  -3.8077735098340781E-006  -3.9381034184771124E-006   1.7010182773447013E-006
   9.9999997171806854E-010   288539.98119999998        3.2158871181309223E-003  -9.7626144997775555E-004  -1.2205347884446383E-003  -1.4168058987706900E-003
   1.3183000246996812E-009   288539.98119999998        3.3678200561553240E-003  -9.7527273464947939E-004  -1.2476939009502530E-003  -1.4447905123233795E-003
   1.7378000150003459E-009   288539.98119999998        3.5276534035801888E-003  -9.7178173018619418E-004  -1.2755418429151177E-003  -1.4725314686074853E-003
   2.2908999142146058E-009   288539.98119999998        3.6959075368940830E-003  -9.6552848117426038E-004  -1.3042131904512644E-003  -1.4998081605881453E-003
   3.0200000278313155E-009   288539.98119999998        3.8730299565941095E-003  -9.5623434754088521E-004  -1.3338522985577583E-003  -1.5263166278600693E-003
   3.9810998941902653E-009   288539.98119999998        4.0595335885882378E-003  -9.4359775539487600E-004  -1.3646414736285806E-003  -1.5516781713813543E-003
   5.2481001766579993E-009   288539.98119999998        4.2559741996228695E-003  -9.2729186872020364E-004  -1.3968022540211678E-003  -1.5754165360704064E-003
   6.9183001549788514E-009   288539.98119999998        4.4629233889281750E-003  -9.0696546249091625E-004  -1.4305966906249523E-003  -1.5969335800036788E-003
   9.1201002305751899E-009   288539.98119999998        4.6810037456452847E-003  -8.8223814964294434E-004  -1.4663395704701543E-003  -1.6154883196577430E-003
   1.2023000373062587E-008   288539.98119999998        4.9108900129795074E-003  -8.5269729606807232E-004  -1.5044062165543437E-003  -1.6301664290949702E-003
   1.5849000334355878E-008   288539.98119999998        5.1532043144106865E-003  -8.1791135016828775E-004  -1.5452234074473381E-003  -1.6398415900766850E-003
   2.0892999330612838E-008   288539.98119999998        5.4087522439658642E-003  -7.7739538392052054E-004  -1.5893185045570135E-003  -1.6431487165391445E-003
   2.7542000680114143E-008   288539.98119999998        5.6782909668982029E-003  -7.3064095340669155E-004  -1.6372915124520659E-003  -1.6384256305173039E-003
   3.6307998385609608E-008   288539.98119999998        5.9626963920891285E-003  -6.7708833375945687E-004  -1.6898551257327199E-003  -1.6236635856330395E-003
   4.7863000673942224E-008   288539.98119999998        6.2628104351460934E-003  -6.1615143204107881E-004  -1.7478214576840401E-003  -1.5964513877406716E-003
   6.3096003088958241E-008   288539.98119999998        6.5796156413853168E-003  -5.4718245519325137E-004  -1.8121484899893403E-003  -1.5538961160928011E-003
   8.3175997644957533E-008   288539.98119999998        6.9140992127358913E-003  -4.6949656098149717E-004  -1.8839301774278283E-003  -1.4925547875463963E-003
   1.0965000285523274E-007   288539.98119999998        7.2673996910452843E-003  -3.8233565283007920E-004  -1.9644456915557384E-003  -1.4083195710554719E-003
   1.4453999597208167E-007   288539.98119999998        7.6405326835811138E-003  -2.8493377612903714E-004  -2.0551150664687157E-003  -1.2963828630745411E-003
   1.9054999711443088E-007   288539.98119999998        8.0349612981081009E-003  -1.7636736447457224E-004  -2.1576562430709600E-003  -1.1509591713547707E-003
   2.5118998792095226E-007   288539.98119999998        8.4517812356352806E-003  -5.5767122830729932E-005  -2.2739062551409006E-003  -9.6541608218103647E-004
   3.3112999631157436E-007   288539.98119999998        8.8925044983625412E-003   7.7895354479551315E-005  -2.4060404393821955E-003  -7.3186657391488552E-004
   4.3651999703797628E-007   288539.98119999998        9.3586742877960205E-003   2.2570919827558100E-004  -2.5565014220774174E-003  -4.4113368494436145E-004
   5.7544002629583701E-007   288539.98119999998        9.8518459126353264E-003   3.8881486398167908E-004  -2.7280070353299379E-003  -8.2627535448409617E-005
   7.5857997217099182E-007   288539.98119999998        1.0373832657933235E-002   5.6848785607144237E-004  -2.9236553236842155E-003   3.5600431147031486E-004
   9.9999999747524271E-007   288539.98119999998        1.0926489718258381E-002   7.6607213122770190E-004  -3.1468714587390423E-003   8.8892807252705097E-004
   1.3182999509808724E-006   288539.98119999998        1.1511950753629208E-002   9.8306557629257441E-004  -3.4015178680419922E-003   1.5325451968237758E-003
   1.7377999483869644E-006   288539.98119999998        1.2132209725677967E-002   1.2209680862724781E-003  -3.6917235702276230E-003   2.3052436299622059E-003
   2.2909000563231530E-006   288539.98119999998        1.2789929285645485E-002   1.4815904432907701E-003  -4.0222541429102421E-003   3.2285701017826796E-003
   3.0199998946045525E-006   288539.98119999998        1.3487602584064007E-002   1.7667384818196297E-003  -4.3981242924928665E-003   4.3264399282634258E-003
   3.9810997805034276E-006   288539.98119999998        1.4228112064301968E-002   2.0784300286322832E-003  -4.8248404636979103E-003   5.6260311976075172E-003
   5.2481000238913111E-006   288539.98119999998        1.5014676377177238E-002   2.4188803508877754E-003  -5.3083505481481552E-003   7.1579702198505402E-003
   6.9183001869532745E-006   288539.98119999998        1.5850776806473732E-002   2.7904729358851910E-003  -5.8549428358674049E-003   8.9563401415944099E-003
   9.1201000032015145E-006   288539.98119999998        1.6740353778004646E-002   3.1958434265106916E-003  -6.4712748862802982E-003   1.1059155687689781E-002
   1.2022999726468697E-005   288539.98119999998        1.7687864601612091E-002   3.6379082594066858E-003  -7.1642948314547539E-003   1.3508566655218601E-002
   1.5849000192247331E-005   288539.98119999998        1.8697928637266159E-002   4.1196909733116627E-003  -7.9407831653952599E-003   1.6349736601114273E-002
   2.0892999600619078E-005   288539.98119999998        1.9776400178670883E-002   4.6448227949440479E-003  -8.8079152628779411E-003   1.9633460789918900E-002
   2.7542000680114143E-005   288539.98119999998        2.0929532125592232E-002   5.2171335555613041E-003  -9.7723063081502914E-003   2.3413434624671936E-002
   3.6307999835116789E-005   288539.98119999998        2.2164814174175262E-002   5.8410493656992912E-003  -1.0840262286365032E-002   2.7748042717576027E-002
   4.7862999053904787E-005   288539.98119999998        2.3490514606237411E-002   6.5213390626013279E-003  -1.2016839347779751E-002   3.2697681337594986E-002
   6.3095998484641314E-005   288539.98119999998        2.4916680529713631E-002   7.2635905817151070E-003  -1.3306013308465481E-002   3.8326710462570190E-002
   8.3175997133366764E-005   288539.98119999998        2.6454823091626167E-002   8.0740163102746010E-003  -1.4709531329572201E-002   4.4700238853693008E-002
   1.0964999819407240E-004   288539.98119999998        2.8118977323174477E-002   8.9599536731839180E-003  -1.6226766631007195E-002   5.1885496824979782E-002
   1.4453999756369740E-004   288539.98119999998        2.9924873262643814E-002   9.9293608218431473E-003  -1.7852589488029480E-002   5.9944447129964828E-002
   1.9054999575018883E-004   288539.98119999998        3.1893260776996613E-002   1.0992515832185745E-002  -1.9578693434596062E-002   6.8943642079830170E-002
   2.5119000929407775E-004   288539.98119999998        3.4046687185764313E-002   1.2160182930529118E-002  -2.1388655528426170E-002   7.8933566808700562E-002
   3.3112999517470598E-004   288539.98119999998        3.6414273083209991E-002   1.3446070253849030E-002  -2.3259665817022324E-002   8.9962519705295563E-002
   4.3652000022120774E-004   288539.98119999998        3.9030980318784714E-002   1.4866304583847523E-002  -2.5158815085887909E-002  0.10206393897533417     
   5.7544000446796417E-004   288539.98119999998        4.1938845068216324E-002   1.6439931467175484E-002  -2.7040643617510796E-002  0.11525023728609085     
   7.5857999036088586E-004   288539.98119999998        4.5190121978521347E-002   1.8190473318099976E-002  -2.8845306485891342E-002  0.12951338291168213     
   1.0000000474974513E-003   288539.98119999998        4.8848185688257217E-002   2.0146233960986137E-002  -3.0494425445795059E-002  0.14481212198734283     
   1.3183000264689326E-003   288539.98119999998        5.2991572767496109E-002   2.2342357784509659E-002  -3.1888023018836975E-002  0.16107043623924255     
   1.7377999611198902E-003   288539.98119999998        5.7714041322469711E-002   2.4820802733302116E-002  -3.2899327576160431E-002  0.17815692722797394     
   2.2909000981599092E-003   288539.98119999998        6.3133910298347473E-002   2.7635373175144196E-002  -3.3371713012456894E-002  0.19589722156524658     
   3.0199999455362558E-003   288539.98119999998        6.9391615688800812E-002   3.0850728973746300E-002  -3.3112362027168274E-002  0.21404004096984863     
   3.9810999296605587E-003   288539.98119999998        7.6657623052597046E-002   3.4547261893749237E-002  -3.1888693571090698E-002  0.23226125538349152     
   5.2481000311672688E-003   288539.98119999998        8.5135512053966522E-002   3.8823936134576797E-002  -2.9424410313367844E-002  0.25015059113502502     
   6.9182999432086945E-003   288539.98119999998        9.5062591135501862E-002   4.3800842016935349E-002  -2.5398647412657738E-002  0.26719853281974792     
   9.1201001778244972E-003   288539.98119999998       0.10670965164899826        4.9622502177953720E-002  -1.9448911771178246E-002  0.28279083967208862     
   1.2023000046610832E-002   288539.98119999998       0.12037260085344315        5.6458864361047745E-002  -1.1181724257767200E-002  0.29620105028152466     
   1.5848999843001366E-002   288539.98119999998       0.13634459674358368        6.4498752355575562E-002  -2.0100905385334045E-004  0.30658355355262756     
   2.0893000066280365E-002   288539.98119999998       0.15488912165164948        7.3946431279182434E-002   1.3858430087566376E-002  0.31299054622650146     
   2.7542000636458397E-002   288539.98119999998       0.17615093290805817        8.4989495575428009E-002   3.1250946223735809E-002  0.31437662243843079     
   3.6308001726865768E-002   288539.98119999998       0.20004419982433319        9.7756430506706238E-002   5.2021376788616180E-002  0.30964100360870361     
   4.7862999141216278E-002   288539.98119999998       0.22604848444461823       0.11222392320632935        7.5843125581741333E-002  0.29770049452781677     
   6.3096001744270325E-002   288539.98119999998       0.25294736027717590       0.12808217108249664       0.10183291882276535       0.27762138843536377     
   8.3176001906394958E-002   288539.98119999998       0.27845937013626099       0.14451122283935547       0.12830907106399536       0.24885833263397217     
  0.10000000149011612        288539.98119999998       0.29292929172515869       0.15502406656742096       0.14494678378105164       0.22491635382175446     
  0.12500000000000000        288539.98119999998       0.30526131391525269       0.16606990993022919       0.16224865615367889       0.19137369096279144     
  0.15000000596046448        288539.98119999998       0.30893152952194214       0.17250922322273254       0.17252419888973236       0.16112507879734039     
  0.17499999701976776        288539.98119999998       0.30591505765914917       0.17511864006519318       0.17734275758266449       0.13444079458713531     
  0.20000000298023224        288539.98119999998       0.29775488376617432       0.17454306781291962       0.17789867520332336       0.11124907433986664     
  0.22499999403953552        288539.98119999998       0.28569325804710388       0.17133663594722748       0.17512643337249756        9.1325365006923676E-002
  0.25000000000000000        288539.98119999998       0.27074766159057617       0.16598433256149292       0.16977356374263763        7.4378311634063721E-002
  0.27500000596046448        288539.98119999998       0.25375962257385254       0.15891483426094055       0.16244840621948242        6.0093175619840622E-002
  0.30000001192092896        288539.98119999998       0.23542806506156921       0.15050874650478363       0.15365287661552429        4.8155307769775391E-002
  0.32499998807907104        288539.98119999998       0.21633367240428925       0.14110426604747772       0.14380517601966858        3.8263171911239624E-002
  0.34999999403953552        288539.98119999998       0.19695733487606049       0.13100139796733856       0.13325633108615875        3.0135564506053925E-002
  0.37500000000000000        288539.98119999998       0.17769455909729004       0.12046525627374649       0.12230209261178970        2.3515295237302780E-002
  0.40000000596046448        288539.98119999998       0.15886726975440979       0.10972864180803299       0.11119192838668823        1.8170753493905067E-002
  0.42500001192092896        288539.98119999998       0.14073346555233002        9.8994314670562744E-002  0.10013579577207565        1.3896028511226177E-002
  0.44999998807907104        288539.98119999998       0.12349536269903183        8.8436938822269440E-002   8.9309379458427429E-002   1.0510165244340897E-002
  0.47499999403953552        288539.98119999998       0.10730638355016708        7.8204825520515442E-002   7.8858166933059692E-002   7.8558353707194328E-003
  0.50000000000000000        288539.98119999998        9.2277303338050842E-002   6.8421557545661926E-002   6.8900719285011292E-002   5.7976562529802322E-003
  0.52499997615814209        288539.98119999998        7.8481525182723999E-002   5.9187490493059158E-002   5.9531379491090775E-002   4.2203143239021301E-003
  0.55000001192092896        288539.98119999998        6.5959900617599487E-002   5.0581231713294983E-002   5.0822444260120392E-002   3.0265934765338898E-003
  0.57499998807907104        288539.98119999998        5.4724931716918945E-002   4.2661029845476151E-002   4.2826116085052490E-002   2.1354018244892359E-003
  0.60000002384185791        288539.98119999998        4.4764652848243713E-002   3.5466168075799942E-002   3.5576187074184418E-002   1.4798372285440564E-003
  0.62500000000000000        288539.98119999998        3.6046147346496582E-002   2.9018355533480644E-002   2.9089562594890594E-002   1.0053438600152731E-003
  0.64999997615814209        288539.98119999998        2.8518741950392723E-002   2.3323096334934235E-002   2.3367710411548615E-002   6.6798110492527485E-004
  0.67500001192092896        288539.98119999998        2.2116998210549355E-002   1.8371105194091797E-002   1.8398053944110870E-002   4.3282605474814773E-004
  0.69999998807907104        288539.98119999998        1.6763463616371155E-002   1.4139731414616108E-002   1.4155349694192410E-002   2.7252073050476611E-004
  0.72500002384185791        288539.98119999998        1.2371256016194820E-002   1.0594433173537254E-002   1.0603061877191067E-002   1.6596831846982241E-004
  0.75000000000000000        288539.98119999998        8.8464831933379173E-003   7.6902792789041996E-003   7.6947906054556370E-003   9.7180673037655652E-005
  0.77499997615814209        288539.98119999998        6.0905381105840206E-003   5.3735231049358845E-003   5.3757368586957455E-003   5.4273219575406983E-005
  0.80000001192092896        288539.98119999998        4.0022800676524639E-003   3.5832293797284365E-003   3.5842452198266983E-003   2.8601754820556380E-005
  0.82499998807907104        288539.98119999998        2.4801283143460751E-003   2.2529806010425091E-003   2.2534255404025316E-003   1.4032541002961807E-005
  0.85000002384185791        288539.98119999998        1.4240886084735394E-003   1.3126734411343932E-003   1.3128808932378888E-003   6.3353354562423192E-006
  0.87500000000000000        288539.98119999998        7.3774601332843304E-004   6.9043267285451293E-004   6.9056259235367179E-004   2.6875845833274070E-006
  0.89999997615814209        288539.98119999998        3.3026270102709532E-004   3.1467995722778141E-004   3.1479500466957688E-004   1.2770256034855265E-006
  0.92500001192092896        288539.98119999998        1.1844878463307396E-004   1.1642510071396828E-004   1.1653413093881682E-004   9.8947077731281752E-007
  0.94999998807907104        288539.98119999998        2.9018621717114002E-005   3.1901268812362105E-005   3.1981031497707590E-005   1.1685963272611843E-006
  0.97500002384185791        288539.98119999998        1.2694314364125603E-006   5.7998136071546469E-006   5.8039099712914322E-006   1.4350367791848839E-006
   1.0000000000000000        288539.98119999998       -9.1660567704821005E-006  -4.1969833546318114E-006  -4.3339950934750959E-006   1.5529388974755420E-006
   9.9999997171806854E-010   369968.54300000001        3.2209386117756367E-003  -9.7604549955576658E-004  -1.2212207075208426E-003  -1.4475275529548526E-003
   1.3183000246996812E-009   369968.54300000001        3.3731386065483093E-003  -9.7496400121599436E-004  -1.2484894832596183E-003  -1.4757610624656081E-003
   1.7378000150003459E-009   369968.54300000001        3.5332546103745699E-003  -9.7137101693078876E-004  -1.2764721177518368E-003  -1.5036591794341803E-003
   2.2908999142146058E-009   369968.54300000001        3.7018076982349157E-003  -9.6500589279457927E-004  -1.3053081929683685E-003  -1.5309787122532725E-003
   3.0200000278313155E-009   369968.54300000001        3.8792465347796679E-003  -9.5558923203498125E-004  -1.3351477682590485E-003  -1.5573882265016437E-003
   3.9810998941902653E-009   369968.54300000001        4.0660849772393703E-003  -9.4281852943822742E-004  -1.3661800185218453E-003  -1.5824759611859918E-003
   5.2481001766579993E-009   369968.54300000001        4.2628808878362179E-003  -9.2636619228869677E-004  -1.3986345147714019E-003  -1.6057267785072327E-003
   6.9183001549788514E-009   369968.54300000001        4.4702058658003807E-003  -9.0587988961488008E-004  -1.4327822718769312E-003  -1.6264958539977670E-003
   9.1201002305751899E-009   369968.54300000001        4.6886848285794258E-003  -8.8097818661481142E-004  -1.4689485542476177E-003  -1.6439873725175858E-003
   1.2023000373062587E-008   369968.54300000001        4.9189934507012367E-003  -8.5124734323471785E-004  -1.5075209084898233E-003  -1.6572221647948027E-003
   1.5849000334355878E-008   369968.54300000001        5.1617552526295185E-003  -8.1625464372336864E-004  -1.5489397337660193E-003  -1.6649983590468764E-003
   2.0892999330612838E-008   369968.54300000001        5.4177781566977501E-003  -7.7551382128149271E-004  -1.5937484567984939E-003  -1.6658614622429013E-003
   2.7542000680114143E-008   369968.54300000001        5.6878211908042431E-003  -7.2851497679948807E-004  -1.6425646608695388E-003  -1.6580460360273719E-003
   3.6307998385609608E-008   369968.54300000001        5.9727616608142853E-003  -6.7469681380316615E-004  -1.6961217625066638E-003  -1.6394223785027862E-003
   4.7863000673942224E-008   369968.54300000001        6.2734438106417656E-003  -6.1347166774794459E-004  -1.7552542267367244E-003  -1.6074405284598470E-003
   6.3096003088958241E-008   369968.54300000001        6.5908529795706272E-003  -5.4418994113802910E-004  -1.8209458794444799E-003  -1.5590464463457465E-003
   8.3175997644957533E-008   369968.54300000001        6.9259786978363991E-003  -4.6616489998996258E-004  -1.8943191971629858E-003  -1.4906130963936448E-003
   1.0965000285523274E-007   369968.54300000001        7.2799618355929852E-003  -3.7863626494072378E-004  -1.9766851328313351E-003  -1.3978199567645788E-003
   1.4453999597208167E-007   369968.54300000001        7.6538221910595894E-003  -2.8083592769689858E-004  -2.0694981794804335E-003  -1.2756218202412128E-003
   1.9054999711443088E-007   369968.54300000001        8.0490252003073692E-003  -1.7183761519845575E-004  -2.1745159756392241E-003  -1.1179532157257199E-003
   2.5118998792095226E-007   369968.54300000001        8.4666712209582329E-003  -5.0769587687682360E-005  -2.2936158347874880E-003  -9.1787893325090408E-004
   3.3112999631157436E-007   369968.54300000001        8.9082755148410797E-003   8.3399674622341990E-005  -2.4290187284350395E-003  -6.6716072615236044E-004
   4.3651999703797628E-007   369968.54300000001        9.3753887340426445E-003   2.3176257673185319E-004  -2.5832164101302624E-003  -3.5623001167550683E-004
   5.7544002629583701E-007   369968.54300000001        9.8695680499076843E-003   3.9546305197291076E-004  -2.7589772362262011E-003   2.5934932637028396E-005
   7.5857997217099182E-007   369968.54300000001        1.0392635129392147E-002   5.7578075211495161E-004  -2.9594532679766417E-003   4.9217173364013433E-004
   9.9999999747524271E-007   369968.54300000001        1.0946451686322689E-002   7.7406386844813824E-004  -3.1881253235042095E-003   1.0571766179054976E-003
   1.3182999509808724E-006   369968.54300000001        1.1533159762620926E-002   9.9181535188108683E-004  -3.4489131066948175E-003   1.7379394266754389E-003
   1.7377999483869644E-006   369968.54300000001        1.2154761701822281E-002   1.2305404525250196E-003  -3.7459984887391329E-003   2.5534671731293201E-003
   2.2909000563231530E-006   369968.54300000001        1.2813932262361050E-002   1.4920562971383333E-003  -4.0842038579285145E-003   3.5260075237601995E-003
   3.0199998946045525E-006   369968.54300000001        1.3513175770640373E-002   1.7781757051125169E-003  -4.4685928151011467E-003   4.6801981516182423E-003
   3.9810997805034276E-006   369968.54300000001        1.4255391433835030E-002   2.0909244194626808E-003  -4.9047125503420830E-003   6.0439924709498882E-003
   5.2481000238913111E-006   369968.54300000001        1.5043813735246658E-002   2.4325270205736160E-003  -5.3985458798706532E-003   7.6488321647047997E-003
   6.9183001869532745E-006   369968.54300000001        1.5881946310400963E-002   2.8053773567080498E-003  -5.9563987888395786E-003   9.5296362414956093E-003
   9.1201000032015145E-006   369968.54300000001        1.6773751005530357E-002   3.2121231779456139E-003  -6.5849297679960728E-003   1.1725273914635181E-002
   1.2022999726468697E-005   369968.54300000001        1.7723716795444489E-002   3.6556953564286232E-003  -7.2910632006824017E-003   1.4278754591941833E-002
   1.5849000192247331E-005   369968.54300000001        1.8736496567726135E-002   4.1391337290406227E-003  -8.0815227702260017E-003   1.7236026003956795E-002
   2.0892999600619078E-005   369968.54300000001        1.9817987456917763E-002   4.6660886146128178E-003  -8.9633939787745476E-003   2.0648680627346039E-002
   2.7542000680114143E-005   369968.54300000001        2.0974488928914070E-002   5.2404119633138180E-003  -9.9431537091732025E-003   2.4571076035499573E-002
   3.6307999835116789E-005   369968.54300000001        2.2213550284504890E-002   5.8665582910180092E-003  -1.1026916094124317E-002   2.9062163084745407E-002
   4.7862999053904787E-005   369968.54300000001        2.3543510586023331E-002   6.5493267029523849E-003  -1.2219475582242012E-002   3.4182678908109665E-002
   6.3095998484641314E-005   369968.54300000001        2.4974497035145760E-002   7.2943433187901974E-003  -1.3524475507438183E-002   3.9997126907110214E-002
   8.3175997133366764E-005   369968.54300000001        2.6518123224377632E-002   8.1078642979264259E-003  -1.4943239279091358E-002   4.6570427715778351E-002
   1.0964999819407240E-004   369968.54300000001        2.8188543394207954E-002   8.9972810819745064E-003  -1.6474615782499313E-002   5.3969301283359528E-002
   1.4453999756369740E-004   369968.54300000001        3.0001619830727577E-002   9.9706118926405907E-003  -1.8112841993570328E-002   6.2254618853330612E-002
   1.9054999575018883E-004   369968.54300000001        3.1978268176317215E-002   1.1038210242986679E-002  -1.9848857074975967E-002   7.1491517126560211E-002
   2.5119000929407775E-004   369968.54300000001        3.4141227602958679E-002   1.2210928834974766E-002  -2.1665353327989578E-002   8.1728145480155945E-002
   3.3112999517470598E-004   369968.54300000001        3.6519832909107208E-002   1.3502576388418674E-002  -2.3538498207926750E-002   9.3009948730468750E-002
   4.3652000022120774E-004   369968.54300000001        3.9149306714534760E-002   1.4929400756955147E-002  -2.5434227660298347E-002  0.10536659508943558     
   5.7544000446796417E-004   369968.54300000001        4.2071957141160965E-002   1.6510585322976112E-002  -2.7305804193019867E-002  0.11880577355623245     
   7.5857999036088586E-004   369968.54300000001        4.5340362936258316E-002   1.8269812688231468E-002  -2.9091989621520042E-002  0.13331378996372223     
   1.0000000474974513E-003   369968.54300000001        4.9018222838640213E-002   2.0235564559698105E-002  -3.0712936073541641E-002  0.14884263277053833     
   1.3183000264689326E-003   369968.54300000001        5.3184438496828079E-002   2.2443184629082680E-002  -3.2067175954580307E-002  0.16530847549438477     
   1.7377999611198902E-003   369968.54300000001        5.7933077216148376E-002   2.4934833869338036E-002  -3.3026501536369324E-002  0.18257099390029907     
   2.2909000981599092E-003   369968.54300000001        6.3382767140865326E-002   2.7764530852437019E-002  -3.3432997763156891E-002  0.20044600963592529     
   3.0199999455362558E-003   369968.54300000001        6.9674089550971985E-002   3.0997125431895256E-002  -3.3092886209487915E-002  0.21867159008979797     
   3.9810999296605587E-003   369968.54300000001        7.6977491378784180E-002   3.4713145345449448E-002  -3.1773142516613007E-002  0.23691247403621674     
   5.2481000311672688E-003   369968.54300000001        8.5496172308921814E-002   3.9011593908071518E-002  -2.9197797179222107E-002  0.25474709272384644     
   6.9182999432086945E-003   369968.54300000001        9.5466531813144684E-002   4.4012393802404404E-002  -2.5047441944479942E-002  0.27165523171424866     
   9.1201001778244972E-003   369968.54300000001       0.10715764760971069        4.9859609454870224E-002  -1.8962582573294640E-002  0.28701311349868774     
   1.2023000046610832E-002   369968.54300000001       0.12086253613233566        5.6722223758697510E-002  -1.0554753243923187E-002  0.30008715391159058     
   1.5848999843001366E-002   369968.54300000001       0.13686977326869965        6.4787328243255615E-002   5.6448829127475619E-004  0.31002840399742126     
   2.0893000066280365E-002   369968.54300000001       0.15543608367443085        7.4256375432014465E-002   1.4749744907021523E-002  0.31589093804359436     
   2.7542000636458397E-002   369968.54300000001       0.17669664323329926        8.5312590003013611E-002   3.2241366803646088E-002  0.31663909554481506     
   3.6308001726865768E-002   369968.54300000001       0.20055277645587921        9.8078064620494843E-002   5.3066965192556381E-002  0.31119182705879211     
   4.7862999141216278E-002   369968.54300000001       0.22646802663803101       0.11252061277627945        7.6880387961864471E-002  0.29849898815155029     
   6.3096001744270325E-002   369968.54300000001       0.25320804119110107       0.12831903994083405       0.10277874767780304       0.27767565846443176     
   8.3176001906394958E-002   369968.54300000001       0.27847522497177124       0.14464041590690613       0.12906478345394135       0.24824212491512299     
  0.10000000149011612        369968.54300000001       0.29272988438606262       0.15504883229732513       0.14551773667335510       0.22393280267715454     
  0.12500000000000000        369968.54300000001       0.30474910140037537       0.16592983901500702       0.16253800690174103       0.19007091224193573     
  0.15000000596046448        369968.54300000001       0.30813282728195190       0.17220476269721985       0.17254655063152313       0.15968839824199677     
  0.17499999701976776        369968.54300000001       0.30486711859703064       0.17465919256210327       0.17712531983852386       0.13299030065536499     
  0.20000000298023224        369968.54300000001       0.29650014638900757       0.17394377291202545       0.17747397720813751       0.10986074805259705     
  0.22499999403953552        369968.54300000001       0.28427556157112122       0.17061619460582733       0.17452855408191681        9.0044669806957245E-002
  0.25000000000000000        369968.54300000001       0.26921012997627258       0.16516344249248505       0.16903606057167053        7.3229469358921051E-002
  0.27500000596046448        369968.54300000001       0.25214302539825439       0.15801505744457245       0.16160324215888977        5.9085749089717865E-002
  0.30000001192092896        369968.54300000001       0.23376998305320740       0.14955158531665802       0.15272973477840424        4.7288913279771805E-002
  0.32499998807907104        369968.54300000001       0.21466788649559021       0.14011058211326599       0.14283119142055511        3.7530932575464249E-002
  0.34999999403953552        369968.54300000001       0.19531346857547760       0.12999087572097778       0.13225586712360382        2.9526611790060997E-002
  0.37500000000000000        369968.54300000001       0.17609801888465881       0.11945600807666779       0.12129672616720200        2.3016616702079773E-002
  0.40000000596046448        369968.54300000001       0.15733920037746429       0.10873698443174362       0.11020042002201080        1.7768476158380508E-002
  0.42500001192092896        369968.54300000001       0.13929086923599243        9.8034575581550598E-002   9.9174156785011292E-002   1.3576344586908817E-002
  0.44999998807907104        369968.54300000001       0.12215128540992737        8.7521322071552277E-002   8.8390938937664032E-002   1.0259946808218956E-002
  0.47499999403953552        369968.54300000001       0.10607019066810608        7.7343374490737915E-002   7.7993668615818024E-002   7.6630194671452045E-003
  0.50000000000000000        369968.54300000001        9.1154918074607849E-002   6.7622147500514984E-002   6.8098455667495728E-002   5.6514660827815533E-003
  0.52499997615814209        369968.54300000001        7.7475771307945251E-002   5.8455888181924820E-002   5.8797307312488556E-002   4.1113477200269699E-003
  0.55000001192092896        369968.54300000001        6.5070807933807373E-002   4.9921147525310516E-002   5.0160355865955353E-002   2.9468282591551542E-003
  0.57499998807907104        369968.54300000001        5.3950089961290359E-002   4.2074248194694519E-002   4.2237792164087296E-002   2.0781315397471189E-003
  0.60000002384185791        369968.54300000001        4.4099573045969009E-002   3.4952696412801743E-002   3.5061575472354889E-002   1.4395677717402577E-003
  0.62500000000000000        369968.54300000001        3.5484589636325836E-002   2.8576578944921494E-002   2.8646977618336678E-002   9.7766448743641376E-004
  0.64999997615814209        369968.54300000001        2.8053082525730133E-002   2.2949971258640289E-002   2.2994039580225945E-002   6.4942392054945230E-004
  0.67500001192092896        369968.54300000001        2.1738553419709206E-002   1.8062371760606766E-002   1.8088968470692635E-002   4.2072366341017187E-004
  0.69999998807907104        369968.54300000001        1.6462825238704681E-002   1.3890124857425690E-002   1.3905525207519531E-002   2.6486846036277711E-004
  0.72500002384185791        369968.54300000001        1.2138603255152702E-002   1.0397918522357941E-002   1.0406419634819031E-002   1.6129711002577096E-004
  0.75000000000000000        369968.54300000001        8.6718797683715820E-003   7.5402879156172276E-003   7.5447293929755688E-003   9.4443174020852894E-005
  0.77499997615814209        369968.54300000001        5.9642116539180279E-003   5.2631949074566364E-003   5.2653728052973747E-003   5.2744981076102704E-005
  0.80000001192092896        369968.54300000001        3.9148805662989616E-003   3.5056509077548981E-003   3.5066495183855295E-003   2.7798136216006242E-005
  0.82499998807907104        369968.54300000001        2.4229586124420166E-003   2.2014211863279343E-003   2.2018584422767162E-003   1.3640938050230034E-005
  0.85000002384185791        369968.54300000001        1.3893097639083862E-003   1.2808118481189013E-003   1.2810155749320984E-003   6.1617688515980262E-006
  0.87500000000000000        369968.54300000001        7.1855168789625168E-004   6.7256891634315252E-004   6.7269586725160480E-004   2.6162053927691886E-006
  0.89999997615814209        369968.54300000001        3.2101830583997071E-004   3.0592604889534414E-004   3.0603737104684114E-004   1.2408117981976829E-006
  0.92500001192092896        369968.54300000001        1.1478891974547878E-004   1.1286672815913334E-004   1.1297073797322810E-004   9.5030588909139624E-007
  0.94999998807907104        369968.54300000001        2.7894016966456547E-005   3.0717365007149056E-005   3.0790808523306623E-005   1.1049417025787989E-006
  0.97500002384185791        369968.54300000001        9.2408419050116208E-007   5.3176768233242910E-006   5.3148164624872152E-006   1.3355488590605091E-006
   1.0000000000000000        369968.54300000001       -9.3311391538009048E-006  -4.5604033402923960E-006  -4.7035982788656838E-006   1.4146011153570726E-006
   9.9999997171806854E-010   474376.97289999999        3.2259309664368629E-003  -9.7582908347249031E-004  -1.2219223426654935E-003  -1.4781932113692164E-003
   1.3183000246996812E-009   474376.97289999999        3.3783949911594391E-003  -9.7465573344379663E-004  -1.2493063695728779E-003  -1.5066444175317883E-003
   1.7378000150003459E-009   474376.97289999999        3.5387901589274406E-003  -9.7096181707456708E-004  -1.2774303322657943E-003  -1.5346624422818422E-003
   2.2908999142146058E-009   474376.97289999999        3.7076389417052269E-003  -9.6448598196730018E-004  -1.3064389349892735E-003  -1.5619802288711071E-003
   3.0200000278313155E-009   474376.97289999999        3.8853907026350498E-003  -9.5494801644235849E-004  -1.3364880578592420E-003  -1.5882373554632068E-003
   3.9810998941902653E-009   474376.97289999999        4.0725604631006718E-003  -9.4204465858638287E-004  -1.3677740935236216E-003  -1.6129883006215096E-003
   5.2481001766579993E-009   474376.97289999999        4.2697070166468620E-003  -9.2544726794585586E-004  -1.4005344128236175E-003  -1.6356767155230045E-003
   6.9183001549788514E-009   474376.97289999999        4.4774035923182964E-003  -9.0480275684967637E-004  -1.4350494602695107E-003  -1.6556099290028214E-003
   9.1201002305751899E-009   474376.97289999999        4.6962765045464039E-003  -8.7972846813499928E-004  -1.4716553268954158E-003  -1.6719349659979343E-003
   1.2023000373062587E-008   474376.97289999999        4.9270028248429298E-003  -8.4980967221781611E-004  -1.5107518993318081E-003  -1.6836053691804409E-003
   1.5849000334355878E-008   474376.97289999999        5.1702070049941540E-003  -8.1461231457069516E-004  -1.5527935465797782E-003  -1.6893416177481413E-003
   2.0892999330612838E-008   474376.97289999999        5.4266997613012791E-003  -7.7364896424114704E-004  -1.5983398770913482E-003  -1.6875966684892774E-003
   2.7542000680114143E-008   474376.97289999999        5.6972405873239040E-003  -7.2640820872038603E-004  -1.6480264021083713E-003  -1.6764987958595157E-003
   3.6307998385609608E-008   474376.97289999999        5.9827105142176151E-003  -6.7232735455036163E-004  -1.7026074929162860E-003  -1.6537940828129649E-003
   4.7863000673942224E-008   474376.97289999999        6.2839542515575886E-003  -6.1081704916432500E-004  -1.7629404319450259E-003  -1.6167900757864118E-003
   6.3096003088958241E-008   474376.97289999999        6.6019608639180660E-003  -5.4122583242133260E-004  -1.8300351221114397E-003  -1.5622675418853760E-003
   8.3175997644957533E-008   474376.97289999999        6.9377208128571510E-003  -4.6286519500426948E-004  -1.9050426781177521E-003  -1.4864110853523016E-003
   1.0965000285523274E-007   474376.97289999999        7.2923796251416206E-003  -3.7497267476283014E-004  -1.9893064163625240E-003  -1.3846826041117311E-003
   1.4453999597208167E-007   474376.97289999999        7.6669589616358280E-003  -2.7677809703163803E-004  -2.0843150559812784E-003  -1.2517950963228941E-003
   1.9054999711443088E-007   474376.97289999999        8.0629279837012291E-003  -1.6735240933485329E-004  -2.1918662823736668E-003  -1.0813974076882005E-003
   2.5118998792095226E-007   474376.97289999999        8.4813907742500305E-003  -4.5821474486729130E-005  -2.3138776887208223E-003  -8.6624693358317018E-004
   3.3112999631157436E-007   474376.97289999999        8.9238677173852921E-003   8.8849279563874006E-005  -2.4526163470000029E-003  -5.9774878900498152E-004
   4.3651999703797628E-007   474376.97289999999        9.3919122591614723E-003   2.3775552108418196E-004  -2.6106222067028284E-003  -2.6593750226311386E-004
   5.7544002629583701E-007   474376.97289999999        9.8870899528264999E-003   4.0204465040005744E-004  -2.7907139156013727E-003   1.4064522110857069E-004
   7.5857997217099182E-007   474376.97289999999        1.0411225259304047E-002   5.8300036471337080E-004  -2.9960977844893932E-003   6.3532678177580237E-004
   9.9999999747524271E-007   474376.97289999999        1.0966189205646515E-002   7.8197510447353125E-004  -3.2303084153681993E-003   1.2333372142165899E-003
   1.3182999509808724E-006   474376.97289999999        1.1554131284356117E-002   1.0004768846556544E-003  -3.4973218571394682E-003   1.9522578222677112E-003
   1.7377999483869644E-006   474376.97289999999        1.2177063152194023E-002   1.2400161940604448E-003  -3.8013726007193327E-003   2.8117161709815264E-003
   2.2909000563231530E-006   474376.97289999999        1.2837669812142849E-002   1.5024164458736777E-003  -4.1473372839391232E-003   3.8346615619957447E-003
   3.0199998946045525E-006   474376.97289999999        1.3538468629121780E-002   1.7894975608214736E-003  -4.5403251424431801E-003   5.0464519299566746E-003
   3.9810997805034276E-006   474376.97289999999        1.4282373711466789E-002   2.1032928489148617E-003  -4.9859238788485527E-003   6.4758113585412502E-003
   5.2481000238913111E-006   474376.97289999999        1.5072636306285858E-002   2.4460363201797009E-003  -5.4901456460356712E-003   8.1549901515245438E-003
   6.9183001869532745E-006   474376.97289999999        1.5912782400846481E-002   2.8201323002576828E-003  -6.0593108646571636E-003   1.0119731537997723E-002
   9.1201000032015145E-006   474376.97289999999        1.6806796193122864E-002   3.2282404135912657E-003  -6.7000747658312321E-003   1.2409745715558529E-002
   1.2022999726468697E-005   474376.97289999999        1.7759194597601891E-002   3.6733057349920273E-003  -7.4193337932229042E-003   1.5068879351019859E-002
   1.5849000192247331E-005   474376.97289999999        1.8774665892124176E-002   4.1583841666579247E-003  -8.2237469032406807E-003   1.8143840134143829E-002
   2.0892999600619078E-005   474376.97289999999        1.9859150052070618E-002   4.6871448867022991E-003  -9.1203078627586365E-003   2.1686987951397896E-002
   2.7542000680114143E-005   474376.97289999999        2.1018991246819496E-002   5.2634635940194130E-003  -1.0115343146026134E-002   2.5753302499651909E-002
   3.6307999835116789E-005   474376.97289999999        2.2261802107095718E-002   5.8918199501931667E-003  -1.1214771308004856E-002   3.0402254313230515E-002
   4.7862999053904787E-005   474376.97289999999        2.3595986887812614E-002   6.5770456567406654E-003  -1.2423116713762283E-002   3.5694863647222519E-002
   6.3095998484641314E-005   474376.97289999999        2.5031756609678268E-002   7.3248026892542839E-003  -1.3743683695793152E-002   4.1695728898048401E-002
   8.3175997133366764E-005   474376.97289999999        2.6580823585391045E-002   8.1413919106125832E-003  -1.5177362598478794E-002   4.8469502478837967E-002
   1.0964999819407240E-004   474376.97289999999        2.8257457539439201E-002   9.0342573821544647E-003  -1.6722477972507477E-002   5.6082319468259811E-002
   1.4453999756369740E-004   474376.97289999999        3.0077654868364334E-002   1.0011478327214718E-002  -1.8372621387243271E-002   6.4593881368637085E-002
   1.9054999575018883E-004   474376.97289999999        3.2062500715255737E-002   1.1083483695983887E-002  -2.0117986947298050E-002   7.4067808687686920E-002
   2.5119000929407775E-004   474376.97289999999        3.4234911203384399E-002   1.2261208146810532E-002  -2.1940371021628380E-002   8.4549844264984131E-002
   3.3112999517470598E-004   474376.97289999999        3.6624442785978317E-002   1.3558565638959408E-002  -2.3814931511878967E-002   9.6082463860511780E-002
   4.3652000022120774E-004   474376.97289999999        3.9266563951969147E-002   1.4991920441389084E-002  -2.5706462562084198E-002  0.10869149863719940     
   5.7544000446796417E-004   474376.97289999999        4.2203862220048904E-002   1.6580594703555107E-002  -2.7566956356167793E-002  0.12237984687089920     
   7.5857999036088586E-004   474376.97289999999        4.5489225536584854E-002   1.8348423764109612E-002  -2.9333814978599548E-002  0.13712806999683380     
   1.0000000474974513E-003   474376.97289999999        4.9186680465936661E-002   2.0324066281318665E-002  -3.0925758183002472E-002  0.15288138389587402     
   1.3183000264689326E-003   474376.97289999999        5.3375467658042908E-002   2.2543061524629593E-002  -3.2239858061075211E-002  0.16954818367958069     
   1.7377999611198902E-003   474376.97289999999        5.8149971067905426E-002   2.5047766044735909E-002  -3.3146549016237259E-002  0.18697917461395264     
   2.2909000981599092E-003   474376.97289999999        6.3629090785980225E-002   2.7892412617802620E-002  -3.3486679196357727E-002  0.20498056709766388     
   3.0199999455362558E-003   474376.97289999999        6.9953575730323792E-002   3.1142028048634529E-002  -3.3065602183341980E-002  0.22327989339828491     
   3.9810999296605587E-003   474376.97289999999        7.7293813228607178E-002   3.4877266734838486E-002  -3.1649921089410782E-002  0.24153099954128265     
   5.2481000311672688E-003   474376.97289999999        8.5852622985839844E-002   3.9197161793708801E-002  -2.8964094817638397E-002  0.25930142402648926     
   6.9182999432086945E-003   474376.97289999999        9.5865473151206970E-002   4.4221471995115280E-002  -2.4690268561244011E-002  0.27606058120727539     
   9.1201001778244972E-003   474376.97289999999       0.10759972780942917        5.0093770027160645E-002  -1.8472019582986832E-002  0.29117584228515625     
   1.2023000046610832E-002   474376.97289999999       0.12134550511837006        5.6982081383466721E-002  -9.9259475246071815E-003  0.30390697717666626     
   1.5848999843001366E-002   474376.97289999999       0.13738685846328735        6.5071769058704376E-002   1.3287652982398868E-003  0.31340253353118896     
   2.0893000066280365E-002   474376.97289999999       0.15597380697727203        7.4561476707458496E-002   1.5636211261153221E-002  0.31871914863586426     
   2.7542000636458397E-002   474376.97289999999       0.17723204195499420        8.5630118846893311E-002   3.3222932368516922E-002  0.31883159279823303     
   3.6308001726865768E-002   474376.97289999999       0.20105025172233582        9.8393455147743225E-002   5.4099664092063904E-002  0.31267911195755005     
   4.7862999141216278E-002   474376.97289999999       0.22687628865242004       0.11281057447195053        7.7901214361190796E-002  0.29924505949020386     
   6.3096001744270325E-002   474376.97289999999       0.25345832109451294       0.12854911386966705       0.10370574891567230       0.27769288420677185     
   8.3176001906394958E-002   474376.97289999999       0.27848309278488159       0.14476342499256134       0.12980122864246368       0.24760742485523224     
  0.10000000149011612        474376.97289999999       0.29252523183822632       0.15506847202777863       0.14607061445713043       0.22294390201568604     
  0.12500000000000000        474376.97289999999       0.30423653125762939       0.16578677296638489       0.16281256079673767       0.18877798318862915     
  0.15000000596046448        474376.97289999999       0.30733898282051086       0.17189989984035492       0.17255832254886627       0.15827202796936035     
  0.17499999701976776        474376.97289999999       0.30382925271987915       0.17420217394828796       0.17690189182758331       0.13156668841838837     
  0.20000000298023224        474376.97289999999       0.29526031017303467       0.17334981262683868       0.17704781889915466       0.10850279033184052     
  0.22499999403953552        474376.97289999999       0.28287717700004578       0.16990388929843903       0.17393349111080170        8.8795468211174011E-002
  0.25000000000000000        474376.97289999999       0.26769569516181946       0.16435334086418152       0.16830526292324066        7.2111546993255615E-002
  0.27500000596046448        474376.97289999999       0.25055268406867981       0.15712842345237732       0.16076816618442535        5.8107495307922363E-002
  0.30000001192092896        474376.97289999999       0.23214060068130493       0.14860965311527252       0.15181955695152283        4.6449203044176102E-002
  0.32499998807907104        474376.97289999999       0.21303254365921021       0.13913381099700928       0.14187251031398773        3.6822475492954254E-002
  0.34999999403953552        474376.97289999999       0.19370113313198090       0.12899857759475708       0.13127252459526062        2.8938384726643562E-002
  0.37500000000000000        474376.97289999999       0.17453345656394958       0.11846593022346497       0.12030977010726929        2.2535627707839012E-002
  0.40000000596046448        474376.97289999999       0.15584297478199005       0.10776506364345551       0.10922814905643463        1.7381010577082634E-002
  0.42500001192092896        474376.97289999999       0.13787946105003357        9.7094759345054626E-002   9.8232135176658630E-002   1.3268836773931980E-002
  0.44999998807907104        474376.97289999999       0.12083730846643448        8.6625471711158752E-002   8.7492085993289948E-002   1.0019554756581783E-002
  0.47499999403953552        474376.97289999999       0.10486261546611786        7.6501220464706421E-002   7.7148370444774628E-002   7.4779903516173363E-003
  0.50000000000000000        474376.97289999999        9.0059347450733185E-002   6.6841289401054382E-002   6.7314691841602325E-002   5.5113299749791622E-003
  0.52499997615814209        474376.97289999999        7.6494783163070679E-002   5.7741835713386536E-002   5.8080773800611496E-002   4.0069981478154659E-003
  0.55000001192092896        474376.97289999999        6.4204268157482147E-002   4.9277421087026596E-002   4.9514625221490860E-002   2.8705128934234381E-003
  0.57499998807907104        474376.97289999999        5.3195483982563019E-002   4.1502475738525391E-002   4.1664481163024902E-002   2.0233832765370607E-003
  0.60000002384185791        474376.97289999999        4.3452363461256027E-002   3.4452769905328751E-002   3.4560516476631165E-002   1.4010993763804436E-003
  0.62500000000000000        474376.97289999999        3.4938562661409378E-002   2.8146816417574883E-002   2.8216417878866196E-002   9.5123919891193509E-004
  0.64999997615814209        474376.97289999999        2.7600670233368874E-002   2.2587308660149574E-002   2.2630836814641953E-002   6.3171616056933999E-004
  0.67500001192092896        474376.97289999999        2.1371189504861832E-002   1.7762560397386551E-002   1.7788808792829514E-002   4.0917919250205159E-004
  0.69999998807907104        474376.97289999999        1.6171248629689217E-002   1.3647955842316151E-002   1.3663141988217831E-002   2.5757029652595520E-004
  0.72500002384185791        474376.97289999999        1.1913173831999302E-002   1.0207444429397583E-002   1.0215820744633675E-002   1.5684209938626736E-004
  0.75000000000000000        474376.97289999999        8.5028652101755142E-003   7.3950570076704025E-003   7.3994295671582222E-003   9.1831891040783376E-005
  0.77499997615814209        474376.97289999999        5.8420598506927490E-003   5.1564853638410568E-003   5.1586283370852470E-003   5.1286591769894585E-005
  0.80000001192092896        474376.97289999999        3.8304671179503202E-003   3.4307057503610849E-003   3.4316880628466606E-003   2.7030650016968139E-005
  0.82499998807907104        474376.97289999999        2.3678124416619539E-003   2.1516769193112850E-003   2.1521067246794701E-003   1.3266350833873730E-005
  0.85000002384185791        474376.97289999999        1.3558098580688238E-003   1.2501165037974715E-003   1.2503165053203702E-003   5.9950975810352247E-006
  0.87500000000000000        474376.97289999999        7.0009339833632112E-004   6.5538717899471521E-004   6.5551116131246090E-004   2.5469310003245482E-006
  0.89999997615814209        474376.97289999999        3.1214542104862630E-004   2.9752208502031863E-004   2.9762979829683900E-004   1.2050413715769537E-006
  0.92500001192092896        474376.97289999999        1.1128460027975962E-004   1.0945796384476125E-004   1.0955712059512734E-004   9.1187581574558862E-007
  0.94999998807907104        474376.97289999999        2.6821317078429274E-005   2.9586102755274624E-005   2.9653496312675998E-005   1.0437272521812702E-006
  0.97500002384185791        474376.97289999999        5.9863498336198973E-007   4.8595529733574949E-006   4.8501160563318990E-006   1.2413893273333088E-006
   1.0000000000000000        474376.97289999999       -9.4792758318362758E-006  -4.8995921133609954E-006  -5.0484995881561190E-006   1.2854682154284092E-006
   9.9999997171806854E-010   608250.39500000002        3.2308653462678194E-003  -9.7561231814324856E-004  -1.2226407416164875E-003  -1.5087950741872191E-003
   1.3183000246996812E-009   608250.39500000002        3.3835903741419315E-003  -9.7434798954054713E-004  -1.2501459568738937E-003  -1.5374318463727832E-003
   1.7378000150003459E-009   608250.39500000002        3.5442616790533066E-003  -9.7055413061752915E-004  -1.2784181162714958E-003  -1.5655312454327941E-003
   2.2908999142146058E-009   608250.39500000002        3.7134026642888784E-003  -9.6396869048476219E-004  -1.3076070463284850E-003  -1.5928011853247881E-003
   3.0200000278313155E-009   608250.39500000002        3.8914638571441174E-003  -9.5431070076301694E-004  -1.3378750300034881E-003  -1.6188514418900013E-003
   3.9810998941902653E-009   608250.39500000002        4.0789609774947166E-003  -9.4127596821635962E-004  -1.3694254448637366E-003  -1.6432006377726793E-003
   5.2481001766579993E-009   608250.39500000002        4.2764544486999512E-003  -9.2453509569168091E-004  -1.4025040436536074E-003  -1.6652502818033099E-003
   6.9183001549788514E-009   608250.39500000002        4.4845184311270714E-003  -9.0373388957232237E-004  -1.4374007005244493E-003  -1.6842576442286372E-003
   9.1201002305751899E-009   608250.39500000002        4.7037806361913681E-003  -8.7848881958052516E-004  -1.4744625659659505E-003  -1.6993106110021472E-003
   1.2023000373062587E-008   608250.39500000002        4.9349199980497360E-003  -8.4838393377140164E-004  -1.5141019830480218E-003  -1.7092934576794505E-003
   1.5849000334355878E-008   608250.39500000002        5.1785618998110294E-003  -8.1298412987962365E-004  -1.5567877562716603E-003  -1.7128461040556431E-003
   2.0892999330612838E-008   608250.39500000002        5.4355189204216003E-003  -7.7180046355351806E-004  -1.6030957922339439E-003  -1.7083266284316778E-003
   2.7542000680114143E-008   608250.39500000002        5.7065528817474842E-003  -7.2432041633874178E-004  -1.6536801122128963E-003  -1.6937535256147385E-003
   3.6307998385609608E-008   608250.39500000002        5.9925457462668419E-003  -6.6997949033975601E-004  -1.7093159258365631E-003  -1.6667452873662114E-003
   4.7863000673942224E-008   608250.39500000002        6.2943450175225735E-003  -6.0818693600594997E-004  -1.7708837985992432E-003  -1.6244634753093123E-003
   6.3096003088958241E-008   608250.39500000002        6.6129420883953571E-003  -5.3828948875889182E-004  -1.8394199432805181E-003  -1.5635197050869465E-003
   8.3175997644957533E-008   608250.39500000002        6.9493297487497330E-003  -4.5959671842865646E-004  -1.9161044619977474E-003  -1.4799057971686125E-003
   1.0965000285523274E-007   608250.39500000002        7.3046567849814892E-003  -3.7134409649297595E-004  -2.0023130346089602E-003  -1.3688618782907724E-003
   1.4453999597208167E-007   608250.39500000002        7.6799467206001282E-003  -2.7275932370685041E-004  -2.0995691884309053E-003  -1.2248542625457048E-003
   1.9054999711443088E-007   608250.39500000002        8.0766733735799789E-003  -1.6291069914586842E-004  -2.2097101900726557E-003  -1.0412411065772176E-003
   2.5118998792095226E-007   608250.39500000002        8.4959445521235466E-003  -4.0921644540503621E-005  -2.3346946109086275E-003  -8.1046752166002989E-004
   3.3112999631157436E-007   608250.39500000002        8.9392848312854767E-003   9.4245428044814616E-005  -2.4768351577222347E-003  -5.2357674576342106E-004
   4.3651999703797628E-007   608250.39500000002        9.4082513824105263E-003   2.4368942831642926E-004  -2.6387197431176901E-003  -1.7020174709614366E-004
   5.7544002629583701E-007   608250.39500000002        9.9044153466820717E-003   4.0856120176613331E-004  -2.8232175391167402E-003   2.6155702653340995E-004
   7.5857997217099182E-007   608250.39500000002        1.0429608635604382E-002   5.9014838188886642E-004  -3.0335870105773211E-003   7.8552105696871877E-004
   9.9999999747524271E-007   608250.39500000002        1.0985707864165306E-002   7.8980781836435199E-004  -3.2734177075326443E-003   1.4174578245729208E-003
   1.3182999509808724E-006   608250.39500000002        1.1574871838092804E-002   1.0090523865073919E-003  -3.5467399284243584E-003   2.1755425259470940E-003
   1.7377999483869644E-006   608250.39500000002        1.2199119664728642E-002   1.2493975227698684E-003  -3.8578386884182692E-003   3.0800243839621544E-003
   2.2909000563231530E-006   608250.39500000002        1.2861148454248905E-002   1.5126735670492053E-003  -4.2116441763937473E-003   4.1545550338923931E-003
   3.0199998946045525E-006   608250.39500000002        1.3563487678766251E-002   1.8007068429142237E-003  -4.6133087016642094E-003   5.4252096451818943E-003
   3.9810997805034276E-006   608250.39500000002        1.4309065416455269E-002   2.1155385766178370E-003  -5.0684572197496891E-003   6.9214776158332825E-003
   5.2481000238913111E-006   608250.39500000002        1.5101152472198009E-002   2.4594119749963284E-003  -5.5831284262239933E-003   8.6764106526970863E-003
   6.9183001869532745E-006   608250.39500000002        1.5943290665745735E-002   2.8347414918243885E-003  -6.1636543832719326E-003   1.0726566426455975E-002
   9.1201000032015145E-006   608250.39500000002        1.6839493066072464E-002   3.2441988587379456E-003  -6.8166805431246758E-003   1.3112477958202362E-002
   1.2022999726468697E-005   608250.39500000002        1.7794305458664894E-002   3.6907435860484838E-003  -7.5490716844797134E-003   1.5878811478614807E-002
   1.5849000192247331E-005   608250.39500000002        1.8812445923686028E-002   4.1774464771151543E-003  -8.3674173802137375E-003   1.9073005765676498E-002
   2.0892999600619078E-005   608250.39500000002        1.9899897277355194E-002   4.7079976648092270E-003  -9.2786094173789024E-003   2.2748159244656563E-002
   2.7542000680114143E-005   608250.39500000002        2.1063052117824554E-002   5.2862931042909622E-003  -1.0288822464644909E-002   2.6959830895066261E-002
   3.6307999835116789E-005   608250.39500000002        2.2309580817818642E-002   5.9168403968214989E-003  -1.1403769254684448E-002   3.1767971813678741E-002
   4.7862999053904787E-005   608250.39500000002        2.3647956550121307E-002   6.6045010462403297E-003  -1.2627701275050640E-002   3.7233829498291016E-002
   6.3095998484641314E-005   608250.39500000002        2.5088472291827202E-002   7.3549756780266762E-003  -1.3963570818305016E-002   4.3422028422355652E-002
   8.3175997133366764E-005   608250.39500000002        2.6642935350537300E-002   8.1746065989136696E-003  -1.5411834232509136E-002   5.0396900624036789E-002
   1.0964999819407240E-004   608250.39500000002        2.8325732797384262E-002   9.0708918869495392E-003  -1.6970284283161163E-002   5.8223903179168701E-002
   1.4453999756369740E-004   608250.39500000002        3.0152995139360428E-002   1.0051969438791275E-002  -1.8631864339113235E-002   6.6961489617824554E-002
   1.9054999575018883E-004   608250.39500000002        3.2145969569683075E-002   1.1128343641757965E-002  -2.0386015996336937E-002   7.6671704649925232E-002
   2.5119000929407775E-004   608250.39500000002        3.4327752888202667E-002   1.2311032041907310E-002  -2.2213650867342949E-002   8.7397769093513489E-002
   3.3112999517470598E-004   608250.39500000002        3.6728117614984512E-002   1.3614049181342125E-002  -2.4088919162750244E-002   9.9179118871688843E-002
   4.3652000022120774E-004   608250.39500000002        3.9382774382829666E-002   1.5053876675665379E-002  -2.5975482538342476E-002  0.11203766614198685     
   5.7544000446796417E-004   608250.39500000002        4.2334586381912231E-002   1.6649970784783363E-002  -2.7824087068438530E-002  0.12597142159938812     
   7.5857999036088586E-004   608250.39500000002        4.5636739581823349E-002   1.8426319584250450E-002  -2.9570793733000755E-002  0.14095520973205566     
   1.0000000474974513E-003   608250.39500000002        4.9353588372468948E-002   2.0411755889654160E-002  -3.1132925301790237E-002  0.15692739188671112     
   1.3183000264689326E-003   608250.39500000002        5.3564697504043579E-002   2.2642007097601891E-002  -3.2406147569417953E-002  0.17378856241703033     
   1.7377999611198902E-003   608250.39500000002        5.8364763855934143E-002   2.5159625336527824E-002  -3.3259581774473190E-002  0.19138062000274658     
   2.2909000981599092E-003   608250.39500000002        6.3872955739498138E-002   2.8019044548273087E-002  -3.3532906323671341E-002  0.20950017869472504     
   3.0199999455362558E-003   608250.39500000002        7.0230148732662201E-002   3.1285464763641357E-002  -3.3030685037374496E-002  0.22786442935466766     
   3.9810999296605587E-003   608250.39500000002        7.7606670558452606E-002   3.5039667040109634E-002  -3.1519241631031036E-002  0.24611659348011017     
   5.2481000311672688E-003   608250.39500000002        8.6204953491687775E-002   3.9380691945552826E-002  -2.8723550960421562E-002  0.26381361484527588     
   6.9182999432086945E-003   608250.39500000002        9.6259526908397675E-002   4.4428121298551559E-002  -2.4327391758561134E-002  0.28041505813598633     
   9.1201001778244972E-003   608250.39500000002       0.10803602635860443        5.0325054675340652E-002  -1.7977485433220863E-002  0.29527980089187622     
   1.2023000046610832E-002   608250.39500000002       0.12182168662548065        5.7238522917032242E-002  -9.2955436557531357E-003  0.30766174197196960     
   1.5848999843001366E-002   608250.39500000002       0.13789604604244232        6.5352179110050201E-002   2.0916392095386982E-003  0.31670749187469482     
   2.0893000066280365E-002   608250.39500000002       0.15650250017642975        7.4861876666545868E-002   1.6517730429768562E-002  0.32147705554962158     
   2.7542000636458397E-002   608250.39500000002       0.17775738239288330        8.5942238569259644E-002   3.4195661544799805E-002  0.32095628976821899     
   3.6308001726865768E-002   608250.39500000002       0.20153693854808807        9.8702780902385712E-002   5.5119637399911880E-002  0.31410527229309082     
   4.7862999141216278E-002   608250.39500000002       0.22727362811565399       0.11309400200843811        7.8905910253524780E-002  0.29994097352027893     
   6.3096001744270325E-002   608250.39500000002       0.25369855761528015       0.12877258658409119       0.10461438447237015       0.27767500281333923     
   8.3176001906394958E-002   608250.39500000002       0.27848330140113831       0.14488051831722260       0.13051900267601013       0.24695570766925812     
  0.10000000149011612        608250.39500000002       0.29231569170951843       0.15508320927619934       0.14660601317882538       0.22195066511631012     
  0.12500000000000000        608250.39500000002       0.30372378230094910       0.16564092040061951       0.16307289898395538       0.18749527633190155     
  0.15000000596046448        608250.39500000002       0.30655002593994141       0.17159478366374969       0.17256003618240356       0.15687583386898041     
  0.17499999701976776        608250.39500000002       0.30280128121376038       0.17374765872955322       0.17667284607887268       0.13016940653324127     
  0.20000000298023224        608250.39500000002       0.29403510689735413       0.17276112735271454       0.17662046849727631       0.10717433691024780     
  0.22499999403953552        608250.39500000002       0.28149768710136414       0.16919961571693420       0.17334137856960297        8.7576724588871002E-002
  0.25000000000000000        608250.39500000002       0.26620379090309143       0.16355378925800323       0.16758115589618683        7.1023426949977875E-002
  0.27500000596046448        608250.39500000002       0.24898788332939148       0.15625463426113129       0.15994304418563843        5.7157278060913086E-002
  0.30000001192092896        608250.39500000002       0.23053911328315735       0.14768251776695251       0.15092208981513977        4.5635070651769638E-002
  0.32499998807907104        608250.39500000002       0.21142676472663879       0.13817349076271057       0.14092877507209778        3.6136761307716370E-002
  0.34999999403953552        608250.39500000002       0.19211938977241516       0.12802399694919586       0.13030584156513214        2.8369935229420662E-002
  0.37500000000000000        608250.39500000002       0.17299987375736237       0.11749445647001266       0.11934071779251099        2.2071488201618195E-002
  0.40000000596046448        608250.39500000002       0.15437756478786469       0.10681226104497910       0.10827454179525375        1.7007630318403244E-002
  0.42500001192092896        608250.39500000002       0.13649822771549225        9.6174225211143494E-002   9.7309105098247528E-002   1.2972886674106121E-002
  0.44999998807907104        608250.39500000002       0.11955240368843079        8.5748732089996338E-002   8.6612172424793243E-002   9.7884759306907654E-003
  0.47499999403953552        608250.39500000002       0.10368263721466064        7.5677707791328430E-002   7.6321624219417572E-002   7.3003293946385384E-003
  0.50000000000000000        608250.39500000002        8.8989622890949249E-002   6.6078327596187592E-002   6.6548787057399750E-002   5.3769159130752087E-003
  0.52499997615814209        608250.39500000002        7.5537659227848053E-002   5.7044710963964462E-002   5.7381149381399155E-002   3.9070066995918751E-003
  0.55000001192092896        608250.39500000002        6.3359431922435760E-002   4.8649452626705170E-002   4.8884656280279160E-002   2.7974492404609919E-003
  0.57499998807907104        608250.39500000002        5.2460338920354843E-002   4.0945149958133698E-002   4.1105620563030243E-002   1.9710094202309847E-003
  0.60000002384185791        608250.39500000002        4.2822334915399551E-002   3.3965867012739182E-002   3.4072492271661758E-002   1.3643249403685331E-003
  0.62500000000000000        608250.39500000002        3.4407444298267365E-002   2.7728596702218056E-002   2.7797410264611244E-002   9.2599220806732774E-004
  0.64999997615814209        608250.39500000002        2.7160970494151115E-002   2.2234685719013214E-002   2.2277683019638062E-002   6.1480572912842035E-004
  0.67500001192092896        608250.39500000002        2.1014446392655373E-002   1.7471304163336754E-002   1.7497209832072258E-002   3.9815797936171293E-004
  0.69999998807907104        608250.39500000002        1.5888350084424019E-002   1.3412912376224995E-002   1.3427888043224812E-002   2.5060406187549233E-004
  0.72500002384185791        608250.39500000002        1.1694655753672123E-002   1.0022751055657864E-002   1.0031005367636681E-002   1.5258968051057309E-004
  0.75000000000000000        608250.39500000002        8.3391927182674408E-003   7.2543765418231487E-003   7.2586820460855961E-003   8.9338856923859566E-005
  0.77499997615814209        608250.39500000002        5.7238936424255371E-003   5.0532314926385880E-003   5.0553400069475174E-003   4.9893660616362467E-005
  0.80000001192092896        608250.39500000002        3.7489014212042093E-003   3.3582728356122971E-003   3.3592388499528170E-003   2.6297049771528691E-005
  0.82499998807907104        608250.39500000002        2.3145936429500580E-003   2.1036616526544094E-003   2.1040842402726412E-003   1.2907755262858700E-005
  0.85000002384185791        608250.39500000002        1.3235261430963874E-003   1.2205303646624088E-003   1.2207267573103309E-003   5.8349505707155913E-006
  0.87500000000000000        608250.39500000002        6.8233389174565673E-004   6.3885306008160114E-004   6.3897419022396207E-004   2.4797129754006164E-006
  0.89999997615814209        608250.39500000002        3.0362466350197792E-004   2.8944987570866942E-004   2.8955409652553499E-004   1.1697979971359018E-006
  0.92500001192092896        608250.39500000002        1.0792737884912640E-004   1.0619073145790026E-004   1.0628521704347804E-004   8.7427417838625843E-007
  0.94999998807907104        608250.39500000002        2.5797604394028895E-005   2.8504597139544785E-005   2.8566208129632287E-005   9.8495422662381316E-007
  0.97500002384185791        608250.39500000002        2.9192401029831672E-007   4.4241510295250919E-006   4.4084995352022815E-006   1.1523595730977831E-006
   1.0000000000000000        608250.39500000002       -9.6116200438700616E-006  -5.2160053201077972E-006  -5.3701828619523440E-006   1.1650222404568922E-006
   9.9999997171806854E-010   779904.09349999996        3.2357436139136553E-003  -9.7539520356804132E-004  -1.2233774177730083E-003  -1.5393252251669765E-003
   1.3183000246996812E-009   779904.09349999996        3.3887266181409359E-003  -9.7404076950624585E-004  -1.2510097585618496E-003  -1.5681143850088120E-003
   1.7378000150003459E-009   779904.09349999996        3.5496708005666733E-003  -9.7014801576733589E-004  -1.2794368667528033E-003  -1.5962555771693587E-003
   2.2908999142146058E-009   779904.09349999996        3.7191007286310196E-003  -9.6345401834696531E-004  -1.3088143896311522E-003  -1.6234304057434201E-003
   3.0200000278313155E-009   779904.09349999996        3.8974678609520197E-003  -9.5367711037397385E-004  -1.3393105473369360E-003  -1.6492176800966263E-003
   3.9810998941902653E-009   779904.09349999996        4.0852888487279415E-003  -9.4051240012049675E-004  -1.3711362844333053E-003  -1.6730987699702382E-003
   5.2481001766579993E-009   779904.09349999996        4.2831250466406345E-003  -9.2362944269552827E-004  -1.4045456191524863E-003  -1.6944314120337367E-003
   6.9183001549788514E-009   779904.09349999996        4.4915527105331421E-003  -9.0267322957515717E-004  -1.4398383209481835E-003  -1.7124209553003311E-003
   9.1201002305751899E-009   779904.09349999996        4.7112000174820423E-003  -8.7725906632840633E-004  -1.4773727161809802E-003  -1.7260944005101919E-003
   1.2023000373062587E-008   779904.09349999996        4.9427472986280918E-003  -8.4696995327249169E-004  -1.5175740700215101E-003  -1.7342640785500407E-003
   1.5849000334355878E-008   779904.09349999996        5.1868222653865814E-003  -8.1136974040418863E-004  -1.5609253896400332E-003  -1.7354871379211545E-003
   2.0892999330612838E-008   779904.09349999996        5.4442384280264378E-003  -7.6996808638796210E-004  -1.6080194618552923E-003  -1.7280237516388297E-003
   2.7542000680114143E-008   779904.09349999996        5.7157594710588455E-003  -7.2225107578560710E-004  -1.6595290508121252E-003  -1.7097798408940434E-003
   3.6307998385609608E-008   779904.09349999996        6.0022696852684021E-003  -6.6765275551006198E-004  -1.7162504373118281E-003  -1.6782429302111268E-003
   4.7863000673942224E-008   779904.09349999996        6.3046189025044441E-003  -6.0558086261153221E-004  -1.7790878191590309E-003  -1.6304249875247478E-003
   6.3096003088958241E-008   779904.09349999996        6.6237994469702244E-003  -5.3538032807409763E-004  -1.8491038354113698E-003  -1.5627642860636115E-003
   8.3175997644957533E-008   779904.09349999996        6.9608082994818687E-003  -4.5635880087502301E-004  -1.9275079248473048E-003  -1.4710559044033289E-003
   1.0965000285523274E-007   779904.09349999996        7.3167961090803146E-003  -3.6774974432773888E-004  -2.0157084800302982E-003  -1.3503136578947306E-003
   1.4453999597208167E-007   779904.09349999996        7.6927891932427883E-003  -2.6877876371145248E-004  -2.1152636036276817E-003  -1.1947525199502707E-003
   1.9054999711443088E-007   779904.09349999996        8.0902660265564919E-003  -1.5851152420509607E-004  -2.2280509583652020E-003  -9.9743530154228210E-004
   2.5118998792095226E-007   779904.09349999996        8.5103372111916542E-003  -3.6069010093342513E-005  -2.3560693953186274E-003  -7.5048982398584485E-004
   3.3112999631157436E-007   779904.09349999996        8.9545296505093575E-003   9.9589342426043004E-005  -2.5016770232468843E-003  -4.4459293712861836E-004
   4.3651999703797628E-007   779904.09349999996        9.4244098290801048E-003   2.4956563720479608E-004  -2.6675101835280657E-003  -6.8970868596807122E-005
   5.7544002629583701E-007   779904.09349999996        9.9215498194098473E-003   4.1501416126266122E-004  -2.8564874082803726E-003   3.8872126606293023E-004
   7.5857997217099182E-007   779904.09349999996        1.0447790846228600E-002   5.9722649166360497E-004  -3.0719200149178505E-003   9.4280316261574626E-004
   9.9999999747524271E-007   779904.09349999996        1.1005013249814510E-002   7.9756369814276695E-004  -3.3174499403685331E-003   1.6095828032121062E-003
   1.3182999509808724E-006   779904.09349999996        1.1595386080443859E-002   1.0175436036661267E-003  -3.5971619654446840E-003   2.4078320711851120E-003
   1.7377999483869644E-006   779904.09349999996        1.2220936827361584E-002   1.2586868833750486E-003  -3.9153895340859890E-003   3.3584220800548792E-003
   2.2909000563231530E-006   779904.09349999996        1.2884374707937241E-002   1.5228299889713526E-003  -4.2771147564053535E-003   4.4857058674097061E-003
   3.0199998946045525E-006   779904.09349999996        1.3588239438831806E-002   1.8118061125278473E-003  -4.6875299885869026E-003   5.8164740912616253E-003
   3.9810997805034276E-006   779904.09349999996        1.4335474930703640E-002   2.1276643965393305E-003  -5.1522958092391491E-003   7.3809768073260784E-003
   5.2481000238913111E-006   779904.09349999996        1.5129367820918560E-002   2.4726567789912224E-003  -5.6774741970002651E-003   9.2130573466420174E-003
   6.9183001869532745E-006   779904.09349999996        1.5973482280969620E-002   2.8492081910371780E-003  -6.2694037333130836E-003   1.1350076645612717E-002
   9.1201000032015145E-006   779904.09349999996        1.6871854662895203E-002   3.2600024715065956E-003  -6.9347168318927288E-003   1.3833374716341496E-002
   1.2022999726468697E-005   779904.09349999996        1.7829058691859245E-002   3.7080126348882914E-003  -7.6802419498562813E-003   1.6708415001630783E-002
   1.5849000192247331E-005   779904.09349999996        1.8849845975637436E-002   4.1963257826864719E-003  -8.5124922916293144E-003   2.0023345947265625E-002
   2.0892999600619078E-005   779904.09349999996        1.9940240308642387E-002   4.7286502085626125E-003  -9.4382530078291893E-003   2.3831965401768684E-002
   2.7542000680114143E-005   779904.09349999996        2.1106680855154991E-002   5.3089056164026260E-003  -1.0463541373610497E-002   2.8190378099679947E-002
   3.6307999835116789E-005   779904.09349999996        2.2356897592544556E-002   5.9416247531771660E-003  -1.1593856848776340E-002   3.3158969134092331E-002
   4.7862999053904787E-005   779904.09349999996        2.3699430748820305E-002   6.6316998563706875E-003  -1.2833166867494583E-002   3.8799159228801727E-002
   6.3095998484641314E-005   779904.09349999996        2.5144655257463455E-002   7.3848683387041092E-003  -1.4184072613716125E-002   4.5175541192293167E-002
   8.3175997133366764E-005   779904.09349999996        2.6704473420977592E-002   8.2075158134102821E-003  -1.5646586194634438E-002   5.2352052181959152E-002
   1.0964999819407240E-004   779904.09349999996        2.8393385931849480E-002   9.1071920469403267E-003  -1.7217963933944702E-002   6.0393415391445160E-002
   1.4453999756369740E-004   779904.09349999996        3.0227657407522202E-002   1.0092093609273434E-002  -1.8890500068664551E-002   6.9356746971607208E-002
   1.9054999575018883E-004   779904.09349999996        3.2228693366050720E-002   1.1172799393534660E-002  -2.0652882754802704E-002   7.9302415251731873E-002
   2.5119000929407775E-004   779904.09349999996        3.4419775009155273E-002   1.2360409833490849E-002  -2.2485138848423958E-002   9.0271063148975372E-002
   3.3112999517470598E-004   779904.09349999996        3.6830876022577286E-002   1.3669037260115147E-002  -2.4360418319702148E-002  0.10229898244142532     
   4.3652000022120774E-004   779904.09349999996        3.9497960358858109E-002   1.5115281566977501E-002  -2.6241259649395943E-002  0.11540409922599792     
   5.7544000446796417E-004   779904.09349999996        4.2464151978492737E-002   1.6718726605176926E-002  -2.8077185153961182E-002  0.12957949936389923     
   7.5857999036088586E-004   779904.09349999996        4.5782934874296188E-002   1.8503516912460327E-002  -2.9802938923239708E-002  0.14479416608810425     
   1.0000000474974513E-003   779904.09349999996        4.9518976360559464E-002   2.0498650148510933E-002  -3.1334478408098221E-002  0.16097962856292725     
   1.3183000264689326E-003   779904.09349999996        5.3752169013023376E-002   2.2740039974451065E-002  -3.2566111534833908E-002  0.17802871763706207     
   1.7377999611198902E-003   779904.09349999996        5.8577496558427811E-002   2.5270430371165276E-002  -3.3365700393915176E-002  0.19577451050281525     
   2.2909000981599092E-003   779904.09349999996        6.4114391803741455E-002   2.8144452720880508E-002  -3.3571824431419373E-002  0.21400417387485504     
   3.0199999455362558E-003   779904.09349999996        7.0503853261470795E-002   3.1427469104528427E-002  -3.2988317310810089E-002  0.23242473602294922     
   3.9810999296605587E-003   779904.09349999996        7.7916145324707031E-002   3.5200379788875580E-002  -3.1381320208311081E-002  0.25066903233528137     
   5.2481000311672688E-003   779904.09349999996        8.6553260684013367E-002   3.9562225341796875E-002  -2.8476400300860405E-002  0.26828375458717346     
   6.9182999432086945E-003   779904.09349999996        9.6648804843425751E-002   4.4632405042648315E-002  -2.3959059268236160E-002  0.28471899032592773     
   9.1201001778244972E-003   779904.09349999996       0.10846667736768723        5.0553519278764725E-002  -1.7479229718446732E-002  0.29932576417922974     
   1.2023000046610832E-002   779904.09349999996       0.12229123711585999        5.7491626590490341E-002  -8.6637632921338081E-003  0.31135261058807373     
   1.5848999843001366E-002   779904.09349999996       0.13839754462242126        6.5628647804260254E-002   2.8529388364404440E-003  0.31994485855102539     
   2.0893000066280365E-002   779904.09349999996       0.15702243149280548        7.5157679617404938E-002   1.7394213005900383E-002  0.32416659593582153     
   2.7542000636458397E-002   779904.09349999996       0.17827297747135162        8.6249090731143951E-002   3.5159584134817123E-002  0.32301530241966248     
   3.6308001726865768E-002   779904.09349999996       0.20201317965984344        9.9006220698356628E-002   5.6127041578292847E-002  0.31547248363494873     
   4.7862999141216278E-002   779904.09349999996       0.22766040265560150       0.11337111145257950        7.9894810914993286E-002  0.30058890581130981     
   6.3096001744270325E-002   779904.09349999996       0.25392907857894897       0.12898969650268555       0.10550512373447418       0.27762395143508911     
   8.3176001906394958E-002   779904.09349999996       0.27847620844841003       0.14499190449714661       0.13121865689754486       0.24628835916519165     
  0.10000000149011612        779904.09349999996       0.29210150241851807       0.15509326756000519       0.14712454378604889       0.22095401585102081     
  0.12500000000000000        779904.09349999996       0.30321103334426880       0.16549243032932281       0.16331958770751953       0.18622308969497681     
  0.15000000596046448        779904.09349999996       0.30576598644256592       0.17128950357437134       0.17255215346813202       0.15549960732460022     
  0.17499999701976776        779904.09349999996       0.30178311467170715       0.17329564690589905       0.17643855512142181       0.12879788875579834     
  0.20000000298023224        779904.09349999996       0.29282429814338684       0.17217770218849182       0.17619216442108154       0.10587456822395325     
  0.22499999403953552        779904.09349999996       0.28013667464256287       0.16850320994853973       0.17275232076644897        8.6387448012828827E-002
  0.25000000000000000        779904.09349999996       0.26473391056060791       0.16276456415653229       0.16686369478702545        6.9964028894901276E-002
  0.27500000596046448        779904.09349999996       0.24744798243045807       0.15539339184761047       0.15912772715091705        5.6234005838632584E-002
  0.30000001192092896        779904.09349999996       0.22896474599838257       0.14676983654499054       0.15003708004951477        4.4845458120107651E-002
  0.32499998807907104        779904.09349999996       0.20984968543052673       0.13722917437553406       0.13999961316585541        3.5472802817821503E-002
  0.34999999403953552        779904.09349999996       0.19056728482246399       0.12706662714481354       0.12935538589954376        2.7820365503430367E-002
  0.37500000000000000        779904.09349999996       0.17149631679058075       0.11654102802276611       0.11838905513286591        2.1623406559228897E-002
  0.40000000596046448        779904.09349999996       0.15294200181961060       0.10587799549102783       0.10733903944492340        1.6647648066282272E-002
  0.42500001192092896        779904.09349999996       0.13514615595340729        9.5272362232208252E-002   9.6404492855072021E-002   1.2687914073467255E-002
  0.44999998807907104        779904.09349999996       0.11829558014869690        8.4890492260456085E-002   8.5750602185726166E-002   9.5662306994199753E-003
  0.47499999403953552        779904.09349999996       0.10252931714057922        7.4872210621833801E-002   7.5512811541557312E-002   7.1296468377113342E-003
  0.50000000000000000        779904.09349999996        8.7944835424423218E-002   6.5332651138305664E-002   6.5800122916698456E-002   5.2479128353297710E-003
  0.52499997615814209        779904.09349999996        7.4603527784347534E-002   5.6363914161920547E-002   5.6697845458984375E-002   3.8111307658255100E-003
  0.55000001192092896        779904.09349999996        6.2535509467124939E-002   4.8036672174930573E-002   4.8269879072904587E-002   2.7274528983980417E-003
  0.57499998807907104        779904.09349999996        5.1743924617767334E-002   4.0401730686426163E-002   4.0560681372880936E-002   1.9208728335797787E-003
  0.60000002384185791        779904.09349999996        4.2208820581436157E-002   3.3491499722003937E-002   3.3597014844417572E-002   1.3291448121890426E-003
  0.62500000000000000        779904.09349999996        3.3890649676322937E-002   2.7321472764015198E-002   2.7389509603381157E-002   9.0185325825586915E-004
  0.64999997615814209        779904.09349999996        2.6733471080660820E-002   2.1891703829169273E-002   2.1934179589152336E-002   5.9864437207579613E-004
  0.67500001192092896        779904.09349999996        2.0667890086770058E-002   1.7188258469104767E-002   1.7213826999068260E-002   3.8762809708714485E-004
  0.69999998807907104        779904.09349999996        1.5613768249750137E-002   1.3184699229896069E-002   1.3199468143284321E-002   2.4394931097049266E-004
  0.72500002384185791        779904.09349999996        1.1482753790915012E-002   9.8435943946242332E-003   9.8517294973134995E-003   1.4852730964776129E-004
  0.75000000000000000        779904.09349999996        8.1806303933262825E-003   7.1180495433509350E-003   7.1222898550331593E-003   8.6956759332679212E-005
  0.77499997615814209        779904.09349999996        5.6095346808433533E-003   4.9532796256244183E-003   4.9553550779819489E-003   4.8562145821051672E-005
  0.80000001192092896        779904.09349999996        3.6700523924082518E-003   3.2882373780012131E-003   3.2891875598579645E-003   2.5595265469746664E-005
  0.82499998807907104        779904.09349999996        2.2632111795246601E-003   2.0572943612933159E-003   2.0577099639922380E-003   1.2564204553200398E-005
  0.85000002384185791        779904.09349999996        1.2923998292535543E-003   1.1920001124963164E-003   1.1921928962692618E-003   5.6809826673998032E-006
  0.87500000000000000        779904.09349999996        6.6523824352771044E-004   6.2293437076732516E-004   6.2305270694196224E-004   2.4145017505361466E-006
  0.89999997615814209        779904.09349999996        2.9543781420215964E-004   2.8169233701191843E-004   2.8179315268062055E-004   1.1351511375323753E-006
  0.92500001192092896        779904.09349999996        1.0470936831552535E-004   1.0305752221029252E-004   1.0314749670214951E-004   8.3757549873553216E-007
  0.94999998807907104        779904.09349999996        2.4820157705107704E-005   2.7470165150589310E-005   2.7526246412890032E-005   9.2860773293068632E-007
  0.97500002384185791        779904.09349999996        2.8673656782274293E-009   4.0102590901369695E-006   3.9887377170089167E-006   1.0682565516617615E-006
   1.0000000000000000        779904.09349999996       -9.7292486316291615E-006  -5.5110031098593026E-006  -5.6700337154325098E-006   1.0527651284064632E-006
   9.9999997171806854E-010   1000000.0000000000        3.2405667006969452E-003  -9.7517779795452952E-004  -1.2241335352882743E-003  -1.5697759808972478E-003
   1.3183000246996812E-009   1000000.0000000000        3.3938048873096704E-003  -9.7373413154855371E-004  -1.2518990552052855E-003  -1.5986834187060595E-003
   1.7378000150003459E-009   1000000.0000000000        3.5550191532820463E-003  -9.6974341431632638E-004  -1.2804883299395442E-003  -1.6268255421891809E-003
   2.2908999142146058E-009   1000000.0000000000        3.7247347645461559E-003  -9.6294196555390954E-004  -1.3100624782964587E-003  -1.6538567142561078E-003
   3.0200000278313155E-009   1000000.0000000000        3.9034043438732624E-003  -9.5304736169055104E-004  -1.3407965889200568E-003  -1.6793233808130026E-003
   3.9810998941902653E-009   1000000.0000000000        4.0915454737842083E-003  -9.3975383788347244E-004  -1.3729084748774767E-003  -1.7026683781296015E-003
   5.2481001766579993E-009   1000000.0000000000        4.2897211387753487E-003  -9.2273025074973702E-004  -1.4066614676266909E-003  -1.7232041573151946E-003
   6.9183001549788514E-009   1000000.0000000000        4.4985082931816578E-003  -9.0162048581987619E-004  -1.4423647662624717E-003  -1.7400821670889854E-003
   9.1201002305751899E-009   1000000.0000000000        4.7185360454022884E-003  -8.7603897554799914E-004  -1.4803884550929070E-003  -1.7522663110867143E-003
   1.2023000373062587E-008   1000000.0000000000        4.9504875205457211E-003  -8.4556755609810352E-004  -1.5211707213893533E-003  -1.7584951128810644E-003
   1.5849000334355878E-008   1000000.0000000000        5.1949904300272465E-003  -8.0976885510608554E-004  -1.5652092406526208E-003  -1.7572402721270919E-003
   2.0892999330612838E-008   1000000.0000000000        5.4528606124222279E-003  -7.6815136708319187E-004  -1.6131137963384390E-003  -1.7466612625867128E-003
   2.7542000680114143E-008   1000000.0000000000        5.7248636148869991E-003  -7.2019983781501651E-004  -1.6655762447044253E-003  -1.7245485214516521E-003
   3.6307998385609608E-008   1000000.0000000000        6.0118855908513069E-003  -6.6534674260765314E-004  -1.7234141705557704E-003  -1.6882548807188869E-003
   4.7863000673942224E-008   1000000.0000000000        6.3147782348096371E-003  -6.0299830511212349E-004  -1.7875557532534003E-003  -1.6346394550055265E-003
   6.3096003088958241E-008   1000000.0000000000        6.6345366649329662E-003  -5.3249765187501907E-004  -1.8590902909636497E-003  -1.5599633334204555E-003
   8.3175997644957533E-008   1000000.0000000000        6.9721597246825695E-003  -4.5315074385143816E-004  -1.9392565591260791E-003  -1.4598206616938114E-003
   1.0965000285523274E-007   1000000.0000000000        7.3288013227283955E-003  -3.6418889067135751E-004  -2.0294960122555494E-003  -1.3289945200085640E-003
   1.4453999597208167E-007   1000000.0000000000        7.7054905705153942E-003  -2.6483560213819146E-004  -2.1314013283699751E-003  -1.1614443501457572E-003
   1.9054999711443088E-007   1000000.0000000000        8.1037096679210663E-003  -1.5415392408613116E-004  -2.2468909155577421E-003  -9.4993243692442775E-004
   2.5118998792095226E-007   1000000.0000000000        8.5245706140995026E-003  -3.1262516131391749E-005  -2.3780036717653275E-003  -6.8626506254076958E-004
   3.3112999631157436E-007   1000000.0000000000        8.9696086943149567E-003   1.0488218686077744E-004  -2.5271433405578136E-003  -3.6074762465432286E-004
   4.3651999703797628E-007   1000000.0000000000        9.4403913244605064E-003   2.5538547197356820E-004  -2.6969939935952425E-003   3.7804697058163583E-005
   5.7544002629583701E-007   1000000.0000000000        9.9384989589452744E-003   4.2140501318499446E-004  -2.8905235230922699E-003   5.2218633936718106E-004
   7.5857997217099182E-007   1000000.0000000000        1.0465774685144424E-002   6.0423620743677020E-004  -3.1110949348658323E-003   1.1072187917307019E-003
   9.9999999747524271E-007   1000000.0000000000        1.1024110950529575E-002   8.0524454824626446E-004  -3.3624020870774984E-003   1.8097535939887166E-003
   1.3182999509808724E-006   1000000.0000000000        1.1615680530667305E-002   1.0259525151923299E-003  -3.6485823802649975E-003   2.6491612661629915E-003
   1.7377999483869644E-006   1000000.0000000000        1.2242522090673447E-002   1.2678860221058130E-003  -3.9740176871418953E-003   3.6469351034611464E-003
   2.2909000563231530E-006   1000000.0000000000        1.2907354161143303E-002   1.5328879235312343E-003  -4.3437383137643337E-003   4.8281298950314522E-003
   3.0199998946045525E-006   1000000.0000000000        1.3612730428576469E-002   1.8227978143841028E-003  -4.7629764303565025E-003   6.2202466651797295E-003
   3.9810997805034276E-006   1000000.0000000000        1.4361607842147350E-002   2.1396728698164225E-003  -5.2374233491718769E-003   7.8542912378907204E-003
   5.2481000238913111E-006   1000000.0000000000        1.5157291665673256E-002   2.4857737589627504E-003  -5.7731620036065578E-003   9.7648901864886284E-003
   6.9183001869532745E-006   1000000.0000000000        1.6003364697098732E-002   2.8635358903557062E-003  -6.3765337690711021E-003   1.1990193277597427E-002
   9.1201000032015145E-006   1000000.0000000000        1.6903886571526527E-002   3.2756545115262270E-003  -7.0541552267968655E-003   1.4572335407137871E-002
   1.2022999726468697E-005   1000000.0000000000        1.7863461747765541E-002   3.7251170724630356E-003  -7.8128101304173470E-003   1.7557553946971893E-002
   1.5849000192247331E-005   1000000.0000000000        1.8886873498558998E-002   4.2150258086621761E-003  -8.6589325219392776E-003   2.0994678139686584E-002
   2.0892999600619078E-005   1000000.0000000000        1.9980184733867645E-002   4.7491085715591908E-003  -9.5991957932710648E-003   2.4938175454735756E-002
   2.7542000680114143E-005   1000000.0000000000        2.1149888634681702E-002   5.3313062526285648E-003  -1.0639450512826443E-002   2.9444660991430283E-002
   3.6307999835116789E-005   1000000.0000000000        2.2403763607144356E-002   5.9661781415343285E-003  -1.1784977279603481E-002   3.4574899822473526E-002
   4.7862999053904787E-005   1000000.0000000000        2.3750420659780502E-002   6.6586472094058990E-003  -1.3039457611739635E-002   4.0390443056821823E-002
   6.3095998484641314E-005   1000000.0000000000        2.5200316682457924E-002   7.4144867248833179E-003  -1.4405129477381706E-002   4.6955786645412445E-002
   8.3175997133366764E-005   1000000.0000000000        2.6765448972582817E-002   8.2401260733604431E-003  -1.5881557017564774E-002   5.4334405809640884E-002
   1.0964999819407240E-004   1000000.0000000000        2.8460429981350899E-002   9.1431643813848495E-003  -1.7465455457568169E-002   6.2590219080448151E-002
   1.4453999756369740E-004   1000000.0000000000        3.0301654711365700E-002   1.0131859220564365E-002  -1.9148468971252441E-002   7.1778930723667145E-002
   1.9054999575018883E-004   1000000.0000000000        3.2310690730810165E-002   1.1216861195862293E-002  -2.0918529480695724E-002   8.1959158182144165E-002
   2.5119000929407775E-004   1000000.0000000000        3.4510988742113113E-002   1.2409350834786892E-002  -2.2754780948162079E-002   9.3168869614601135E-002
   3.3112999517470598E-004   1000000.0000000000        3.6932744085788727E-002   1.3723541982471943E-002  -2.4629386141896248E-002  0.10544115304946899     
   4.3652000022120774E-004   1000000.0000000000        3.9612144231796265E-002   1.5176145359873772E-002  -2.6503767818212509E-002  0.11878988146781921     
   5.7544000446796417E-004   1000000.0000000000        4.2592585086822510E-002   1.6786877065896988E-002  -2.8326243162155151E-002  0.13320311903953552     
   7.5857999036088586E-004   1000000.0000000000        4.5927837491035461E-002   1.8580026924610138E-002  -3.0030265450477600E-002  0.14864400029182434     
   1.0000000474974513E-003   1000000.0000000000        4.9682874232530594E-002   2.0584763959050179E-002  -3.1530465930700302E-002  0.16503718495368958     
   1.3183000264689326E-003   1000000.0000000000        5.3937911987304688E-002   2.2837180644273758E-002  -3.2719828188419342E-002  0.18226775527000427     
   1.7377999611198902E-003   1000000.0000000000        5.8788217604160309E-002   2.5380205363035202E-002  -3.3465012907981873E-002  0.20016007125377655     
   2.2909000981599092E-003   1000000.0000000000        6.4353466033935547E-002   2.8268661350011826E-002  -3.3603567630052567E-002  0.21849192678928375     
   3.0199999455362558E-003   1000000.0000000000        7.0774763822555542E-002   3.1568072736263275E-002  -3.2938674092292786E-002  0.23696039617061615     
   3.9810999296605587E-003   1000000.0000000000        7.8222297132015228E-002   3.5359434783458710E-002  -3.1236365437507629E-002  0.25518813729286194     
   5.2481000311672688E-003   1000000.0000000000        8.6897626519203186E-002   3.9741799235343933E-002  -2.8222877532243729E-002  0.27271196246147156     
   6.9182999432086945E-003   1000000.0000000000        9.7033411264419556E-002   4.4834367930889130E-002  -2.3585516959428787E-002  0.28897291421890259     
   9.1201001778244972E-003   1000000.0000000000       0.10889180749654770        5.0779230892658234E-002  -1.6977487131953239E-002  0.30331459641456604     
   1.2023000046610832E-002   1000000.0000000000       0.12275432050228119        5.7741470634937286E-002  -8.0308197066187859E-003  0.31498077511787415     
   1.5848999843001366E-002   1000000.0000000000       0.13889154791831970        6.5901286900043488E-002   3.6125048063695431E-003  0.32311618328094482     
   2.0893000066280365E-002   1000000.0000000000       0.15753380954265594        7.5449012219905853E-002   1.8265582621097565E-002  0.32678955793380737     
   2.7542000636458397E-002   1000000.0000000000       0.17877908051013947        8.6550809442996979E-002   3.6114722490310669E-002  0.32501068711280823     
   3.6308001726865768E-002   1000000.0000000000       0.20247928798198700        9.9303930997848511E-002   5.7122047990560532E-002  0.31678292155265808     
   4.7862999141216278E-002   1000000.0000000000       0.22803694009780884       0.11364207416772842        8.0868206918239594E-002  0.30119088292121887     
   6.3096001744270325E-002   1000000.0000000000       0.25415027141571045       0.12920065224170685       0.10637841373682022       0.27754145860671997     
   8.3176001906394958E-002   1000000.0000000000       0.27846208214759827       0.14509777724742889       0.13190074265003204       0.24560661613941193     
  0.10000000149011612        1000000.0000000000       0.29188293218612671       0.15509882569313049       0.14762675762176514       0.21995478868484497     
  0.12500000000000000        1000000.0000000000       0.30269843339920044       0.16534146666526794       0.16355316340923309       0.18496169149875641     
  0.15000000596046448        1000000.0000000000       0.30498692393302917       0.17098416388034821       0.17253515124320984       0.15414315462112427     
  0.17499999701976776        1000000.0000000000       0.30077463388442993       0.17284619808197021       0.17619937658309937       0.12745155394077301     
  0.20000000298023224        1000000.0000000000       0.29162758588790894       0.17159944772720337       0.17576313018798828       0.10460267215967178     
  0.22499999403953552        1000000.0000000000       0.27879372239112854       0.16781455278396606       0.17216639220714569        8.5226684808731079E-002
  0.25000000000000000        1000000.0000000000       0.26328548789024353       0.16198548674583435       0.16615286469459534        6.8932324647903442E-002
  0.27500000596046448        1000000.0000000000       0.24593232572078705       0.15454438328742981       0.15832206606864929        5.5336639285087585E-002
  0.30000001192092896        1000000.0000000000       0.22741676867008209       0.14587122201919556       0.14916425943374634        4.4079367071390152E-002
  0.32499998807907104        1000000.0000000000       0.20830048620700836       0.13630042970180511       0.13908471167087555        3.4829672425985336E-002
  0.34999999403953552        1000000.0000000000       0.18904395401477814       0.12612596154212952       0.12842074036598206        2.7288833633065224E-002
  0.37500000000000000        1000000.0000000000       0.17002183198928833       0.11560512334108353       0.11745429784059525        2.1190637722611427E-002
  0.40000000596046448        1000000.0000000000       0.15153531730175018       0.10496168583631516       0.10642111301422119        1.6300423070788383E-002
  0.42500001192092896        1000000.0000000000       0.13382230699062347        9.4388581812381744E-002   9.5517717301845551E-002   1.2413375079631805E-002
  0.44999998807907104        1000000.0000000000       0.11706591397523880        8.4050141274929047E-002   8.4906786680221558E-002   9.3523664399981499E-003
  0.47499999403953552        1000000.0000000000       0.10140173882246017        7.4084132909774780E-002   7.4721351265907288E-002   6.9655776023864746E-003
  0.50000000000000000        1000000.0000000000        8.6924105882644653E-002   6.4603671431541443E-002   6.5068125724792480E-002   5.1240315660834312E-003
  0.52499997615814209        1000000.0000000000        7.3691569268703461E-002   5.5698867887258530E-002   5.6030288338661194E-002   3.7191454321146011E-003
  0.55000001192092896        1000000.0000000000        6.1731729656457901E-002   4.7438535839319229E-002   4.7669749706983566E-002   2.6603527367115021E-003
  0.57499998807907104        1000000.0000000000        5.1045540720224380E-002   3.9871711283922195E-002   4.0029153227806091E-002   1.8728462746366858E-003
  0.60000002384185791        1000000.0000000000        4.1611194610595703E-002   3.3029191195964813E-002   3.3133607357740402E-002   1.2954669073224068E-003
  0.62500000000000000        1000000.0000000000        3.3387623727321625E-002   2.6925021782517433E-002   2.6992289349436760E-002   8.7875721510499716E-004
  0.64999997615814209        1000000.0000000000        2.6317689567804337E-002   2.1557988598942757E-002   2.1599948406219482E-002   5.8318761875852942E-004
  0.67500001192092896        1000000.0000000000        2.0331107079982758E-002   1.6913091763854027E-002   1.6938332468271255E-002   3.7756000529043376E-004
  0.69999998807907104        1000000.0000000000        1.5347158536314964E-002   1.2963037006556988E-002   1.2977603822946548E-002   2.3758718452882022E-004
  0.72500002384185791        1000000.0000000000        1.1277189478278160E-002   9.6697434782981873E-003   9.6777603030204773E-003   1.4464340347331017E-004
  0.75000000000000000        1000000.0000000000        8.0269565805792809E-003   6.9858897477388382E-003   6.9900657981634140E-003   8.4678817074745893E-005
  0.77499997615814209        1000000.0000000000        5.4988153278827667E-003   4.8564854077994823E-003   4.8585277982056141E-003   4.7288314817706123E-005
  0.80000001192092896        1000000.0000000000        3.5937977954745293E-003   3.2204915769398212E-003   3.2214263919740915E-003   2.4923390810727142E-005
  0.82499998807907104        1000000.0000000000        2.2135803010314703E-003   2.0124991424381733E-003   2.0129077602177858E-003   1.2234826499479823E-005
  0.85000002384185791        1000000.0000000000        1.2623757356777787E-003   1.1644753394648433E-003   1.1646646307781339E-003   5.5328737289528362E-006
  0.87500000000000000        1000000.0000000000        6.4877379918470979E-004   6.0760090127587318E-004   6.0771644348278642E-004   2.3512475308962166E-006
  0.89999997615814209        1000000.0000000000        2.8756787651218474E-004   2.7423349092714489E-004   2.7433098875917494E-004   1.1011578635589103E-006
  0.92500001192092896        1000000.0000000000        1.0162319813389331E-004   1.0005129297496751E-004   1.0013690916821361E-004   8.0183787076748558E-007
  0.94999998807907104        1000000.0000000000        2.3886437702458352E-005   2.6480294764041901E-005   2.6531086405157112E-005   8.7465929254904040E-007
  0.97500002384185791        1000000.0000000000       -2.6954856480188027E-007   3.6167400594422361E-006   3.5896764529752545E-006   9.8887528565683169E-007
   1.0000000000000000        1000000.0000000000       -9.8331602202961221E-006  -5.7858583204506431E-006  -5.9493499975360464E-006   9.4821984930604231E-007


==> anc/PolNLOL <==
 ***** POL NLO Larin scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870020925228175E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730921621697458E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308175915919875E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566705766559195E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185913051001307E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963008278963571E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8243509586900473E-003  -9.7645074129104614E-004  -1.1585564352571964E-003  -3.9330469007836655E-005
   1.3183000246996812E-009   5.1288357549999999        2.9558588284999132E-003  -9.8179094493389130E-004  -1.1836619814857841E-003  -4.0208291466115043E-005
   1.7378000150003459E-009   5.1288357549999999        3.0941034201532602E-003  -9.8528712987899780E-004  -1.2090229429304600E-003  -4.1109771700575948E-005
   2.2908999142146058E-009   5.1288357549999999        3.2395240850746632E-003  -9.8673545289784670E-004  -1.2346678413450718E-003  -4.2038096580654383E-005
   3.0200000278313155E-009   5.1288357549999999        3.3924961462616920E-003  -9.8591309506446123E-004  -1.2606160016730428E-003  -4.2996234697056934E-005
   3.9810998941902653E-009   5.1288357549999999        3.5534503404051065E-003  -9.8258000798523426E-004  -1.2869002530351281E-003  -4.3987722165184096E-005
   5.2481001766579993E-009   5.1288357549999999        3.7228537257760763E-003  -9.7647629445418715E-004  -1.3135647168383002E-003  -4.5016513467999175E-005
   6.9183001549788514E-009   5.1288357549999999        3.9011850021779537E-003  -9.6732139354571700E-004  -1.3406623620539904E-003  -4.6086810471024364E-005
   9.1201002305751899E-009   5.1288357549999999        4.0889661759138107E-003  -9.5481181051582098E-004  -1.3682609423995018E-003  -4.7203211579471827E-005
   1.2023000373062587E-008   5.1288357549999999        4.2867618612945080E-003  -9.3861838104203343E-004  -1.3964449753984809E-003  -4.8370638978667557E-005
   1.5849000334355878E-008   5.1288357549999999        4.4950894080102444E-003  -9.1839354718104005E-004  -1.4253058470785618E-003  -4.9593709263717756E-005
   2.0892999330612838E-008   5.1288357549999999        4.7146226279437542E-003  -8.9375133393332362E-004  -1.4549719635397196E-003  -5.0877799367299303E-005
   2.7542000680114143E-008   5.1288357549999999        4.9459920264780521E-003  -8.6428358918055892E-004  -1.4855841873213649E-003  -5.2227656851755455E-005
   3.6307998385609608E-008   5.1288357549999999        5.1899254322052002E-003  -8.2954304525628686E-004  -1.5173185383901000E-003  -5.3647996537620202E-005
   4.7863000673942224E-008   5.1288357549999999        5.4471190087497234E-003  -7.8905862756073475E-004  -1.5503724571317434E-003  -5.5142398196039721E-005
   6.3096003088958241E-008   5.1288357549999999        5.7183871977031231E-003  -7.4231222970411181E-004  -1.5849886694923043E-003  -5.6713724916335195E-005
   8.3175997644957533E-008   5.1288357549999999        6.0045421123504639E-003  -6.8875454599037766E-004  -1.6214447095990181E-003  -5.8362882555229589E-005
   1.0965000285523274E-007   5.1288357549999999        6.3065211288630962E-003  -6.2778010033071041E-004  -1.6600748058408499E-003  -6.0088830650784075E-005
   1.4453999597208167E-007   5.1288357549999999        6.6251493990421295E-003  -5.5877270642668009E-004  -1.7012450844049454E-003  -6.1886319599580020E-005
   1.9054999711443088E-007   5.1288357549999999        6.9616273976862431E-003  -4.8099967534653842E-004  -1.7454242333769798E-003  -6.3747509557288140E-005
   2.5118998792095226E-007   5.1288357549999999        7.3168314993381500E-003  -3.9376234053634107E-004  -1.7931002657860518E-003  -6.5656669903546572E-005
   3.3112999631157436E-007   5.1288357549999999        7.6919826678931713E-003  -2.9624387389048934E-004  -1.8448767950758338E-003  -6.7592161940410733E-005
   4.3651999703797628E-007   5.1288357549999999        8.0883139744400978E-003  -1.8757954239845276E-004  -1.9014404388144612E-003  -6.9522444391623139E-005
   5.7544002629583701E-007   5.1288357549999999        8.5070496425032616E-003  -6.6864864493254572E-005  -1.9635679200291634E-003  -7.1403446781914681E-005
   7.5857997217099182E-007   5.1288357549999999        8.9496122673153877E-003   6.6905515268445015E-005  -2.0321691408753395E-003  -7.3176423029508442E-005
   9.9999999747524271E-007   5.1288357549999999        9.4174332916736603E-003   2.1478740382008255E-004  -2.1082730963826180E-003  -7.4763280281331390E-005
   1.3182999509808724E-006   5.1288357549999999        9.9121453240513802E-003   3.7794953095726669E-004  -2.1930760703980923E-003  -7.6062693551648408E-005
   1.7377999483869644E-006   5.1288357549999999        1.0435221716761589E-002   5.5755727225914598E-004  -2.2878961171954870E-003  -7.6943724707234651E-005
   2.2909000563231530E-006   5.1288357549999999        1.0988648049533367E-002   7.5500225648283958E-004  -2.3943129926919937E-003  -7.7240751124918461E-005
   3.0199998946045525E-006   5.1288357549999999        1.1574200354516506E-002   9.7166124032810330E-004  -2.5140608195215464E-003  -7.6744305260945112E-005
   3.9810997805034276E-006   5.1288357549999999        1.2193904258310795E-002   1.2090543750673532E-003  -2.6491342578083277E-003  -7.5192649092059582E-005
   5.2481000238913111E-006   5.1288357549999999        1.2849963270127773E-002   1.4688295777887106E-003  -2.8018075972795486E-003  -7.2260379965882748E-005
   6.9183001869532745E-006   5.1288357549999999        1.3544678688049316E-002   1.7527312738820910E-003  -2.9746443033218384E-003  -6.7545712227001786E-005
   9.1201000032015145E-006   5.1288357549999999        1.4280574396252632E-002   2.0626550540328026E-003  -3.1705577857792377E-003  -6.0554382798727602E-005
   1.2022999726468697E-005   5.1288357549999999        1.5060412697494030E-002   2.4006571620702744E-003  -3.3928535412997007E-003  -5.0680435379035771E-005
   1.5849000192247331E-005   5.1288357549999999        1.5886856243014336E-002   2.7688052505254745E-003  -3.6451593041419983E-003  -3.7189442082308233E-005
   2.0892999600619078E-005   5.1288357549999999        1.6763290390372276E-002   3.1695410143584013E-003  -3.9317025803029537E-003  -1.9179931769031100E-005
   2.7542000680114143E-005   5.1288357549999999        1.7693059518933296E-002   3.6053417716175318E-003  -4.2571183294057846E-003   4.4383227759681176E-006
   3.6307999835116789E-005   5.1288357549999999        1.8680086359381676E-002   4.0789940394461155E-003  -4.6266708523035049E-003   3.4996995964320377E-005
   4.7862999053904787E-005   5.1288357549999999        1.9728384912014008E-002   4.5933593064546585E-003  -5.0461022183299065E-003   7.4107323598582298E-005
   6.3095998484641314E-005   5.1288357549999999        2.0842751488089561E-002   5.1516899839043617E-003  -5.5218897759914398E-003   1.2374698417261243E-004
   8.3175997133366764E-005   5.1288357549999999        2.2028377279639244E-002   5.7574226520955563E-003  -6.0610766522586346E-003   1.8633286526892334E-004
   1.0964999819407240E-004   5.1288357549999999        2.3291515186429024E-002   6.4144846983253956E-003  -6.6715022549033165E-003   2.6486758724786341E-004
   1.4453999756369740E-004   5.1288357549999999        2.4638686329126358E-002   7.1268361061811447E-003  -7.3612933047115803E-003   3.6304158857092261E-004
   1.9054999575018883E-004   5.1288357549999999        2.6078991591930389E-002   7.8996280208230019E-003  -8.1398207694292068E-003   4.8560535651631653E-004
   2.5119000929407775E-004   5.1288357549999999        2.7621535584330559E-002   8.7377494201064110E-003  -9.0160248801112175E-003   6.3846231205388904E-004
   3.3112999517470598E-004   5.1288357549999999        2.9278762638568878E-002   9.6474969759583473E-003  -9.9996645003557205E-003   8.2934298552572727E-004
   4.3652000022120774E-004   5.1288357549999999        3.1065778806805611E-002   1.0636065155267715E-002  -1.1100201867520809E-002   1.0683336295187473E-003
   5.7544000446796417E-004   5.1288357549999999        3.3001188188791275E-002   1.1711787432432175E-002  -1.2326081283390522E-002   1.3687344035133719E-003
   7.5857999036088586E-004   5.1288357549999999        3.5109400749206543E-002   1.2885138392448425E-002  -1.3684420846402645E-002   1.7484670970588923E-003
   1.0000000474974513E-003   5.1288357549999999        3.7421584129333496E-002   1.4168915338814259E-002  -1.5179140493273735E-002   2.2317511029541492E-003
   1.3183000264689326E-003   5.1288357549999999        3.9979167282581329E-002   1.5579720027744770E-002  -1.6809606924653053E-002   2.8518310282379389E-003
   1.7377999611198902E-003   5.1288357549999999        4.2835392057895660E-002   1.7138281837105751E-002  -1.8566653132438660E-002   3.6540657747536898E-003
   2.2909000981599092E-003   5.1288357549999999        4.6063572168350220E-002   1.8873346969485283E-002  -2.0430792123079300E-002   4.7018034383654594E-003
   3.0199999455362558E-003   5.1288357549999999        4.9759514629840851E-002   2.0822281017899513E-002  -2.2364124655723572E-002   6.0820933431386948E-003
   3.9810999296605587E-003   5.1288357549999999        5.4052338004112244E-002   2.3036221042275429E-002  -2.4303892627358437E-002   7.9154698178172112E-003
   5.2481000311672688E-003   5.1288357549999999        5.9115163981914520E-002   2.5585211813449860E-002  -2.6151161640882492E-002   1.0367979295551777E-002
   6.9182999432086945E-003   5.1288357549999999        6.5178431570529938E-002   2.8565099462866783E-002  -2.7755463495850563E-002   1.3666163198649883E-002
   9.1201001778244972E-003   5.1288357549999999        7.2548039257526398E-002   3.2107729464769363E-002  -2.8895027935504913E-002   1.8115911632776260E-002
   1.2023000046610832E-002   5.1288357549999999        8.1625595688819885E-002   3.6393743008375168E-002  -2.9250595718622208E-002   2.4122906848788261E-002
   1.5848999843001366E-002   5.1288357549999999        9.2924349009990692E-002   4.1666150093078613E-002  -2.8373805806040764E-002   3.2206967473030090E-002
   2.0893000066280365E-002   5.1288357549999999       0.10709548741579056        4.8253178596496582E-002  -2.5651235133409500E-002   4.3014954775571823E-002
   2.7542000636458397E-002   5.1288357549999999       0.12491943687200546        5.6581370532512665E-002  -2.0270830020308495E-002   5.7289876043796539E-002
   3.6308001726865768E-002   5.1288357549999999       0.14728094637393951        6.7190453410148621E-002  -1.1202184483408928E-002   7.5790777802467346E-002
   4.7862999141216278E-002   5.1288357549999999       0.17505304515361786        8.0716922879219055E-002   2.7742153033614159E-003   9.9080651998519897E-002
   6.3096001744270325E-002   5.1288357549999999       0.20887446403503418        9.7838036715984344E-002   2.2953988984227180E-002  0.12714290618896484     
   8.3176001906394958E-002   5.1288357549999999       0.24868179857730865       0.11909910291433334        5.0411388278007507E-002  0.15870819985866547     
  0.10000000149011612        5.1288357549999999       0.27788102626800537       0.13564133644104004        7.2959467768669128E-002  0.18011650443077087     
  0.12500000000000000        5.1288357549999999       0.31440362334251404       0.15785627067089081       0.10435354709625244       0.20357225835323334     
  0.15000000596046448        5.1288357549999999       0.34300827980041504       0.17703714966773987       0.13228762149810791       0.21775366365909576     
  0.17499999701976776        5.1288357549999999       0.36413770914077759       0.19305132329463959       0.15623120963573456       0.22379104793071747     
  0.20000000298023224        5.1288357549999999       0.37832161784172058       0.20585520565509796       0.17598822712898254       0.22296543419361115     
  0.22499999403953552        5.1288357549999999       0.38614359498023987       0.21547693014144897       0.19156488776206970       0.21657949686050415     
  0.25000000000000000        5.1288357549999999       0.38821727037429810       0.22200219333171844       0.20309510827064514       0.20588164031505585     
  0.27500000596046448        5.1288357549999999       0.38516891002655029       0.22556291520595551       0.21079511940479279       0.19202157855033875     
  0.30000001192092896        5.1288357549999999       0.37762463092803955       0.22632817924022675       0.21493411064147949       0.17602558434009552     
  0.32499998807907104        5.1288357549999999       0.36620086431503296       0.22449660301208496       0.21581473946571350       0.15878470242023468     
  0.34999999403953552        5.1288357549999999       0.35149687528610229       0.22029003500938416       0.21375957131385803       0.14105179905891418     
  0.37500000000000000        5.1288357549999999       0.33408933877944946       0.21394805610179901       0.20910148322582245       0.12344456464052200     
  0.40000000596046448        5.1288357549999999       0.31452789902687073       0.20572318136692047       0.20217679440975189       0.10645268857479095     
  0.42500001192092896        5.1288357549999999       0.29333180189132690       0.19587646424770355       0.19332003593444824        9.0447701513767242E-002
  0.44999998807907104        5.1288357549999999       0.27098733186721802       0.18467372655868530       0.18286007642745972        7.5694605708122253E-002
  0.47499999403953552        5.1288357549999999       0.24794577062129974       0.17238187789916992       0.17111700773239136        6.2364444136619568E-002
  0.50000000000000000        5.1288357549999999       0.22462192177772522       0.15926568210124969       0.15839961171150208        5.0547324120998383E-002
  0.52499997615814209        5.1288357549999999       0.20139302313327789       0.14558458328247070       0.14500325918197632        4.0265403687953949E-002
  0.55000001192092896        5.1288357549999999       0.17859788239002228       0.13158988952636719       0.13120804727077484        3.1485509127378464E-002
  0.57499998807907104        5.1288357549999999       0.15653648972511292       0.11752194166183472       0.11727698892354965        2.4131126701831818E-002
  0.60000002384185791        5.1288357549999999       0.13546964526176453       0.10360753536224365       0.10345441102981567        1.8093563616275787E-002
  0.62500000000000000        5.1288357549999999       0.11561901122331619        9.0057432651519775E-002   8.9964389801025391E-002   1.3242124579846859E-002
  0.64999997615814209        5.1288357549999999        9.7167149186134338E-002   7.7063918113708496E-002   7.7009141445159912E-002   9.4331903383135796E-003
  0.67500001192092896        5.1288357549999999        8.0257847905158997E-002   6.4798600971698761E-002   6.4767450094223022E-002   6.5181152895092964E-003
  0.69999998807907104        5.1288357549999999        6.4996592700481415E-002   5.3410183638334274E-002   5.3393136709928513E-002   4.3498962186276913E-003
  0.72500002384185791        5.1288357549999999        5.1451116800308228E-002   4.3022453784942627E-002   4.3013520538806915E-002   2.7885984163731337E-003
  0.75000000000000000        5.1288357549999999        3.9652150124311447E-002   3.3732354640960693E-002   3.3727888017892838E-002   1.7055404605343938E-003
  0.77499997615814209        5.1288357549999999        2.9594300314784050E-002   2.5608180090785027E-002   2.5606065988540649E-002   9.8628702107816935E-004
  0.80000001192092896        5.1288357549999999        2.1237047389149666E-002   1.8687944859266281E-002   1.8687011674046516E-002   5.3250917699187994E-004
  0.82499998807907104        5.1288357549999999        1.4505861327052116E-002   1.2977852486073971E-002   1.2977493926882744E-002   2.6281681493856013E-004
  0.85000002384185791        5.1288357549999999        9.2934379354119301E-003   8.4509318694472313E-003   8.4508610889315605E-003   1.1268579692114145E-004
  0.87500000000000000        5.1288357549999999        5.4610022343695164E-003   5.0457771867513657E-003   5.0458759069442749E-003   3.3629679819568992E-005
  0.89999997615814209        5.1288357549999999        2.8396900743246078E-003   2.6653897948563099E-003   2.6656226254999638E-003  -8.2160368037875742E-006
  0.92500001192092896        5.1288357549999999        1.2319496599957347E-003   1.1760931229218841E-003   1.1764538940042257E-003  -3.3919783163582906E-005
  0.94999998807907104        5.1288357549999999        4.1295579285360873E-004   4.0647262358106673E-004   4.0695155621506274E-004  -5.3815452702110633E-005
  0.97500002384185791        5.1288357549999999        1.3201292313169688E-004   1.4631204248871654E-004   1.4687322254758328E-004  -6.9646630436182022E-005
   1.0000000000000000        5.1288357549999999        1.1401435767766088E-004   1.4554457447957247E-004   1.4610789366997778E-004  -7.6692274888046086E-005
   9.9999997171806854E-010   6.5762390499999999        2.8207334689795971E-003  -9.7025145078077912E-004  -1.1487542651593685E-003  -7.8494289482478052E-005
   1.3183000246996812E-009   6.5762390499999999        2.9521530959755182E-003  -9.7532675135880709E-004  -1.1736130109056830E-003  -8.0252779298461974E-005
   1.7378000150003459E-009   6.5762390499999999        3.0903094448149204E-003  -9.7854551859200001E-004  -1.1987241450697184E-003  -8.2059174019377679E-005
   2.2908999142146058E-009   6.5762390499999999        3.2356418669223785E-003  -9.7970338538289070E-004  -1.2241160729900002E-003  -8.3919498138129711E-005
   3.0200000278313155E-009   6.5762390499999999        3.3885259181261063E-003  -9.7857683431357145E-004  -1.2498089345172048E-003  -8.5839208622928709E-005
   3.9810998941902653E-009   6.5762390499999999        3.5493925679475069E-003  -9.7492511849850416E-004  -1.2758361408486962E-003  -8.7824708316475153E-005
   5.2481001766579993E-009   6.5762390499999999        3.7187095731496811E-003  -9.6848746761679649E-004  -1.3022429775446653E-003  -8.9882989414036274E-005
   6.9183001549788514E-009   6.5762390499999999        3.8969554007053375E-003  -9.5898250583559275E-004  -1.3290833448991179E-003  -9.2021255113650113E-005
   9.1201002305751899E-009   6.5762390499999999        4.0846527554094791E-003  -9.4610586529597640E-004  -1.3564266264438629E-003  -9.4247130618896335E-005
   1.2023000373062587E-008   6.5762390499999999        4.2823669500648975E-003  -9.2952739214524627E-004  -1.3843596680089831E-003  -9.6568437584210187E-005
   1.5849000334355878E-008   6.5762390499999999        4.4906153343617916E-003  -9.0889871353283525E-004  -1.4129759510979056E-003  -9.8991869890596718E-005
   2.0892999330612838E-008   6.5762390499999999        4.7100735828280449E-003  -8.8383257389068604E-004  -1.4424076071009040E-003  -1.0152495087822899E-004
   2.7542000680114143E-008   6.5762390499999999        4.9413708038628101E-003  -8.5391977336257696E-004  -1.4727994566783309E-003  -1.0417320299893618E-004
   3.6307998385609608E-008   6.5762390499999999        5.1852376200258732E-003  -8.1871176371350884E-004  -1.5043326420709491E-003  -1.0694111551856622E-004
   4.7863000673942224E-008   6.5762390499999999        5.4423701949417591E-003  -7.7773618977516890E-004  -1.5372111229225993E-003  -1.0982982348650694E-004
   6.3096003088958241E-008   6.5762390499999999        5.7135843671858311E-003  -7.3047343175858259E-004  -1.5716858906671405E-003  -1.1283771891612560E-004
   8.3175997644957533E-008   6.5762390499999999        5.9996931813657284E-003  -6.7637267056852579E-004  -1.6080444911494851E-003  -1.1595775140449405E-004
   1.0965000285523274E-007   6.5762390499999999        6.3016354106366634E-003  -6.1482674209401011E-004  -1.6466334927827120E-003  -1.1917716619791463E-004
   1.4453999597208167E-007   6.5762390499999999        6.6202390007674694E-003  -5.4521777201443911E-004  -1.6878345049917698E-003  -1.2247289123479277E-004
   1.9054999711443088E-007   6.5762390499999999        6.9567048922181129E-003  -4.6681077219545841E-004  -1.7321348423138261E-003  -1.2581402552314103E-004
   2.5118998792095226E-007   6.5762390499999999        7.3119136504828930E-003  -3.7890518433414400E-004  -1.7800456844270229E-003  -1.2915165279991925E-004
   3.3112999631157436E-007   6.5762390499999999        7.6870876364409924E-003  -2.8068164829164743E-004  -1.8321987008675933E-003  -1.3242175919003785E-004
   4.3651999703797628E-007   6.5762390499999999        8.0834636464715004E-003  -1.7127269529737532E-004  -1.8893143860623240E-003  -1.3553722237702459E-004
   5.7544002629583701E-007   6.5762390499999999        8.5022691637277603E-003  -4.9771042540669441E-005  -1.9522106740623713E-003  -1.3838248560205102E-004
   7.5857997217099182E-007   6.5762390499999999        8.9449323713779449E-003   8.4832077845931053E-005  -2.0218465942889452E-003  -1.4080849359743297E-004
   9.9999999747524271E-007   6.5762390499999999        9.4128893688321114E-003   2.3359608894679695E-004  -2.0993109792470932E-003  -1.4262358308769763E-004
   1.3182999509808724E-006   6.5762390499999999        9.9077811464667320E-003   3.9769400609657168E-004  -2.1858711261302233E-003  -1.4358508633449674E-004
   1.7377999483869644E-006   6.5762390499999999        1.0431087575852871E-002   5.7829549768939614E-004  -2.2829284425824881E-003  -1.4338796609081328E-004
   2.2909000563231530E-006   6.5762390499999999        1.0984803549945354E-002   7.7679794048890471E-004  -2.3921632673591375E-003  -1.4165251923259348E-004
   3.0199998946045525E-006   6.5762390499999999        1.1570717208087444E-002   9.9458382464945316E-004  -2.5154266040772200E-003  -1.3790938828606158E-004
   3.9810997805034276E-006   6.5762390499999999        1.2190866284072399E-002   1.2331804027780890E-003  -2.6548509486019611E-003  -1.3158234651200473E-004
   5.2481000238913111E-006   6.5762390499999999        1.2847472913563251E-002   1.4942435082048178E-003  -2.8128703124821186E-003  -1.2196731404401362E-004
   6.9183001869532745E-006   6.5762390499999999        1.3542855158448219E-002   1.7795268213376403E-003  -2.9922330286353827E-003  -1.0821028263308108E-004
   9.1201000032015145E-006   6.5762390499999999        1.4279562979936600E-002   2.0909365266561508E-003  -3.1960655469447374E-003  -8.9278466475661844E-005
   1.2022999726468697E-005   6.5762390499999999        1.5060388483107090E-002   2.4305421393364668E-003  -3.4279157407581806E-003  -6.3927465816959739E-005
   1.5849000192247331E-005   6.5762390499999999        1.5888025984168053E-002   2.8004250489175320E-003  -3.6916804965585470E-003  -3.0678525945404544E-005
   2.0892999600619078E-005   6.5762390499999999        1.6765907406806946E-002   3.2030451111495495E-003  -3.9918948896229267E-003   1.2253102795511950E-005
   2.7542000680114143E-005   6.5762390499999999        1.7697429284453392E-002   3.6409005988389254E-003  -4.3335258960723877E-003   6.6979766415897757E-005
   3.6307999835116789E-005   6.5762390499999999        1.8686577677726746E-002   4.1168029420077801E-003  -4.7222031280398369E-003   1.3602864055428654E-004
   4.7862999053904787E-005   6.5762390499999999        1.9737444818019867E-002   4.6336441300809383E-003  -5.1640495657920837E-003   2.2238223755266517E-004
   6.3095998484641314E-005   6.5762390499999999        2.0854925736784935E-002   5.1947138272225857E-003  -5.6659416295588017E-003   3.2961234683170915E-004
   8.3175997133366764E-005   6.5762390499999999        2.2044336423277855E-002   5.8034942485392094E-003  -6.2353163957595825E-003   4.6195872710086405E-004
   1.0964999819407240E-004   6.5762390499999999        2.3312082514166832E-002   6.4639700576663017E-003  -6.8803918547928333E-003   6.2453537248075008E-004
   1.4453999756369740E-004   6.5762390499999999        2.4664875119924545E-002   7.1801710873842239E-003  -7.6096039265394211E-003   8.2340178778395057E-004
   1.9054999575018883E-004   6.5762390499999999        2.6112059131264687E-002   7.9573411494493484E-003  -8.4325792267918587E-003   1.0661267442628741E-003
   2.5119000929407775E-004   6.5762390499999999        2.7663039043545723E-002   8.8004805147647858E-003  -9.3583231791853905E-003   1.3617046643048525E-003
   3.3112999517470598E-004   6.5762390499999999        2.9330646619200706E-002   9.7160376608371735E-003  -1.0396483354270458E-002   1.7215168336406350E-003
   4.3652000022120774E-004   6.5762390499999999        3.1130477786064148E-002   1.0711392387747765E-002  -1.1556098237633705E-002   2.1598264575004578E-003
   5.7544000446796417E-004   6.5762390499999999        3.3081755042076111E-002   1.1795128695666790E-002  -1.2844768352806568E-002   2.6946975849568844E-003
   7.5857999036088586E-004   6.5762390499999999        3.5209666937589645E-002   1.2978041544556618E-002  -1.4268229715526104E-002   3.3496140968054533E-003
   1.0000000474974513E-003   6.5762390499999999        3.7546377629041672E-002   1.4273347333073616E-002  -1.5828279778361320E-002   4.1551645845174789E-003
   1.3183000264689326E-003   6.5762390499999999        4.0134549140930176E-002   1.5698192641139030E-002  -1.7521247267723083E-002   5.1520043052732944E-003
   1.7377999611198902E-003   6.5762390499999999        4.3028954416513443E-002   1.7274007201194763E-002  -1.9333716481924057E-002   6.3937408849596977E-003
   2.2909000981599092E-003   6.5762390499999999        4.6304792165756226E-002   1.9030449911952019E-002  -2.1240541711449623E-002   7.9533439129590988E-003
   3.0199999455362558E-003   6.5762390499999999        5.0060112029314041E-002   2.1006032824516296E-002  -2.3196376860141754E-002   9.9280923604965210E-003
   3.9810999296605587E-003   6.5762390499999999        5.4426617920398712E-002   2.3253325372934341E-002  -2.5128979235887527E-002   1.2449244037270546E-002
   5.2481000311672688E-003   6.5762390499999999        5.9580277651548386E-002   2.5844112038612366E-002  -2.6927640661597252E-002   1.5693003311753273E-002
   6.9182999432086945E-003   6.5762390499999999        6.5754339098930359E-002   2.8876254335045815E-002  -2.8427757322788239E-002   1.9893484190106392E-002
   9.1201001778244972E-003   6.5762390499999999        7.3256969451904297E-002   3.2483782619237900E-002  -2.9391316697001457E-002   2.5358449667692184E-002
   1.2023000046610832E-002   6.5762390499999999        8.2490518689155579E-002   3.6849409341812134E-002  -2.9481582343578339E-002   3.2484490424394608E-002
   1.5848999843001366E-002   6.5762390499999999        9.3965671956539154E-002   4.2217448353767395E-002  -2.8233628720045090E-002   4.1762847453355789E-002
   2.0893000066280365E-002   6.5762390499999999       0.10832516103982925        4.8915643244981766E-002  -2.5021810084581375E-002   5.3782042115926743E-002
   2.7542000636458397E-002   6.5762390499999999       0.12633065879344940        5.7366233319044113E-002  -1.9032860174775124E-002   6.9180861115455627E-002
   3.6308001726865768E-002   6.5762390499999999       0.14883191883563995        6.8097688257694244E-002  -9.2557221651077271E-003   8.8551916182041168E-002
   4.7862999141216278E-002   6.5762390499999999       0.17664265632629395        8.1723317503929138E-002   5.4751276038587093E-003  0.11221469193696976     
   6.3096001744270325E-002   6.5762390499999999       0.21030937135219574        9.8878458142280579E-002   2.6350714266300201E-002  0.13983269035816193     
   8.3176001906394958E-002   6.5762390499999999       0.24963772296905518       0.12003945559263229        5.4275527596473694E-002  0.16977693140506744     
  0.10000000149011612        6.5762390499999999       0.27825722098350525       0.13639119267463684        7.6894119381904602E-002  0.18929837644100189     
  0.12500000000000000        6.5762390499999999       0.31371492147445679       0.15817965567111969       0.10798288136720657       0.20955348014831543     
  0.15000000596046448        6.5762390499999999       0.34110927581787109       0.17680409550666809       0.13526119291782379       0.22047060728073120     
  0.17499999701976776        6.5762390499999999       0.36096915602684021       0.19217312335968018       0.15832424163818359       0.22347135841846466     
  0.20000000298023224        6.5762390499999999       0.37389069795608521       0.20427927374839783       0.17707324028015137       0.22000448405742645     
  0.22499999403953552        6.5762390499999999       0.38050854206085205       0.21318212151527405       0.19158898293972015       0.21145696938037872     
  0.25000000000000000        6.5762390499999999       0.38147503137588501       0.21899454295635223       0.20206199586391449       0.19910439848899841     
  0.27500000596046448        6.5762390499999999       0.37744489312171936       0.22187167406082153       0.20875084400177002       0.18408460915088654     
  0.30000001192092896        6.5762390499999999       0.36906418204307556       0.22200202941894531       0.21195574104785919       0.16738627851009369     
  0.32499998807907104        6.5762390499999999       0.35696199536323547       0.21960020065307617       0.21200135350227356       0.14984682202339172     
  0.34999999403953552        6.5762390499999999       0.34174427390098572       0.21490065753459930       0.20922501385211945       0.13215672969818115     
  0.37500000000000000        6.5762390499999999       0.32398918271064758       0.20815248787403107       0.20396861433982849       0.11486811935901642     
  0.40000000596046448        6.5762390499999999       0.30424344539642334       0.19961476325988770       0.19657276570796967        9.8405875265598297E-002
  0.42500001192092896        6.5762390499999999       0.28301981091499329       0.18955238163471222       0.18737253546714783        8.3080448210239410E-002
  0.44999998807907104        6.5762390499999999       0.26079496741294861       0.17823238670825958       0.17669422924518585        6.9101445376873016E-002
  0.47499999403953552        6.5762390499999999       0.23800818622112274       0.16592054069042206       0.16485284268856049        5.6591540575027466E-002
  0.50000000000000000        6.5762390499999999       0.21506021916866302       0.15287823975086212       0.15214997529983521        4.5600172132253647E-002
  0.52499997615814209        6.5762390499999999       0.19231273233890533       0.13935960829257965       0.13887210190296173        3.6116752773523331E-002
  0.55000001192092896        6.5762390499999999       0.17008785903453827       0.12560877203941345       0.12528894841670990        2.8083147481083870E-002
  0.57499998807907104        6.5762390499999999       0.14866815507411957       0.11185736209154129       0.11165202409029007        2.1405233070254326E-002
  0.60000002384185791        6.5762390499999999       0.12829665839672089        9.8322048783302307E-002   9.8193250596523285E-002   1.5963384881615639E-002
  0.62500000000000000        6.5762390499999999       0.10917717218399048        8.5202336311340332E-002   8.5123553872108459E-002   1.1621860787272453E-002
  0.64999997615814209        6.5762390499999999        9.1474696993827820E-002   7.2678394615650177E-002   7.2631493210792542E-002   8.2369437441229820E-003
  0.67500001192092896        6.5762390499999999        7.5316056609153748E-002   6.0909051448106766E-002   6.0881938785314560E-002   5.6638834066689014E-003
  0.69999998807907104        6.5762390499999999        6.0790605843067169E-002   5.0029907375574112E-002   5.0014719367027283E-002   3.7625848781317472E-003
  0.72500002384185791        6.5762390499999999        4.7951094806194305E-002   4.0151558816432953E-002   4.0143340826034546E-002   2.4020911660045385E-003
  0.75000000000000000        6.5762390499999999        3.6814697086811066E-002   3.1358011066913605E-002   3.1353730708360672E-002   1.4638914726674557E-003
  0.77499997615814209        6.5762390499999999        2.7364118024706841E-002   2.3705204948782921E-002   2.3703074082732201E-002   8.4412662545219064E-004
  0.80000001192092896        6.5762390499999999        1.9548887386918068E-002   1.7219712957739830E-002   1.7218716442584991E-002   4.5478245010599494E-004
  0.82499998807907104        6.5762390499999999        1.3286716304719448E-002   1.1897621676325798E-002   1.1897216551005840E-002   2.2398313740268350E-004
  0.85000002384185791        6.5762390499999999        8.4650283679366112E-003   7.7035641297698021E-003   7.7034803107380867E-003   9.5517898444086313E-005
  0.87500000000000000        6.5762390499999999        4.9425656907260418E-003   4.5699425972998142E-003   4.5700604096055031E-003   2.7748794309445657E-005
  0.89999997615814209        6.5762390499999999        2.5511246640235186E-003   2.3963188286870718E-003   2.3965972941368818E-003  -7.9415058280574158E-006
  0.92500001192092896        6.5762390499999999        1.0974062606692314E-003   1.0490057757124305E-003   1.0494312737137079E-003  -2.9001892471569590E-005
  0.94999998807907104        6.5762390499999999        3.6505045136436820E-004   3.6089823697693646E-004   3.6145135527476668E-004  -4.3714560888474807E-005
  0.97500002384185791        6.5762390499999999        1.1702654592227191E-004   1.3173389015719295E-004   1.3236136874184012E-004  -5.3221367124933749E-005
   1.0000000000000000        6.5762390499999999        9.9130396847613156E-005   1.2952554970979691E-004   1.3011881674174219E-004  -5.3499828936764970E-005
   9.9999997171806854E-010   8.4321124930000000        2.8181711677461863E-003  -9.6466793911531568E-004  -1.1399367358535528E-003  -1.1754823935916647E-004
   1.3183000246996812E-009   8.4321124930000000        2.9495479539036751E-003  -9.6949335420504212E-004  -1.1645719641819596E-003  -1.2018735287711024E-004
   1.7378000150003459E-009   8.4321124930000000        3.0876630917191505E-003  -9.7244995413348079E-004  -1.1894571362063289E-003  -1.2289802543818951E-004
   2.2908999142146058E-009   8.4321124930000000        3.2329566311091185E-003  -9.7333255689591169E-004  -1.2146212393417954E-003  -1.2568855891004205E-004
   3.0200000278313155E-009   8.4321124930000000        3.3858043607324362E-003  -9.7191694658249617E-004  -1.2400852283462882E-003  -1.2856617104262114E-004
   3.9810998941902653E-009   8.4321124930000000        3.5466377157717943E-003  -9.6796161960810423E-004  -1.2658836785703897E-003  -1.3153912732377648E-004
   5.2481001766579993E-009   8.4321124930000000        3.7159246858209372E-003  -9.6120499074459076E-004  -1.2920631561428308E-003  -1.3461621711030602E-004
   6.9183001549788514E-009   8.4321124930000000        3.8941449020057917E-003  -9.5136486925184727E-004  -1.3186795404180884E-003  -1.3780602603219450E-004
   9.1201002305751899E-009   8.4321124930000000        4.0818210691213608E-003  -9.3813589774072170E-004  -1.3458043104037642E-003  -1.4111722703091800E-004
   1.2023000373062587E-008   8.4321124930000000        4.2795184999704361E-003  -9.2118687462061644E-004  -1.3735271058976650E-003  -1.4455801283475012E-004
   1.5849000334355878E-008   8.4321124930000000        4.4877571053802967E-003  -9.0016849571838975E-004  -1.4019453665241599E-003  -1.4813410234637558E-004
   2.0892999330612838E-008   8.4321124930000000        4.7072111628949642E-003  -8.7469222489744425E-004  -1.4311954146251082E-003  -1.5185135998763144E-004
   2.7542000680114143E-008   8.4321124930000000        4.9385125748813152E-003  -8.4434775635600090E-004  -1.4614277752116323E-003  -1.5571147378068417E-004
   3.6307998385609608E-008   8.4321124930000000        5.1823914982378483E-003  -8.0868508666753769E-004  -1.4928305754438043E-003  -1.5971313405316323E-004
   4.7863000673942224E-008   8.4321124930000000        5.4395459592342377E-003  -7.6723058009520173E-004  -1.5256163896992803E-003  -1.6384830814786255E-004
   6.3096003088958241E-008   8.4321124930000000        5.7107931934297085E-003  -7.1946304524317384E-004  -1.5600466867908835E-003  -1.6810288070701063E-004
   8.3175997644957533E-008   8.4321124930000000        5.9969471767544746E-003  -6.6483003320172429E-004  -1.5964218182489276E-003  -1.7245233175344765E-004
   1.0965000285523274E-007   8.4321124930000000        6.2989490106701851E-003  -6.0272245900705457E-004  -1.6351040685549378E-003  -1.7686086357571185E-004
   1.4453999597208167E-007   8.4321124930000000        6.6176280379295349E-003  -5.3252087673172355E-004  -1.6764941392466426E-003  -1.8127444491256028E-004
   1.9054999711443088E-007   8.4321124930000000        6.9541879929602146E-003  -4.5348762068897486E-004  -1.7211025115102530E-003  -1.8562341574579477E-004
   2.5118998792095226E-007   8.4321124930000000        7.3095113039016724E-003  -3.6492026993073523E-004  -1.7694680718705058E-003  -1.8980790628120303E-004
   3.3112999631157436E-007   8.4321124930000000        7.6848240569233894E-003  -2.6599675766192377E-004  -1.8222556682303548E-003  -1.9370066002011299E-004
   4.3651999703797628E-007   8.4321124930000000        8.0813663080334663E-003  -1.5584676293656230E-004  -1.8802261911332607E-003  -1.9713515939656645E-004
   5.7544002629583701E-007   8.4321124930000000        8.5003701969981194E-003  -3.3560023439349607E-005  -1.9442448392510414E-003  -1.9989731663372368E-004
   7.5857997217099182E-007   8.4321124930000000        8.9432680979371071E-003   1.0187576845055446E-004  -2.0153273362666368E-003  -2.0171700452920049E-004
   9.9999999747524271E-007   8.4321124930000000        9.4115026295185089E-003   2.5152383022941649E-004  -2.0946294534951448E-003  -2.0225462503731251E-004
   1.3182999509808724E-006   8.4321124930000000        9.9067203700542450E-003   4.1656161192804575E-004  -2.1834969520568848E-003  -2.0108759053982794E-004
   1.7377999483869644E-006   8.4321124930000000        1.0430410504341125E-002   5.9816328575834632E-004  -2.2834232077002525E-003  -1.9769517530221492E-004
   2.2909000563231530E-006   8.4321124930000000        1.0984577238559723E-002   7.9773203469812870E-004  -2.3961963597685099E-003  -1.9143660028930753E-004
   3.0199998946045525E-006   8.4321124930000000        1.1571019887924194E-002   1.0166565189138055E-003  -2.5237915106117725E-003  -1.8153327982872725E-004
   3.9810997805034276E-006   8.4321124930000000        1.2191790156066418E-002   1.2564708013087511E-003  -2.6684843469411135E-003  -1.6704127483535558E-004
   5.2481000238913111E-006   8.4321124930000000        1.2849126011133194E-002   1.5188391553238034E-003  -2.8328739572316408E-003  -1.4682179607916623E-004
   6.9183001869532745E-006   8.4321124930000000        1.3545366004109383E-002   1.8055244581773877E-003  -3.0198942404240370E-003  -1.1951100896112621E-004
   9.1201000032015145E-006   8.4321124930000000        1.4283084310591221E-002   2.1184440702199936E-003  -3.2328825909644365E-003  -8.3478946180548519E-005
   1.2022999726468697E-005   8.4321124930000000        1.5065100044012070E-002   2.4596799630671740E-003  -3.4756229724735022E-003  -3.6784451367566362E-005
   1.5849000192247331E-005   8.4321124930000000        1.5894144773483276E-002   2.8313281945884228E-003  -3.7522688508033752E-003   2.2848766093375161E-005
   2.0892999600619078E-005   8.4321124930000000        1.6773689538240433E-002   3.2358665484935045E-003  -4.0676407516002655E-003   9.8140888439957052E-005
   2.7542000680114143E-005   8.4321124930000000        1.7707185819745064E-002   3.6758140195161104E-003  -4.4270083308219910E-003   1.9226864969823509E-004
   3.6307999835116789E-005   8.4321124930000000        1.8698683008551598E-002   4.1540078818798065E-003  -4.8363232053816319E-003   3.0898884870111942E-004
   4.7862999053904787E-005   8.4321124930000000        1.9752351567149162E-002   4.6733701601624489E-003  -5.3020333871245384E-003   4.5267309178598225E-004
   6.3095998484641314E-005   8.4321124930000000        2.0873185247182846E-002   5.2372277714312077E-003  -5.8313421905040741E-003   6.2849087407812476E-004
   8.3175997133366764E-005   8.4321124930000000        2.2066619247198105E-002   5.8491080999374390E-003  -6.4319898374378681E-003   8.4248598432168365E-004
   1.0964999819407240E-004   8.4321124930000000        2.3339213803410530E-002   6.5130535513162613E-003  -7.1124634705483913E-003   1.1018431978300214E-003
   1.4453999756369740E-004   8.4321124930000000        2.4697864428162575E-002   7.2331642732024193E-003  -7.8813740983605385E-003   1.4149147318676114E-003
   1.9054999575018883E-004   8.4321124930000000        2.6152160018682480E-002   8.0147758126258850E-003  -8.7484531104564667E-003   1.7919917590916157E-003
   2.5119000929407775E-004   8.4321124930000000        2.7711801230907440E-002   8.8630020618438721E-003  -9.7225951030850410E-003   2.2450087126344442E-003
   3.3112999517470598E-004   8.4321124930000000        2.9390003532171249E-002   9.7844367846846581E-003  -1.0813143104314804E-002   2.7888133190572262E-003
   4.3652000022120774E-004   8.4321124930000000        3.1202841550111771E-002   1.0786653496325016E-002  -1.2028513476252556E-002   3.4416043199598789E-003
   5.7544000446796417E-004   8.4321124930000000        3.3170145004987717E-002   1.1878476478159428E-002  -1.3375249691307545E-002   4.2258971370756626E-003
   7.5857999036088586E-004   8.4321124930000000        3.5317871719598770E-002   1.3071020133793354E-002  -1.4857505448162556E-002   5.1703392527997494E-003
   1.0000000474974513E-003   8.4321124930000000        3.7679143249988556E-002   1.4377913437783718E-002  -1.6474783420562744E-002   6.3113658688962460E-003
   1.3183000264689326E-003   8.4321124930000000        4.0297832340002060E-002   1.5816839411854744E-002  -1.8220249563455582E-002   7.6963524334132671E-003
   1.7377999611198902E-003   8.4321124930000000        4.3230172246694565E-002   1.7409903928637505E-002  -2.0076200366020203E-002   9.3862200155854225E-003
   2.2909000981599092E-003   8.4321124930000000        4.6553183346986771E-002   1.9187653437256813E-002  -2.2011909633874893E-002   1.1462296359241009E-002
   3.0199999455362558E-003   8.4321124930000000        5.0367023795843124E-002   2.1189700812101364E-002  -2.3974841460585594E-002   1.4030351303517818E-002
   3.9810999296605587E-003   8.4321124930000000        5.4805833846330643E-002   2.3469975218176842E-002  -2.5883771479129791E-002   1.7230009660124779E-002
   5.2481000311672688E-003   8.4321124930000000        6.0048192739486694E-002   2.6101894676685333E-002  -2.7617041021585464E-002   2.1244471892714500E-002
   6.9182999432086945E-003   8.4321124930000000        6.6329866647720337E-002   2.9185196384787560E-002  -2.8997153043746948E-002   2.6311313733458519E-002
   9.1201001778244972E-003   8.4321124930000000        7.3960922658443451E-002   3.2855886965990067E-002  -2.9771625995635986E-002   3.2735016196966171E-002
   1.2023000046610832E-002   8.4321124930000000        8.3344005048274994E-002   3.7298463284969330E-002  -2.9588639736175537E-002   4.0897034108638763E-002
   1.5848999843001366E-002   8.4321124930000000        9.4986781477928162E-002   4.2758215218782425E-002  -2.7969781309366226E-002   5.1253646612167358E-002
   2.0893000066280365E-002   8.4321124930000000       0.10952317714691162        4.9562010914087296E-002  -2.4280864745378494E-002   6.4329490065574646E-002
   2.7542000636458397E-002   8.4321124930000000       0.12769611179828644        5.8127425611019135E-002  -1.7711384221911430E-002   8.0656848847866058E-002
   3.6308001726865768E-002   8.4321124930000000       0.15032111108303070        6.8971499800682068E-002  -7.2731389664113522E-003  0.10066656023263931     
   4.7862999141216278E-002   8.4321124930000000       0.17815485596656799        8.2684732973575592E-002   8.1439018249511719E-003  0.12445179373025894     
   6.3096001744270325E-002   8.4321124930000000       0.21165649592876434        9.9862031638622284E-002   2.9629075899720192E-002  0.15139229595661163     
   8.3176001906394958E-002   8.4321124930000000       0.25050964951515198       0.12091440707445145        5.7927798479795456E-002  0.17955972254276276     
  0.10000000149011612        8.4321124930000000       0.27856656908988953       0.13707512617111206        8.0560795962810516E-002  0.19717365503311157     
  0.12500000000000000        8.4321124930000000       0.31300511956214905       0.15844732522964478       0.11129848659038544       0.21433563530445099     
  0.15000000596046448        8.4321124930000000       0.33925417065620422       0.17653776705265045       0.13791537284851074       0.22220778465270996     
  0.17499999701976776        8.4321124930000000       0.35792350769042969       0.19129467010498047       0.16012476384639740       0.22245335578918457     
  0.20000000298023224        8.4321124930000000       0.36967071890830994       0.20274482667446136       0.17791728675365448       0.21665030717849731     
  0.22499999403953552        8.4321124930000000       0.37517711520195007       0.21097725629806519       0.19144107401371002       0.20624138414859772     
  0.25000000000000000        8.4321124930000000       0.37512978911399841       0.21612995862960815       0.20093692839145660       0.19250923395156860     
  0.27500000596046448        8.4321124930000000       0.37020853161811829       0.21837927401065826       0.20670039951801300       0.17656685411930084     
  0.30000001192092896        8.4321124930000000       0.36107647418975830       0.21793124079704285       0.20905831456184387       0.15935796499252319     
  0.32499998807907104        8.4321124930000000       0.34837305545806885       0.21501460671424866       0.20835375785827637       0.14166356623172760     
  0.34999999403953552        8.4321124930000000       0.33270901441574097       0.20987483859062195       0.20493610203266144       0.12411248683929443     
  0.37500000000000000        8.4321124930000000       0.31466251611709595       0.20276905596256256       0.19915404915809631       0.10719447582960129     
  0.40000000596046448        8.4321124930000000       0.29477643966674805       0.19396162033081055       0.19135098159313202        9.1274596750736237E-002
  0.42500001192092896        8.4321124930000000       0.27355638146400452       0.18372018635272980       0.18186137080192566        7.6608277857303619E-002
  0.44999998807907104        8.4321124930000000       0.25146925449371338       0.17231217026710510       0.17100828886032104        6.3356354832649231E-002
  0.47499999403953552        8.4321124930000000       0.22894234955310822       0.16000154614448547       0.15910123288631439        5.1599834114313126E-002
  0.50000000000000000        8.4321124930000000       0.20636279881000519       0.14704594016075134       0.14643457531929016        4.1353892534971237E-002
  0.52499997615814209        8.4321124930000000       0.18407736718654633       0.13369394838809967       0.13328605890274048        3.2581094652414322E-002
  0.55000001192092896        8.4321124930000000       0.16239239275455475       0.12018257379531860       0.11991546303033829        2.5203498080372810E-002
  0.57499998807907104        8.4321124930000000       0.14157415926456451       0.10673491656780243       0.10656341910362244        1.9113676622509956E-002
  0.60000002384185791        8.4321124930000000       0.12184917181730270        9.3558035790920258E-002   9.3450181186199188E-002   1.4184483326971531E-002
  0.62500000000000000        8.4321124930000000       0.10340484976768494        8.0840818583965302E-002   8.0774471163749695E-002   1.0277607478201389E-002
  0.64999997615814209        8.4321124930000000        8.6390212178230286E-002   6.8752162158489227E-002   6.8712279200553894E-002   7.2508482262492180E-003
  0.67500001192092896        8.4321124930000000        7.0916719734668732E-002   5.7439133524894714E-002   5.7415746152400970E-002   4.9641565419733524E-003
  0.69999998807907104        8.4321124930000000        5.7059306651353836E-002   4.7025382518768311E-002   4.7012019902467728E-002   3.2844529487192631E-003
  0.72500002384185791        8.4321124930000000        4.4857457280158997E-002   3.7609614431858063E-002   3.7602197378873825E-002   2.0892862230539322E-003
  0.75000000000000000        8.4321124930000000        3.4316457808017731E-002   2.9264293611049652E-002   2.9260311275720596E-002   1.2693969765678048E-003
  0.77499997615814209        8.4321124930000000        2.5408769026398659E-002   2.2034458816051483E-002   2.2032404318451881E-002   7.3027459438890219E-004
  0.80000001192092896        8.4321124930000000        1.8075492233037949E-002   1.5936739742755890E-002   1.5935748815536499E-002   3.9281434146687388E-004
  0.82499998807907104        8.4321124930000000        1.2228000909090042E-002   1.0958578437566757E-002   1.0958166792988777E-002   1.9319370039738715E-004
  0.85000002384185791        8.4321124930000000        7.7496645972132683E-003   7.0576234720647335E-003   7.0575433783233166E-003   8.2104284956585616E-005
  0.87500000000000000        8.4321124930000000        4.4977297075092793E-003   4.1613611392676830E-003   4.1614985093474388E-003   2.3482052711187862E-005
  0.89999997615814209        8.4321124930000000        2.3053348995745182E-003   2.1669801790267229E-003   2.1672898437827826E-003  -7.1166805355460383E-006
  0.92500001192092896        8.4321124930000000        9.8372332286089659E-004   9.4152236124500632E-004   9.4198528677225113E-004  -2.4350283638341352E-005
  0.94999998807907104        8.4321124930000000        3.2476519118063152E-004   3.2245332840830088E-004   3.2304000342264771E-004  -3.5008688428206369E-005
  0.97500002384185791        8.4321124930000000        1.0411390394438058E-004   1.1897993681486696E-004   1.1962170538026839E-004  -3.9910297346068546E-005
   1.0000000000000000        8.4321124930000000        8.6235289927572012E-005   1.1539498518686742E-004   1.1596096737775952E-004  -3.5723838664125651E-005
   9.9999997171806854E-010   10.811730010000000        2.8164791874587536E-003  -9.5960672479122877E-004  -1.1319559998810291E-003  -1.5652933507226408E-004
   1.3183000246996812E-009   10.811730010000000        2.9478496871888638E-003  -9.6419540932402015E-004  -1.1563890147954226E-003  -1.6004528151825070E-004
   1.7378000150003459E-009   10.811730010000000        3.0859624966979027E-003  -9.6690311329439282E-004  -1.1810705764219165E-003  -1.6365469491574913E-004
   2.2908999142146058E-009   10.811730010000000        3.2312574330717325E-003  -9.6752378158271313E-004  -1.2060306034982204E-003  -1.6736739780753851E-004
   3.0200000278313155E-009   10.811730010000000        3.3841112162917852E-003  -9.6583249978721142E-004  -1.2312910985201597E-003  -1.7119133553933352E-004
   3.9810998941902653E-009   10.811730010000000        3.5449557472020388E-003  -9.6158700762316585E-004  -1.2568884994834661E-003  -1.7513541388325393E-004
   5.2481001766579993E-009   10.811730010000000        3.7142594810575247E-003  -9.5452484674751759E-004  -1.2828708859160542E-003  -1.7920865502674133E-004
   6.9183001549788514E-009   10.811730010000000        3.8925022818148136E-003  -9.4436289509758353E-004  -1.3092966983094811E-003  -1.8341912073083222E-004
   9.1201002305751899E-009   10.811730010000000        4.0802080184221268E-003  -9.3079480575397611E-004  -1.3362405588850379E-003  -1.8777413060888648E-004
   1.2023000373062587E-008   10.811730010000000        4.2779431678354740E-003  -9.1348832938820124E-004  -1.3637958327308297E-003  -1.9227938901167363E-004
   1.5849000334355878E-008   10.811730010000000        4.4862269423902035E-003  -8.9209317229688168E-004  -1.3920644996687770E-003  -1.9693607464432716E-004
   2.0892999330612838E-008   10.811730010000000        4.7057359479367733E-003  -8.6621951777487993E-004  -1.4211887028068304E-003  -2.0174418750684708E-004
   2.7542000680114143E-008   10.811730010000000        4.9371025525033474E-003  -8.3545577945187688E-004  -1.4513260684907436E-003  -2.0669649529736489E-004
   3.6307998385609608E-008   10.811730010000000        5.1810583099722862E-003  -7.9935055691748857E-004  -1.4826734550297260E-003  -2.1177977032493800E-004
   4.7863000673942224E-008   10.811730010000000        5.4383026435971260E-003  -7.5742881745100021E-004  -1.5154539141803980E-003  -2.1696973999496549E-004
   6.3096003088958241E-008   10.811730010000000        5.7096532545983791E-003  -7.0916768163442612E-004  -1.5499418368563056E-003  -2.2223123232834041E-004
   8.3175997644957533E-008   10.811730010000000        5.9959269128739834E-003  -6.5401312895119190E-004  -1.5864531742408872E-003  -2.2751235519535840E-004
   1.0965000285523274E-007   10.811730010000000        6.2980665825307369E-003  -5.9135397896170616E-004  -1.6253688372671604E-003  -2.3274263367056847E-004
   1.4453999597208167E-007   10.811730010000000        6.6169030033051968E-003  -5.2056903950870037E-004  -1.6671119956299663E-003  -2.3782381322234869E-004
   1.9054999711443088E-007   10.811730010000000        6.9536427035927773E-003  -4.4091808376833797E-004  -1.7122202552855015E-003  -2.4263166415039450E-004
   2.5118998792095226E-007   10.811730010000000        7.3091709055006504E-003  -3.5169662442058325E-004  -1.7612641677260399E-003  -2.4699795176275074E-004
   3.3112999631157436E-007   10.811730010000000        7.6847169548273087E-003  -2.5207974249497056E-004  -1.8149472307413816E-003  -2.5071177515201271E-004
   4.3651999703797628E-007   10.811730010000000        8.0815246328711510E-003  -1.4119425031822175E-004  -1.8740750383585691E-003  -2.5350422947667539E-004
   5.7544002629583701E-007   10.811730010000000        8.5008302703499794E-003  -1.8126720533473417E-005  -1.9395657582208514E-003  -2.5503718643449247E-004
   7.5857997217099182E-007   10.811730010000000        8.9440718293190002E-003   1.1813877790700644E-004  -2.0124977454543114E-003  -2.5489053223282099E-004
   9.9999999747524271E-007   10.811730010000000        9.4126975163817406E-003   2.6866939151659608E-004  -2.0940990652889013E-003  -2.5254508364014328E-004
   1.3182999509808724E-006   10.811730010000000        9.9083613604307175E-003   4.3464711052365601E-004  -2.1858008112758398E-003  -2.4736317573115230E-004
   1.7377999483869644E-006   10.811730010000000        1.0432559065520763E-002   6.1725068371742964E-004  -2.2891927510499954E-003  -2.3857125779613853E-004
   2.2909000563231530E-006   10.811730010000000        1.0987306013703346E-002   8.1788940588012338E-004  -2.4061773438006639E-003  -2.2522590006701648E-004
   3.0199998946045525E-006   10.811730010000000        1.1574413627386093E-002   1.0379578452557325E-003  -2.5388568174093962E-003  -2.0619650604203343E-004
   3.9810997805034276E-006   10.811730010000000        1.2195946648716927E-002   1.2789975153282285E-003  -2.6896535418927670E-003  -1.8012624059338123E-004
   5.2481000238913111E-006   10.811730010000000        1.2854158878326416E-002   1.5426808968186378E-003  -2.8613314498215914E-003  -1.4539476251229644E-004
   6.9183001869532745E-006   10.811730010000000        1.3551410287618637E-002   1.8307801801711321E-003  -3.0570093076676130E-003  -1.0008136450778693E-004
   9.1201000032015145E-006   10.811730010000000        1.4290296472609043E-002   2.1452237851917744E-003  -3.2802296336740255E-003  -4.1912258893717080E-005
   1.2022999726468697E-005   10.811730010000000        1.5073666349053383E-002   2.4881067220121622E-003  -3.5350017715245485E-003   3.1795520044397563E-005
   1.5849000192247331E-005   10.811730010000000        1.5904285013675690E-002   2.8615396004170179E-003  -3.8257185369729996E-003   1.2415480159688741E-004
   2.0892999600619078E-005   10.811730010000000        1.6785668209195137E-002   3.2680178992450237E-003  -4.1574640199542046E-003   2.3885819246061146E-004
   2.7542000680114143E-005   10.811730010000000        1.7721319571137428E-002   3.7100820336490870E-003  -4.5357784256339073E-003   3.8017358747310936E-004
   3.6307999835116789E-005   10.811730010000000        1.8715346232056618E-002   4.1905944235622883E-003  -4.9668927676975727E-003   5.5310601601377130E-004
   4.7862999053904787E-005   10.811730010000000        1.9772002473473549E-002   4.7125066630542278E-003  -5.4575256071984768E-003   7.6341943349689245E-004
   6.3095998484641314E-005   10.811730010000000        2.0896375179290771E-002   5.2791843190789223E-003  -6.0151405632495880E-003   1.0178713127970695E-003
   8.3175997133366764E-005   10.811730010000000        2.2094020619988441E-002   5.8941994793713093E-003  -6.6476976498961449E-003   1.3242791173979640E-003
   1.0964999819407240E-004   10.811730010000000        2.3371649906039238E-002   6.5616522915661335E-003  -7.3638558387756348E-003   1.6918493201956153E-003
   1.4453999756369740E-004   10.811730010000000        2.4736342951655388E-002   7.2857127524912357E-003  -8.1722885370254517E-003   2.1311463788151741E-003
   1.9054999575018883E-004   10.811730010000000        2.6197928935289383E-002   8.0718081444501877E-003  -9.0827010571956635E-003   2.6550849433988333E-003
   2.5119000929407775E-004   10.811730010000000        2.7766402810811996E-002   8.9251641184091568E-003  -1.0103734210133553E-002   3.2783923670649529E-003
   3.3112999517470598E-004   10.811730010000000        2.9455354437232018E-002   9.8525229841470718E-003  -1.1244271881878376E-002   4.0192031301558018E-003
   4.3652000022120774E-004   10.811730010000000        3.1281333416700363E-002   1.0861645452678204E-002  -1.2511944398283958E-002   4.8994189128279686E-003
   5.7544000446796417E-004   10.811730010000000        3.3264759927988052E-002   1.1961598880589008E-002  -1.3912082649767399E-002   5.9457016177475452E-003
   7.5857999036088586E-004   10.811730010000000        3.5432349890470505E-002   1.3163811527192593E-002  -1.5447109006345272E-002   7.1914726868271828E-003
   1.0000000474974513E-003   10.811730010000000        3.7818156182765961E-002   1.4482314698398113E-002  -1.7114115878939629E-002   8.6784986779093742E-003
   1.3183000264689326E-003   10.811730010000000        4.0467221289873123E-002   1.5935316681861877E-002  -1.8903033807873726E-002   1.0460190474987030E-002
   1.7377999611198902E-003   10.811730010000000        4.3437190353870392E-002   1.7545588314533234E-002  -2.0791882649064064E-002   1.2603858485817909E-002
   2.2909000981599092E-003   10.811730010000000        4.6806816011667252E-002   1.9344527274370193E-002  -2.2744469344615936E-002   1.5197940170764923E-002
   3.0199999455362558E-003   10.811730010000000        5.0678268074989319E-002   2.1372798830270767E-002  -2.4701347574591637E-002   1.8355017527937889E-002
   3.9810999296605587E-003   10.811730010000000        5.5187962949275970E-002   2.3685632273554802E-002  -2.6572791859507561E-002   2.2220838814973831E-002
   5.2481000311672688E-003   10.811730010000000        6.0516882687807083E-002   2.6357986032962799E-002  -2.8226954862475395E-002   2.6982678100466728E-002
   6.9182999432086945E-003   10.811730010000000        6.6903054714202881E-002   2.9491323977708817E-002  -2.9474578797817230E-002   3.2877862453460693E-002
   9.1201001778244972E-003   10.811730010000000        7.4658095836639404E-002   3.3223442733287811E-002  -3.0050277709960938E-002   4.0203124284744263E-002
   1.2023000046610832E-002   10.811730010000000        8.4184572100639343E-002   3.7740390747785568E-002  -2.9589245095849037E-002   4.9319751560688019E-002
   1.5848999843001366E-002   10.811730010000000        9.5986738801002502E-002   4.3288119137287140E-002  -2.7602221816778183E-002   6.0644149780273438E-002
   2.0893000066280365E-002   10.811730010000000       0.11068944633007050        5.0192292779684067E-002  -2.3449586704373360E-002   7.4633382260799408E-002
   2.7542000636458397E-002   10.811730010000000       0.12901692092418671        5.8865524828433990E-002  -1.6326848417520523E-002   9.1713003814220428E-002
   3.6308001726865768E-002   10.811730010000000       0.15175123512744904        6.9813340902328491E-002  -5.2713416516780853E-003  0.11215852200984955     
   4.7862999141216278E-002   10.811730010000000       0.17959420382976532        8.3603814244270325E-002   1.0770701803267002E-002  0.13585457205772400     
   6.3096001744270325E-002   10.811730010000000       0.21292214095592499       0.10079289972782135        3.2790172845125198E-002  0.16193099319934845     
   8.3176001906394958E-002   10.811730010000000       0.25130468606948853       0.12172961235046387        6.1383452266454697E-002  0.18821322917938232     
  0.10000000149011612        10.811730010000000       0.27881544828414917       0.13769946992397308        8.3984859287738800E-002  0.20392444729804993     
  0.12500000000000000        10.811730010000000       0.31227695941925049       0.15866553783416748       0.11433663219213486       0.21811583638191223     
  0.15000000596046448        10.811730010000000       0.33743968605995178       0.17624288797378540       0.14029210805892944       0.22315426170825958     
  0.17499999701976776        10.811730010000000       0.35498932003974915       0.19041787087917328       0.16167554259300232       0.22090083360671997     
  0.20000000298023224        10.811730010000000       0.36564052104949951       0.20124970376491547       0.17855988442897797       0.21303001046180725     
  0.22499999403953552        10.811730010000000       0.37011724710464478       0.20885500311851501       0.19115416705608368       0.20101697742938995     
  0.25000000000000000        10.811730010000000       0.36913794279098511       0.21339507400989532       0.19974400103092194       0.18613566458225250     
  0.27500000596046448        10.811730010000000       0.36340451240539551       0.21506561338901520       0.20465733110904694       0.16946461796760559     
  0.30000001192092896        10.811730010000000       0.35359466075897217       0.21408855915069580       0.20624387264251709       0.15189784765243530     
  0.32499998807907104        10.811730010000000       0.34035620093345642       0.21070520579814911       0.20486225187778473       0.13415883481502533     
  0.34999999403953552        10.811730010000000       0.32430306077003479       0.20517061650753021       0.20087145268917084       0.11681642383337021     
  0.37500000000000000        10.811730010000000       0.30601230263710022       0.19774870574474335       0.19462536275386810       0.10030159354209900     
  0.40000000596046448        10.811730010000000       0.28602212667465210       0.18870805203914642       0.18646880984306335        8.4924496710300446E-002
  0.42500001192092896        10.811730010000000       0.26483061909675598       0.17831814289093018       0.17673483490943909        7.0891112089157104E-002
  0.44999998807907104        10.811730010000000       0.24289472401142120       0.16684609651565552       0.16574271023273468        5.8319374918937683E-002
  0.47499999403953552        10.811730010000000       0.22062997519969940       0.15455360710620880       0.15379627048969269        4.7254372388124466E-002
  0.50000000000000000        10.811730010000000       0.19841025769710541       0.14169424772262573       0.14118260145187378        3.7682428956031799E-002
  0.52499997615814209        10.811730010000000       0.17656809091567993       0.12851093709468842       0.12817093729972839        2.9544081538915634E-002
  0.55000001192092896        10.811730010000000       0.15539492666721344       0.11523364484310150       0.11501155793666840        2.2745734080672264E-002
  0.57499998807907104        10.811730010000000       0.13514173030853271       0.10207726806402206       0.10193475335836411        1.7170021310448647E-002
  0.60000002384185791        10.811730010000000       0.11601969599723816        8.9239642024040222E-002   8.9149840176105499E-002   1.2684862129390240E-002
  0.62500000000000000        10.811730010000000        9.8201133310794830E-002   7.6899692416191101E-002   7.6844163239002228E-002   9.1511895880103111E-003
  0.64999997615814209        10.811730010000000        8.1820428371429443E-002   6.5215788781642914E-002   6.5182104706764221E-002   6.4294096082448959E-003
  0.67500001192092896        10.811730010000000        6.6975131630897522E-002   5.4324161261320114E-002   5.4304145276546478E-002   4.3846173211932182E-003
  0.69999998807907104        10.811730010000000        5.3727213293313980E-002   4.4337529689073563E-002   4.4325891882181168E-002   2.8906452935189009E-003
  0.72500002384185791        10.811730010000000        4.2104348540306091E-002   3.5343848168849945E-002   3.5337243229150772E-002   1.8330053426325321E-003
  0.75000000000000000        10.811730010000000        3.2101389020681381E-002   2.7405230328440666E-002   2.7401594445109367E-002   1.1108204489573836E-003
  0.77499997615814209        10.811730010000000        2.3681897670030594E-002   2.0557062700390816E-002   2.0555138587951660E-002   6.3784711528569460E-004
  0.80000001192092896        10.811730010000000        1.6779849305748940E-002   1.4807294122874737E-002   1.4806344173848629E-002   3.4270164906047285E-004
  0.82499998807907104        10.811730010000000        1.1301412247121334E-002   1.0135943070054054E-002   1.0135546326637268E-002   1.6841612523421645E-004
  0.85000002384185791        10.811730010000000        7.1268905885517597E-003   6.4948317594826221E-003   6.4947647042572498E-003   7.1455491706728935E-005
  0.87500000000000000        10.811730010000000        4.1127973236143589E-003   3.8075589109212160E-003   3.8077130448073149E-003   2.0333587599452585E-005
  0.89999997615814209        10.811730010000000        2.0941090770065784E-003   1.9697649404406548E-003   1.9700948614627123E-003  -6.0374309214239474E-006
  0.92500001192092896        10.811730010000000        8.8676140876486897E-004   8.4976188372820616E-004   8.5024250438436866E-004  -2.0136762032052502E-005
  0.94999998807907104        10.811730010000000        2.9055727645754814E-004   2.8970424318686128E-004   2.9029703000560403E-004  -2.7653406505123712E-005
  0.97500002384185791        10.811730010000000        9.2911985120736063E-005   1.0775581176858395E-004   1.0837909940164536E-004  -2.9250591978779994E-005
   1.0000000000000000        10.811730010000000        7.5022966484539211E-005   1.0290076170349494E-004   1.0340688459109515E-004  -2.2236337827052921E-005
   9.9999997171806854E-010   13.862896859999999        2.8155103791505098E-003  -9.5499260351061821E-004  -1.1246952926740050E-003  -1.9545956456568092E-004
   1.3183000246996812E-009   13.862896859999999        2.9469053260982037E-003  -9.5935625722631812E-004  -1.1489458847790956E-003  -1.9984421669505537E-004
   1.7378000150003459E-009   13.862896859999999        3.0850474722683430E-003  -9.6182676497846842E-004  -1.1734450235962868E-003  -2.0434135512914509E-004
   2.2908999142146058E-009   13.862896859999999        3.2303775660693645E-003  -9.6219737315550447E-004  -1.1982239084318280E-003  -2.0896134083159268E-004
   3.0200000278313155E-009   13.862896859999999        3.3832723274827003E-003  -9.6024241065606475E-004  -1.2233060551807284E-003  -2.1371168259065598E-004
   3.9810998941902653E-009   13.862896859999999        3.5441643558442593E-003  -9.5571874408051372E-004  -1.2487296480685472E-003  -2.1860044216737151E-004
   5.2481001766579993E-009   13.862896859999999        3.7135230377316475E-003  -9.4836298376321793E-004  -1.2745456770062447E-003  -2.2363504103850573E-004
   6.9183001549788514E-009   13.862896859999999        3.8918287027627230E-003  -9.3789125094190240E-004  -1.3008151436224580E-003  -2.2882079065311700E-004
   9.1201002305751899E-009   13.862896859999999        4.0796059183776379E-003  -9.2399603454396129E-004  -1.3276168610900640E-003  -2.3416097974404693E-004
   1.2023000373062587E-008   13.862896859999999        4.2774220928549767E-003  -9.0634415391832590E-004  -1.3550485018640757E-003  -2.3965559375938028E-004
   1.5849000334355878E-008   13.862896859999999        4.4857976026833057E-003  -8.8458409300073981E-004  -1.3832180993631482E-003  -2.4529744405299425E-004
   2.0892999330612838E-008   13.862896859999999        4.7054099850356579E-003  -8.5832481272518635E-004  -1.4122747816145420E-003  -2.5107603869400918E-004
   2.7542000680114143E-008   13.862896859999999        4.9368920736014843E-003  -8.2715338794514537E-004  -1.4423847896978259E-003  -2.5696982629597187E-004
   3.6307998385609608E-008   13.862896859999999        5.1809777505695820E-003  -7.9061702126637101E-004  -1.4737549936398864E-003  -2.6294722920283675E-004
   4.7863000673942224E-008   13.862896859999999        5.4383669048547745E-003  -7.4823916656896472E-004  -1.5066213672980666E-003  -2.6896019699051976E-004
   6.3096003088958241E-008   13.862896859999999        5.7098800316452980E-003  -6.9949531462043524E-004  -1.5412732027471066E-003  -2.7494382811710238E-004
   8.3175997644957533E-008   13.862896859999999        5.9963343665003777E-003  -6.4382964046671987E-004  -1.5780443791300058E-003  -2.8080871561542153E-004
   1.0965000285523274E-007   13.862896859999999        6.2986752018332481E-003  -5.8062898460775614E-004  -1.6173375770449638E-003  -2.8643792029470205E-004
   1.4453999597208167E-007   13.862896859999999        6.6177360713481903E-003  -5.0927023403346539E-004  -1.6596012283116579E-003  -2.9167576576583087E-004
   1.9054999711443088E-007   13.862896859999999        6.9547258317470551E-003  -4.2901060078293085E-004  -1.7054039053618908E-003  -2.9632783844135702E-004
   2.5118998792095226E-007   13.862896859999999        7.3105324991047382E-003  -3.3914338564500213E-004  -1.7553514335304499E-003  -3.0014055664651096E-004
   3.3112999631157436E-007   13.862896859999999        7.6863891445100307E-003  -2.3884084657765925E-004  -1.8101894529536366E-003  -3.0279974453151226E-004
   4.3651999703797628E-007   13.862896859999999        8.0835437402129173E-003  -1.2722672545351088E-004  -1.8707733834162354E-003  -3.0391223845072091E-004
   5.7544002629583701E-007   13.862896859999999        8.5032358765602112E-003  -3.3844373774627456E-006  -1.9380786688998342E-003  -3.0299180070869625E-004
   7.5857997217099182E-007   13.862896859999999        8.9469095692038536E-003   1.3370570377446711E-004  -2.0132504869252443E-003  -2.9944154084660113E-004
   9.9999999747524271E-007   13.862896859999999        9.4160195440053940E-003   2.8511480195447803E-004  -2.0975943189114332E-003  -2.9253360116854310E-004
   1.3182999509808724E-006   13.862896859999999        9.9122254177927971E-003   4.5202954788692296E-004  -2.1926304325461388E-003  -2.8138339985162020E-004
   1.7377999483869644E-006   13.862896859999999        1.0437033139169216E-002   6.3563336152583361E-004  -2.3000489454716444E-003  -2.6493155746720731E-004
   2.2909000563231530E-006   13.862896859999999        1.0992466472089291E-002   8.3734164945781231E-004  -2.4218691978603601E-003  -2.4189529358409345E-004
   3.0199998946045525E-006   13.862896859999999        1.1580348946154118E-002   1.0585552081465721E-003  -2.5603238027542830E-003  -2.1075521362945437E-004
   3.9810997805034276E-006   13.862896859999999        1.2202759273350239E-002   1.3008227106183767E-003  -2.7179811149835587E-003  -1.6970318392850459E-004
   5.2481000238913111E-006   13.862896859999999        1.2861968018114567E-002   1.5658248448744416E-003  -2.8977687470614910E-003  -1.1659829033305869E-004
   6.9183001869532745E-006   13.862896859999999        1.3560352846980095E-002   1.8553438130766153E-003  -3.1029849778860807E-003  -4.8924895963864401E-005
   9.1201000032015145E-006   13.862896859999999        1.4300535432994366E-002   2.1713187452405691E-003  -3.3373693004250526E-003   3.6271529097575694E-005
   1.2022999726468697E-005   13.862896859999999        1.5085392631590366E-002   2.5158578064292669E-003  -3.6051445640623569E-003   1.4245012425817549E-004
   1.5849000192247331E-005   13.862896859999999        1.5917723998427391E-002   2.8910858090966940E-003  -3.9109247736632824E-003   2.7358805527910590E-004
   2.0892999600619078E-005   13.862896859999999        1.6801085323095322E-002   3.2995168585330248E-003  -4.2600324377417564E-003   4.3437557178549469E-004
   2.7542000680114143E-005   13.862896859999999        1.7739029601216316E-002   3.7437116261571646E-003  -4.6582450158894062E-003   6.3018681248649955E-004
   3.6307999835116789E-005   13.862896859999999        1.8735734745860100E-002   4.2265583761036396E-003  -5.1120342686772346E-003   8.6728204041719437E-004
   4.7862999053904787E-005   13.862896859999999        1.9795523956418037E-002   4.7510387375950813E-003  -5.6283366866409779E-003   1.1528102913871408E-003
   6.3095998484641314E-005   13.862896859999999        2.0923584699630737E-002   5.3205555304884911E-003  -6.2148147262632847E-003   1.4950975310057402E-003
   8.3175997133366764E-005   13.862896859999999        2.2125590592622757E-002   5.9387269429862499E-003  -6.8795746192336082E-003   1.9036972662433982E-003
   1.0964999819407240E-004   13.862896859999999        2.3408399894833565E-002   6.6097099334001541E-003  -7.6313605532050133E-003   2.3897823411971331E-003
   1.4453999756369740E-004   13.862896859999999        2.4779278784990311E-002   7.3377438820898533E-003  -8.4788100793957710E-003   2.9660456348210573E-003
   1.9054999575018883E-004   13.862896859999999        2.6248292997479439E-002   8.1283487379550934E-003  -9.4314925372600555E-003   3.6479257978498936E-003
   2.5119000929407775E-004   13.862896859999999        2.7825724333524704E-002   8.9868614450097084E-003  -1.0497676208615303E-002   4.4527966529130936E-003
   3.3112999517470598E-004   13.862896859999999        2.9525535181164742E-002   9.9201705306768417E-003  -1.1685660108923912E-002   5.4019046947360039E-003
   4.3652000022120774E-004   13.862896859999999        3.1364742666482925E-002   1.0936223901808262E-002  -1.3002160936594009E-002   6.5206224098801613E-003
   5.7544000446796417E-004   13.862896859999999        3.3364348113536835E-002   1.2044326402246952E-002  -1.4451174996793270E-002   7.8394599258899689E-003
   7.5857999036088586E-004   13.862896859999999        3.5551793873310089E-002   1.3256218284368515E-002  -1.6033289954066277E-002   9.3962261453270912E-003
   1.0000000474974513E-003   13.862896859999999        3.7962056696414948E-002   1.4586327597498894E-002  -1.7743108794093132E-002   1.1237506754696369E-002
   1.3183000264689326E-003   13.862896859999999        4.0641304105520248E-002   1.6053372994065285E-002  -1.9567294046282768E-002   1.3422067277133465E-002
   1.7377999611198902E-003   13.862896859999999        4.3648540973663330E-002   1.7680769786238670E-002  -2.1479636430740356E-002   1.6022695228457451E-002
   2.2909000981599092E-003   13.862896859999999        4.7064185142517090E-002   1.9500739872455597E-002  -2.3438608273863792E-002   1.9133722409605980E-002
   3.0199999455362558E-003   13.862896859999999        5.0992306321859360E-002   2.1554965525865555E-002  -2.5378134101629257E-002   2.2872930392622948E-002
   3.9810999296605587E-003   13.862896859999999        5.5571448057889938E-002   2.3899903520941734E-002  -2.7200451120734215E-002   2.7390083298087120E-002
   5.2481000311672688E-003   13.862896859999999        6.0984820127487183E-002   2.6611959561705589E-002  -2.8764238581061363E-002   3.2873835414648056E-002
   6.9182999432086945E-003   13.862896859999999        6.7472442984580994E-002   2.9794203117489815E-002  -2.9869494959712029E-002   3.9557974785566330E-002
   9.1201001778244972E-003   13.862896859999999        7.5347207486629486E-002   3.3586051315069199E-002  -3.0239338055253029E-002   4.7727636992931366E-002
   1.2023000046610832E-002   13.862896859999999        8.5011251270771027E-002   3.8174878805875778E-002  -2.9497817158699036E-002   5.7719834148883820E-002
   1.5848999843001366E-002   13.862896859999999        9.6965096890926361E-002   4.3807025998830795E-002  -2.7147118002176285E-002   6.9907411932945251E-002
   2.0893000066280365E-002   13.862896859999999       0.11182429641485214        5.0806678831577301E-002  -2.2544819861650467E-002   8.4677651524543762E-002
   2.7542000636458397E-002   13.862896859999999       0.13029448688030243        5.9581249952316284E-002  -1.4895119704306126E-002  0.10235072672367096     
   3.6308001726865768E-002   13.862896859999999       0.15312509238719940        7.0624694228172302E-002  -3.2629366032779217E-003  0.12305446714162827     
   4.7862999141216278E-002   13.862896859999999       0.18096512556076050        8.4483116865158081E-002   1.3349029235541821E-002  0.14648264646530151     
   6.3096001744270325E-002   13.862896859999999       0.21411220729351044       0.10167487710714340        3.5836644470691681E-002  0.17154653370380402     
   8.3176001906394958E-002   13.862896859999999       0.25202924013137817       0.12249011546373367        6.4656659960746765E-002  0.19587206840515137     
  0.10000000149011612        13.862896859999999       0.27900949120521545       0.13826979696750641        8.7188549339771271E-002  0.20970374345779419     
  0.12500000000000000        13.862896859999999       0.31153306365013123       0.15883971750736237       0.11712802201509476       0.22105519473552704     
  0.15000000596046448        13.862896859999999       0.33566322922706604       0.17592357099056244       0.14242620766162872       0.22346062958240509     
  0.17499999701976776        13.862896859999999       0.35215705633163452       0.18954430520534515       0.16301152110099792       0.21894055604934692     
  0.20000000298023224        13.862896859999999       0.36178231239318848       0.19979195296764374       0.17903277277946472       0.20923830568790436     
  0.22499999403953552        13.862896859999999       0.36530205607414246       0.20680902898311615       0.19075429439544678       0.19584231078624725     
  0.25000000000000000        13.862896859999999       0.36346298456192017       0.21077841520309448       0.19850166141986847       0.18000556528568268     
  0.27500000596046448        13.862896859999999       0.35698655247688293       0.21191364526748657       0.20263127982616425       0.16276519000530243     
  0.30000001192092896        13.862896859999999       0.34656292200088501       0.21045096218585968       0.20351263880729675       0.14496254920959473     
  0.32499998807907104        13.862896859999999       0.33284661173820496       0.20664291083812714       0.20151732861995697       0.12726372480392456     
  0.34999999403953552        13.862896859999999       0.31645333766937256       0.20075288414955139       0.19701215624809265       0.11017984896898270     
  0.37500000000000000        13.862896859999999       0.29795816540718079       0.19305051863193512       0.19035468995571136        9.4086937606334686E-002
  0.40000000596046448        13.862896859999999       0.27789407968521118       0.18380770087242126       0.18189018964767456        7.9244844615459442E-002
  0.42500001192092896        13.862896859999999       0.25675120949745178       0.17329505085945129       0.17194962501525879        6.5815232694149017E-002
  0.44999998807907104        13.862896859999999       0.23497657477855682       0.16177882254123688       0.16084803640842438        5.3878296166658401E-002
  0.47499999403953552        13.862896859999999       0.21297411620616913       0.14951801300048828       0.14888346195220947        4.3448142707347870E-002
  0.50000000000000000        13.862896859999999       0.19110500812530518       0.13676193356513977       0.13633577525615692        3.4486792981624603E-002
  0.52499997615814209        13.862896859999999       0.16968809068202972       0.12374778836965561       0.12346597760915756        2.6916742324829102E-002
  0.55000001192092896        13.862896859999999       0.14900071918964386       0.11069867014884949       0.11051517724990845        2.0632067695260048E-002
  0.57499998807907104        13.862896859999999       0.12927950918674469        9.7821511328220367E-002   9.7703889012336731E-002   1.5508131124079227E-002
  0.60000002384185791        13.862896859999999       0.11072138696908951        8.5305370390415192E-002   8.5231140255928040E-002   1.1409876868128777E-002
  0.62500000000000000        13.862896859999999        9.3484707176685333E-002   7.3319800198078156E-002   7.3273666203022003E-002   8.1988004967570305E-003
  0.64999997615814209        13.862896859999999        7.7690429985523224E-002   6.2013339251279831E-002   6.1985112726688385E-002   5.7386341504752636E-003
  0.67500001192092896        13.862896859999999        6.3423469662666321E-002   5.1512204110622406E-002   5.1495209336280823E-002   3.8998206146061420E-003
  0.69999998807907104        13.862896859999999        5.0734080374240875E-002   4.1919093579053879E-002   4.1909042745828629E-002   2.5628751609474421E-003
  0.72500002384185791        13.862896859999999        3.9639402180910110E-002   3.3312197774648666E-002   3.3306378871202469E-002   1.6207076841965318E-003
  0.75000000000000000        13.862896859999999        3.0125070363283157E-002   2.5744328275322914E-002   2.5741051882505417E-002   9.8002143204212189E-004
  0.77499997615814209        13.862896859999999        2.2146921604871750E-002   1.9242286682128906E-002   1.9240515306591988E-002   5.6189304450526834E-004
  0.80000001192092896        13.862896859999999        1.5632864087820053E-002   1.3806402683258057E-002   1.3805514201521873E-002   3.0165546922944486E-004
  0.82499998807907104        13.862896859999999        1.0484811849892139E-002   9.4103105366230011E-003   9.4099408015608788E-003   1.4820693468209356E-004
  0.85000002384185791        13.862896859999999        6.5807909704744816E-003   6.0009565204381943E-003   6.0009057633578777E-003   6.2875493313185871E-005
  0.87500000000000000        13.862896859999999        3.7771784700453281E-003   3.4988818224519491E-003   3.4990499261766672E-003   1.7967035091714934E-005
  0.89999997615814209        13.862896859999999        1.9111429573968053E-003   1.7988288309425116E-003   1.7991698114201427E-003  -4.8802198762132321E-006
  0.92500001192092896        13.862896859999999        8.0336816608905792E-004   7.7076785964891315E-004   7.7125197276473045E-004  -1.6422558474005200E-005
  0.94999998807907104        13.862896859999999        2.6125906151719391E-004   2.6156514650210738E-004   2.6214579702354968E-004  -2.1524747353396378E-005
  0.97500002384185791        13.862896859999999        8.3135812019463629E-005   9.7826581622939557E-005   9.8411357612349093E-005  -2.0794203010154888E-005
   1.0000000000000000        13.862896859999999        6.5240572439506650E-005   9.1826244897674769E-005   9.2255439085420221E-005  -1.2107423572160769E-005
   9.9999997171806854E-010   17.775130269999998        2.8151469305157661E-003  -9.5076451543718576E-004  -1.1180607834830880E-003  -2.3434935428667814E-004
   1.3183000246996812E-009   17.775130269999998        2.9465914703905582E-003  -9.5491344109177589E-004  -1.1421480448916554E-003  -2.3958981910254806E-004
   1.7378000150003459E-009   17.775130269999998        3.0847897287458181E-003  -9.5715728821232915E-004  -1.1664854828268290E-003  -2.4495783145539463E-004
   2.2908999142146058E-009   17.775130269999998        3.2301824539899826E-003  -9.5728837186470628E-004  -1.1911058099940419E-003  -2.5046314112842083E-004
   3.0200000278313155E-009   17.775130269999998        3.3831470645964146E-003  -9.5508038066327572E-004  -1.2160342885181308E-003  -2.5611140881665051E-004
   3.9810998941902653E-009   17.775130269999998        3.5441173240542412E-003  -9.5028936630114913E-004  -1.2413118965923786E-003  -2.6190816424787045E-004
   5.2481001766579993E-009   17.775130269999998        3.7135623861104250E-003  -9.4265100779011846E-004  -1.2669924180954695E-003  -2.6785719092004001E-004
   6.9183001549788514E-009   17.775130269999998        3.8919642101973295E-003  -9.3188037863001227E-004  -1.2931406963616610E-003  -2.7395860524848104E-004
   9.1201002305751899E-009   17.775130269999998        4.0798475965857506E-003  -9.1766903642565012E-004  -1.3198399683460593E-003  -2.8020874015055597E-004
   1.2023000373062587E-008   17.775130269999998        4.2777811177074909E-003  -8.9968269458040595E-004  -1.3471937272697687E-003  -2.8659831150434911E-004
   1.5849000334355878E-008   17.775130269999998        4.4862865470349789E-003  -8.7756867287680507E-004  -1.3753168750554323E-003  -2.9310770332813263E-004
   2.0892999330612838E-008   17.775130269999998        4.7060418874025345E-003  -8.5093465168029070E-004  -1.4043664559721947E-003  -2.9971104231663048E-004
   2.7542000680114143E-008   17.775130269999998        4.9376818351447582E-003  -8.1936648348346353E-004  -1.4345189556479454E-003  -3.0636673909612000E-004
   3.6307998385609608E-008   17.775130269999998        5.1819407381117344E-003  -7.8240968286991119E-004  -1.4659933513030410E-003  -3.1301821582019329E-004
   4.7863000673942224E-008   17.775130269999998        5.4395212791860104E-003  -7.3958636494353414E-004  -1.4990397030487657E-003  -3.1958601903170347E-004
   6.3096003088958241E-008   17.775130269999998        5.7112439535558224E-003  -6.9037021603435278E-004  -1.5339645324274898E-003  -3.2596653909422457E-004
   8.3175997644957533E-008   17.775130269999998        5.9979297220706940E-003  -6.3420360675081611E-004  -1.5711222076788545E-003  -3.3202269696630538E-004
   1.0965000285523274E-007   17.775130269999998        6.3005248084664345E-003  -5.7047139853239059E-004  -1.6109393909573555E-003  -3.3757940400391817E-004
   1.4453999597208167E-007   17.775130269999998        6.6198655404150486E-003  -4.9854849930852652E-004  -1.6538928030058742E-003  -3.4241055254824460E-004
   1.9054999711443088E-007   17.775130269999998        6.9571631029248238E-003  -4.1768941446207464E-004  -1.7005847766995430E-003  -3.4623625106178224E-004
   2.5118998792095226E-007   17.775130269999998        7.3133092373609543E-003  -3.2718532020226121E-004  -1.7516599036753178E-003  -3.4870119998231530E-004
   3.3112999631157436E-007   17.775130269999998        7.6895398087799549E-003  -2.2620547679252923E-004  -1.8079098081216216E-003  -3.4936916199512780E-004
   4.3651999703797628E-007   17.775130269999998        8.0871069803833961E-003  -1.1387058475520462E-004  -1.8702426459640265E-003  -3.4770200727507472E-004
   5.7544002629583701E-007   17.775130269999998        8.5072554647922516E-003   1.0739214303612243E-005  -1.9396948628127575E-003  -3.4304292057640851E-004
   7.5857997217099182E-007   17.775130269999998        8.9514339342713356E-003   1.4864739205222577E-004  -2.0174826495349407E-003  -3.3459340920671821E-004
   9.9999999747524271E-007   17.775130269999998        9.4211036339402199E-003   3.0092912493273616E-004  -2.1049913484603167E-003  -3.2139042741619051E-004
   1.3182999509808724E-006   17.775130269999998        9.9179316312074661E-003   4.6877580462023616E-004  -2.2038342431187630E-003  -3.0227378010749817E-004
   1.7377999483869644E-006   17.775130269999998        1.0443432256579399E-002   6.5337563864886761E-004  -2.3158034309744835E-003  -2.7586898067966104E-004
   2.2909000563231530E-006   17.775130269999998        1.0999638587236404E-002   8.5615005809813738E-004  -2.4430374614894390E-003  -2.4052172375377268E-004
   3.0199998946045525E-006   17.775130269999998        1.1588386259973049E-002   1.0785062331706285E-003  -2.5878986343741417E-003  -1.9429207895882428E-004
   3.9810997805034276E-006   17.775130269999998        1.2211767025291920E-002   1.3220001710578799E-003  -2.7530998922884464E-003  -1.3488819240592420E-004
   5.2481000238913111E-006   17.775130269999998        1.2872069142758846E-002   1.5883210580796003E-003  -2.9417290352284908E-003  -5.9616286307573318E-005
   6.9183001869532745E-006   17.775130269999998        1.3571689836680889E-002   1.8792604096233845E-003  -3.1572575680911541E-003   3.4664924896787852E-005
   9.1201000032015145E-006   17.775130269999998        1.4313272200524807E-002   2.1967685315757990E-003  -3.4036117140203714E-003   1.5161950432229787E-004
   1.2022999726468697E-005   17.775130269999998        1.5099722892045975E-002   2.5429667439311743E-003  -3.6852138582617044E-003   2.9550856561399996E-004
   1.5849000192247331E-005   17.775130269999998        1.5933874994516373E-002   2.9199940618127584E-003  -4.0068794041872025E-003   4.7119247028604150E-004
   2.0892999600619078E-005   17.775130269999998        1.6819328069686890E-002   3.3303832169622183E-003  -4.3741455301642418E-003   6.8437505979090929E-004
   2.7542000680114143E-005   17.775130269999998        1.7759682610630989E-002   3.7767151370644569E-003  -4.7929952852427959E-003   9.4154285034164786E-004
   3.6307999835116789E-005   17.775130269999998        1.8759179860353470E-002   4.2619039304554462E-003  -5.2701011300086975E-003   1.2502098688855767E-003
   4.7862999053904787E-005   17.775130269999998        1.9822221249341965E-002   4.7889617271721363E-003  -5.8125699870288372E-003   1.6188945155590773E-003
   6.3095998484641314E-005   17.775130269999998        2.0954087376594543E-002   5.3613274358212948E-003  -6.4282063394784927E-003   2.0574654918164015E-003
   8.3175997133366764E-005   17.775130269999998        2.2160569205880165E-002   5.9826653450727463E-003  -7.1251979097723961E-003   2.5771684013307095E-003
   1.0964999819407240E-004   17.775130269999998        2.3448674008250237E-002   6.6571901552379131E-003  -7.9122968018054962E-003   3.1910836696624756E-003
   1.4453999756369740E-004   17.775130269999998        2.4825848639011383E-002   7.3892096988856792E-003  -8.7980218231678009E-003   3.9139469154179096E-003
   1.9054999575018883E-004   17.775130269999998        2.6302393525838852E-002   8.1843370571732521E-003  -9.7917094826698303E-003   4.7636176459491253E-003
   2.5119000929407775E-004   17.775130269999998        2.7888873592019081E-002   9.0480186045169830E-003  -1.0901160538196564E-002   5.7599735446274281E-003
   3.3112999517470598E-004   17.775130269999998        2.9599620029330254E-002   9.9872881546616554E-003  -1.2133986689150333E-002   6.9271959364414215E-003
   4.3652000022120774E-004   17.775130269999998        3.1452100723981857E-002   1.1010278947651386E-002  -1.3495886698365211E-002   8.2939006388187408E-003
   5.7544000446796417E-004   17.775130269999998        3.3467896282672882E-002   1.2126533314585686E-002  -1.4989434741437435E-002   9.8941484466195107E-003
   7.5857999036088586E-004   17.775130269999998        3.5675168037414551E-002   1.3348095118999481E-002  -1.6613304615020752E-002   1.1769749224185944E-002
   1.0000000474974513E-003   17.775130269999998        3.8109764456748962E-002   1.4689782634377480E-002  -1.8359564244747162E-002   1.3971596956253052E-002
   1.3183000264689326E-003   17.775130269999998        4.0818963199853897E-002   1.6170814633369446E-002  -2.0211607217788696E-002   1.6563139855861664E-002
   1.7377999611198902E-003   17.775130269999998        4.3863072991371155E-002   1.7815230414271355E-002  -2.2139051929116249E-002   1.9621746614575386E-002
   2.2909000981599092E-003   17.775130269999998        4.7324098646640778E-002   1.9656049087643623E-002  -2.4095196276903152E-002   2.3246470838785172E-002
   3.0199999455362558E-003   17.775130269999998        5.1307920366525650E-002   2.1735923364758492E-002  -2.6007609441876411E-002   2.7558747678995132E-002
   3.9810999296605587E-003   17.775130269999998        5.5955078452825546E-002   2.4112485349178314E-002  -2.7770936489105225E-002   3.2710399478673935E-002
   5.2481000311672688E-003   17.775130269999998        6.1450824141502380E-002   2.6863502338528633E-002  -2.9235042631626129E-002   3.8889013230800629E-002
   6.9182999432086945E-003   17.775130269999998        6.8036966025829315E-002   3.0093528330326080E-002  -3.0190115794539452E-002   4.6321924775838852E-002
   9.1201001778244972E-003   17.775130269999998        7.6027370989322662E-002   3.3943444490432739E-002  -3.0349044129252434E-002   5.5279403924942017E-002
   1.2023000046610832E-002   17.775130269999998        8.5823453962802887E-002   3.8601748645305634E-002  -2.9326366260647774E-002   6.6070891916751862E-002
   1.5848999843001366E-002   17.775130269999998        9.7921743988990784E-002   4.4314946979284286E-002  -2.6617711409926414E-002   7.9022988677024841E-002
   2.0893000066280365E-002   17.775130269999998       0.11292830854654312        5.1405485719442368E-002  -2.1580113098025322E-002   9.4452232122421265E-002
   2.7542000636458397E-002   17.775130269999998       0.13153038918972015        6.0275383293628693E-002  -1.3428662903606892E-002  0.11257586628198624     
   3.6308001726865768E-002   17.775130269999998       0.15444549918174744        7.1407034993171692E-002  -1.2573982821777463E-003  0.13338242471218109     
   4.7862999141216278E-002   17.775130269999998       0.18227182328701019        8.5325025022029877E-002   1.5874717384576797E-002  0.15639206767082214     
   6.3096001744270325E-002   17.775130269999998       0.21523214876651764       0.10251145064830780        3.8772054016590118E-002  0.18032631278038025     
   8.3176001906394958E-002   17.775130269999998       0.25268927216529846       0.12320044636726379        6.7760497331619263E-002  0.20265236496925354     
  0.10000000149011612        17.775130269999998       0.27915394306182861       0.13879108428955078        9.0191453695297241E-002  0.21464076638221741     
  0.12500000000000000        17.775130269999998       0.31077587604522705       0.15897460281848907       0.11969885230064392       0.22328624129295349     
  0.15000000596046448        17.775130269999998       0.33392262458801270       0.17558330297470093       0.14434680342674255       0.22324769198894501     
  0.17499999701976776        17.775130269999998       0.34941861033439636       0.18867529928684235       0.16416150331497192       0.21667136251926422     
  0.20000000298023224        17.775130269999998       0.35808092355728149       0.19836984574794769       0.17936182022094727       0.20534594357013702     
  0.22499999403953552        17.775130269999998       0.36070865392684937       0.20483380556106567       0.19026225805282593       0.19075766205787659     
  0.25000000000000000        17.775130269999998       0.35807392001152039       0.20827013254165649       0.19722418487071991       0.17412902414798737     
  0.27500000596046448        17.775130269999998       0.35091552138328552       0.20890870690345764       0.20062911510467529       0.15645071864128113     
  0.30000001192092896        17.775130269999998       0.33993420004844666       0.20699882507324219       0.20086354017257690       0.13850998878479004     
  0.32499998807907104        17.775130269999998       0.32578969001770020       0.20280298590660095       0.19830997288227081       0.12091644108295441     
  0.34999999403953552        17.775130269999998       0.30909851193428040       0.19659188389778137       0.19334140419960022       0.10412617772817612     
  0.37500000000000000        17.775130269999998       0.29043290019035339       0.18863996863365173       0.18631787598133087        8.8463976979255676E-002
  0.40000000596046448        17.775130269999998       0.27032005786895752       0.17922165989875793       0.17758435010910034        7.4143797159194946E-002
  0.42500001192092896        17.775130269999998       0.24924205243587494       0.16860808432102203       0.16746908426284790        6.1287578195333481E-002
  0.44999998807907104        17.775130269999998       0.22763600945472717       0.15706413984298706       0.15628272294998169        4.9942307174205780E-002
  0.47499999403953552        17.775130269999998       0.20589452981948853       0.14484588801860809       0.14431731402873993        4.0095400065183640E-002
  0.50000000000000000        17.775130269999998       0.18436643481254578       0.13219818472862244       0.13184571266174316        3.1688388437032700E-002
  0.52499997615814209        17.775130269999998       0.16335757076740265       0.11935259401798248       0.11912084370851517        2.4629019200801849E-002
  0.55000001192092896        17.775130269999998       0.14313191175460815       0.10652539134025574       0.10637511312961578        1.8801741302013397E-002
  0.57499998807907104        17.775130269999998       0.12391259521245956        9.3915887176990509E-002   9.3819722533226013E-002   1.4076736755669117E-002
  0.60000002384185791        17.775130269999998       0.10588324815034866        8.1704787909984589E-002   8.1644013524055481E-002   1.0317478328943253E-002
  0.62500000000000000        17.775130269999998        8.9189276099205017E-002   7.0052772760391235E-002   7.0014812052249908E-002   7.3869749903678894E-003
  0.64999997615814209        17.775130269999998        7.3939323425292969E-002   5.9099227190017700E-002   5.9075783938169479E-002   5.1527414470911026E-003
  0.67500001192092896        17.775130269999998        6.0206741094589233E-002   4.8961069434881210E-002   4.8946760594844818E-002   3.4906084183603525E-003
  0.69999998807907104        17.775130269999998        4.8031214624643326E-002   3.9731808006763458E-002   3.9723198860883713E-002   2.2874721325933933E-003
  0.72500002384185791        17.775130269999998        3.7420429289340973E-002   3.1480722129344940E-002   3.1475640833377838E-002   1.4430844457820058E-003
  0.75000000000000000        17.775130269999998        2.8351850807666779E-002   2.4252247065305710E-002   2.4249324575066566E-002   8.7099877418950200E-004
  0.77499997615814209        17.775130269999998        2.0774586126208305E-002   1.8065515905618668E-002   1.8063906580209732E-002   4.9878685967996716E-004
  0.80000001192092896        17.775130269999998        1.4611368067562580E-002   1.2914154678583145E-002   1.2913337908685207E-002   2.6764610083773732E-004
  0.82499998807907104        17.775130269999998        9.7606489434838295E-003   8.7662804871797562E-003   8.7659442797303200E-003   1.3152198516763747E-004
  0.85000002384185791        17.775130269999998        6.0988133773207664E-003   5.5647608824074268E-003   5.5647278204560280E-003   5.5866461480036378E-005
  0.87500000000000000        17.775130269999998        3.4825680777430534E-003   3.2277554273605347E-003   3.2279342412948608E-003   1.6152098396560177E-005
  0.89999997615814209        17.775130269999998        1.7515259096398950E-003   1.6496172174811363E-003   1.6499623889103532E-003  -3.7469217204488814E-006
  0.92500001192092896        17.775130269999998        7.3110673110932112E-004   7.0225400850176811E-004   7.0273160235956311E-004  -1.3208373275119811E-005
  0.94999998807907104        17.775130269999998        2.3597264953423291E-004   2.3720051103737205E-004   2.3775704903528094E-004  -1.6470406990265474E-005
  0.97500002384185791        17.775130269999998        7.4558513006195426E-005   8.9002242020796984E-005   8.9536930317990482E-005  -1.4140906387183350E-005
   1.0000000000000000        17.775130269999998        5.6678491091588512E-005   8.1985999713651836E-005   8.2330880104564130E-005  -4.5891242734796833E-006
   9.9999997171806854E-010   22.791430920000000        2.8152931481599808E-003  -9.4687211094424129E-004  -1.1119769187644124E-003  -2.7320015942677855E-004
   1.3183000246996812E-009   22.791430920000000        2.9468087013810873E-003  -9.5081562176346779E-004  -1.1359194759279490E-003  -2.7927858172915876E-004
   1.7378000150003459E-009   22.791430920000000        3.0850849580019712E-003  -9.5284217968583107E-004  -1.1601154692471027E-003  -2.8549454873427749E-004
   2.2908999142146058E-009   22.791430920000000        3.2305633649230003E-003  -9.5274334307760000E-004  -1.1845994740724564E-003  -2.9185594758018851E-004
   3.0200000278313155E-009   22.791430920000000        3.3836222719401121E-003  -9.5029204385355115E-004  -1.2093994300812483E-003  -2.9836501926183701E-004
   3.9810998941902653E-009   22.791430920000000        3.5446956753730774E-003  -9.4524340238422155E-004  -1.2345589930191636E-003  -3.0502295703627169E-004
   5.2481001766579993E-009   22.791430920000000        3.7142536602914333E-003  -9.3733228277415037E-004  -1.2601355556398630E-003  -3.1182760722003877E-004
   6.9183001549788514E-009   22.791430920000000        3.8927791174501181E-003  -9.2627282720059156E-004  -1.2861986178904772E-003  -3.1877125729806721E-004
   9.1201002305751899E-009   22.791430920000000        4.0807980112731457E-003  -9.1175542911514640E-004  -1.3128365390002728E-003  -3.2584008295089006E-004
   1.2023000373062587E-008   22.791430920000000        4.2788796126842499E-003  -8.9344463776797056E-004  -1.3401594478636980E-003  -3.3301187795586884E-004
   1.5849000334355878E-008   22.791430920000000        4.4875461608171463E-003  -8.7098689982667565E-004  -1.3682901626452804E-003  -3.4025032073259354E-004
   2.0892999330612838E-008   22.791430920000000        4.7074775211513042E-003  -8.4398838225752115E-004  -1.3973952736705542E-003  -3.4750899067148566E-004
   2.7542000680114143E-008   22.791430920000000        4.9393097870051861E-003  -8.1203354056924582E-004  -1.4276624424383044E-003  -3.5472036688588560E-004
   3.6307998385609608E-008   22.791430920000000        5.1837787032127380E-003  -7.7466649236157537E-004  -1.4593243831768632E-003  -3.6179617745801806E-004
   4.7863000673942224E-008   22.791430920000000        5.4415878839790821E-003  -7.3140778113156557E-004  -1.4926471048966050E-003  -3.6861770786345005E-004
   6.3096003088958241E-008   22.791430920000000        5.7135606184601784E-003  -6.8172934697940946E-004  -1.5279562212526798E-003  -3.7503367639146745E-004
   8.3175997644957533E-008   22.791430920000000        6.0005192644894123E-003  -6.2507175607606769E-004  -1.5656284522265196E-003  -3.8084929110482335E-004
   1.0965000285523274E-007   22.791430920000000        6.3034123741090298E-003  -5.6081777438521385E-004  -1.6061172354966402E-003  -3.8581970147788525E-004
   1.4453999597208167E-007   22.791430920000000        6.6230781376361847E-003  -4.8834027256816626E-004  -1.6499299090355635E-003  -3.8963559200055897E-004
   1.9054999711443088E-007   22.791430920000000        6.9607319310307503E-003  -4.0689116576686502E-004  -1.6977053601294756E-003  -3.9191686664707959E-004
   2.5118998792095226E-007   22.791430920000000        7.3172668926417828E-003  -3.1575933098793030E-004  -1.7501296242699027E-003  -3.9219079189933836E-004
   3.3112999631157436E-007   22.791430920000000        7.6939240097999573E-003  -2.1411104535218328E-004  -1.8080428708344698E-003  -3.8988117012195289E-004
   4.3651999703797628E-007   22.791430920000000        8.0919591709971428E-003  -1.0106386616826057E-004  -1.8724096007645130E-003  -3.8428546395152807E-004
   5.7544002629583701E-007   22.791430920000000        8.5126208141446114E-003   2.4305323677253909E-005  -1.9443300552666187E-003  -3.7455535493791103E-004
   7.5857997217099182E-007   22.791430920000000        8.9573645964264870E-003   1.6302384028676897E-004  -2.0250934176146984E-003  -3.5966793075203896E-004
   9.9999999747524271E-007   22.791430920000000        9.4276564195752144E-003   3.1617097556591034E-004  -2.1161683835089207E-003  -3.3840083051472902E-004
   1.3182999509808724E-006   22.791430920000000        9.9251726642251015E-003   4.8494286602362990E-004  -2.2192623000591993E-003  -3.0929234344512224E-004
   1.7377999483869644E-006   22.791430920000000        1.0451433248817921E-002   6.7053252132609487E-004  -2.3362706415355206E-003  -2.7062714798375964E-004
   2.2909000563231530E-006   22.791430920000000        1.1008484289050102E-002   8.7436754256486893E-004  -2.4694513995200396E-003  -2.2035100846551359E-004
   3.0199998946045525E-006   22.791430920000000        1.1598170734941959E-002   1.0978614445775747E-003  -2.6212946977466345E-003  -1.5607643581461161E-004
   3.9810997805034276E-006   22.791430920000000        1.2222598306834698E-002   1.3425773940980434E-003  -2.7946559712290764E-003  -7.5000541983172297E-005
   5.2481000238913111E-006   22.791430920000000        1.2884072959423065E-002   1.6102133085951209E-003  -2.9927776195108891E-003   2.6149937184527516E-005
   6.9183001869532745E-006   22.791430920000000        1.3585010543465614E-002   1.9025701330974698E-003  -3.2192964572459459E-003   1.5116643044166267E-004
   9.1201000032015145E-006   22.791430920000000        1.4328077435493469E-002   2.2216094657778740E-003  -3.4783147275447845E-003   3.0444466392509639E-004
   1.2022999726468697E-005   22.791430920000000        1.5116209164261818E-002   2.5694651994854212E-003  -3.7744392175227404E-003   4.9106648657470942E-004
   1.5849000192247331E-005   22.791430920000000        1.5952272340655327E-002   2.9482913669198751E-003  -4.1126669384539127E-003   7.1678718086332083E-004
   2.0892999600619078E-005   22.791430920000000        1.6839904710650444E-002   3.3606381621211767E-003  -4.4987252913415432E-003   9.8833302035927773E-004
   2.7542000680114143E-005   22.791430920000000        1.7782764509320259E-002   3.8091081660240889E-003  -4.9387733452022076E-003   1.3133018510416150E-003
   3.6307999835116789E-005   22.791430920000000        1.8785146996378899E-002   4.2966399341821671E-003  -5.4396456107497215E-003   1.7004529945552349E-003
   4.7862999053904787E-005   22.791430920000000        1.9851535558700562E-002   4.8262765631079674E-003  -6.0085770674049854E-003   2.1596534643322229E-003
   6.3095998484641314E-005   22.791430920000000        2.0987300202250481E-002   5.4014935158193111E-003  -6.6534620709717274E-003   2.7022829744964838E-003
   8.3175997133366764E-005   22.791430920000000        2.2198349237442017E-002   6.0260011814534664E-003  -7.3825092986226082E-003   3.3412314951419830E-003
   1.0964999819407240E-004   22.791430920000000        2.3491837084293365E-002   6.7040706053376198E-003  -8.2044145092368126E-003   4.0914244018495083E-003
   1.4453999756369740E-004   22.791430920000000        2.4875391274690628E-002   7.4400790035724640E-003  -9.1275032609701157E-003   4.9695526249706745E-003
   1.9054999575018883E-004   22.791430920000000        2.6359539479017258E-002   8.2397302612662315E-003  -1.0160802863538265E-002   5.9957937337458134E-003
   2.5119000929407775E-004   22.791430920000000        2.7955131605267525E-002   9.1085815802216530E-003  -1.1311559937894344E-002   7.1923839859664440E-003
   3.3112999517470598E-004   22.791430920000000        2.9676858335733414E-002   1.0053810663521290E-002  -1.2586615048348904E-002   8.5862632840871811E-003
   4.3652000022120774E-004   22.791430920000000        3.1542636454105377E-002   1.1083734221756458E-002  -1.3990576379001141E-002   1.0209063999354839E-002
   5.7544000446796417E-004   22.791430920000000        3.3574607223272324E-002   1.2208127416670322E-002  -1.5524518676102161E-002   1.2098098173737526E-002
   7.5857999036088586E-004   22.791430920000000        3.5801623016595840E-002   1.3439334928989410E-002  -1.7185151576995850E-002   1.4298791065812111E-002
   1.0000000474974513E-003   22.791430920000000        3.8260411471128464E-002   1.4792555011808872E-002  -1.8961984664201736E-002   1.6865840181708336E-002
   1.3183000264689326E-003   22.791430920000000        4.0999297052621841E-002   1.6287496313452721E-002  -2.0835157483816147E-002   1.9866712391376495E-002
   1.7377999611198902E-003   22.791430920000000        4.4079858809709549E-002   1.7948802560567856E-002  -2.2770203649997711E-002   2.3382483050227165E-002
   2.2909000981599092E-003   22.791430920000000        4.7585617750883102E-002   1.9810266792774200E-002  -2.4715391919016838E-002   2.7515793219208717E-002
   3.0199999455362558E-003   22.791430920000000        5.1624167710542679E-002   2.1915471181273460E-002  -2.6592215523123741E-002   3.2390289008617401E-002
   3.9810999296605587E-003   22.791430920000000        5.6337919086217880E-002   2.4323161691427231E-002  -2.8288155794143677E-002   3.8158021867275238E-002
   5.2481000311672688E-003   22.791430920000000        6.1914008110761642E-002   2.7112390846014023E-002  -2.9644871130585670E-002   4.5003317296504974E-002
   6.9182999432086945E-003   22.791430920000000        6.8595819175243378E-002   3.0389089137315750E-002  -3.0443601310253143E-002   5.3144492208957672E-002
   9.1201001778244972E-003   22.791430920000000        7.6697953045368195E-002   3.4295454621315002E-002  -3.0388142913579941E-002   6.2834218144416809E-002
   1.2023000046610832E-002   22.791430920000000        8.6620852351188660E-002   3.9020933210849762E-002  -2.9084987938404083E-002   7.4351750314235687E-002
   1.5848999843001366E-002   22.791430920000000        9.8856791853904724E-002   4.4811982661485672E-002  -2.6024958118796349E-002   8.7975636124610901E-002
   2.0893000066280365E-002   22.791430920000000       0.11400226503610611        5.1989097148180008E-002  -2.0566485822200775E-002  0.10395161807537079     
   2.7542000636458397E-002   22.791430920000000       0.13272625207901001        6.0948755592107773E-002  -1.1937362141907215E-002  0.12239736318588257     
   3.6308001726865768E-002   22.791430920000000       0.15571518242359161        7.2161816060543060E-002   7.3811510810628533E-004  0.14317081868648529     
   4.7862999141216278E-002   22.791430920000000       0.18351824581623077        8.6131796240806580E-002   1.8345247954130173E-002  0.16563515365123749     
   6.3096001744270325E-002   22.791430920000000       0.21628697216510773       0.10330581665039062        4.1600450873374939E-002  0.18834835290908813     
   8.3176001906394958E-002   22.791430920000000       0.25329011678695679       0.12386467307806015        7.0706941187381744E-002  0.20865461230278015     
  0.10000000149011612        22.791430920000000       0.27925345301628113       0.13926769793033600        9.3010872602462769E-002  0.21884514391422272     
  0.12500000000000000        22.791430920000000       0.31000757217407227       0.15907432138919830       0.12207166105508804       0.22491869330406189     
  0.15000000596046448        22.791430920000000       0.33221611380577087       0.17522509396076202       0.14607852697372437       0.22261303663253784     
  0.17499999701976776        22.791430920000000       0.34676700830459595       0.18781191110610962       0.16514955461025238       0.21417072415351868     
  0.20000000298023224        22.791430920000000       0.35452339053153992       0.19698178768157959       0.17956824600696564       0.20140603184700012     
  0.22499999403953552        22.791430920000000       0.35631734132766724       0.20292446017265320       0.18969485163688660       0.18579027056694031     
  0.25000000000000000        22.791430920000000       0.35294416546821594       0.20586161315441132       0.19592277705669403       0.16850820183753967     
  0.27500000596046448        22.791430920000000       0.34515792131423950       0.20603816211223602       0.19865567982196808       0.15050072968006134     
  0.30000001192092896        22.791430920000000       0.33366838097572327       0.20371522009372711       0.19829477369785309       0.13250042498111725     
  0.32499998807907104        22.791430920000000       0.31913915276527405       0.19916424155235291       0.19523167610168457       0.11506195366382599     
  0.34999999403953552        22.791430920000000       0.30218666791915894       0.19266226887702942       0.18984419107437134        9.8589226603507996E-002
  0.37500000000000000        22.791430920000000       0.28337967395782471       0.18448771536350250       0.18249393999576569        8.3359427750110626E-002
  0.40000000596046448        22.791430920000000       0.26323923468589783       0.17491690814495087       0.17352479696273804        6.9544695317745209E-002
  0.42500001192092896        22.791430920000000       0.24223926663398743       0.16422097384929657       0.16326202452182770        5.7231385260820389E-002
  0.44999998807907104        22.791430920000000       0.22080701589584351       0.15266309678554535       0.15201154351234436        4.6437289565801620E-002
  0.47499999403953552        22.791430920000000       0.19932404160499573       0.14049614965915680       0.14005948603153229        3.7126787006855011E-002
  0.50000000000000000        22.791430920000000       0.17812725901603699       0.12796045839786530       0.12767173349857330        2.9224168509244919E-002
  0.52499997615814209        22.791430920000000       0.15751010179519653       0.11528193205595016       0.11509345471858978        2.2625148296356201E-002
  0.55000001192092896        22.791430920000000       0.13772383332252502       0.10267025977373123       0.10254868119955063        1.7206748947501183E-002
  0.57499998807907104        22.791430920000000       0.11897894740104675        9.0317398309707642E-002   9.0239778161048889E-002   1.2835618108510971E-002
  0.60000002384185791        22.791430920000000       0.10144659876823425        7.8396081924438477E-002   7.8346967697143555E-002   9.3749081715941429E-003
  0.62500000000000000        22.791430920000000        8.5260212421417236E-002   6.7058652639389038E-002   6.7027799785137177E-002   6.6898181103169918E-003
  0.64999997615814209        22.791430920000000        7.0517040789127350E-002   5.6435890495777130E-002   5.6416638195514679E-002   4.6519171446561813E-003
  0.67500001192092896        22.791430920000000        5.7279892265796661E-002   4.6636104583740234E-002   4.6624179929494858E-002   3.1423536129295826E-003
  0.69999998807907104        22.791430920000000        4.5578837394714355E-002   3.7744332104921341E-002   3.7737023085355759E-002   2.0540680270642042E-003
  0.72500002384185791        22.791430920000000        3.5413067787885666E-002   2.9821731150150299E-002   2.9817322269082069E-002   1.2931216042488813E-003
  0.75000000000000000        22.791430920000000        2.6752788573503494E-002   2.2905129939317703E-002   2.2902544587850571E-002   7.7926018275320530E-004
  0.77499997615814209        22.791430920000000        1.9541222602128983E-002   1.7006814479827881E-002   1.7005365341901779E-002   4.4583075214177370E-004
  0.80000001192092896        22.791430920000000        1.3696695677936077E-002   1.2114485725760460E-002   1.2113743461668491E-002   2.3917159705888480E-004
  0.82499998807907104        22.791430920000000        9.1148428618907928E-003   8.1914868205785751E-003   8.1911850720643997E-003   1.1759323388105258E-004
  0.85000002384185791        22.791430920000000        5.6709349155426025E-003   5.1772664301097393E-003   5.1772505976259708E-003   5.0066908443113789E-005
  0.87500000000000000        22.791430920000000        3.2223719172179699E-003   2.9881603550165892E-003   2.9883468523621559E-003   1.4729786926181987E-005
  0.89999997615814209        22.791430920000000        1.6113835154101253E-003   1.5185349620878696E-003   1.5188788529485464E-003  -2.6930322292173514E-006
  0.92500001192092896        22.791430920000000        6.6806806717067957E-004   6.4242852386087179E-004   6.4289267174899578E-004  -1.0463614671607502E-005
  0.94999998807907104        22.791430920000000        2.1399803517851979E-004   2.1595820726361126E-004   2.1648319670930505E-004  -1.2336035069893114E-005
  0.97500002384185791        22.791430920000000        6.6997323301620781E-005   8.1127371231559664E-005   8.1605983723420650E-005  -8.9480909082340077E-006
   1.0000000000000000        22.791430920000000        4.9162204959429801E-005   7.3221395723521709E-005   7.3480623541399837E-005   9.1142220526307938E-007
   9.9999997171806854E-010   29.223376460000001        2.8157993219792843E-003  -9.4360363436862826E-004  -1.1068937601521611E-003  -3.0832449556328356E-004
   1.3183000246996812E-009   29.223376460000001        2.9473945032805204E-003  -9.4736844766885042E-004  -1.1307210661470890E-003  -3.1514157308265567E-004
   1.7378000150003459E-009   29.223376460000001        3.0857573729008436E-003  -9.4920577248558402E-004  -1.1548064649105072E-003  -3.2210012432187796E-004
   2.2908999142146058E-009   29.223376460000001        3.2313300762325525E-003  -9.4890629407018423E-004  -1.1791866272687912E-003  -3.2920506782829762E-004
   3.0200000278313155E-009   29.223376460000001        3.3844916615635157E-003  -9.4624236226081848E-004  -1.2038918212056160E-003  -3.3645416260696948E-004
   3.9810998941902653E-009   29.223376460000001        3.5456768237054348E-003  -9.4096834072843194E-004  -1.2289690785109997E-003  -3.4384278114885092E-004
   5.2481001766579993E-009   29.223376460000001        3.7153563462197781E-003  -9.3281816225498915E-004  -1.2544794008135796E-003  -3.5136146470904350E-004
   6.9183001549788514E-009   29.223376460000001        3.8940138183534145E-003  -9.2150515411049128E-004  -1.2804969446733594E-003  -3.5899295471608639E-004
   9.1201002305751899E-009   29.223376460000001        4.0821759030222893E-003  -9.0671877842396498E-004  -1.3071156572550535E-003  -3.6671137786470354E-004
   1.2023000373062587E-008   29.223376460000001        4.2804130353033543E-003  -8.8812253670766950E-004  -1.3344524195417762E-003  -3.7447951035574079E-004
   1.5849000334355878E-008   29.223376460000001        4.4892486184835434E-003  -8.6536176968365908E-004  -1.3626379659399390E-003  -3.8224196759983897E-004
   2.0892999330612838E-008   29.223376460000001        4.7093634493649006E-003  -8.3804159658029675E-004  -1.3918484328314662E-003  -3.8992927875369787E-004
   2.7542000680114143E-008   29.223376460000001        4.9413950182497501E-003  -8.0574507592245936E-004  -1.4222830068320036E-003  -3.9744543028064072E-004
   3.6307998385609608E-008   29.223376460000001        5.1860800012946129E-003  -7.6801504474133253E-004  -1.4541877899318933E-003  -4.0466728387400508E-004
   4.7863000673942224E-008   29.223376460000001        5.4441238753497601E-003  -7.2437059134244919E-004  -1.4878449728712440E-003  -4.1143404087051749E-004
   6.3096003088958241E-008   29.223376460000001        5.7163517922163010E-003  -6.7428208421915770E-004  -1.5235987957566977E-003  -4.1754357516765594E-004
   8.3175997644957533E-008   29.223376460000001        6.0035870410501957E-003  -6.1718840152025223E-004  -1.5618482138961554E-003  -4.2274012230336666E-004
   1.0965000285523274E-007   29.223376460000001        6.3067814335227013E-003  -5.5247038835659623E-004  -1.6030721599236131E-003  -4.2670598486438394E-004
   1.4453999597208167E-007   29.223376460000001        6.6267745569348335E-003  -4.7949916915968060E-004  -1.6478078905493021E-003  -4.2904596193693578E-004
   1.9054999711443088E-007   29.223376460000001        6.9647845812141895E-003  -3.9752412703819573E-004  -1.6967294504866004E-003  -4.2927675531245768E-004
   2.5118998792095226E-007   29.223376460000001        7.3217083700001240E-003  -3.0583210173062980E-004  -1.7505624564364552E-003  -4.2680659680627286E-004
   3.3112999631157436E-007   29.223376460000001        7.6987892389297485E-003  -2.0358667825348675E-004  -1.8101931782439351E-003  -4.2091793147847056E-004
   4.3651999703797628E-007   29.223376460000001        8.0972863361239433E-003  -8.9902532636187971E-005  -1.8766390858218074E-003  -4.1074369801208377E-004
   5.7544002629583701E-007   29.223376460000001        8.5184546187520027E-003   3.6146440834272653E-005  -1.9510597921907902E-003  -3.9524547173641622E-004
   7.5857997217099182E-007   29.223376460000001        8.9637525379657745E-003   1.7559107800479978E-004  -2.0348129328340292E-003  -3.7317909300327301E-004
   9.9999999747524271E-007   29.223376460000001        9.4346525147557259E-003   3.2951438333839178E-004  -2.1294432226568460E-003  -3.4306859015487134E-004
   1.3182999509808724E-006   29.223376460000001        9.9328374490141869E-003   4.9911683890968561E-004  -2.2367443889379501E-003  -3.0315929325297475E-004
   1.7377999483869644E-006   29.223376460000001        1.0459834709763527E-002   6.8559579085558653E-004  -2.3587059695273638E-003  -2.5140764773823321E-004
   2.2909000563231530E-006   29.223376460000001        1.1017699725925922E-002   8.9038460282608867E-004  -2.4976921267807484E-003  -1.8537617870606482E-004
   3.0199998946045525E-006   29.223376460000001        1.1608288623392582E-002   1.1149022029712796E-003  -2.6563080027699471E-003  -1.0225223377346992E-004
   3.9810997805034276E-006   29.223376460000001        1.2233719229698181E-002   1.3607187429443002E-003  -2.8375338297337294E-003   1.2494772363425000E-006
   5.2481000238913111E-006   29.223376460000001        1.2896310538053513E-002   1.6295396490022540E-003  -3.0447465833276510E-003   1.2894548126496375E-004
   6.9183001869532745E-006   29.223376460000001        1.3598497956991196E-002   1.9231744809076190E-003  -3.2817255705595016E-003   2.8523238142952323E-004
   9.1201000032015145E-006   29.223376460000001        1.4342968352138996E-002   2.2435949649661779E-003  -3.5527218133211136E-003   4.7518257633782923E-004
   1.2022999726468697E-005   29.223376460000001        1.5132683329284191E-002   2.5929466355592012E-003  -3.8624959997832775E-003   7.0463196607306600E-004
   1.5849000192247331E-005   29.223376460000001        1.5970537438988686E-002   2.9733970295637846E-003  -4.2161932215094566E-003   9.8015123512595892E-004
   2.0892999600619078E-005   29.223376460000001        1.6860209405422211E-002   3.3875121735036373E-003  -4.6196919865906239E-003   1.3093947200104594E-003
   2.7542000680114143E-005   29.223376460000001        1.7805397510528564E-002   3.8379137404263020E-003  -5.0792843103408813E-003   1.7009604489430785E-003
   3.6307999835116789E-005   29.223376460000001        1.8810458481311798E-002   4.3275635689496994E-003  -5.6019234471023083E-003   2.1647233515977859E-003
   4.7862999053904787E-005   29.223376460000001        1.9879937171936035E-002   4.8595303669571877E-003  -6.1949244700372219E-003   2.7117491699755192E-003
   6.3095998484641314E-005   29.223376460000001        2.1019292995333672E-002   5.4373256862163544E-003  -6.8662222474813461E-003   3.3547536004334688E-003
   8.3175997133366764E-005   29.223376460000001        2.2234538570046425E-002   6.0646985657513142E-003  -7.6240003108978271E-003   4.1080727241933346E-003
   1.0964999819407240E-004   29.223376460000001        2.3532956838607788E-002   6.7459726706147194E-003  -8.4768515080213547E-003   4.9882442690432072E-003
   1.4453999756369740E-004   29.223376460000001        2.4922337383031845E-002   7.4855871498584747E-003  -9.4328699633479118E-003   6.0136527754366398E-003
   1.9054999575018883E-004   29.223376460000001        2.6413414627313614E-002   8.2893287762999535E-003  -1.0500746779143810E-002   7.2064832784235477E-003
   2.5119000929407775E-004   29.223376460000001        2.8017291799187660E-002   9.1628525406122208E-003  -1.1687167920172215E-002   8.5909813642501831E-003
   3.3112999517470598E-004   29.223376460000001        2.9748976230621338E-002   1.0113466531038284E-002  -1.2998218648135662E-002   1.0196431539952755E-002
   4.3652000022120774E-004   29.223376460000001        3.1626787036657333E-002   1.1149651370942593E-002  -1.4437459409236908E-002   1.2056996114552021E-002
   5.7544000446796417E-004   29.223376460000001        3.3673357218503952E-002   1.2281389907002449E-002  -1.6004567965865135E-002   1.4212677255272865E-002
   7.5857999036088586E-004   29.223376460000001        3.5918168723583221E-002   1.3521294109523296E-002  -1.7694445326924324E-002   1.6711840406060219E-002
   1.0000000474974513E-003   29.223376460000001        3.8398701697587967E-002   1.4884902164340019E-002  -1.9494276493787766E-002   1.9612189382314682E-002
   1.3183000264689326E-003   29.223376460000001        4.1164211928844452E-002   1.6392352059483528E-002  -2.1381285041570663E-002   2.2984266281127930E-002
   1.7377999611198902E-003   29.223376460000001        4.4277384877204895E-002   1.8068825826048851E-002  -2.3317379876971245E-002   2.6911776512861252E-002
   2.2909000981599092E-003   29.223376460000001        4.7823056578636169E-002   1.9948786124587059E-002  -2.5246422737836838E-002   3.1499668955802917E-002
   3.0199999455362558E-003   29.223376460000001        5.1910296082496643E-002   2.2076625376939774E-002  -2.7084639295935631E-002   3.6872413009405136E-002
   3.9810999296605587E-003   29.223376460000001        5.6683115661144257E-002   2.4512058123946190E-002  -2.8713369742035866E-002   4.3180830776691437E-002
   5.2481000311672688E-003   29.223376460000001        6.2330212444067001E-002   2.7335226535797119E-002  -2.9967345297336578E-002   5.0604578107595444E-002
   6.9182999432086945E-003   29.223376460000001        6.9096237421035767E-002   3.0653225257992744E-002  -3.0620386824011803E-002   5.9351902455091476E-002
   9.1201001778244972E-003   29.223376460000001        7.7296279370784760E-002   3.4609328955411911E-002  -3.0368959531188011E-002   6.9657549262046814E-002
   1.2023000046610832E-002   29.223376460000001        8.7329685688018799E-002   3.9393696933984756E-002  -2.8813406825065613E-002   8.1771709024906158E-002
   1.5848999843001366E-002   29.223376460000001        9.9684700369834900E-002   4.5252587646245956E-002  -2.5441540405154228E-002   9.5928512513637543E-002
   2.0893000066280365E-002   29.223376460000001       0.11494908481836319        5.2504565566778183E-002  -1.9614493474364281E-002  0.11231017857789993     
   2.7542000636458397E-002   29.223376460000001       0.13377547264099121        6.1540994793176651E-002  -1.0572858154773712E-002  0.13094764947891235     
   3.6308001726865768E-002   29.223376460000001       0.15682281553745270        7.2822339832782745E-002   2.5309824850410223E-003  0.15158832073211670     
   4.7862999141216278E-002   29.223376460000001       0.18459749221801758        8.6833432316780090E-002   2.0532540977001190E-002  0.17346687614917755     
   6.3096001744270325E-002   29.223376460000001       0.21718935668468475       0.10399080812931061        4.4071659445762634E-002  0.19501395523548126     
   8.3176001906394958E-002   29.223376460000001       0.25378689169883728       0.12442914396524429        7.3247142136096954E-002  0.21348926424980164     
  0.10000000149011612        29.223376460000001       0.27930825948715210       0.13966383039951324        9.5417268574237823E-002  0.22209706902503967     
  0.12500000000000000        29.223376460000001       0.30930426716804504       0.15913732349872589       0.12406479567289352       0.22595664858818054     
  0.15000000596046448        29.223376460000001       0.33069971203804016       0.17488764226436615       0.14750061929225922       0.22174154222011566     
  0.17499999701976776        29.223376460000001       0.34443694353103638       0.18703608214855194       0.16592112183570862       0.21175917983055115     
  0.20000000298023224        29.223376460000001       0.35141807794570923       0.19575363397598267       0.17966413497924805       0.19783252477645874     
  0.22499999403953552        29.223376460000001       0.35250291228294373       0.20124958455562592       0.18912775814533234       0.18141056597232819     
  0.25000000000000000        29.223376460000001       0.34850582480430603       0.20376144349575043       0.19473163783550262       0.16363900899887085     
  0.27500000596046448        29.223376460000001       0.34019306302070618       0.20354674756526947       0.19689719378948212       0.14541187882423401     
  0.30000001192092896        29.223376460000001       0.32828143239021301       0.20087637007236481       0.19603721797466278       0.12741240859031677     
  0.32499998807907104        29.223376460000001       0.31343710422515869       0.19602906703948975       0.19255021214485168       0.11014720797538757     
  0.34999999403953552        29.223376460000001       0.29627573490142822       0.18928685784339905       0.18681742250919342        9.3975402414798737E-002
  0.37500000000000000        29.223376460000001       0.27736240625381470       0.18093122541904449       0.17920112609863281        7.9134166240692139E-002
  0.40000000596046448        29.223376460000001       0.25721251964569092       0.17123970389366150       0.17004381120204926        6.5760999917984009E-002
  0.42500001192092896        29.223376460000001       0.23629242181777954       0.16048300266265869       0.15966764092445374        5.3913295269012451E-002
  0.44999998807907104        29.223376460000001       0.21502055227756500       0.14892254769802094       0.14837422966957092        4.3585442006587982E-002
  0.47499999403953552        29.223376460000001       0.19376873970031738       0.13680812716484070       0.13644434511661530        3.4723721444606781E-002
  0.50000000000000000        29.223376460000001       0.17286348342895508       0.12437593936920166       0.12413765490055084        2.7239186689257622E-002
  0.52499997615814209        29.223376460000001       0.15258745849132538       0.11184684932231903       0.11169256269931793        2.1018635481595993E-002
  0.55000001192092896        29.223376460000001       0.13318099081516266        9.9424727261066437E-002   9.9325798451900482E-002   1.5933912247419357E-002
  0.57499998807907104        29.223376460000001       0.11484372615814209        8.7295100092887878E-002   8.7232127785682678E-002   1.1849607340991497E-002
  0.60000002384185791        29.223376460000001        9.7736276686191559E-002   7.5623840093612671E-002   7.5583949685096741E-002   8.6293350905179977E-003
  0.62500000000000000        29.223376460000001        8.1981904804706573E-002   6.4556114375591278E-002   6.4530909061431885E-002   6.1406921595335007E-003
  0.64999997615814209        29.223376460000001        6.7668341100215912E-002   5.4215416312217712E-002   5.4199505597352982E-002   4.2590396478772163E-003
  0.67500001192092896        29.223376460000001        5.4849565029144287E-002   4.4702764600515366E-002   4.4692751020193100E-002   2.8702202253043652E-003
  0.69999998807907104        29.223376460000001        4.3547712266445160E-002   3.6096096038818359E-002   3.6089841276407242E-002   1.8723423127084970E-003
  0.72500002384185791        29.223376460000001        3.3755008131265640E-002   2.8449799865484238E-002   2.8445953503251076E-002   1.1767448158934712E-003
  0.75000000000000000        29.223376460000001        2.5435779243707657E-002   2.1794451400637627E-002   2.1792152896523476E-002   7.0826744195073843E-004
  0.77499997615814209        29.223376460000001        1.8528545275330544E-002   1.6136730089783669E-002   1.6135422512888908E-002   4.0494202403351665E-004
  0.80000001192092896        29.223376460000001        1.2948204763233662E-002   1.1459567584097385E-002   1.1458893306553364E-002   2.1722461679019034E-004
  0.82499998807907104        29.223376460000001        8.5883233696222305E-003   7.7225300483405590E-003   7.7222599647939205E-003   1.0688132897485048E-004
  0.85000002384185791        29.223376460000001        5.3235320374369621E-003   4.8624607734382153E-003   4.8624593764543533E-003   4.5636988943442702E-005
  0.87500000000000000        29.223376460000001        3.0121046584099531E-003   2.7944387402385473E-003   2.7946298941969872E-003   1.3687970749742817E-005
  0.89999997615814209        29.223376460000001        1.4987408649176359E-003   1.4131178613752127E-003   1.4134573284536600E-003  -1.8305149751540739E-006
  0.92500001192092896        29.223376460000001        6.1769527383148670E-004   5.9458066243678331E-004   5.9502857038751245E-004  -8.3467348304111511E-006
  0.94999998807907104        29.223376460000001        1.9650105969049037E-004   1.9899194012396038E-004   1.9948456611018628E-004  -9.2669379228027537E-006
  0.97500002384185791        29.223376460000001        6.0905153077328578E-005   7.4711002525873482E-005   7.5136813393328339E-005  -5.2675177357741632E-006
   1.0000000000000000        29.223376460000001        4.3138796172570437E-005   6.6102496930398047E-005   6.6286120272707194E-005   4.5411288738250732E-006
   9.9999997171806854E-010   37.470474510000003        2.8166098054498434E-003  -9.4055128283798695E-004  -1.1021757964044809E-003  -3.4338622936047614E-004
   1.3183000246996812E-009   37.470474510000003        2.9482969548553228E-003  -9.4414368504658341E-004  -1.1259027523919940E-003  -3.5091888275928795E-004
   1.7378000150003459E-009   37.470474510000003        3.0867592431604862E-003  -9.4579823780804873E-004  -1.1498942039906979E-003  -3.5859132185578346E-004
   2.2908999142146058E-009   37.470474510000003        3.2324399799108505E-003  -9.4530481146648526E-004  -1.1741889175027609E-003  -3.6640421603806317E-004
   3.0200000278313155E-009   37.470474510000003        3.3857184462249279E-003  -9.4243499916046858E-004  -1.1988205369561911E-003  -3.7434932892210782E-004
   3.9810998941902653E-009   37.470474510000003        3.5470300354063511E-003  -9.3694240786135197E-004  -1.2238391209393740E-003  -3.8241458241827786E-004
   5.2481001766579993E-009   37.470474510000003        3.7168464623391628E-003  -9.2856021365150809E-004  -1.2493102112784982E-003  -3.9058105903677642E-004
   6.9183001549788514E-009   37.470474510000003        3.8956520147621632E-003  -9.1700069606304169E-004  -1.2753129703924060E-003  -3.9881956763565540E-004
   9.1201002305751899E-009   37.470474510000003        4.0839742869138718E-003  -9.0195256052538753E-004  -1.3019478647038341E-003  -4.0708939195610583E-004
   1.2023000373062587E-008   37.470474510000003        4.2823846451938152E-003  -8.8307820260524750E-004  -1.3293387601152062E-003  -4.1533494368195534E-004
   1.5849000334355878E-008   37.470474510000003        4.4914074242115021E-003  -8.6002191528677940E-004  -1.3576254714280367E-003  -4.2347819544374943E-004
   2.0892999330612838E-008   37.470474510000003        4.7117248177528381E-003  -8.3238747902214527E-004  -1.3869947288185358E-003  -4.3142220238223672E-004
   2.7542000680114143E-008   37.470474510000003        4.9439752474427223E-003  -7.9975696280598640E-004  -1.4176579425111413E-003  -4.3903745245188475E-004
   3.6307998385609608E-008   37.470474510000003        5.1888977177441120E-003  -7.6167163206264377E-004  -1.4498759992420673E-003  -4.4616044033318758E-004
   4.7863000673942224E-008   37.470474510000003        5.4471981711685658E-003  -7.1764917811378837E-004  -1.4839482028037310E-003  -4.5258179306983948E-004
   6.3096003088958241E-008   37.470474510000003        5.7197036221623421E-003  -6.6715833963826299E-004  -1.5202391659840941E-003  -4.5804140972904861E-004
   8.3175997644957533E-008   37.470474510000003        6.0072401538491249E-003  -6.0963642317801714E-004  -1.5591710107401013E-003  -4.6221463708207011E-004
   1.0965000285523274E-007   37.470474510000003        6.3107600435614586E-003  -5.4446229478344321E-004  -1.6012503765523434E-003  -4.6470176312141120E-004
   1.4453999597208167E-007   37.470474510000003        6.6311070695519447E-003  -4.7100521624088287E-004  -1.6470453701913357E-003  -4.6501195174641907E-004
   1.9054999711443088E-007   37.470474510000003        6.9695007987320423E-003  -3.8851215504109859E-004  -1.6972674056887627E-003  -4.6254761400632560E-004
   2.5118998792095226E-007   37.470474510000003        7.3268418200314045E-003  -2.9626785544678569E-004  -1.7526828451082110E-003  -4.5658618910238147E-004
   3.3112999631157436E-007   37.470474510000003        7.7043757773935795E-003  -1.9343316671438515E-004  -1.8142261542379856E-003  -4.4625581358559430E-004
   4.3651999703797628E-007   37.470474510000003        8.1033669412136078E-003  -7.9119905421976000E-005  -1.8829689361155033E-003  -4.3051081593148410E-004
   5.7544002629583701E-007   37.470474510000003        8.5250735282897949E-003   4.7601064579794183E-005  -1.9601318053901196E-003  -4.0810808422975242E-004
   7.5857997217099182E-007   37.470474510000003        8.9709591120481491E-003   1.8776408978737891E-004  -2.0471417810767889E-003  -3.7756640813313425E-004
   9.9999999747524271E-007   37.470474510000003        9.4425026327371597E-003   3.4245592541992664E-004  -2.1456205286085606E-003  -3.3714002347551286E-004
   1.3182999509808724E-006   37.470474510000003        9.9413925781846046E-003   5.1288137910887599E-004  -2.2574481554329395E-003  -2.8476424631662667E-004
   1.7377999483869644E-006   37.470474510000003        1.0469165630638599E-002   7.0024217711761594E-004  -2.3847068659961224E-003  -2.1805091819260269E-004
   2.2909000563231530E-006   37.470474510000003        1.1027884669601917E-002   9.0597732923924923E-004  -2.5298672262579203E-003  -1.3416158617474139E-004
   3.0199998946045525E-006   37.470474510000003        1.1619416065514088E-002   1.1315114097669721E-003  -2.6956454385071993E-003  -2.9842363801435567E-005
   3.9810997805034276E-006   37.470474510000003        1.2245891615748405E-002   1.3784214388579130E-003  -2.8851428069174290E-003   9.8690012237057090E-005
   5.2481000238913111E-006   37.470474510000003        1.2909644283354282E-002   1.6484202351421118E-003  -3.1018657609820366E-003   2.5580971851013601E-004
   6.9183001869532745E-006   37.470474510000003        1.3613125309348106E-002   1.9433260895311832E-003  -3.3497277181595564E-003   4.4653075747191906E-004
   9.1201000032015145E-006   37.470474510000003        1.4359045773744583E-002   2.2651208564639091E-003  -3.6331191658973694E-003   6.7661190405488014E-004
   1.2022999726468697E-005   37.470474510000003        1.5150389634072781E-002   2.6159617118537426E-003  -3.9569418877363205E-003   9.5264980336651206E-004
   1.5849000192247331E-005   37.470474510000003        1.5990082174539566E-002   2.9980291146785021E-003  -4.3264725245535374E-003   1.2820316478610039E-003
   2.0892999600619078E-005   37.470474510000003        1.6881840303540230E-002   3.4139060880988836E-003  -4.7477222979068756E-003   1.6733377706259489E-003
   2.7542000680114143E-005   37.470474510000003        1.7829407006502151E-002   3.8662320002913475E-003  -5.2270940504968166E-003   2.1361578255891800E-003
   3.6307999835116789E-005   37.470474510000003        1.8837193027138710E-002   4.3579922057688236E-003  -5.7716327719390392E-003   2.6814672164618969E-003
   4.7862999053904787E-005   37.470474510000003        1.9909812137484550E-002   4.8922831192612648E-003  -6.3887019641697407E-003   3.3215060830116272E-003
   6.3095998484641314E-005   37.470474510000003        2.1052805706858635E-002   5.4726479575037956E-003  -7.0862434804439545E-003   4.0702940896153450E-003
   8.3175997133366764E-005   37.470474510000003        2.2272290661931038E-002   6.1028786003589630E-003  -7.8723747283220291E-003   4.9435682594776154E-003
   1.0964999819407240E-004   37.470474510000003        2.3575680330395699E-002   6.7873480729758739E-003  -8.7555442005395889E-003   5.9594246558845043E-003
   1.4453999756369740E-004   37.470474510000003        2.4970918893814087E-002   7.5305593200027943E-003  -9.7435722127556801E-003   7.1378643624484539E-003
   1.9054999575018883E-004   37.470474510000003        2.6468953117728233E-002   8.3383787423372269E-003  -1.0844760574400425E-002   8.5029928013682365E-003
   2.5119000929407775E-004   37.470474510000003        2.8081128373742104E-002   9.2165619134902954E-003  -1.2065190821886063E-002   1.0080943815410137E-002
   3.3112999517470598E-004   37.470474510000003        2.9822768643498421E-002   1.0172544047236443E-002  -1.3410143554210663E-002   1.1903199367225170E-002
   4.3652000022120774E-004   37.470474510000003        3.1712587922811508E-002   1.1214966885745525E-002  -1.4882095158100128E-002   1.4006265439093113E-002
   5.7544000446796417E-004   37.470474510000003        3.3773705363273621E-002   1.2354020960628986E-002  -1.6479292884469032E-002   1.6432583332061768E-002
   7.5857999036088586E-004   37.470474510000003        3.6036208271980286E-002   1.3602579012513161E-002  -1.8194809556007385E-002   1.9233146682381630E-002
   1.0000000474974513E-003   37.470474510000003        3.8538318127393723E-002   1.4976512640714645E-002  -2.0013514906167984E-002   2.2468263283371925E-002
   1.3183000264689326E-003   37.470474510000003        4.1330192238092422E-002   1.6496380791068077E-002  -2.1909745410084724E-002   2.6211021468043327E-002
   1.7377999611198902E-003   37.470474510000003        4.4475588947534561E-002   1.8187886103987694E-002  -2.3841870948672295E-002   3.0547084286808968E-002
   2.2909000981599092E-003   37.470474510000003        4.8060607165098190E-002   2.0086145028471947E-002  -2.5749482214450836E-002   3.5582866519689560E-002
   3.0199999455362558E-003   37.470474510000003        5.2195720374584198E-002   2.2236330434679985E-002  -2.7543749660253525E-002   4.1442610323429108E-002
   3.9810999296605587E-003   37.470474510000003        5.7026445865631104E-002   2.4699073284864426E-002  -2.9100192710757256E-002   4.8274651169776917E-002
   5.2481000311672688E-003   37.470474510000003        6.2742941081523895E-002   2.7555558830499649E-002  -3.0247060582041740E-002   5.6252520531415939E-002
   6.9182999432086945E-003   37.470474510000003        6.9590963423252106E-002   3.0913958325982094E-002  -3.0751362442970276E-002   6.5572813153266907E-002
   9.1201001778244972E-003   37.470474510000003        7.7885940670967102E-002   3.4918531775474548E-002  -3.0303018167614937E-002   7.6450809836387634E-002
   1.2023000046610832E-002   37.470474510000003        8.8025927543640137E-002   3.9760023355484009E-002  -2.8497198596596718E-002   8.9106380939483643E-002
   1.5848999843001366E-002   37.470474510000003       0.10049503296613693        4.5684356242418289E-002  -2.4819836020469666E-002  0.10372880846261978     
   2.0893000066280365E-002   37.470474510000003       0.11587221920490265        5.3008031100034714E-002  -1.8635960295796394E-002  0.12043786048889160     
   2.7542000636458397E-002   37.470474510000003       0.13479398190975189        6.2117215245962143E-002  -9.1999843716621399E-003  0.13918130099773407     
   3.6308001726865768E-002   37.470474510000003       0.15789240598678589        7.3462061583995819E-002   4.3071787804365158E-003  0.15960326790809631     
   4.7862999141216278E-002   37.470474510000003       0.18563243746757507        8.7509118020534515E-002   2.2672036662697792E-002  0.18082226812839508     
   6.3096001744270325E-002   37.470474510000003       0.21804489195346832       0.10464525967836380        4.6460743993520737E-002  0.20115953683853149     
   8.3176001906394958E-002   37.470474510000003       0.25424215197563171       0.12496101856231689        7.5673609972000122E-002  0.21781270205974579     
  0.10000000149011612        37.470474510000003       0.27933248877525330       0.14002901315689087        9.7694940865039825E-002  0.22488394379615784     
  0.12500000000000000        37.470474510000003       0.30859515070915222       0.15917688608169556       0.12592343986034393       0.22663609683513641     
  0.15000000596046448        37.470474510000003       0.32920968532562256       0.17453950643539429       0.14879803359508514       0.22063875198364258     
  0.17499999701976776        37.470474510000003       0.34217017889022827       0.18626648187637329       0.16658909618854523       0.20924569666385651     
  0.20000000298023224        37.470474510000003       0.34841540455818176       0.19455175101757050       0.17968504130840302       0.19427689909934998     
  0.22499999403953552        37.470474510000003       0.34883087873458862       0.19962307810783386       0.18851885199546814       0.17715209722518921     
  0.25000000000000000        37.470474510000003       0.34424835443496704       0.20173285901546478       0.19353392720222473       0.15897457301616669     
  0.27500000596046448        37.470474510000003       0.33544516563415527       0.20115034282207489       0.19516760110855103       0.14059038460254669     
  0.30000001192092896        37.470474510000003       0.32314386963844299       0.19815538823604584       0.19384276866912842       0.12263412773609161     
  0.32499998807907104        37.470474510000003       0.30801260471343994       0.19303330779075623       0.18996377289295197       0.10556600987911224     
  0.34999999403953552        37.470474510000003       0.29066556692123413       0.18607057631015778       0.18391442298889160        8.9702837169170380E-002
  0.37500000000000000        37.470474510000003       0.27166396379470825       0.17755113542079926       0.17605711519718170        7.5244516134262085E-002
  0.40000000596046448        37.470474510000003       0.25151720643043518       0.16775336861610413       0.16673254966735840        6.2296755611896515E-002
  0.42500001192092896        37.470474510000003       0.23068410158157349       0.15694731473922729       0.15625967085361481        5.0890743732452393E-002
  0.44999998807907104        37.470474510000003       0.20957444608211517       0.14539237320423126       0.14493562281131744        4.1000045835971832E-002
  0.47499999403953552        37.470474510000003       0.18855056166648865       0.13333515822887421       0.13303583860397339        3.2555129379034042E-002
  0.50000000000000000        37.470474510000003       0.16792887449264526       0.12100774049758911       0.12081398069858551        2.5455743074417114E-002
  0.52499997615814209        37.470474510000003       0.14798171818256378       0.10862598568201065       0.10850182175636292        1.9581347703933716E-002
  0.55000001192092896        37.470474510000003       0.12893900275230408        9.6388109028339386E-002   9.6309117972850800E-002   1.4799823984503746E-002
  0.57499998807907104        37.470474510000003       0.11099010705947876        8.4473438560962677E-002   8.4423355758190155E-002   1.0974577628076077E-002
  0.60000002384185791        37.470474510000003        9.4285652041435242E-002   7.3041282594203949E-002   7.3009513318538666E-002   7.9702362418174744E-003
  0.62500000000000000        37.470474510000003        7.8939430415630341E-002   6.2229994684457779E-002   6.2209766358137131E-002   5.6570703163743019E-003
  0.64999997615814209        37.470474510000003        6.5030246973037720E-002   5.2156180143356323E-002   5.2143238484859467E-002   3.9142686873674393E-003
  0.67500001192092896        37.470474510000003        5.2603941410779953E-002   4.2914036661386490E-002   4.2905736714601517E-002   2.6322202757000923E-003
  0.69999998807907104        37.470474510000003        4.1675336658954620E-002   3.4574884921312332E-002   3.4569587558507919E-002   1.7139104893431067E-003
  0.72500002384185791        37.470474510000003        3.2230302691459656E-002   2.7186864987015724E-002   2.7183532714843750E-002   1.0755702387541533E-003
  0.75000000000000000        37.470474510000003        2.4227857589721680E-002   2.0774802193045616E-002   2.0772768184542656E-002   6.4669398125261068E-004
  0.77499997615814209        37.470474510000003        1.7602356150746346E-002   1.5340287238359451E-002   1.5339112840592861E-002   3.6954268580302596E-004
  0.80000001192092896        37.470474510000003        1.2265730649232864E-002   1.0861973278224468E-002   1.0861363261938095E-002   1.9824963237624615E-004
  0.82499998807907104        37.470474510000003        8.1098563969135284E-003   7.2961016558110714E-003   7.2958623059093952E-003   9.7634845587890595E-005
  0.85000002384185791        37.470474510000003        5.0090216100215912E-003   4.5773056335747242E-003   4.5773177407681942E-003   4.1831870476016775E-005
  0.87500000000000000        37.470474510000003        2.8225586283951998E-003   2.6197237893939018E-003   2.6199177373200655E-003   1.2819004950870294E-005
  0.89999997615814209        37.470474510000003        1.3976942282170057E-003   1.3185061980038881E-003   1.3188387965783477E-003  -1.0631741815814166E-006
  0.92500001192092896        37.470474510000003        5.7274836581200361E-004   5.5185082601383328E-004   5.5227987468242645E-004  -6.5416293182352092E-006
  0.94999998807907104        37.470474510000003        1.8094034749083221E-004   1.8385908333584666E-004   1.8431741045787930E-004  -6.7391483753453940E-006
  0.97500002384185791        37.470474510000003        5.5434338719351217E-005   6.8889843532815576E-005   6.9262838223949075E-005  -2.3738025447528344E-006
   1.0000000000000000        37.470474510000003        3.7763373256893829E-005   5.9669655456673354E-005   5.9781217714771628E-005   7.1720337473379914E-006
   9.9999997171806854E-010   48.044977359999997        2.8176845517009497E-003  -9.3768938677385449E-004  -1.0977864731103182E-003  -3.7841073935851455E-004
   1.3183000246996812E-009   48.044977359999997        2.9494743794202805E-003  -9.4111519865691662E-004  -1.1214278638362885E-003  -3.8663277518935502E-004
   1.7378000150003459E-009   48.044977359999997        3.0880474951118231E-003  -9.4259268371388316E-004  -1.1453418992459774E-003  -3.9498659316450357E-004
   2.2908999142146058E-009   48.044977359999997        3.2338479068130255E-003  -9.4191118841990829E-004  -1.1695700231939554E-003  -4.0346730384044349E-004
   3.0200000278313155E-009   48.044977359999997        3.3872553613036871E-003  -9.3884149100631475E-004  -1.1941490229219198E-003  -4.1205916204489768E-004
   3.9810998941902653E-009   48.044977359999997        3.5487061832100153E-003  -9.3313649995252490E-004  -1.2191330315545201E-003  -4.2074071825481951E-004
   5.2481001766579993E-009   48.044977359999997        3.7186725530773401E-003  -9.2452851822599769E-004  -1.2445923639461398E-003  -4.2948144255205989E-004
   6.9183001549788514E-009   48.044977359999997        3.8976399227976799E-003  -9.1272901045158505E-004  -1.2706117704510689E-003  -4.3823773739859462E-004
   9.1201002305751899E-009   48.044977359999997        4.0861368179321289E-003  -8.9742557611316442E-004  -1.2972985859960318E-003  -4.4695113319903612E-004
   1.2023000373062587E-008   48.044977359999997        4.2847353033721447E-003  -8.7827962124720216E-004  -1.3247849419713020E-003  -4.5554433017969131E-004
   1.5849000334355878E-008   48.044977359999997        4.4939615763723850E-003  -8.5493450751528144E-004  -1.3532201992347836E-003  -4.6391281648539007E-004
   2.0892999330612838E-008   48.044977359999997        4.7144982963800430E-003  -8.2699267659336329E-004  -1.3828023802489042E-003  -4.7192777856253088E-004
   2.7542000680114143E-008   48.044977359999997        4.9469852820038795E-003  -7.9403497511520982E-004  -1.4137565158307552E-003  -4.7942122910171747E-004
   3.6307998385609608E-008   48.044977359999997        5.1921624690294266E-003  -7.5560127152130008E-004  -1.4463592087849975E-003  -4.8618359141983092E-004
   4.7863000673942224E-008   48.044977359999997        5.4507385939359665E-003  -7.1120786014944315E-004  -1.4809279236942530E-003  -4.9195066094398499E-004
   6.3096003088958241E-008   48.044977359999997        5.7235416024923325E-003  -6.6032184986397624E-004  -1.5178488101810217E-003  -4.9639708595350385E-004
   8.3175997644957533E-008   48.044977359999997        6.0113989748060703E-003  -6.0237885918468237E-004  -1.5575690194964409E-003  -4.9912137910723686E-004
   1.0965000285523274E-007   48.044977359999997        6.3152667135000229E-003  -5.3675577510148287E-004  -1.6006235964596272E-003  -4.9963314086198807E-004
   1.4453999597208167E-007   48.044977359999997        6.6359899938106537E-003  -4.6282014227472246E-004  -1.6476137097924948E-003  -4.9733620835468173E-004
   1.9054999711443088E-007   48.044977359999997        6.9747911766171455E-003  -3.7981636705808342E-004  -1.6992890741676092E-003  -4.9150781705975533E-004
   2.5118998792095226E-007   48.044977359999997        7.3325731791555882E-003  -2.8702706913463771E-004  -1.7564584268257022E-003  -4.8128355410881341E-004
   3.3112999631157436E-007   48.044977359999997        7.7105863019824028E-003  -1.8361042020842433E-004  -1.8201058264821768E-003  -4.6562461648136377E-004
   4.3651999703797628E-007   48.044977359999997        8.1100976094603539E-003  -6.8675355578307062E-005  -1.8913582898676395E-003  -4.4329342199489474E-004
   5.7544002629583701E-007   48.044977359999997        8.5323704406619072E-003   5.8710316807264462E-005  -1.9714983645826578E-003  -4.1282840538769960E-004
   7.5857997217099182E-007   48.044977359999997        8.9788734912872314E-003   1.9958445045631379E-004  -2.0620233844965696E-003  -3.7249649176374078E-004
   9.9999999747524271E-007   48.044977359999997        9.4510912895202637E-003   3.5503756953403354E-004  -2.1646318491548300E-003  -3.2026704866439104E-004
   1.3182999509808724E-006   48.044977359999997        9.9507179111242294E-003   5.2627880359068513E-004  -2.2812904790043831E-003  -2.5374963297508657E-004
   1.7377999483869644E-006   48.044977359999997        1.0479298420250416E-002   7.1451434632763267E-004  -2.4141729809343815E-003  -1.7019669758155942E-004
   2.2909000563231530E-006   48.044977359999997        1.1038905009627342E-002   9.2118867905810475E-004  -2.5658542290329933E-003  -6.6352782596368343E-005
   3.0199998946045525E-006   48.044977359999997        1.1631414294242859E-002   1.1477323714643717E-003  -2.7391591574996710E-003   6.1491438827943057E-005
   3.9810997805034276E-006   48.044977359999997        1.2258971109986305E-002   1.3957286719232798E-003  -2.9373052529990673E-003   2.1763080439995974E-004
   5.2481000238913111E-006   48.044977359999997        1.2923921458423138E-002   1.6668984899297357E-003  -3.1639223452657461E-003   4.0700947283767164E-004
   6.9183001869532745E-006   48.044977359999997        1.3628736138343811E-002   1.9630684982985258E-003  -3.4230505116283894E-003   6.3526863232254982E-004
   9.1201000032015145E-006   48.044977359999997        1.4376145787537098E-002   2.2862306796014309E-003  -3.7192096933722496E-003   9.0886105317622423E-004
   1.2022999726468697E-005   48.044977359999997        1.5169158577919006E-002   2.6385539676994085E-003  -4.0574301965534687E-003   1.2351486366242170E-003
   1.5849000192247331E-005   48.044977359999997        1.6010733321309090E-002   3.0222316272556782E-003  -4.4431057758629322E-003   1.6223337734118104E-003
   2.0892999600619078E-005   48.044977359999997        1.6904618591070175E-002   3.4398627467453480E-003  -4.8823617398738861E-003   2.0799194462597370E-003
   2.7542000680114143E-005   48.044977359999997        1.7854604870080948E-002   3.8941062521189451E-003  -5.3816898725926876E-003   2.6184760499745607E-003
   3.6307999835116789E-005   48.044977359999997        1.8865156918764114E-002   4.3879700824618340E-003  -5.9482022188603878E-003   3.2500631641596556E-003
   4.7862999053904787E-005   48.044977359999997        1.9940955564379692E-002   4.9245767295360565E-003  -6.5892832353711128E-003   3.9880694821476936E-003
   6.3095998484641314E-005   48.044977359999997        2.1087625995278358E-002   5.5075041018426418E-003  -7.3128477670252323E-003   4.8477873206138611E-003
   8.3175997133366764E-005   48.044977359999997        2.2311387583613396E-002   6.1405836604535580E-003  -8.1269145011901855E-003   5.8463085442781448E-003
   1.0964999819407240E-004   48.044977359999997        2.3619780316948891E-002   6.8282401189208031E-003  -9.0397484600543976E-003   7.0032309740781784E-003
   1.4453999756369740E-004   48.044977359999997        2.5020910426974297E-002   7.5750378891825676E-003  -1.0058853775262833E-002   8.3401016891002655E-003
   1.9054999575018883E-004   48.044977359999997        2.6525922119617462E-002   8.3869248628616333E-003  -1.1192103847861290E-002   9.8828542977571487E-003
   2.5119000929407775E-004   48.044977359999997        2.8146406635642052E-002   9.2697534710168839E-003  -1.2444933876395226E-002   1.1659394018352032E-002
   3.3112999517470598E-004   48.044977359999997        2.9898002743721008E-002   1.0231086984276772E-002  -1.3821781612932682E-002   1.3703255914151669E-002
   4.3652000022120774E-004   48.044977359999997        3.1799808144569397E-002   1.1279727332293987E-002  -1.5324003994464874E-002   1.6053099185228348E-002
   5.7544000446796417E-004   48.044977359999997        3.3875420689582825E-002   1.2426067143678665E-002  -1.6948394477367401E-002   1.8753563985228539E-002
   7.5857999036088586E-004   48.044977359999997        3.6155518144369125E-002   1.3683239929378033E-002  -1.8686188384890556E-002   2.1857963874936104E-002
   1.0000000474974513E-003   48.044977359999997        3.8679048418998718E-002   1.5067441388964653E-002  -2.0519945770502090E-002   2.5428809225559235E-002
   1.3183000264689326E-003   48.044977359999997        4.1497051715850830E-002   1.6599645838141441E-002  -2.2421156987547874E-002   2.9541227966547012E-002
   1.7377999611198902E-003   48.044977359999997        4.4674307107925415E-002   1.8306056037545204E-002  -2.4344734847545624E-002   3.4282196313142776E-002
   2.2909000981599092E-003   48.044977359999997        4.8298142850399017E-002   2.0222429186105728E-002  -2.6226123794913292E-002   3.9758794009685516E-002
   3.0199999455362558E-003   48.044977359999997        5.2480369806289673E-002   2.2394685074687004E-002  -2.7971653267741203E-002   4.6094056218862534E-002
   3.9810999296605587E-003   48.044977359999997        5.7367924600839615E-002   2.4884337559342384E-002  -2.9451312497258186E-002   5.3432676941156387E-002
   5.2481000311672688E-003   48.044977359999997        6.3152313232421875E-002   2.7773559093475342E-002  -3.0487285926938057E-002   6.1940748244524002E-002
   6.9182999432086945E-003   48.044977359999997        7.0080287754535675E-002   3.1171524897217751E-002  -3.0840326100587845E-002   7.1801833808422089E-002
   9.1201001778244972E-003   48.044977359999997        7.8467436134815216E-002   3.5223383456468582E-002  -3.0194533988833427E-002   8.3210445940494537E-002
   1.2023000046610832E-002   48.044977359999997        8.8710390031337738E-002   4.0120359510183334E-002  -2.8140785172581673E-002   9.6355229616165161E-002
   1.5848999843001366E-002   48.044977359999997       0.10128898173570633        4.6107910573482513E-002  -2.4164155125617981E-002  0.11138048022985458     
   2.0893000066280365E-002   48.044977359999997       0.11677335202693939        5.3500361740589142E-002  -1.7634613439440727E-002  0.12834483385086060     
   2.7542000636458397E-002   48.044977359999997       0.13578401505947113        6.2678620219230652E-002  -7.8212600201368332E-003  0.14711660146713257     
   3.6308001726865768E-002   48.044977359999997       0.15892682969570160        7.4082590639591217E-002   6.0661556199193001E-003  0.16724371910095215     
   4.7862999141216278E-002   48.044977359999997       0.18662656843662262        8.8160894811153412E-002   2.4765973910689354E-002  0.18773999810218811     
   6.3096001744270325E-002   48.044977359999997       0.21885734796524048       0.10527167469263077        4.8773407936096191E-002  0.20683349668979645     
   8.3176001906394958E-002   48.044977359999997       0.25465932488441467       0.12546306848526001        7.7995739877223969E-002  0.22167946398258209     
  0.10000000149011612        48.044977359999997       0.27932870388031006       0.14036592841148376        9.9855415523052216E-002  0.22726067900657654     
  0.12500000000000000        48.044977359999997       0.30788066983222961       0.15919518470764160       0.12766072154045105       0.22700643539428711     
  0.15000000596046448        48.044977359999997       0.32774364948272705       0.17418180406093597       0.14998389780521393       0.21934394538402557     
  0.17499999701976776        48.044977359999997       0.33996087312698364       0.18550278246402740       0.16716521978378296       0.20665696263313293     
  0.20000000298023224        48.044977359999997       0.34550568461418152       0.19337394833564758       0.17964039742946625       0.19075249135494232     
  0.22499999403953552        48.044977359999997       0.34528756141662598       0.19804066419601440       0.18787451088428497       0.17301540076732635     
  0.25000000000000000        48.044977359999997       0.34015423059463501       0.19976928830146790       0.19233261048793793       0.15450389683246613     
  0.27500000596046448        48.044977359999997       0.33089280128479004       0.19884000718593597       0.19346626102924347       0.13601557910442352     
  0.30000001192092896        48.044977359999997       0.31823080778121948       0.19554094970226288       0.19170716404914856       0.11813730001449585     
  0.32499998807907104        48.044977359999997       0.30283758044242859       0.19016335904598236       0.18746453523635864       0.10128464549779892     
  0.34999999403953552        48.044977359999997       0.28532537817955017       0.18299758434295654       0.18112407624721527        8.5734434425830841E-002
  0.37500000000000000        48.044977359999997       0.26625126600265503       0.17432965338230133       0.17304782569408417        7.1651838719844818E-002
  0.40000000596046448        48.044977359999997       0.24611847102642059       0.16443838179111481       0.16357441246509552        5.9113398194313049E-002
  0.42500001192092896        48.044977359999997       0.22537833452224731       0.15359289944171906       0.15301929414272308        4.8126582056283951E-002
  0.44999998807907104        48.044977359999997       0.20443212985992432       0.14205041527748108       0.14167518913745880        3.8646392524242401E-002
  0.47499999403953552        48.044977359999997       0.18363283574581146       0.13005428016185760       0.12981222569942474        3.0589457601308823E-002
  0.50000000000000000        48.044977359999997       0.16328719258308411       0.11783245205879211       0.11767814308404922        2.3845892399549484E-002
  0.52499997615814209        48.044977359999997       0.14365756511688232       0.10559584945440292       0.10549833625555038        1.8289159983396530E-002
  0.55000001192092896        48.044977359999997       0.12496395409107208        9.3537189066410065E-002   9.3475818634033203E-002   1.3784182257950306E-002
  0.57499998807907104        48.044977359999997       0.10738593339920044        8.1829816102981567E-002   8.1791125237941742E-002   1.0193883441388607E-002
  0.60000002384185791        48.044977359999997        9.1064728796482086E-002   7.0626750588417053E-002   7.0602163672447205E-002   7.3843337595462799E-003
  0.62500000000000000        48.044977359999997        7.6105177402496338E-002   6.0059867799282074E-002   6.0044050216674805E-002   5.2286637946963310E-003
  0.64999997615814209        48.044977359999997        6.2577791512012482E-002   5.0239253789186478E-002   5.0228949636220932E-002   3.6098840646445751E-003
  0.67500001192092896        48.044977359999997        5.0520826131105423E-002   4.1252698749303818E-002   4.1245929896831512E-002   2.4227621033787727E-003
  0.69999998807907104        48.044977359999997        3.9942357689142227E-002   3.3165350556373596E-002   3.3160910010337830E-002   1.5748819569125772E-003
  0.72500002384185791        48.044977359999997        3.0822446569800377E-002   2.6019541546702385E-002   2.6016678661108017E-002   9.8701287060976028E-004
  0.75000000000000000        48.044977359999997        2.3115320131182671E-002   1.9834818318486214E-002   1.9833030179142952E-002   5.9291196521371603E-004
  0.77499997615814209        48.044977359999997        1.6751611605286598E-002   1.4608131721615791E-002   1.4607082121074200E-002   3.3867065212689340E-004
  0.80000001192092896        48.044977359999997        1.1640689335763454E-002   1.0314283892512321E-002   1.0313735343515873E-002   1.8171890405938029E-004
  0.82499998807907104        48.044977359999997        7.6730726286768913E-003   6.9065862335264683E-003   6.9063757546246052E-003   8.9588742412161082E-005
  0.85000002384185791        48.044977359999997        4.7229491174221039E-003   4.3177991174161434E-003   4.3178228661417961E-003   3.8532281905645505E-005
  0.87500000000000000        48.044977359999997        2.6508590672165155E-003   2.4613861460238695E-003   2.4615812581032515E-003   1.2079639418516308E-005
  0.89999997615814209        48.044977359999997        1.3065914390608668E-003   1.2331641046330333E-003   1.2334879720583558E-003  -3.9055339584592730E-007
  0.92500001192092896        48.044977359999997        5.3243216825649142E-004   5.1349116256460547E-004   5.1389972213655710E-004  -5.0097514758817852E-006
  0.94999998807907104        48.044977359999997        1.6702830907888710E-004   1.7029016453307122E-004   1.7071339243557304E-004  -4.6661175474582706E-006
  0.97500002384185791        48.044977359999997        5.0502130761742592E-005   6.3589657656848431E-005   6.3910956669133157E-005  -1.1797627053056203E-007
   1.0000000000000000        48.044977359999997        3.2951964385574684E-005   5.3840576583752409E-005   5.3884497901890427E-005   9.0239109340473078E-006
   9.9999997171806854E-010   61.603699429999999        2.8189891017973423E-003  -9.3499908689409494E-004  -1.0936999460682273E-003  -4.1338370647281408E-004
   1.3183000246996812E-009   61.603699429999999        2.9508909210562706E-003  -9.3826343072578311E-004  -1.1172706726938486E-003  -4.2226497316733003E-004
   1.7378000150003459E-009   61.603699429999999        3.0895846430212259E-003  -9.3956926139071584E-004  -1.1411239393055439E-003  -4.3126314994879067E-004
   2.2908999142146058E-009   61.603699429999999        3.2355145085602999E-003  -9.3870516866445541E-004  -1.1653044493868947E-003  -4.4036636245436966E-004
   3.0200000278313155E-009   61.603699429999999        3.3890614286065102E-003  -9.3544123228639364E-004  -1.1898522498086095E-003  -4.4954961049370468E-004
   3.9810998941902653E-009   61.603699429999999        3.5506621934473515E-003  -9.2952960403636098E-004  -1.2148261303082108E-003  -4.5878026867285371E-004
   5.2481001766579993E-009   61.603699429999999        3.7207903806120157E-003  -9.2070171376690269E-004  -1.2403015280142426E-003  -4.6801395365037024E-004
   6.9183001549788514E-009   61.603699429999999        3.8999314419925213E-003  -9.0866809478029609E-004  -1.2663695961236954E-003  -4.7719004214741290E-004
   9.1201002305751899E-009   61.603699429999999        4.0886155329644680E-003  -8.9311547344550490E-004  -1.2931448873132467E-003  -4.8622937174513936E-004
   1.2023000373062587E-008   61.603699429999999        4.2874151840806007E-003  -8.7370414985343814E-004  -1.3207686133682728E-003  -4.9502949696034193E-004
   1.5849000334355878E-008   61.603699429999999        4.4968579895794392E-003  -8.5007649613544345E-004  -1.3494002632796764E-003  -5.0345557974651456E-004
   2.0892999330612838E-008   61.603699429999999        4.7176280058920383E-003  -8.2183373160660267E-004  -1.3792505487799644E-003  -5.1134248496964574E-004
   2.7542000680114143E-008   61.603699429999999        4.9503659829497337E-003  -7.8855542233213782E-004  -1.4105583541095257E-003  -5.1847874419763684E-004
   3.6307998385609608E-008   61.603699429999999        5.1958137191832066E-003  -7.4977998156100512E-004  -1.4436172787100077E-003  -5.2460306324064732E-004
   4.7863000673942224E-008   61.603699429999999        5.4546813480556011E-003  -7.0502236485481262E-004  -1.4787643449380994E-003  -5.2939017768949270E-004
   6.3096003088958241E-008   61.603699429999999        5.7277986779808998E-003  -6.5374805126339197E-004  -1.5164080541580915E-003  -5.3244247101247311E-004
   8.3175997644957533E-008   61.603699429999999        6.0159955173730850E-003  -5.9539091307669878E-004  -1.5570216346532106E-003  -5.3327385103330016E-004
   1.0965000285523274E-007   61.603699429999999        6.3202292658388615E-003  -5.2932597463950515E-004  -1.6011705156415701E-003  -5.3129444131627679E-004
   1.4453999597208167E-007   61.603699429999999        6.6413469612598419E-003  -4.5491885975934565E-004  -1.6494893934577703E-003  -5.2579393377527595E-004
   1.9054999711443088E-007   61.603699429999999        6.9805756211280823E-003  -3.7141153006814420E-004  -1.7027680296450853E-003  -5.1591359078884125E-004
   2.5118998792095226E-007   61.603699429999999        7.3388200253248215E-003  -2.7808450977317989E-004  -1.7618588171899319E-003  -5.0063664093613625E-004
   3.3112999631157436E-007   61.603699429999999        7.7173337340354919E-003  -1.7409323481842875E-004  -1.8277961062267423E-003  -4.7874543815851212E-004
   4.3651999703797628E-007   61.603699429999999        8.1173880025744438E-003  -5.8543733757687733E-005  -1.9017637241631746E-003  -4.4879814959131181E-004
   5.7544002629583701E-007   61.603699429999999        8.5402512922883034E-003   6.9499197707045823E-005  -1.9851068500429392E-003  -4.0910174720920622E-004
   7.5857997217099182E-007   61.603699429999999        8.9873960241675377E-003   2.1107695647515357E-004  -2.0793927833437920E-003  -3.5765770007856190E-004
   9.9999999747524271E-007   61.603699429999999        9.4603123143315315E-003   3.6728382110595703E-004  -2.1863977890461683E-003  -2.9213674133643508E-004
   1.3182999509808724E-006   61.603699429999999        9.9607026204466820E-003   5.3933326853439212E-004  -2.3081735707819462E-003  -2.0980855333618820E-004
   1.7377999483869644E-006   61.603699429999999        1.0490118525922298E-002   7.2843593079596758E-004  -2.4469848722219467E-003  -1.0755298717413098E-004
   2.2909000563231530E-006   61.603699429999999        1.1050640605390072E-002   9.3604181893169880E-004  -2.6055083144456148E-003   1.8316532077733427E-005
   3.0199998946045525E-006   61.603699429999999        1.1644158512353897E-002   1.1635872069746256E-003  -2.7866731397807598E-003   1.7197694978676736E-004
   3.9810997805034276E-006   61.603699429999999        1.2272825464606285E-002   1.4126620953902602E-003  -2.9938097577542067E-003   3.5824603401124477E-004
   5.2481000238913111E-006   61.603699429999999        1.2939006090164185E-002   1.6849950188770890E-003  -3.2306648790836334E-003   5.8264774270355701E-004
   6.9183001869532745E-006   61.603699429999999        1.3645186088979244E-002   1.9824211485683918E-003  -3.5013970918953419E-003   8.5145805496722460E-004
   9.1201000032015145E-006   61.603699429999999        1.4394116587936878E-002   2.3069428279995918E-003  -3.8106455467641354E-003   1.1718287132680416E-003
   1.2022999726468697E-005   61.603699429999999        1.5188832767307758E-002   2.6607399340718985E-003  -4.1635576635599136E-003   1.5518885338678956E-003
   1.5849000192247331E-005   61.603699429999999        1.6032319515943527E-002   3.0460194684565067E-003  -4.5656282454729080E-003   2.0006515551358461E-003
   2.0892999600619078E-005   61.603699429999999        1.6928367316722870E-002   3.4653968177735806E-003  -5.0230808556079865E-003   2.5285377632826567E-003
   2.7542000680114143E-005   61.603699429999999        1.7880806699395180E-002   3.9215488359332085E-003  -5.5424757301807404E-003   3.1470842659473419E-003
   3.6307999835116789E-005   61.603699429999999        1.8894158303737640E-002   4.4175069779157639E-003  -6.1309672892093658E-003   3.8694171234965324E-003
   4.7862999053904787E-005   61.603699429999999        1.9973170012235641E-002   4.9564200453460217E-003  -6.7959353327751160E-003   4.7100465744733810E-003
   6.3095998484641314E-005   61.603699429999999        2.1123548969626427E-002   5.5418997071683407E-003  -7.5452402234077454E-003   5.6855008006095886E-003
   8.3175997133366764E-005   61.603699429999999        2.2351613268256187E-002   6.1778174713253975E-003  -8.3867674693465233E-003   6.8141827359795570E-003
   1.0964999819407240E-004   61.603699429999999        2.3665037006139755E-002   6.8686497397720814E-003  -9.3285655602812767E-003   8.1171356141567230E-003
   1.4453999756369740E-004   61.603699429999999        2.5072077289223671E-002   7.6190209947526455E-003  -1.0377787053585052E-002   9.6173724159598351E-003
   1.9054999575018883E-004   61.603699429999999        2.6584079489111900E-002   8.4349606186151505E-003  -1.1541840620338917E-002   1.1342570185661316E-002
   2.5119000929407775E-004   61.603699429999999        2.8212876990437508E-002   9.3224188312888145E-003  -1.2825479730963707E-002   1.3322285376489162E-002
   3.3112999517470598E-004   61.603699429999999        2.9974414035677910E-002   1.0289083234965801E-002  -1.4232267625629902E-002   1.5591957606375217E-002
   4.3652000022120774E-004   61.603699429999999        3.1888172030448914E-002   1.1343915946781635E-002  -1.5762414783239365E-002   1.8192209303379059E-002
   5.7544000446796417E-004   61.603699429999999        3.3978216350078583E-002   1.2497508898377419E-002  -1.7411243170499802E-002   2.1169643849134445E-002
   7.5857999036088586E-004   61.603699429999999        3.6275807768106461E-002   1.3763249851763248E-002  -1.9168142229318619E-002   2.4579584598541260E-002
   1.0000000474974513E-003   61.603699429999999        3.8820590823888779E-002   1.5157655812799931E-002  -2.1013384684920311E-002   2.8486352413892746E-002
   1.3183000264689326E-003   61.603699429999999        4.1664473712444305E-002   1.6702104359865189E-002  -2.2915657609701157E-002   3.2966621220111847E-002
   1.7377999611198902E-003   61.603699429999999        4.4873226433992386E-002   1.8423290923237801E-002  -2.4826493114233017E-002   3.8108065724372864E-002
   2.2909000981599092E-003   61.603699429999999        4.8535346984863281E-002   2.0357586443424225E-002  -2.6677325367927551E-002   4.4017657637596130E-002
   3.0199999455362558E-003   61.603699429999999        5.2763935178518295E-002   2.2551637142896652E-002  -2.8369836509227753E-002   5.0816327333450317E-002
   3.9810999296605587E-003   61.603699429999999        5.7707265019416809E-002   2.5067800655961037E-002  -2.9768778011202812E-002   5.8644060045480728E-002
   5.2481000311672688E-003   61.603699429999999        6.3558086752891541E-002   2.7989178895950317E-002  -3.0690660700201988E-002   6.7658349871635437E-002
   6.9182999432086945E-003   61.603699429999999        7.0564024150371552E-002   3.1425893306732178E-002  -3.0890502035617828E-002   7.8028522431850433E-002
   9.1201001778244972E-003   61.603699429999999        7.9040698707103729E-002   3.5523891448974609E-002  -3.0047247186303139E-002   8.9927293360233307E-002
   1.2023000046610832E-002   61.603699429999999        8.9383170008659363E-002   4.0474772453308105E-002  -2.7748290449380875E-002  0.10351140052080154     
   1.5848999843001366E-002   61.603699429999999       0.10206687450408936        4.6523425728082657E-002  -2.3478763177990913E-002  0.11888039112091064     
   2.0893000066280365E-002   61.603699429999999       0.11765313148498535        5.3981881588697433E-002  -1.6614494845271111E-002  0.13603337109088898     
   2.7542000636458397E-002   61.603699429999999       0.13674668967723846        6.3225746154785156E-002  -6.4399885013699532E-003  0.15476296842098236     
   3.6308001726865768E-002   61.603699429999999       0.15992769598960876        7.4684754014015198E-002   7.8059919178485870E-003  0.17452789843082428     
   4.7862999141216278E-002   61.603699429999999       0.18758201599121094        8.8789984583854675E-002   2.6814544573426247E-002  0.19424803555011749     
   6.3096001744270325E-002   61.603699429999999       0.21962930262088776       0.10587166994810104        5.1012624055147171E-002  0.21207308769226074     
   8.3176001906394958E-002   61.603699429999999       0.25504112243652344       0.12593728303909302        8.0219633877277374E-002  0.22513325512409210     
  0.10000000149011612        61.603699429999999       0.27929919958114624       0.14067669212818146       0.10190674662590027       0.22927217185497284     
  0.12500000000000000        61.603699429999999       0.30716192722320557       0.15919411182403564       0.12928640842437744       0.22710905969142914     
  0.15000000596046448        61.603699429999999       0.32630079984664917       0.17381586134433746       0.15106832981109619       0.21789079904556274     
  0.17499999701976776        61.603699429999999       0.33780592679977417       0.18474535644054413       0.16765896975994110       0.20401678979396820     
  0.20000000298023224        61.603699429999999       0.34268322587013245       0.19221939146518707       0.17953819036483765       0.18727244436740875     
  0.22499999403953552        61.603699429999999       0.34186449646949768       0.19650004804134369       0.18720065057277679       0.16900321841239929     
  0.25000000000000000        61.603699429999999       0.33621206879615784       0.19786685705184937       0.19113115966320038       0.15022033452987671     
  0.27500000596046448        61.603699429999999       0.32652175426483154       0.19661016762256622       0.19179396331310272       0.13167287409305573     
  0.30000001192092896        61.603699429999999       0.31352534890174866       0.19302570819854736       0.18962846696376801       0.11390102654695511     
  0.32499998807907104        61.603699429999999       0.29789263010025024       0.18741011619567871       0.18504792451858521        9.7277663648128510E-002
  0.34999999403953552        61.603699429999999       0.28023365139961243       0.18005710840225220       0.17843930423259735        8.2041829824447632E-002
  0.37500000000000000        61.603699429999999       0.26110091805458069       0.17125442624092102       0.17016388475894928        6.8326406180858612E-002
  0.40000000596046448        61.603699429999999       0.24099150300025940       0.16128101944923401       0.16055791079998016        5.6181143969297409E-002
  0.42500001192092896        61.603699429999999       0.22034926712512970       0.15040484070777893       0.14993333816528320        4.5592028647661209E-002
  0.44999998807907104        61.603699429999999       0.19956703484058380       0.13888078927993774       0.13857832551002502        3.6497529596090317E-002
  0.47499999403953552        61.603699429999999       0.17898879945278168       0.12694892287254333       0.12675781548023224        2.8802186250686646E-002
  0.50000000000000000        61.603699429999999       0.15891182422637939       0.11483301967382431       0.11471374332904816        2.2387921810150146E-002
  0.52499997615814209        61.603699429999999       0.13958896696567535       0.10273920744657516       0.10266531258821487        1.7123330384492874E-002
  0.55000001192092896        61.603699429999999       0.12123066931962967        9.0854831039905548E-002   9.0809054672718048E-002   1.2871224433183670E-002
  0.57499998807907104        61.603699429999999       0.10400725901126862        7.9347468912601471E-002   7.9318843781948090E-002   9.4946129247546196E-003
  0.60000002384185791        61.603699429999999        8.8051028549671173E-002   6.8364091217517853E-002   6.8345859646797180E-002   6.8613393232226372E-003
  0.62500000000000000        61.603699429999999        7.3458410799503326E-002   5.8030430227518082E-002   5.8018524199724197E-002   4.8475158400833607E-003
  0.64999997615814209        61.603699429999999        6.0292135924100876E-002   4.8450391739606857E-002   4.8442434519529343E-002   3.3399257808923721E-003
  0.67500001192092896        61.603699429999999        4.8583406955003738E-002   3.9705738425254822E-002   3.9700336754322052E-002   2.2375388070940971E-003
  0.69999998807907104        61.603699429999999        3.8334075361490250E-002   3.1855840235948563E-002   3.1852174550294876E-002   1.4522669371217489E-003
  0.72500002384185791        61.603699429999999        2.9518878087401390E-002   2.4937644600868225E-002   2.4935206398367882E-002   9.0909120626747608E-004
  0.75000000000000000        61.603699429999999        2.2087693214416504E-002   1.8965825438499451E-002   1.8964264541864395E-002   5.4567703045904636E-004
  0.77499997615814209        61.603699429999999        1.5967844054102898E-002   1.3933102600276470E-002   1.3932169415056705E-002   3.1159227364696562E-004
  0.80000001192092896        61.603699429999999        1.1066487990319729E-002   9.8108062520623207E-003   9.8103154450654984E-003   1.6723116277717054E-004
  0.82499998807907104        61.603699429999999        7.2730681858956814E-003   6.5496624447405338E-003   6.5494799055159092E-003   8.2542210293468088E-005
  0.85000002384185791        61.603699429999999        4.4618793763220310E-003   4.0808543562889099E-003   4.0808892808854580E-003   3.5648787161335349E-005
  0.87500000000000000        61.603699429999999        2.4947866331785917E-003   2.3173952940851450E-003   2.3175901733338833E-003   1.1439081390562933E-005
  0.89999997615814209        61.603699429999999        1.2241550721228123E-003   1.1559041449800134E-003   1.1562180006876588E-003   1.9111739391064475E-007
  0.92500001192092896        61.603699429999999        4.9613160081207752E-004   4.7892361180856824E-004   4.7931066364981234E-004  -3.7168067592574516E-006
  0.94999998807907104        61.603699429999999        1.5454248932655901E-004   1.5807703312020749E-004   1.5846519090700895E-004  -2.9758150503766956E-006
  0.97500002384185791        61.603699429999999        4.6043973270570859E-005   5.8752724726218730E-005   5.9024263464380056E-005   1.6195765510929050E-006
   1.0000000000000000        61.603699429999999        2.8638065487029962E-005   4.8550253268331289E-005   4.8531426728004590E-005   1.0268311598338187E-005
   9.9999997171806854E-010   78.988814070000004        2.8204941190779209E-003  -9.3246379401534796E-004  -1.0898939799517393E-003  -4.4828897807747126E-004
   1.3183000246996812E-009   78.988814070000004        2.9525158461183310E-003  -9.3557150103151798E-004  -1.1134089436382055E-003  -4.5779551146551967E-004
   1.7378000150003459E-009   78.988814070000004        3.0913380905985832E-003  -9.3671074137091637E-004  -1.1372185545042157E-003  -4.6739654499106109E-004
   2.2908999142146058E-009   78.988814070000004        3.2374062575399876E-003  -9.3566911527886987E-004  -1.1613704264163971E-003  -4.7707179328426719E-004
   3.0200000278313155E-009   78.988814070000004        3.3911017235368490E-003  -9.3221617862582207E-004  -1.1859089136123657E-003  -4.8678534221835434E-004
   3.9810998941902653E-009   78.988814070000004        3.5528619773685932E-003  -9.2610321007668972E-004  -1.2108974624425173E-003  -4.9649126594886184E-004
   5.2481001766579993E-009   78.988814070000004        3.7231612950563431E-003  -9.1706082457676530E-004  -1.2364174472168088E-003  -5.0612923223525286E-004
   6.9183001549788514E-009   78.988814070000004        3.9024865254759789E-003  -9.0479879872873425E-004  -1.2625665403902531E-003  -5.1561876898631454E-004
   9.1201002305751899E-009   78.988814070000004        4.0913680568337440E-003  -8.8900269474834204E-004  -1.2894675601273775E-003  -5.2485708147287369E-004
   1.2023000373062587E-008   78.988814070000004        4.2903805151581764E-003  -8.6933193961158395E-004  -1.3172711478546262E-003  -5.3371314425021410E-004
   1.5849000334355878E-008   78.988814070000004        4.5000514946877956E-003  -8.4542774129658937E-004  -1.3461478520184755E-003  -5.4201786406338215E-004
   2.0892999330612838E-008   78.988814070000004        4.7210664488375187E-003  -8.1689015496522188E-004  -1.3763214228674769E-003  -5.4956530220806599E-004
   2.7542000680114143E-008   78.988814070000004        4.9540684558451176E-003  -7.8329740790650249E-004  -1.4080461114645004E-003  -5.5609567789360881E-004
   3.6307998385609608E-008   78.988814070000004        5.1997997798025608E-003  -7.4418669100850821E-004  -1.4416333287954330E-003  -5.6129030417650938E-004
   4.7863000673942224E-008   78.988814070000004        5.4589728824794292E-003  -6.9907133001834154E-004  -1.4774402370676398E-003  -5.6475662859156728E-004
   6.3096003088958241E-008   78.988814070000004        5.7324189692735672E-003  -6.4741529058665037E-004  -1.5158994356170297E-003  -5.6601787218824029E-004
   8.3175997644957533E-008   78.988814070000004        6.0209692455828190E-003  -5.8865075698122382E-004  -1.5575108118355274E-003  -5.6449591647833586E-004
   1.0965000285523274E-007   78.988814070000004        6.3255848363041878E-003  -5.2215077448636293E-004  -1.6028713434934616E-003  -5.5949296802282333E-004
   1.4453999597208167E-007   78.988814070000004        6.6471141763031483E-003  -4.4727916247211397E-004  -1.6526506515219808E-003  -5.5017572594806552E-004
   1.9054999711443088E-007   78.988814070000004        6.9867870770394802E-003  -3.6327537964098155E-004  -1.7076793592423201E-003  -5.3553940961137414E-004
   2.5118998792095226E-007   78.988814070000004        7.3455111123621464E-003  -2.6941782562062144E-004  -1.7688545631244779E-003  -5.1440484821796417E-004
   3.3112999631157436E-007   78.988814070000004        7.7245440334081650E-003  -1.6485924425069243E-004  -1.8372620688751340E-003  -4.8536446411162615E-004
   4.3651999703797628E-007   78.988814070000004        8.1251608207821846E-003  -4.8702739150030538E-005  -1.9141428638249636E-003  -4.4676027027890086E-004
   5.7544002629583701E-007   78.988814070000004        8.5486331954598427E-003   7.9989935329649597E-005  -2.0009051077067852E-003  -3.9665595977567136E-004
   7.5857997217099182E-007   78.988814070000004        8.9964400976896286E-003   2.2226368309929967E-004  -2.0991866476833820E-003  -3.3277494367212057E-004
   9.9999999747524271E-007   78.988814070000004        9.4700772315263748E-003   3.7921656621620059E-004  -2.2108403500169516E-003  -2.5247683515772223E-004
   1.3182999509808724E-006   78.988814070000004        9.9712535738945007E-003   5.5206642718985677E-004  -2.3380029015243053E-003  -1.5267860726453364E-004
   1.7377999483869644E-006   78.988814070000004        1.0501527227461338E-002   7.4202811811119318E-004  -2.4830270558595657E-003  -2.9875884138164110E-005
   2.2909000563231530E-006   78.988814070000004        1.1062989942729473E-002   9.5055747078731656E-004  -2.6486893184483051E-003   1.2006141332676634E-004
   3.0199998946045525E-006   78.988814070000004        1.1657539755105972E-002   1.1790964053943753E-003  -2.8380199801176786E-003   3.0178815359249711E-004
   3.9810997805034276E-006   78.988814070000004        1.2287342920899391E-002   1.4292414998635650E-003  -3.0544567853212357E-003   5.2065448835492134E-004
   5.2481000238913111E-006   78.988814070000004        1.2954778969287872E-002   1.7027289140969515E-003  -3.3018568065017462E-003   7.8277190914377570E-004
   6.9183001869532745E-006   78.988814070000004        1.3662351295351982E-002   2.0014026667922735E-003  -3.5844894591718912E-003   1.0950565338134766E-003
   9.1201000032015145E-006   78.988814070000004        1.4412829652428627E-002   2.3272742982953787E-003  -3.9071035571396351E-003   1.4653615653514862E-003
   1.2022999726468697E-005   78.988814070000004        1.5209276229143143E-002   2.6825366076081991E-003  -4.2749508284032345E-003   1.9025829387828708E-003
   1.5849000192247331E-005   78.988814070000004        1.6054704785346985E-002   3.0694084707647562E-003  -4.6936143189668655E-003   2.4165404029190540E-003
   2.0892999600619078E-005   78.988814070000004        1.6952941194176674E-002   3.4905218053609133E-003  -5.1693972200155258E-003   3.0185619834810495E-003
   2.7542000680114143E-005   78.988814070000004        1.7907861620187759E-002   3.9485725574195385E-003  -5.7089105248451233E-003   3.7211375311017036E-003
   3.6307999835116789E-005   78.988814070000004        1.8924038857221603E-002   4.4466136023402214E-003  -6.3193300738930702E-003   4.5384387485682964E-003
   4.7862999053904787E-005   78.988814070000004        2.0006287842988968E-002   4.9878223799169064E-003  -7.0080049335956573E-003   5.4860673844814301E-003
   6.3095998484641314E-005   78.988814070000004        2.1160397678613663E-002   5.5758422240614891E-003  -7.7827149070799351E-003   6.5817534923553467E-003
   8.3175997133366764E-005   78.988814070000004        2.2392788901925087E-002   6.2145856209099293E-003  -8.6511848494410515E-003   7.8451624140143394E-003
   1.0964999819407240E-004   78.988814070000004        2.3711260408163071E-002   6.9085792638361454E-003  -9.6212122589349747E-003   9.2987231910228729E-003
   1.4453999756369740E-004   78.988814070000004        2.5124222040176392E-002   7.6625095680356026E-003  -1.0699572041630745E-002   1.0966841131448746E-002
   1.9054999575018883E-004   78.988814070000004        2.6643218472599983E-002   8.4824860095977783E-003  -1.1893171817064285E-002   1.2878843583166599E-002
   2.5119000929407775E-004   78.988814070000004        2.8280323371291161E-002   9.3745524063706398E-003  -1.3206055387854576E-002   1.5065817162394524E-002
   3.3112999517470598E-004   78.988814070000004        3.0051780864596367E-002   1.0346524417400360E-002  -1.4640885405242443E-002   1.7564957961440086E-002
   4.3652000022120774E-004   78.988814070000004        3.1977452337741852E-002   1.1407520622014999E-002  -1.6196701675653458E-002   2.0418668165802956E-002
   5.7544000446796417E-004   78.988814070000004        3.4081853926181793E-002   1.2568328529596329E-002  -1.7867345362901688E-002   2.3675270378589630E-002
   7.5857999036088586E-004   78.988814070000004        3.6396823823451996E-002   1.3842589221894741E-002  -1.9640363752841949E-002   2.7391793206334114E-002
   1.0000000474974513E-003   78.988814070000004        3.8962692022323608E-002   1.5247131697833538E-002  -2.1493757143616676E-002   3.1633988022804260E-002
   1.3183000264689326E-003   78.988814070000004        4.1832197457551956E-002   1.6803728416562080E-002  -2.3393459618091583E-002   3.6479596048593521E-002
   1.7377999611198902E-003   78.988814070000004        4.5072074979543686E-002   1.8539557233452797E-002  -2.5287702679634094E-002   4.2016398161649704E-002
   2.2909000981599092E-003   78.988814070000004        4.8771955072879791E-002   2.0491579547524452E-002  -2.7104046195745468E-002   4.8350542783737183E-002
   3.0199999455362558E-003   78.988814070000004        5.3046163171529770E-002   2.2707147523760796E-002  -2.8739714995026588E-002   5.5599998682737350E-002
   3.9810999296605587E-003   78.988814070000004        5.8044232428073883E-002   2.5249423459172249E-002  -3.0054494738578796E-002   6.3899084925651550E-002
   5.2481000311672688E-003   78.988814070000004        6.3960067927837372E-002   2.8202392160892487E-002  -3.0859595164656639E-002   7.3395647108554840E-002
   6.9182999432086945E-003   78.988814070000004        7.1042053401470184E-002   3.1677056103944778E-002  -3.0904792249202728E-002   8.4243804216384888E-002
   9.1201001778244972E-003   78.988814070000004        7.9605706036090851E-002   3.5820085555315018E-002  -2.9864491894841194E-002   9.6593581140041351E-002
   1.2023000046610832E-002   78.988814070000004        9.0044394135475159E-002   4.0823355317115784E-002  -2.7323352172970772E-002  0.11056943982839584     
   1.5848999843001366E-002   78.988814070000004       0.10282908380031586        4.6931076794862747E-002  -2.2767378017306328E-002  0.12622664868831635     
   2.0893000066280365E-002   78.988814070000004       0.11851224303245544        5.4452914744615555E-002  -1.5579072758555412E-002  0.14350657165050507     
   2.7542000636458397E-002   78.988814070000004       0.13768304884433746        6.3759125769138336E-002  -5.0589344464242458E-003  0.16213010251522064     
   3.6308001726865768E-002   78.988814070000004       0.16089653968811035        7.5269371271133423E-002   9.5252078026533127E-003  0.18147334456443787     
   4.7862999141216278E-002   78.988814070000004       0.18850080668926239        8.9397519826889038E-002   2.8818188235163689E-002  0.20037245750427246     
   6.3096001744270325E-002   78.988814070000004       0.22036318480968475       0.10644675791263580        5.3181309252977371E-002  0.21691220998764038     
   8.3176001906394958E-002   78.988814070000004       0.25538989901542664       0.12638543546199799        8.2350946962833405E-002  0.22821301221847534     
  0.10000000149011612        78.988814070000004       0.27924603223800659       0.14096313714981079       0.10385625809431076       0.23095782101154327     
  0.12500000000000000        78.988814070000004       0.30643984675407410       0.15917533636093140       0.13080923259258270       0.22697959840297699     
  0.15000000596046448        78.988814070000004       0.32488045096397400       0.17344281077384949       0.15206034481525421       0.21630774438381195     
  0.17499999701976776        78.988814070000004       0.33570256829261780       0.18399450182914734       0.16807867586612701       0.20134456455707550     
  0.20000000298023224        78.988814070000004       0.33994290232658386       0.19108729064464569       0.17938533425331116       0.18384665250778198     
  0.22499999403953552        78.988814070000004       0.33855396509170532       0.19499915838241577       0.18650232255458832       0.16511635482311249     
  0.25000000000000000        78.988814070000004       0.33241158723831177       0.19602201879024506       0.18993240594863892       0.14611662924289703     
  0.27500000596046448        78.988814070000004       0.32231932878494263       0.19445572793483734       0.19015116989612579       0.12754826247692108     
  0.30000001192092896        78.988814070000004       0.30901238322257996       0.19060304760932922       0.18760474026203156       0.10990610718727112     
  0.32499998807907104        78.988814070000004       0.29316052794456482       0.18476541340351105       0.18270963430404663        9.3522153794765472E-002
  0.34999999403953552        78.988814070000004       0.27537119388580322       0.17723953723907471       0.17585359513759613        7.8599885106086731E-002
  0.37500000000000000        78.988814070000004       0.25619220733642578       0.16831447184085846       0.16739675402641296        6.5242119133472443E-002
  0.40000000596046448        78.988814070000004       0.23611432313919067       0.15826906263828278       0.15767280757427216        5.3474042564630508E-002
  0.42500001192092896        78.988814070000004       0.21557401120662689       0.14736990630626678       0.14699003100395203        4.3262198567390442E-002
  0.44999998807907104        78.988814070000004       0.19495581090450287       0.13586942851543427       0.13563208281993866        3.4530315548181534E-002
  0.47499999403953552        78.988814070000004       0.17459486424922943       0.12400438636541367       0.12385874986648560        2.7172388508915901E-002
  0.50000000000000000        78.988814070000004       0.15477940440177917       0.11199441552162170       0.11190632730722427        2.1063391119241714E-002
  0.52499997615814209        78.988814070000004       0.13575302064418793       0.10004091262817383        9.9987998604774475E-002   1.6068028286099434E-002
  0.55000001192092896        78.988814070000004       0.11771710962057114        8.8326007127761841E-002   8.8294059038162231E-002   1.2047698721289635E-002
  0.57499998807907104        78.988814070000004       0.10083314031362534        7.7011696994304657E-002   7.6992005109786987E-002   8.8659655302762985E-003
  0.60000002384185791        78.988814070000004        8.5224948823451996E-002   6.6239193081855774E-002   6.6226601600646973E-002   6.3926894217729568E-003
  0.62500000000000000        78.988814070000004        7.0981062948703766E-002   5.6128334254026413E-002   5.6119907647371292E-002   4.5070322230458260E-003
  0.64999997615814209        78.988814070000004        5.8156907558441162E-002   4.6777199953794479E-002   4.6771328896284103E-002   3.0994769185781479E-003
  0.67500001192092896        78.988814070000004        4.6777117997407913E-002   3.8261853158473969E-002   3.8257677108049393E-002   2.0730120595544577E-003
  0.69999998807907104        78.988814070000004        3.6837782710790634E-002   3.0636264011263847E-002   3.0633298680186272E-002   1.3436204753816128E-003
  0.72500002384185791        78.988814070000004        2.8308752924203873E-002   2.3932373151183128E-002   2.3930320516228676E-002   8.4019138012081385E-004
  0.75000000000000000        78.988814070000004        2.1135963499546051E-002   1.8160348758101463E-002   1.8158996477723122E-002   5.0397956511005759E-004
  0.77499997615814209        78.988814070000004        1.5243791043758392E-002   1.3309045694768429E-002   1.3308220542967319E-002   2.8771464712917805E-004
  0.80000001192092896        78.988814070000004        1.0537485592067242E-002   9.3466611579060555E-003   9.3462243676185608E-003   1.5446316683664918E-004
  0.82499998807907104        78.988814070000004        6.9056595675647259E-003   6.2216427177190781E-003   6.2214848585426807E-003   7.6334305049385875E-005
  0.85000002384185791        78.988814070000004        4.2228912934660912E-003   3.8638475816696882E-003   3.8638915866613388E-003   3.3110696676885709E-005
  0.87500000000000000        78.988814070000004        2.3524609860032797E-003   2.1860313136130571E-003   2.1862247958779335E-003   1.0874683539441321E-005
  0.89999997615814209        78.988814070000004        1.1493086349219084E-003   1.0857253801077604E-003   1.0860280599445105E-003   6.8802182795479894E-007
  0.92500001192092896        78.988814070000004        4.6333097270689905E-004   4.4766312930732965E-004   4.4802823686040938E-004  -2.6312382033211179E-006
  0.94999998807907104        78.988814070000004        1.4329682744573802E-004   1.4704531349707395E-004   1.4739904145244509E-004  -1.6063586372183636E-006
  0.97500002384185791        78.988814070000004        4.2004659917438403E-005   5.4329146223608404E-005   5.4553340305574238E-005   2.9374018595262896E-006
   1.0000000000000000        78.988814070000004        2.4764160116319545E-005   4.3741671106545255E-005   4.3665182602126151E-005   1.1041669495170936E-005
   9.9999997171806854E-010   101.28016350000000        2.8221742250025272E-003  -9.3006907263770700E-004  -1.0863498318940401E-003  -4.8310900456272066E-004
   1.3183000246996812E-009   101.28016350000000        2.9543223790824413E-003  -9.3302474124357104E-004  -1.1098242830485106E-003  -4.9320305697619915E-004
   1.7378000150003459E-009   101.28016350000000        3.0932805966585875E-003  -9.3400193145498633E-004  -1.1336071183905005E-003  -5.0336116692051291E-004
   2.2908999142146058E-009   101.28016350000000        3.2394945155829191E-003  -9.3278760323300958E-004  -1.1577499099075794E-003  -5.1355303730815649E-004
   3.0200000278313155E-009   101.28016350000000        3.3933462109416723E-003  -9.2915049754083157E-004  -1.1823012027889490E-003  -5.2373006474226713E-004
   3.9810998941902653E-009   101.28016350000000        3.5552738700062037E-003  -9.2284125275909901E-004  -1.2073297984898090E-003  -5.3383118938654661E-004
   5.2481001766579993E-009   101.28016350000000        3.7257529329508543E-003  -9.1358961071819067E-004  -1.2329230085015297E-003  -5.4377742344513535E-004
   6.9183001549788514E-009   101.28016350000000        3.9052709471434355E-003  -9.0110430028289557E-004  -1.2591861886903644E-003  -5.5346620501950383E-004
   9.1201002305751899E-009   101.28016350000000        4.0943594649434090E-003  -8.8507024338468909E-004  -1.2862504227086902E-003  -5.6276773102581501E-004
   1.2023000373062587E-008   101.28016350000000        4.2935935780405998E-003  -8.6514547001570463E-004  -1.3142768293619156E-003  -5.7151907822117209E-004
   1.5849000334355878E-008   101.28016350000000        4.5035025104880333E-003  -8.4097048966214061E-004  -1.3434474822133780E-003  -5.7951291091740131E-004
   2.0892999330612838E-008   101.28016350000000        4.7247735783457756E-003  -8.1214384408667684E-004  -1.3740002177655697E-003  -5.8649817947298288E-004
   2.7542000680114143E-008   101.28016350000000        4.9580498598515987E-003  -7.7824271284043789E-004  -1.4062053523957729E-003  -5.9216172667220235E-004
   3.6307998385609608E-008   101.28016350000000        5.2040764130651951E-003  -7.3880271520465612E-004  -1.4403926907107234E-003  -5.9612188488245010E-004
   4.7863000673942224E-008   101.28016350000000        5.4635661654174328E-003  -6.9333595456555486E-004  -1.4769410481676459E-003  -5.9791281819343567E-004
   6.3096003088958241E-008   101.28016350000000        5.7373531162738800E-003  -6.4130459213629365E-004  -1.5163073549047112E-003  -5.9697200777009130E-004
   8.3175997644957533E-008   101.28016350000000        6.0262703336775303E-003  -5.8213918237015605E-004  -1.5590200200676918E-003  -5.9262168360874057E-004
   1.0965000285523274E-007   101.28016350000000        6.3312803395092487E-003  -5.1521084969863296E-004  -1.6057079192250967E-003  -5.8404821902513504E-004
   1.4453999597208167E-007   101.28016350000000        6.6532348282635212E-003  -4.3988152174279094E-004  -1.6570766456425190E-003  -5.7028682203963399E-004
   1.9054999711443088E-007   101.28016350000000        6.9933664053678513E-003  -3.5538824158720672E-004  -1.7139990814030170E-003  -5.5017706472426653E-004
   2.5118998792095226E-007   101.28016350000000        7.3525854386389256E-003  -2.6100725517608225E-004  -1.7774173757061362E-003  -5.2236783085390925E-004
   3.3112999631157436E-007   101.28016350000000        7.7321529388427734E-003  -1.5588859969284385E-004  -1.8484693719074130E-003  -4.8525093006901443E-004
   4.3651999703797628E-007   101.28016350000000        8.1333480775356293E-003  -3.9132475649239495E-005  -1.9284539157524705E-003  -4.3694130727089942E-004
   5.7544002629583701E-007   101.28016350000000        8.5574472323060036E-003   9.0202389401383698E-005  -2.0188421476632357E-003  -3.7524843355640769E-004
   7.5857997217099182E-007   101.28016350000000        9.0059340000152588E-003   2.3316442093346268E-004  -2.1213425789028406E-003  -2.9760599136352539E-004
   9.9999999747524271E-007   101.28016350000000        9.4803096726536751E-003   3.9085542084649205E-004  -2.2378836292773485E-003  -2.0105112344026566E-004
   1.3182999509808724E-006   101.28016350000000        9.9822906777262688E-003   5.6449760450050235E-004  -2.3706855718046427E-003  -8.2136553828604519E-005
   1.7377999483869644E-006   101.28016350000000        1.0513441637158394E-002   7.5531023321673274E-004  -2.5221877731382847E-003   6.3036517531145364E-005
   2.2909000563231530E-006   101.28016350000000        1.1075864546000957E-002   9.6475461032241583E-004  -2.6952628977596760E-003   2.3905254784040153E-004
   3.0199998946045525E-006   101.28016350000000        1.1671466752886772E-002   1.1942783603444695E-003  -2.8930390253663063E-003   4.5105299795977771E-004
   3.9810997805034276E-006   101.28016350000000        1.2302427552640438E-002   1.4454849297180772E-003  -3.1190554145723581E-003   7.0492795202881098E-004
   5.2481000238913111E-006   101.28016350000000        1.2971140444278717E-002   1.7201176378875971E-003  -3.3772739116102457E-003   1.0073825251311064E-003
   6.9183001869532745E-006   101.28016350000000        1.3680125586688519E-002   2.0200293511152267E-003  -3.6720666103065014E-003   1.3659761752933264E-003
   9.1201000032015145E-006   101.28016350000000        1.4432175084948540E-002   2.3472418542951345E-003  -4.0082819759845734E-003   1.7892649630084634E-003
   1.2022999726468697E-005   101.28016350000000        1.5230374410748482E-002   2.7039588894695044E-003  -4.3912641704082489E-003   2.2869086824357510E-003
   1.5849000192247331E-005   101.28016350000000        1.6077766194939613E-002   3.0924128368496895E-003  -4.8266714438796043E-003   2.8695256914943457E-003
   2.0892999600619078E-005   101.28016350000000        1.6978213563561440E-002   3.5152514465153217E-003  -5.3208707831799984E-003   3.5493427421897650E-003
   2.7542000680114143E-005   101.28016350000000        1.7935635522007942E-002   3.9751892909407616E-003  -5.8805053122341633E-003   4.3397843837738037E-003
   3.6307999835116789E-005   101.28016350000000        1.8954660743474960E-002   4.4753020629286766E-003  -6.5127518028020859E-003   5.2560460753738880E-003
   4.7862999053904787E-005   101.28016350000000        2.0040165632963181E-002   5.0187930464744568E-003  -7.2249076329171658E-003   6.3147931359708309E-003
   6.3095998484641314E-005   101.28016350000000        2.1198024973273277E-002   5.6093400344252586E-003  -8.0246459692716599E-003   7.5349160470068455E-003
   8.3175997133366764E-005   101.28016350000000        2.2434756159782410E-002   6.2508946284651756E-003  -8.9195044711232185E-003   8.9372964575886726E-003
   1.0964999819407240E-004   101.28016350000000        2.3758284747600555E-002   6.9480347447097301E-003  -9.9170058965682983E-003   1.0545687749981880E-002
   1.4453999756369740E-004   101.28016350000000        2.5177173316478729E-002   7.7055064029991627E-003  -1.1023514904081821E-002   1.2385811656713486E-002
   1.9054999575018883E-004   101.28016350000000        2.6703163981437683E-002   8.5294991731643677E-003  -1.2245412915945053E-002   1.4488553628325462E-002
   2.5119000929407775E-004   101.28016350000000        2.8348561376333237E-002   9.4261532649397850E-003  -1.3586008921265602E-002   1.6886409372091293E-002
   3.3112999517470598E-004   101.28016350000000        3.0129915103316307E-002   1.0403406806290150E-002  -1.5047038905322552E-002   1.9618183374404907E-002
   4.3652000022120774E-004   101.28016350000000        3.2067444175481796E-002   1.1470533907413483E-002  -1.6626361757516861E-002   2.2727867588400841E-002
   5.7544000446796417E-004   101.28016350000000        3.4186132252216339E-002   1.2638517655432224E-002  -1.8316324800252914E-002   2.6265265420079231E-002
   7.5857999036088586E-004   101.28016350000000        3.6518357694149017E-002   1.3921244069933891E-002  -2.0102644339203835E-002   3.0288819223642349E-002
   1.0000000474974513E-003   101.28016350000000        3.9105135947465897E-002   1.5335851348936558E-002  -2.1961070597171783E-002   3.4865330904722214E-002
   1.3183000264689326E-003   101.28016350000000        4.2000003159046173E-002   1.6904497519135475E-002  -2.3854829370975494E-002   4.0073145180940628E-002
   1.7377999611198902E-003   101.28016350000000        4.5270636677742004E-002   1.8654827028512955E-002  -2.5728946551680565E-002   4.5999586582183838E-002
   2.2909000981599092E-003   101.28016350000000        4.9007754772901535E-002   2.0624384284019470E-002  -2.7507223188877106E-002   5.2749305963516235E-002
   3.0199999455362558E-003   101.28016350000000        5.3326845169067383E-002   2.2861188277602196E-002  -2.9082622379064560E-002   6.0436528176069260E-002
   3.9810999296605587E-003   101.28016350000000        5.8378644287586212E-002   2.5429179891943932E-002  -3.0310224741697311E-002   6.9189026951789856E-002
   5.2481000311672688E-003   101.28016350000000        6.4358115196228027E-002   2.8413183987140656E-002  -3.0996294692158699E-002   7.9144097864627838E-002
   6.9182999432086945E-003   101.28016350000000        7.1514293551445007E-002   3.1925018876791000E-002  -3.0885824933648109E-002   9.0439759194850922E-002
   9.1201001778244972E-003   101.28016350000000        8.0162487924098969E-002   3.6112003028392792E-002  -2.9649257659912109E-002  0.10320276021957397     
   1.2023000046610832E-002   101.28016350000000        9.0694241225719452E-002   4.1166201233863831E-002  -2.6869194582104683E-002  0.11752508580684662     
   1.5848999843001366E-002   101.28016350000000       0.10357597470283508        4.7331057488918304E-002  -2.2033261135220528E-002  0.13341836631298065     
   2.0893000066280365E-002   101.28016350000000       0.11935134232044220        5.4913785308599472E-002  -1.4531341381371021E-002  0.15076823532581329     
   2.7542000636458397E-002   101.28016350000000       0.13859413564205170        6.4279258251190186E-002  -3.6804110277444124E-003  0.16922771930694580     
   3.6308001726865768E-002   101.28016350000000       0.16183480620384216        7.5837187469005585E-002   1.1222678236663342E-002  0.18809685111045837     
   4.7862999141216278E-002   101.28016350000000       0.18938483297824860        8.9984565973281860E-002   3.0777517706155777E-002  0.20613746345043182     
   6.3096001744270325E-002   101.28016350000000       0.22106117010116577       0.10699832439422607        5.5282302200794220E-002  0.22138169407844543     
   8.3176001906394958E-002   101.28016350000000       0.25570794939994812       0.12680920958518982        8.4394916892051697E-002  0.23095348477363586     
  0.10000000149011612        101.28016350000000       0.27917107939720154       0.14122700691223145       0.10571064054965973       0.23235239088535309     
  0.12500000000000000        101.28016350000000       0.30571535229682922       0.15914039313793182       0.13223704695701599       0.22664889693260193     
  0.15000000596046448        101.28016350000000       0.32348194718360901       0.17306368052959442       0.15296792984008789       0.21461878716945648     
  0.17499999701976776        101.28016350000000       0.33364826440811157       0.18325045704841614       0.16843163967132568       0.19865609705448151     
  0.20000000298023224        101.28016350000000       0.33728000521659851       0.18997690081596375       0.17918783426284790       0.18048249185085297     
  0.22499999403953552        101.28016350000000       0.33534908294677734       0.19353605806827545       0.18578381836414337       0.16135422885417938     
  0.25000000000000000        101.28016350000000       0.32874360680580139       0.19423155486583710       0.18873864412307739       0.14218521118164062     
  0.27500000596046448        101.28016350000000       0.31827408075332642       0.19237212836742401       0.18853808939456940       0.12362847477197647     
  0.30000001192092896        101.28016350000000       0.30467838048934937       0.18826696276664734       0.18563404679298401       0.10613489151000977     
  0.32499998807907104        101.28016350000000       0.28862583637237549       0.18222190439701080       0.18044567108154297        8.9997470378875732E-002
  0.34999999403953552        101.28016350000000       0.27072098851203918       0.17453621327877045       0.17336100339889526        7.5386196374893188E-002
  0.37500000000000000        101.28016350000000       0.25150665640830994       0.16549995541572571       0.16473874449729919        6.2375973910093307E-002
  0.40000000596046448        101.28016350000000       0.23146742582321167       0.15539161860942841       0.15490984916687012        5.0969421863555908E-002
  0.42500001192092896        101.28016350000000       0.21103228628635406       0.14447627961635590       0.14417883753776550        4.1115488857030869E-002
  0.44999998807907104        101.28016350000000       0.19057768583297729       0.13300384581089020       0.13282489776611328        3.2724786549806595E-002
  0.47499999403953552        101.28016350000000       0.17043022811412811       0.12120767682790756       0.12110270559787750        2.5682101026177406E-002
  0.50000000000000000        101.28016350000000       0.15086928009986877       0.10930333286523819       0.10924305766820908        1.9856560975313187E-002
  0.52499997615814209        101.28016350000000       0.13212962448596954        9.7487568855285645E-002   9.7453333437442780E-002   1.5109803527593613E-002
  0.55000001192092896        101.28016350000000       0.11440391093492508        8.5937440395355225E-002   8.5917793214321136E-002   1.1302407830953598E-002
  0.57499998807907104        101.28016350000000        9.7845196723937988E-002   7.4809588491916656E-002   7.4797824025154114E-002   8.2988543435931206E-003
  0.60000002384185791        101.28016350000000        8.2569330930709839E-002   6.4239658415317535E-002   6.4232066273689270E-002   5.9712086804211140E-003
  0.62500000000000000        101.28016350000000        6.8657338619232178E-002   5.4341897368431091E-002   5.4336555302143097E-002   4.2017125524580479E-003
  0.64999997615814209        101.28016350000000        5.6157819926738739E-002   4.5208837836980820E-002   4.5204829424619675E-002   2.8844540938735008E-003
  0.67500001192092896        101.28016350000000        4.5089267194271088E-002   3.6911189556121826E-002   3.6908108741044998E-002   1.9262566929683089E-003
  0.69999998807907104        101.28016350000000        3.5442426800727844E-002   2.9497848823666573E-002   2.9495511204004288E-002   1.2469284702092409E-003
  0.72500002384185791        101.28016350000000        2.7182664722204208E-002   2.2996086627244949E-002   2.2994384169578552E-002   7.7898945892229676E-004
  0.75000000000000000        101.28016350000000        2.0252332091331482E-002   1.7411915585398674E-002   1.7410753294825554E-002   4.6699441736564040E-004
  0.77499997615814209        101.28016350000000        1.4573181979358196E-002   1.2730646878480911E-002   1.2729921378195286E-002   2.6655467809177935E-004
  0.80000001192092896        101.28016350000000        1.0048824362456799E-002   8.9176492765545845E-003   8.9172627776861191E-003   1.4315247244667262E-004
  0.82499998807907104        101.28016350000000        6.5672583878040314E-003   5.9193586930632591E-003   5.9192245826125145E-003   7.0834961661603302E-005
  0.85000002384185791        101.28016350000000        4.0034875273704529E-003   3.6645319778472185E-003   3.6645841319113970E-003   3.0861690902383998E-005
  0.87500000000000000        101.28016350000000        2.2222816478461027E-003   2.0658283028751612E-003   2.0660194568336010E-003   1.0369719348091166E-005
  0.89999997615814209        101.28016350000000        1.0811389656737447E-003   1.0217784438282251E-003   1.0220694821327925E-003   1.1075411521233036E-006
  0.92500001192092896        101.28016350000000        4.3359497794881463E-004   4.1930019506253302E-004   4.1964332922361791E-004  -1.7246137531401473E-006
  0.94999998807907104        101.28016350000000        1.3313470117282122E-004   1.3704807497560978E-004   1.3736834807787091E-004  -5.0499045300966827E-007
  0.97500002384185791        101.28016350000000        3.8336729630827904E-005   5.0275561079615727E-005   5.0455117161618546E-005   3.9164310692285653E-006
   1.0000000000000000        101.28016350000000        2.1280353394104168E-005   3.9364731492241845E-005   3.9235645090229809E-005   1.1452301805547904E-005
   9.9999997171806854E-010   129.86233089999999        2.8240073006600142E-003  -9.2780240811407566E-004  -1.0830514365807176E-003  -5.1782518858090043E-004
   1.3183000246996812E-009   129.86233089999999        2.9562879353761673E-003  -9.3061017105355859E-004  -1.1065006256103516E-003  -5.2846531616523862E-004
   1.7378000150003459E-009   129.86233089999999        3.0953881796449423E-003  -9.3142961850389838E-004  -1.1302741477265954E-003  -5.3913035662844777E-004
   2.2908999142146058E-009   129.86233089999999        3.2417541369795799E-003  -9.3004695372655988E-004  -1.1544275330379605E-003  -5.4977857507765293E-004
   3.0200000278313155E-009   129.86233089999999        3.3957685809582472E-003  -9.2623033560812473E-004  -1.1790142161771655E-003  -5.6034693261608481E-004
   3.9810998941902653E-009   129.86233089999999        3.5578708630055189E-003  -9.1972952941432595E-004  -1.2041083537042141E-003  -5.7075702352449298E-004
   5.2481001766579993E-009   129.86233089999999        3.7285368889570236E-003  -9.1027340386062860E-004  -1.2298041256144643E-003  -5.8090896345674992E-004
   6.9183001549788514E-009   129.86233089999999        3.9082551375031471E-003  -8.9756993111222982E-004  -1.2562145711854100E-003  -5.9067510301247239E-004
   9.1201002305751899E-009   129.86233089999999        4.0975580923259258E-003  -8.8130292715504766E-004  -1.2834800872951746E-003  -5.9989589499309659E-004
   1.2023000373062587E-008   129.86233089999999        4.2970227077603340E-003  -8.6112954886630177E-004  -1.3117726193740964E-003  -6.0837273485958576E-004
   1.5849000334355878E-008   129.86233089999999        4.5071779750287533E-003  -8.3668908337131143E-004  -1.3412865810096264E-003  -6.1585643561556935E-004
   2.0892999330612838E-008   129.86233089999999        4.7287135384976864E-003  -8.0757896648719907E-004  -1.3722745934501290E-003  -6.2204612186178565E-004
   2.7542000680114143E-008   129.86233089999999        4.9622738733887672E-003  -7.7337515540421009E-004  -1.4050235040485859E-003  -6.2657048692926764E-004
   3.6307998385609608E-008   129.86233089999999        5.2086049690842628E-003  -7.3361175600439310E-004  -1.4398829080164433E-003  -6.2897958559915423E-004
   4.7863000673942224E-008   129.86233089999999        5.4684216156601906E-003  -6.8779953289777040E-004  -1.4772536233067513E-003  -6.2872836133465171E-004
   6.3096003088958241E-008   129.86233089999999        5.7425596751272678E-003  -6.3539901748299599E-004  -1.5176181914284825E-003  -6.2516162870451808E-004
   8.3175997644957533E-008   129.86233089999999        6.0318545438349247E-003  -5.7583901798352599E-004  -1.5615340089425445E-003  -6.1749515589326620E-004
   1.0965000285523274E-007   129.86233089999999        6.3372706063091755E-003  -5.0848885439336300E-004  -1.6096632461994886E-003  -6.0479150852188468E-004
   1.4453999597208167E-007   129.86233089999999        6.6596618853509426E-003  -4.3270847527310252E-004  -1.6627479344606400E-003  -5.8594642905518413E-004
   1.9054999711443088E-007   129.86233089999999        7.0002642460167408E-003  -3.4773250808939338E-004  -1.7217039130628109E-003  -5.5963441263884306E-004
   2.5118998792095226E-007   129.86233089999999        7.3599908500909805E-003  -2.5283510331064463E-004  -1.7875191988423467E-003  -5.2432360826060176E-004
   3.3112999631157436E-007   129.86233089999999        7.7401064336299896E-003  -1.4716353325638920E-004  -1.8613842548802495E-003  -4.7819505562074482E-004
   4.3651999703797628E-007   129.86233089999999        8.1418938934803009E-003  -2.9815135349053890E-005  -1.9446559017524123E-003  -4.1912664892151952E-004
   5.7544002629583701E-007   129.86233089999999        8.5666337981820107E-003   1.0015437146648765E-004  -2.0388681441545486E-003  -3.4466310171410441E-004
   7.5857997217099182E-007   129.86233089999999        9.0158144012093544E-003   2.4379695241805166E-004  -2.1457995753735304E-003  -2.5193794863298535E-004
   9.9999999747524271E-007   129.86233089999999        9.4909444451332092E-003   4.0221813833341002E-004  -2.2674533538520336E-003  -1.3765544281341136E-004
   1.3182999509808724E-006   129.86233089999999        9.9937450140714645E-003   5.7664443738758564E-004  -2.4061319418251514E-003   2.0062934709130786E-006
   1.7377999483869644E-006   129.86233089999999        1.0525790043175220E-002   7.6829956378787756E-004  -2.5643587578088045E-003   1.7134938389062881E-004
   2.2909000563231530E-006   129.86233089999999        1.1089188978075981E-002   9.7865040879696608E-004  -2.7451000642031431E-003   3.7542212521657348E-004
   3.0199998946045525E-006   129.86233089999999        1.1685860343277454E-002   1.2091500684618950E-003  -2.9515770729631186E-003   6.1985972570255399E-004
   3.9810997805034276E-006   129.86233089999999        1.2317996472120285E-002   1.4614087995141745E-003  -3.1874256674200296E-003   9.1109838103875518E-004
   5.2481000238913111E-006   129.86233089999999        1.2988002970814705E-002   1.7371774883940816E-003  -3.4567059483379126E-003   1.2564409989863634E-003
   6.9183001869532745E-006   129.86233089999999        1.3698419556021690E-002   2.0383174996823072E-003  -3.7638843059539795E-003   1.6640922985970974E-003
   9.1201000032015145E-006   129.86233089999999        1.4452057890594006E-002   2.3668601643294096E-003  -4.1138995438814163E-003   2.1433099173009396E-003
   1.2022999726468697E-005   129.86233089999999        1.5252027660608292E-002   2.7250214479863644E-003  -4.5121782459318638E-003   2.7045139577239752E-003
   1.5849000192247331E-005   129.86233089999999        1.6101399436593056E-002   3.1150463037192822E-003  -4.9644391983747482E-003   3.3591126557439566E-003
   2.0892999600619078E-005   129.86233089999999        1.7004076391458511E-002   3.5395985469222069E-003  -5.4770987480878830E-003   4.1202181018888950E-003
   2.7542000680114143E-005   129.86233089999999        1.7964016646146774E-002   4.0014111436903477E-003  -6.0568149201571941E-003   5.0021735951304436E-003
   3.6307999835116789E-005   129.86233089999999        1.8985902890563011E-002   4.5035826042294502E-003  -6.7107467912137508E-003   6.0211736708879471E-003
   4.7862999053904787E-005   129.86233089999999        2.0074680447578430E-002   5.0493427552282810E-003  -7.4461190961301327E-003   7.1949139237403870E-003
   6.3095998484641314E-005   129.86233089999999        2.1236300468444824E-002   5.6424019858241081E-003  -8.2704760134220123E-003   8.5434103384613991E-003
   8.3175997133366764E-005   129.86233089999999        2.2477382794022560E-002   6.2867524102330208E-003  -9.1911442577838898E-003   1.0088707320392132E-002
   1.0964999819407240E-004   129.86233089999999        2.3805974051356316E-002   6.9870213046669960E-003  -1.0215346701443195E-002   1.1855825781822205E-002
   1.4453999756369740E-004   129.86233089999999        2.5230789557099342E-002   7.7480161562561989E-003  -1.1349013075232506E-002   1.3871721923351288E-002
   1.9054999575018883E-004   129.86233089999999        2.6763765141367912E-002   8.5760047659277916E-003  -1.2597976252436638E-002   1.6168747097253799E-002
   2.5119000929407775E-004   129.86233089999999        2.8417438268661499E-002   9.4772223383188248E-003  -1.3964785262942314E-002   1.8780684098601341E-002
   3.3112999517470598E-004   129.86233089999999        3.0208650976419449E-002   1.0459729470312595E-002  -1.5450236387550831E-002   2.1747801452875137E-002
   4.3652000022120774E-004   129.86233089999999        3.2157987356185913E-002   1.1532953009009361E-002  -1.7050988972187042E-002   2.5115488097071648E-002
   5.7544000446796417E-004   129.86233089999999        3.4290872514247894E-002   1.2708067893981934E-002  -1.8757900223135948E-002   2.8934795409440994E-002
   7.5857999036088586E-004   129.86233089999999        3.6640230566263199E-002   1.3999204151332378E-002  -2.0554857328534126E-002   3.3265285193920135E-002
   1.0000000474974513E-003   129.86233089999999        3.9247732609510422E-002   1.5423802658915520E-002  -2.2415392100811005E-002   3.8174450397491455E-002
   1.3183000264689326E-003   129.86233089999999        4.2167704552412033E-002   1.7004396766424179E-002  -2.4300074204802513E-002   4.3740790337324142E-002
   1.7377999611198902E-003   129.86233089999999        4.5468725264072418E-002   1.8769087269902229E-002  -2.6150805875658989E-002   5.0050638616085052E-002
   2.2909000981599092E-003   129.86233089999999        4.9242559820413589E-002   2.0755978301167488E-002  -2.7887759730219841E-002   5.7206511497497559E-002
   3.0199999455362558E-003   129.86233089999999        5.3605817258358002E-002   2.3013742640614510E-002  -2.9399815946817398E-002   6.5318167209625244E-002
   3.9810999296605587E-003   129.86233089999999        5.8710355311632156E-002   2.5607060641050339E-002  -3.0537607148289680E-002   7.4506044387817383E-002
   5.2481000311672688E-003   129.86233089999999        6.4752124249935150E-002   2.8621552512049675E-002  -3.1102780252695084E-002   8.4896109998226166E-002
   6.9182999432086945E-003   129.86233089999999        7.1980707347393036E-002   3.2169800251722336E-002  -3.0835982412099838E-002   9.6609547734260559E-002
   9.1201001778244972E-003   129.86233089999999        8.0711089074611664E-002   3.6399696022272110E-002  -2.9404230415821075E-002  0.10974934697151184     
   1.2023000046610832E-002   129.86233089999999        9.1332904994487762E-002   4.1503418236970901E-002  -2.6388691738247871E-002  0.12437503784894943     
   1.5848999843001366E-002   129.86233089999999       0.10430795699357986        4.7723557800054550E-002  -2.1279282867908478E-002  0.14045548439025879     
   2.0893000066280365E-002   129.86233089999999       0.12017107754945755        5.5364806205034256E-002  -1.3473890721797943E-002  0.15782262384891510     
   2.7542000636458397E-002   129.86233089999999       0.13948091864585876        6.4786650240421295E-002  -2.3063595872372389E-003  0.17606557905673981     
   3.6308001726865768E-002   129.86233089999999       0.16274385154247284        7.6388925313949585E-002   1.2897563166916370E-002  0.19441443681716919     
   4.7862999141216278E-002   129.86233089999999       0.19023586809635162        9.0552121400833130E-002   3.2693281769752502E-002  0.21156561374664307     
   6.3096001744270325E-002   129.86233089999999       0.22172535955905914       0.10752766579389572        5.7318337261676788E-002  0.22550964355468750     
   8.3176001906394958E-002   129.86233089999999       0.25599727034568787       0.12721011042594910        8.6356416344642639E-002  0.23338578641414642     
  0.10000000149011612        129.86233089999999       0.27907609939575195       0.14146986603736877       0.10747599601745605       0.23348657786846161     
  0.12500000000000000        129.86233089999999       0.30498915910720825       0.15909063816070557       0.13357691466808319       0.22614365816116333     
  0.15000000596046448        129.86233089999999       0.32210469245910645       0.17267937958240509       0.15379820764064789       0.21284423768520355     
  0.17499999701976776        129.86233089999999       0.33164069056510925       0.18251344561576843       0.16872431337833405       0.19596429169178009     
  0.20000000298023224        129.86233089999999       0.33469027280807495       0.18888750672340393       0.17895096540451050       0.17718531191349030     
  0.22499999403953552        129.86233089999999       0.33224356174468994       0.19210897386074066       0.18504880368709564       0.15771524608135223     
  0.25000000000000000        129.86233089999999       0.32519981265068054       0.19249252974987030       0.18755176663398743       0.13841842114925385     
  0.27500000596046448        129.86233089999999       0.31437566876411438       0.19035518169403076       0.18695469200611115       0.11990095674991608     
  0.30000001192092896        129.86233089999999       0.30051115155220032       0.18601205945014954       0.18371447920799255       0.10257119685411453     
  0.32499998807907104        129.86233089999999       0.28427472710609436       0.17977294325828552       0.17825229465961456        8.6684986948966980E-002
  0.34999999403953552        129.86233089999999       0.26626765727996826       0.17193934321403503       0.17095607519149780        7.2380818426609039E-002
  0.37500000000000000        129.86233089999999       0.24702779948711395       0.16280202567577362       0.16218285262584686        5.9707649052143097E-002
  0.40000000596046448        129.86233089999999       0.22703334689140320       0.15263894200325012       0.15226069092750549        4.8647392541170120E-002
  0.42500001192092896        129.86233089999999       0.20670600235462189       0.14171345531940460       0.14149031043052673        3.9133079349994659E-002
  0.44999998807907104        129.86233089999999       0.18641427159309387       0.13027289509773254       0.13014641404151917        3.1063638627529144E-002
  0.47499999403953552        129.86233089999999       0.16647638380527496       0.11854721605777740       0.11847867816686630        2.4315850809216499E-002
  0.50000000000000000        129.86233089999999       0.14716318249702454       0.10674795508384705       0.10671253502368927        1.8753938376903534E-002
  0.52499997615814209        129.86233089999999       0.12870092689990997        9.5067314803600311E-002   9.5049723982810974E-002   1.4237182214856148E-002
  0.55000001192092896        129.86233089999999       0.11127393692731857        8.3677418529987335E-002   8.3668708801269531E-002   1.0625833645462990E-002
  0.57499998807907104        129.86233089999999        9.5027230679988861E-002   7.2729721665382385E-002   7.2725012898445129E-002   7.7855908311903477E-003
  0.60000002384185791        129.86233089999999        8.0069050192832947E-002   6.2354564666748047E-002   6.2351420521736145E-002   5.5908542126417160E-003
  0.62500000000000000        129.86233089999999        6.6473372280597687E-002   5.2660826593637466E-002   5.2658233791589737E-002   3.9269435219466686E-003
  0.64999997615814209        129.86233089999999        5.4282348603010178E-002   4.3735790997743607E-002   4.3733444064855576E-002   2.6914456393569708E-003
  0.67500001192092896        129.86233089999999        4.3508745729923248E-002   3.5645108669996262E-002   3.5643007606267929E-002   1.7948375316336751E-003
  0.69999998807907104        129.86233089999999        3.4138359129428864E-002   2.8432911261916161E-002   2.8431138023734093E-002   1.1605215258896351E-003
  0.72500002384185791        129.86233089999999        2.6132417842745781E-002   2.2122118622064590E-002   2.2120734676718712E-002   7.2439189534634352E-004
  0.75000000000000000        129.86233089999999        1.9430020824074745E-002   1.6714891418814659E-002   1.6713902354240417E-002   4.3404244934208691E-004
  0.77499997615814209        129.86233089999999        1.3950577937066555E-002   1.2193291448056698E-002   1.2192658148705959E-002   2.4771605967544019E-004
  0.80000001192092896        129.86233089999999        9.5963049679994583E-003   8.5201337933540344E-003   8.5197938606142998E-003   1.3308440975379199E-004
  0.82499998807907104        129.86233089999999        6.2547679990530014E-003   5.6400783360004425E-003   5.6399651803076267E-003   6.5938256739173084E-005
  0.85000002384185791        129.86233089999999        3.8015220779925585E-003   3.4809766802936792E-003   3.4810358192771673E-003   2.8856507924501784E-005
  0.87500000000000000        129.86233089999999        2.1028772462159395E-003   1.9555303733795881E-003   1.9557185005396605E-003   9.9117914942326024E-006
  0.89999997615814209        129.86233089999999        1.0188678279519081E-003   9.6333894180133939E-004   9.6361793112009764E-004   1.4574767419617274E-006
  0.92500001192092896        129.86233089999999        4.0655423072166741E-004   3.9348716381937265E-004   3.9380855741910636E-004  -9.7168447155127069E-007
  0.94999998807907104        129.86233089999999        1.2392349890433252E-004   1.2796065129805356E-004   1.2824877921957523E-004   3.7302066857591853E-007
  0.97500002384185791        129.86233089999999        3.4999189665541053E-005   4.6554134314646944E-005   4.6691893658135086E-005   4.6229715735535137E-006
   1.0000000000000000        129.86233089999999        1.8143235138268210E-005   3.5375313018448651E-005   3.5198554542148486E-005   1.1586063010327052E-005
   9.9999997171806854E-010   166.51064149999999        2.8259740211069584E-003  -9.2565250815823674E-004  -1.0799851734191179E-003  -5.5241805966943502E-004
   1.3183000246996812E-009   166.51064149999999        2.9583927243947983E-003  -9.2831632355228066E-004  -1.1034245835617185E-003  -5.6355906417593360E-004
   1.7378000150003459E-009   166.51064149999999        3.0976401176303625E-003  -9.2898210277780890E-004  -1.1272063711658120E-003  -5.7467696024104953E-004
   2.2908999142146058E-009   166.51064149999999        3.2441637013107538E-003  -9.2743535060435534E-004  -1.1513902572914958E-003  -5.8571668341755867E-004
   3.0200000278313155E-009   166.51064149999999        3.3983467146754265E-003  -9.2344346921890974E-004  -1.1760349152609706E-003  -5.9659895487129688E-004
   3.9810998941902653E-009   166.51064149999999        3.5606294404715300E-003  -9.1675552539527416E-004  -1.2012206716462970E-003  -6.0722586931660771E-004
   5.2481001766579993E-009   166.51064149999999        3.7314887158572674E-003  -9.0709951473399997E-004  -1.2270484585314989E-003  -6.1747437575832009E-004
   6.9183001549788514E-009   166.51064149999999        3.9114137180149555E-003  -8.9418253628537059E-004  -1.2536399299278855E-003  -6.2718900153413415E-004
   9.1201002305751899E-009   166.51064149999999        4.1009378619492054E-003  -8.7768747471272945E-004  -1.2811451451852918E-003  -6.3617725390940905E-004
   1.2023000373062587E-008   166.51064149999999        4.3006394989788532E-003  -8.5727038094773889E-004  -1.3097473420202732E-003  -6.4420135458931327E-004
   1.5849000334355878E-008   166.51064149999999        4.5110490173101425E-003  -8.3256966900080442E-004  -1.3396542053669691E-003  -6.5096636535599828E-004
   2.0892999330612838E-008   166.51064149999999        4.7328560613095760E-003  -8.0318143591284752E-004  -1.3711334904655814E-003  -6.5611739410087466E-004
   2.7542000680114143E-008   166.51064149999999        4.9667079001665115E-003  -7.6868035830557346E-004  -1.4044897397980094E-003  -6.5922003705054522E-004
   3.6307998385609608E-008   166.51064149999999        5.2133519202470779E-003  -7.2859920328482985E-004  -1.4400926884263754E-003  -6.5975065808743238E-004
   4.7863000673942224E-008   166.51064149999999        5.4735043086111546E-003  -6.8244728026911616E-004  -1.4783662045374513E-003  -6.5707904286682606E-004
   6.3096003088958241E-008   166.51064149999999        5.7480023242533207E-003  -6.2968354905024171E-004  -1.5198192559182644E-003  -6.5045128576457500E-004
   8.3175997644957533E-008   166.51064149999999        6.0376836918294430E-003  -5.6973512982949615E-004  -1.5650386922061443E-003  -6.3896953361108899E-004
   1.0965000285523274E-007   166.51064149999999        6.3435151241719723E-003  -5.0196936354041100E-004  -1.6147210262715816E-003  -6.2156515195965767E-004
   1.4453999597208167E-007   166.51064149999999        6.6663534380495548E-003  -4.2574445251375437E-004  -1.6696454258635640E-003  -5.9698638506233692E-004
   1.9054999711443088E-007   166.51064149999999        7.0074368268251419E-003  -3.4029246307909489E-004  -1.7307713860645890E-003  -5.6373421102762222E-004
   2.5118998792095226E-007   166.51064149999999        7.3676817119121552E-003  -2.4488550843670964E-004  -1.7991330241784453E-003  -5.2008725469931960E-004
   3.3112999631157436E-007   166.51064149999999        7.7483556233346462E-003  -1.3866808149032295E-004  -1.8759738886728883E-003  -4.6400655992329121E-004
   4.3651999703797628E-007   166.51064149999999        8.1507470458745956E-003  -2.0734707504743710E-005  -1.9627087749540806E-003  -3.9312324952334166E-004
   5.7544002629583701E-007   166.51064149999999        8.5761388763785362E-003   1.0986195411533117E-004  -2.0609342027455568E-003  -3.0470796627923846E-004
   7.5857997217099182E-007   166.51064149999999        9.0260263532400131E-003   2.5417734286747873E-004  -2.1724980324506760E-003  -1.9558421627152711E-004
   9.9999999747524271E-007   166.51064149999999        9.5019228756427765E-003   4.1332075488753617E-004  -2.2994778119027615E-003  -6.2114122556522489E-005
   1.3182999509808724E-006   166.51064149999999        1.0005556046962738E-002   5.8852299116551876E-004  -2.4442556314170361E-003   9.9908109405077994E-005
   1.7377999483869644E-006   166.51064149999999        1.0538508184254169E-002   7.8101211693137884E-004  -2.6094364002346992E-003   2.9519569943659008E-004
   2.2909000563231530E-006   166.51064149999999        1.1102897115051746E-002   9.9226052407175303E-004  -2.7980771847069263E-003   5.2926893113180995E-004
   3.0199998946045525E-006   166.51064149999999        1.1700651608407497E-002   1.2237270129844546E-003  -3.0134881380945444E-003   8.0826267367228866E-004
   3.9810997805034276E-006   166.51064149999999        1.2333977036178112E-002   1.4770284760743380E-003  -3.2593966461718082E-003   1.1391637381166220E-003
   5.2481000238913111E-006   166.51064149999999        1.3005292043089867E-002   1.7539232503622770E-003  -3.5399540793150663E-003   1.5298759099096060E-003
   6.9183001869532745E-006   166.51064149999999        1.3717154972255230E-002   2.0562810823321342E-003  -3.8597136735916138E-003   1.9892491400241852E-003
   9.1201000032015145E-006   166.51064149999999        1.4472395181655884E-002   2.3861438967287540E-003  -4.2236954905092716E-003   2.5272404309362173E-003
   1.2022999726468697E-005   166.51064149999999        1.5274149365723133E-002   2.7457380201667547E-003  -4.6373968943953514E-003   3.1550254207104445E-003
   1.5849000192247331E-005   166.51064149999999        1.6125516965985298E-002   3.1373219098895788E-003  -5.1065846346318722E-003   3.8847899995744228E-003
   2.0892999600619078E-005   166.51064149999999        1.7030434682965279E-002   3.5635756794363260E-003  -5.6377113796770573E-003   4.7305207699537277E-003
   2.7542000680114143E-005   166.51064149999999        1.7992906272411346E-002   4.0272502228617668E-003  -6.2374337576329708E-003   5.7074571959674358E-003
   3.6307999835116789E-005   166.51064149999999        1.9017668440937996E-002   4.5314664021134377E-003  -6.9128749892115593E-003   6.8327714689075947E-003
   4.7862999053904787E-005   166.51064149999999        2.0109726116061211E-002   5.0794812850654125E-003  -7.6711680740118027E-003   8.1251561641693115E-003
   6.3095998484641314E-005   166.51064149999999        2.1275114268064499E-002   5.6750373914837837E-003  -8.5197072476148605E-003   9.6057103946805000E-003
   8.3175997133366764E-005   166.51064149999999        2.2520551458001137E-002   6.3221668824553490E-003  -9.4655873253941536E-003   1.1297593824565411E-002
   1.0964999819407240E-004   166.51064149999999        2.3854205384850502E-002   7.0255468599498272E-003  -1.0515708476305008E-002   1.3227028772234917E-002
   1.4453999756369740E-004   166.51064149999999        2.5284944102168083E-002   7.7900444157421589E-003  -1.1675545014441013E-002   1.5422131866216660E-002
   1.9054999575018883E-004   166.51064149999999        2.6824891567230225E-002   8.6220074445009232E-003  -1.2950356118381023E-002   1.7916623502969742E-002
   2.5119000929407775E-004   166.51064149999999        2.8486816212534904E-002   9.5277624204754829E-003  -1.4341918751597404E-002   2.0745452493429184E-002
   3.3112999517470598E-004   166.51064149999999        3.0287848785519600E-002   1.0515492409467697E-002  -1.5850069001317024E-002   2.3950200527906418E-002
   4.3652000022120774E-004   166.51064149999999        3.2248932868242264E-002   1.1594776995480061E-002  -1.7470261082053185E-002   2.7577470988035202E-002
   5.7544000446796417E-004   166.51064149999999        3.4395925700664520E-002   1.2776978313922882E-002  -1.9191859290003777E-002   3.1679332256317139E-002
   7.5857999036088586E-004   166.51064149999999        3.6762289702892303E-002   1.4076466672122478E-002  -2.0996937528252602E-002   3.6316175013780594E-002
   1.0000000474974513E-003   166.51064149999999        3.9390332996845245E-002   1.5510978177189827E-002  -2.2856840863823891E-002   4.1555833071470261E-002
   1.3183000264689326E-003   166.51064149999999        4.2335145175457001E-002   1.7103414982557297E-002  -2.4729529395699501E-002   4.7476533800363541E-002
   1.7377999611198902E-003   166.51064149999999        4.5666184276342392E-002   1.8882324919104576E-002  -2.6553871110081673E-002   5.4163109511137009E-002
   2.2909000981599092E-003   166.51064149999999        4.9476221203804016E-002   2.0886354148387909E-002  -2.8246531262993813E-002   6.1715345829725266E-002
   3.0199999455362558E-003   166.51064149999999        5.3882937878370285E-002   2.3164801299571991E-002  -2.9692487791180611E-002   7.0237874984741211E-002
   3.9810999296605587E-003   166.51064149999999        5.9039250016212463E-002   2.5783060118556023E-002  -3.0738161876797676E-002   7.9843103885650635E-002
   5.2481000311672688E-003   166.51064149999999        6.5142020583152771E-002   2.8827501460909843E-002  -3.1180908903479576E-002   9.0644940733909607E-002
   6.9182999432086945E-003   166.51064149999999        7.2441279888153076E-002   3.2411418855190277E-002  -3.0757434666156769E-002  0.10274719446897507     
   9.1201001778244972E-003   166.51064149999999        8.1251591444015503E-002   3.6683220416307449E-002  -2.9131829738616943E-002  0.11622875183820724     
   1.2023000046610832E-002   166.51064149999999        9.1960601508617401E-002   4.1835118085145950E-002  -2.5884406641125679E-002  0.13111686706542969     
   1.5848999843001366E-002   166.51064149999999       0.10502541065216064        4.8108771443367004E-002  -2.0507976412773132E-002  0.14733861386775970     
   2.0893000066280365E-002   166.51064149999999       0.12097209692001343        5.5806290358304977E-002  -1.2408971786499023E-002  0.16467440128326416     
   2.7542000636458397E-002   166.51064149999999       0.14034433662891388        6.5281763672828674E-002  -9.3841075431555510E-004  0.18265329301357269     
   3.6308001726865768E-002   166.51064149999999       0.16362501680850983        7.6925262808799744E-002   1.4549256302416325E-002  0.20044136047363281     
   4.7862999141216278E-002   166.51064149999999       0.19105555117130280        9.1101124882698059E-002   3.4566316753625870E-002  0.21667781472206116     
   6.3096001744270325E-002   166.51064149999999       0.22235764563083649       0.10803598165512085        5.9292037039995193E-002  0.22932171821594238     
   8.3176001906394958E-002   166.51064149999999       0.25625979900360107       0.12758955359458923        8.8239938020706177E-002  0.23553781211376190     
  0.10000000149011612        166.51064149999999       0.27896264195442200       0.14169314503669739       0.10915791988372803       0.23438754677772522     
  0.12500000000000000        166.51064149999999       0.30426201224327087       0.15902735292911530       0.13483525812625885       0.22548711299896240     
  0.15000000596046448        166.51064149999999       0.32074809074401855       0.17229071259498596       0.15455757081508636       0.21100136637687683     
  0.17499999701976776        166.51064149999999       0.32967770099639893       0.18178360164165497       0.16896241903305054       0.19327963888645172     
  0.20000000298023224        166.51064149999999       0.33216986060142517       0.18781840801239014       0.17867930233478546       0.17395889759063721     
  0.22499999403953552        166.51064149999999       0.32923164963722229       0.19071625173091888       0.18430043756961823       0.15419699251651764     
  0.25000000000000000        166.51064149999999       0.32177260518074036       0.19080221652984619       0.18637330830097198       0.13480864465236664     
  0.27500000596046448        166.51064149999999       0.31061476469039917       0.18840104341506958       0.18540084362030029       0.11635393649339676     
  0.30000001192092896        166.51064149999999       0.29649972915649414       0.18383337557315826       0.18184415996074677        9.9200174212455750E-002
  0.32499998807907104        166.51064149999999       0.28009471297264099       0.17741253972053528       0.17612598836421967        8.3567880094051361E-002
  0.34999999403953552        166.51064149999999       0.26199749112129211       0.16944190859794617       0.16863380372524261        6.9565907120704651E-002
  0.37500000000000000        166.51064149999999       0.24274079501628876       0.16021272540092468       0.15972271561622620        5.7219129055738449E-002
  0.40000000596046448        166.51064149999999       0.22279645502567291       0.15000221133232117       0.14971777796745300        4.6490456908941269E-002
  0.42500001192092896        166.51064149999999       0.20257899165153503       0.13907194137573242       0.13891589641571045        3.7298507988452911E-002
  0.44999998807907104        166.51064149999999       0.18244908750057220       0.12766656279563904       0.12758731842041016        2.9531825333833694E-002
  0.47499999403953552        166.51064149999999       0.16271683573722839       0.11601264774799347       0.11597680300474167        2.3060237988829613E-002
  0.50000000000000000        166.51064149999999       0.14364483952522278       0.10431772470474243       0.10430455952882767        1.7743892967700958E-002
  0.52499997615814209        166.51064149999999       0.12545111775398254        9.2769563198089600E-002   9.2766843736171722E-002   1.3440321199595928E-002
  0.55000001192092896        166.51064149999999       0.10831202566623688        8.1535495817661285E-002   8.1536546349525452E-002   1.0009851306676865E-002
  0.57499998807907104        166.51064149999999        9.2364899814128876E-002   7.0761978626251221E-002   7.0763543248176575E-002   7.3196371085941792E-003
  0.60000002384185791        166.51064149999999        7.7710762619972229E-002   6.0574226081371307E-002   6.0575041919946671E-002   5.2465065382421017E-003
  0.62500000000000000        166.51064149999999        6.4416922628879547E-002   5.1076028496026993E-002   5.1075883209705353E-002   3.6788322031497955E-003
  0.64999997615814209        166.51064149999999        5.2519463002681732E-002   4.2349670082330704E-002   4.2348802089691162E-002   2.5175849441438913E-003
  0.67500001192092896        166.51064149999999        4.2025800794363022E-002   3.4456007182598114E-002   3.4454785287380219E-002   1.6767166089266539E-003
  0.69999998807907104        166.51064149999999        3.2917115837335587E-002   2.7434712275862694E-002   2.7433447539806366E-002   1.0830073151737452E-003
  0.72500002384185791        166.51064149999999        2.5150837376713753E-002   2.1304627880454063E-002   2.1303530782461166E-002   6.7548995139077306E-004
  0.75000000000000000        166.51064149999999        1.8663104623556137E-002   1.6064351424574852E-002   1.6063520684838295E-002   4.0456090937368572E-004
  0.77499997615814209        166.51064149999999        1.3371241278946400E-002   1.1692957021296024E-002   1.1692408472299576E-002   2.3087131557986140E-004
  0.80000001192092896        166.51064149999999        9.1762766242027283E-003   8.1509510055184364E-003   8.1506539136171341E-003   1.2408208567649126E-004
  0.82499998807907104        166.51064149999999        5.9655066579580307E-003   5.3814304992556572E-003   5.3813373669981956E-003   6.1557286244351417E-005
  0.85000002384185791        166.51064149999999        3.6151399835944176E-003   3.3115120604634285E-003   3.3115770202130079E-003   2.7058522391598672E-005
  0.87500000000000000        166.51064149999999        1.9930677954107523E-003   1.8540567252784967E-003   1.8542411271482706E-003   9.4916704256320372E-006
  0.89999997615814209        166.51064149999999        9.6182792913168669E-004   9.0978597290813923E-004   9.1005262220278382E-004   1.7455649867770262E-006
  0.92500001192092896        166.51064149999999        3.8189356564544141E-004   3.6992723471485078E-004   3.7022732431069016E-004  -3.5026104683311132E-007
  0.94999998807907104        166.51064149999999        1.1555027595022693E-004   1.1967679165536538E-004   1.1993419320788234E-004   1.0654442803570419E-006
  0.97500002384185791        166.51064149999999        3.1956467864802107E-005   4.3131716665811837E-005   4.3230553274042904E-005   5.1112465371261351E-006
   1.0000000000000000        166.51064149999999        1.5314924894482829E-005   3.1734485673950985E-005   3.1514748116023839E-005   1.1510880540299695E-005
   9.9999997171806854E-010   213.50143290000000        2.8280583210289478E-003  -9.2360953567549586E-004  -1.0771394008770585E-003  -5.8686750708147883E-004
   1.3183000246996812E-009   213.50143290000000        2.9606188181787729E-003  -9.2613307060673833E-004  -1.1005846317857504E-003  -5.9846072690561414E-004
   1.7378000150003459E-009   213.50143290000000        3.1000182498246431E-003  -9.2664902331307530E-004  -1.1243923800066113E-003  -6.0997321270406246E-004
   2.2908999142146058E-009   213.50143290000000        3.2467041164636612E-003  -9.2494208365678787E-004  -1.1486271396279335E-003  -6.2133505707606673E-004
   3.0200000278313155E-009   213.50143290000000        3.4010608214884996E-003  -9.2077901354059577E-004  -1.1733528226613998E-003  -6.3244882039725780E-004
   3.9810998941902653E-009   213.50143290000000        3.5635291133075953E-003  -9.1390806483104825E-004  -1.1986561585217714E-003  -6.4319500233978033E-004
   5.2481001766579993E-009   213.50143290000000        3.7345865275710821E-003  -9.0405653463676572E-004  -1.2246459955349565E-003  -6.5342482412233949E-004
   6.9183001549788514E-009   213.50143290000000        3.9147236384451389E-003  -8.9093053247779608E-004  -1.2514523696154356E-003  -6.6295231226831675E-004
   9.1201002305751899E-009   213.50143290000000        4.1044750250875950E-003  -8.7421201169490814E-004  -1.2792359339073300E-003  -6.7154876887798309E-004
   1.2023000373062587E-008   213.50143290000000        4.3044197373092175E-003  -8.5355603368952870E-004  -1.3081915676593781E-003  -6.7893398227170110E-004
   1.5849000334355878E-008   213.50143290000000        4.5150890946388245E-003  -8.2859990652650595E-004  -1.3385410420596600E-003  -6.8476342130452394E-004
   2.0892999330612838E-008   213.50143290000000        4.7371750697493553E-003  -7.9893856309354305E-004  -1.3705677120015025E-003  -6.8862357875332236E-004
   2.7542000680114143E-008   213.50143290000000        4.9713253974914551E-003  -7.6414545765146613E-004  -1.4045945135876536E-003  -6.9001247175037861E-004
   3.6307998385609608E-008   213.50143290000000        5.2182888612151146E-003  -7.2375196032226086E-004  -1.4410121366381645E-003  -6.8832724355161190E-004
   4.7863000673942224E-008   213.50143290000000        5.4787835106253624E-003  -6.7726592533290386E-004  -1.4802680816501379E-003  -6.8284722510725260E-004
   6.3096003088958241E-008   213.50143290000000        5.7536489330232143E-003  -6.2414474086835980E-004  -1.5228985575959086E-003  -6.7271309671923518E-004
   8.3175997644957533E-008   213.50143290000000        6.0437247157096863E-003  -5.6381383910775185E-004  -1.5695209149271250E-003  -6.5690703922882676E-004
   1.0965000285523274E-007   213.50143290000000        6.3499798998236656E-003  -4.9563864013180137E-004  -1.6208658926188946E-003  -6.3422176754102111E-004
   1.4453999597208167E-007   213.50143290000000        6.6732736304402351E-003  -4.1897548362612724E-004  -1.6777509590610862E-003  -6.0325092636048794E-004
   1.9054999711443088E-007   213.50143290000000        7.0148464292287827E-003  -3.3305399119853973E-004  -1.7411796143278480E-003  -5.6231307098641992E-004
   2.5118998792095226E-007   213.50143290000000        7.3756184428930283E-003  -2.3714419512543827E-004  -1.8122323090210557E-003  -5.0948967691510916E-004
   3.3112999631157436E-007   213.50143290000000        7.7568604610860348E-003  -1.3038791075814515E-004  -1.8922059098258615E-003  -4.4251276995055377E-004
   4.3651999703797628E-007   213.50143290000000        8.1598646938800812E-003  -1.1876731150550768E-005  -1.9825729541480541E-003  -3.5875779576599598E-004
   5.7544002629583701E-007   213.50143290000000        8.5859186947345734E-003   1.1933964560739696E-004  -2.0849923603236675E-003  -2.5521265342831612E-004
   7.5857997217099182E-007   213.50143290000000        9.0365232899785042E-003   2.6432017330080271E-004  -2.2013802081346512E-003  -1.2838187103625387E-004
   9.9999999747524271E-007   213.50143290000000        9.5131956040859222E-003   4.2417782242409885E-004  -2.3338866885751486E-003   2.5723047656356357E-005
   1.3182999509808724E-006   213.50143290000000        1.0017673484981060E-002   6.0014775954186916E-004  -2.4849721230566502E-003   2.1170004038140178E-004
   1.7377999483869644E-006   213.50143290000000        1.0551542975008488E-002   7.9346226993948221E-004  -2.6573205832391977E-003   4.3468014337122440E-004
   2.2909000563231530E-006   213.50143290000000        1.1116933077573776E-002   1.0055993916466832E-003  -2.8540759813040495E-003   7.0066266926005483E-004
   3.0199998946045525E-006   213.50143290000000        1.1715782806277275E-002   1.2380236294120550E-003  -3.0786334536969662E-003   1.0162866674363613E-003
   3.9810997805034276E-006   213.50143290000000        1.2350307777523994E-002   1.4923580456525087E-003  -3.3348063006997108E-003   1.3890932314097881E-003
   5.2481000238913111E-006   213.50143290000000        1.3022943399846554E-002   1.7703688936308026E-003  -3.6268311087042093E-003   1.8275880720466375E-003
   6.9183001869532745E-006   213.50143290000000        1.3736262917518616E-002   2.0739343017339706E-003  -3.9593405090272427E-003   2.3412657901644707E-003
   9.1201000032015145E-006   213.50143290000000        1.4493118040263653E-002   2.4051058571785688E-003  -4.3374258093535900E-003   2.9407793190330267E-003
   1.2022999726468697E-005   213.50143290000000        1.5296667814254761E-002   2.7661216445267200E-003  -4.7666453756392002E-003   3.6380516830831766E-003
   1.5849000192247331E-005   213.50143290000000        1.6150042414665222E-002   3.1592526938766241E-003  -5.2528022788465023E-003   4.4460366480052471E-003
   2.0892999600619078E-005   213.50143290000000        1.7057210206985474E-002   3.5871949512511492E-003  -5.8023715391755104E-003   5.3795790299773216E-003
   2.7542000680114143E-005   213.50143290000000        1.8022222444415092E-002   4.0527177043259144E-003  -6.4219925552606583E-003   6.4547965303063393E-003
   3.6307999835116789E-005   213.50143290000000        1.9049866124987602E-002   4.5589650981128216E-003  -7.1187382563948631E-003   7.6898103579878807E-003
   4.7862999053904787E-005   213.50143290000000        2.0145211368799210E-002   5.1092193461954594E-003  -7.8996298834681511E-003   9.1042770072817802E-003
   6.3095998484641314E-005   213.50143290000000        2.1314373239874840E-002   5.7072560302913189E-003  -8.7718944996595383E-003   1.0720339603722095E-002
   8.3175997133366764E-005   213.50143290000000        2.2564165294170380E-002   6.3571468926966190E-003  -9.7423745319247246E-003   1.2562219053506851E-002
   1.0964999819407240E-004   213.50143290000000        2.3902880027890205E-002   7.0636188611388206E-003  -1.0817626491189003E-002   1.4657278545200825E-002
   1.4453999756369740E-004   213.50143290000000        2.5339530780911446E-002   7.8315986320376396E-003  -1.2002651579678059E-002   1.7034713178873062E-002
   1.9054999575018883E-004   213.50143290000000        2.6886431500315666E-002   8.6675109341740608E-003  -1.3302117586135864E-002   1.9729519262909889E-002
   2.5119000929407775E-004   213.50143290000000        2.8556579723954201E-002   9.5777781680226326E-003  -1.4717009849846363E-002   2.2777691483497620E-002
   3.3112999517470598E-004   213.50143290000000        3.0367391183972359E-002   1.0570699349045753E-002  -1.6246195882558823E-002   2.6221973821520805E-002
   4.3652000022120774E-004   213.50143290000000        3.2340161502361298E-002   1.1656006798148155E-002  -1.7883919179439545E-002   3.0110001564025879E-002
   5.7544000446796417E-004   213.50143290000000        3.4501168876886368E-002   1.2845247983932495E-002  -1.9618054851889610E-002   3.4494630992412567E-002
   7.5857999036088586E-004   213.50143290000000        3.6884404718875885E-002   1.4153027907013893E-002  -2.1428873762488365E-002   3.9436802268028259E-002
   1.0000000474974513E-003   213.50143290000000        3.9532799273729324E-002   1.5597374178469181E-002  -2.3285565897822380E-002   4.5004349201917648E-002
   1.3183000264689326E-003   213.50143290000000        4.2502190917730331E-002   1.7201550304889679E-002  -2.5143545120954514E-002   5.1274813711643219E-002
   1.7377999611198902E-003   213.50143290000000        4.5862879604101181E-002   1.8994534388184547E-002  -2.6938719674944878E-002   5.8331053704023361E-002
   2.2909000981599092E-003   213.50143290000000        4.9708615988492966E-002   2.1015500649809837E-002  -2.8584374114871025E-002   6.6269569098949432E-002
   3.0199999455362558E-003   213.50143290000000        5.4158095270395279E-002   2.3314358666539192E-002  -2.9961753636598587E-002   7.5189255177974701E-002
   3.9810999296605587E-003   213.50143290000000        5.9365246444940567E-002   2.5957176461815834E-002  -3.0913302674889565E-002   8.5193865001201630E-002
   5.2481000311672688E-003   213.50143290000000        6.5527744591236115E-002   2.9031045734882355E-002  -3.1232390552759171E-002   9.6384637057781219E-002
   6.9182999432086945E-003   213.50143290000000        7.2896011173725128E-002   3.2649915665388107E-002  -3.0652161687612534E-002  0.10884754359722137     
   9.1201001778244972E-003   213.50143290000000        8.1784091889858246E-002   3.6962650716304779E-002  -2.8834249824285507E-002  0.12263719737529755     
   1.2023000046610832E-002   213.50143290000000        9.2577546834945679E-002   4.2161423712968826E-002  -2.5358641520142555E-002  0.13774885237216949     
   1.5848999843001366E-002   213.50143290000000       0.10572874546051025        4.8486895859241486E-002  -1.9721588119864464E-002  0.15406888723373413     
   2.0893000066280365E-002   213.50143290000000       0.12175502628087997        5.6238543242216110E-002  -1.1338543146848679E-002  0.17132845520973206     
   2.7542000636458397E-002   213.50143290000000       0.14118532836437225        6.5765053033828735E-002   4.2206683428958058E-004  0.18900027871131897     
   3.6308001726865768E-002   213.50143290000000       0.16447949409484863        7.7446863055229187E-002   1.6177341341972351E-002  0.20619209110736847     
   4.7862999141216278E-002   213.50143290000000       0.19184543192386627        9.1632455587387085E-002   3.6397539079189301E-002  0.22149354219436646     
   6.3096001744270325E-002   213.50143290000000       0.22295981645584106       0.10852438956499100        6.1205931007862091E-002  0.23284134268760681     
   8.3176001906394958E-002   213.50143290000000       0.25649726390838623       0.12794882059097290        9.0049691498279572E-002  0.23743462562561035     
  0.10000000149011612        213.50143290000000       0.27883216738700867       0.14189814031124115       0.11076153814792633       0.23507943749427795     
  0.12500000000000000        213.50143290000000       0.30353450775146484       0.15895164012908936       0.13601784408092499       0.22469949722290039     
  0.15000000596046448        213.50143290000000       0.31941157579421997       0.17189839482307434       0.15525172650814056       0.20910483598709106     
  0.17499999701976776        213.50143290000000       0.32775726914405823       0.18106102943420410       0.16915103793144226       0.19061066210269928     
  0.20000000298023224        213.50143290000000       0.32971519231796265       0.18676897883415222       0.17837689816951752       0.17080573737621307     
  0.22499999403953552        213.50143290000000       0.32630813121795654       0.18935634195804596       0.18354144692420959       0.15079654753208160     
  0.25000000000000000        213.50143290000000       0.31845512986183167       0.18915811181068420       0.18520452082157135       0.13134841620922089     
  0.27500000596046448        213.50143290000000       0.30698290467262268       0.18650625646114349       0.18387621641159058       0.11297635734081268     
  0.30000001192092896        213.50143290000000       0.29263415932655334       0.18172645568847656       0.18002127110958099        9.6008241176605225E-002
  0.32499998807907104        213.50143290000000       0.27607449889183044       0.17513519525527954       0.17406347393989563        8.0630935728549957E-002
  0.34999999403953552        213.50143290000000       0.25789800286293030       0.16703751683235168       0.16638953983783722        6.6925503313541412E-002
  0.37500000000000000        213.50143290000000       0.23863226175308228       0.15772485733032227       0.15735249221324921        5.4894413799047470E-002
  0.40000000596046448        213.50143290000000       0.21874271333217621       0.14747352898120880       0.14727425575256348        4.4483158737421036E-002
  0.42500001192092896        213.50143290000000       0.19863674044609070       0.13654324412345886       0.13644789159297943        3.5597320646047592E-002
  0.44999998807907104        213.50143290000000       0.17866739630699158       0.12517589330673218       0.12513923645019531        2.8116207569837570E-002
  0.47499999403953552        213.50143290000000       0.15913684666156769       0.11359468847513199       0.11358823627233505        2.1903628483414650E-002
  0.50000000000000000        213.50143290000000       0.14029967784881592       0.10200320929288864       0.10200998932123184        1.6816373914480209E-002
  0.52499997615814209        213.50143290000000       0.12236607074737549        9.0584874153137207E-002   9.0595461428165436E-002   1.2710743583738804E-002
  0.55000001192092896        213.50143290000000       0.10550464689731598        7.9502373933792114E-002   7.9512134194374084E-002   9.4474907964468002E-003
  0.57499998807907104        213.50143290000000        8.9845441281795502E-002   6.8897329270839691E-002   6.8904489278793335E-002   6.8954080343246460E-003
  0.60000002384185791        213.50143290000000        7.5482614338397980E-002   5.8890048414468765E-002   5.8894395828247070E-002   4.9338103272020817E-003
  0.62500000000000000        213.50143290000000        6.2477141618728638E-002   4.9579437822103500E-002   4.9581475555896759E-002   3.4540793858468533E-003
  0.64999997615814209        213.50143290000000        5.0859410315752029E-002   4.1043035686016083E-002   4.1043493896722794E-002   2.3604503367096186E-003
  0.67500001192092896        213.50143290000000        4.0631808340549469E-002   3.3337172120809555E-002   3.3336736261844635E-002   1.5701784286648035E-003
  0.69999998807907104        213.50143290000000        3.1771238893270493E-002   2.6497304439544678E-002   2.6496497914195061E-002   1.0132178431376815E-003
  0.72500002384185791        213.50143290000000        2.4231618270277977E-002   2.0538475364446640E-002   2.0537639036774635E-002   6.3152355141937733E-004
  0.75000000000000000        213.50143290000000        1.7946390435099602E-002   1.5455967746675014E-002   1.5455281361937523E-002   3.7808064371347427E-004
  0.77499997615814209        213.50143290000000        1.2831025756895542E-002   1.1226118542253971E-002   1.1225647293031216E-002   2.1574825223069638E-004
  0.80000001192092896        213.50143290000000        8.7855532765388489E-003   7.8073381446301937E-003   7.8070801682770252E-003   1.1599884601309896E-004
  0.82499998807907104        213.50143290000000        5.6971386075019836E-003   5.1413518376648426E-003   5.1412764005362988E-003   5.7620283769210801E-005
  0.85000002384185791        213.50143290000000        3.4427321515977383E-003   3.1546889804303646E-003   3.1547588296234608E-003   2.5437855583732016E-005
  0.87500000000000000        213.50143290000000        1.8918330315500498E-003   1.7604716122150421E-003   1.7606519395485520E-003   9.1024576249765232E-006
  0.89999997615814209        213.50143290000000        9.0944452676922083E-004   8.6058425949886441E-004   8.6083862697705626E-004   1.9791875729424646E-006
  0.92500001192092896        213.50143290000000        3.5934263723902404E-004   3.4836574923247099E-004   3.4864511690102518E-004   1.5900813821190241E-007
  0.94999998807907104        213.50143290000000        1.0791838576551527E-004   1.1210535740246996E-004   1.1233358964091167E-004   1.6040734180933214E-006
  0.97500002384185791        213.50143290000000        2.9177577744121663E-005   3.9979157008929178E-005   4.0041919419309124E-005   5.4255274335446302E-006
   1.0000000000000000        213.50143290000000        1.2762267033394892E-005   2.8407805075403303E-005   2.8149514037068002E-005   1.1280383660050575E-005
   9.9999997171806854E-010   273.75344569999999        2.8302452992647886E-003  -9.2166470130905509E-004  -1.0745038744062185E-003  -6.2115292530506849E-004
   1.3183000246996812E-009   273.75344569999999        2.9629517812281847E-003  -9.2405150644481182E-004  -1.0979707585647702E-003  -6.3314626459032297E-004
   1.7378000150003459E-009   273.75344569999999        3.1025069765746593E-003  -9.2442112509161234E-004  -1.1218225117772818E-003  -6.4499134896323085E-004
   2.2908999142146058E-009   273.75344569999999        3.2493590842932463E-003  -9.2255772324278951E-004  -1.1461284011602402E-003  -6.5660162363201380E-004
   3.0200000278313155E-009   273.75344569999999        3.4038936719298363E-003  -9.1822730610147119E-004  -1.1709583923220634E-003  -6.6785962553694844E-004
   3.9810998941902653E-009   273.75344569999999        3.5665517207235098E-003  -9.1117736883461475E-004  -1.1964059667661786E-003  -6.7862216383218765E-004
   5.2481001766579993E-009   273.75344569999999        3.7378123961389065E-003  -9.0113433543592691E-004  -1.2225878890603781E-003  -6.8871217081323266E-004
   6.9183001549788514E-009   273.75344569999999        3.9181662723422050E-003  -8.8780355872586370E-004  -1.2496433919295669E-003  -6.9791043642908335E-004
   9.1201002305751899E-009   273.75344569999999        4.1081500239670277E-003  -8.7086594430729747E-004  -1.2777440715581179E-003  -7.0594908902421594E-004
   1.2023000373062587E-008   273.75344569999999        4.3083424679934978E-003  -8.4997562225908041E-004  -1.3070972636342049E-003  -7.1250181645154953E-004
   1.5849000334355878E-008   273.75344569999999        4.5192772522568703E-003  -8.2476879470050335E-004  -1.3379388255998492E-003  -7.1717076934874058E-004
   2.0892999330612838E-008   273.75344569999999        4.7416472807526588E-003  -7.9483923036605120E-004  -1.3705689925700426E-003  -7.1947963442653418E-004
   2.7542000680114143E-008   273.75344569999999        4.9761012196540833E-003  -7.5975910294800997E-004  -1.4053293270990252E-003  -7.1885390207171440E-004
   3.6307998385609608E-008   273.75344569999999        5.2233897149562836E-003  -7.1905844379216433E-004  -1.4426322886720300E-003  -7.1460672188550234E-004
   4.7863000673942224E-008   273.75344569999999        5.4842336103320122E-003  -6.7224371014162898E-004  -1.4829497085884213E-003  -7.0592109113931656E-004
   6.3096003088958241E-008   273.75344569999999        5.7594729587435722E-003  -6.1877060215920210E-004  -1.5268452698364854E-003  -6.9182645529508591E-004
   8.3175997644957533E-008   273.75344569999999        6.0499496757984161E-003  -5.5806292220950127E-004  -1.5749677550047636E-003  -6.7117839353159070E-004
   1.0965000285523274E-007   273.75344569999999        6.3566351309418678E-003  -4.8948416952043772E-004  -1.6280830604955554E-003  -6.4262410160154104E-004
   1.4453999597208167E-007   273.75344569999999        6.6803903318941593E-003  -4.1238893754780293E-004  -1.6870466060936451E-003  -6.0459540691226721E-004
   1.9054999711443088E-007   273.75344569999999        7.0224604569375515E-003  -3.2600434496998787E-004  -1.7529070610180497E-003  -5.5522058391943574E-004
   2.5118998792095226E-007   273.75344569999999        7.3837665840983391E-003  -2.2959832858759910E-004  -1.8267910927534103E-003  -4.9237621715292335E-004
   3.3112999631157436E-007   273.75344569999999        7.7655846253037453E-003  -1.2230998254381120E-004  -1.9100486533716321E-003  -4.1355722350999713E-004
   4.3651999703797628E-007   273.75344569999999        8.1692095845937729E-003  -3.2281081985274795E-006  -2.0042099058628082E-003  -3.1587496050633490E-004
   5.7544002629583701E-007   273.75344569999999        8.5959341377019882E-003   1.2860062997788191E-004  -2.1109958179295063E-003  -1.9602649263106287E-004
   7.5857997217099182E-007   273.75344569999999        9.0472633019089699E-003   2.7423864230513573E-004  -2.2323895245790482E-003  -5.0189199100714177E-005
   9.9999999747524271E-007   273.75344569999999        9.5247216522693634E-003   4.3480264139361680E-004  -2.3706122301518917E-003   1.2598358443938196E-004
   1.3182999509808724E-006   273.75344569999999        1.0030051693320274E-002   6.1153201386332512E-004  -2.5282008573412895E-003   3.3748932764865458E-004
   1.7377999483869644E-006   273.75344569999999        1.0564847849309444E-002   8.0566341057419777E-004  -2.7079153805971146E-003   5.8988260570913553E-004
   2.2909000563231530E-006   273.75344569999999        1.1131248436868191E-002   1.0186802828684449E-003  -2.9129835311323404E-003   8.8964763563126326E-004
   3.0199998946045525E-006   273.75344569999999        1.1731200851500034E-002   1.2520528398454189E-003  -3.1468805391341448E-003   1.2439314741641283E-003
   3.9810997805034276E-006   273.75344569999999        1.2366935610771179E-002   1.5074106631800532E-003  -3.4135014284402132E-003   1.6608311561867595E-003
   5.2481000238913111E-006   273.75344569999999        1.3040901161730289E-002   1.7865274567157030E-003  -3.7171607837080956E-003   2.1494552493095398E-003
   6.9183001869532745E-006   273.75344569999999        1.3755685649812222E-002   2.0912897307425737E-003  -4.0625627152621746E-003   2.7199408505111933E-003
   9.1201000032015145E-006   273.75344569999999        1.4514164067804813E-002   2.4237588513642550E-003  -4.4548627920448780E-003   3.3836311195045710E-003
   1.2022999726468697E-005   273.75344569999999        1.5319517813622952E-002   2.7861844282597303E-003  -4.8996689729392529E-003   4.1531901806592941E-003
   1.5849000192247331E-005   273.75344569999999        1.6174905002117157E-002   3.1808502972126007E-003  -5.4028090089559555E-003   5.0423252396285534E-003
   2.0892999600619078E-005   273.75344569999999        1.7084332183003426E-002   3.6104680038988590E-003  -5.9707676991820335E-003   6.0667246580123901E-003
   2.7542000680114143E-005   273.75344569999999        1.8051890656352043E-002   4.0778256952762604E-003  -6.6101541742682457E-003   7.2433622553944588E-003
   3.6307999835116789E-005   273.75344569999999        1.9082421436905861E-002   4.5860889367759228E-003  -7.3279733769595623E-003   8.5912812501192093E-003
   4.7862999053904787E-005   273.75344569999999        2.0181057974696159E-002   5.1385667175054550E-003  -8.1311203539371490E-003   1.0131069459021091E-002
   6.3095998484641314E-005   273.75344569999999        2.1353991702198982E-002   5.7390672154724598E-003  -9.0266373008489609E-003   1.1885870248079300E-002
   8.3175997133366764E-005   273.75344569999999        2.2608136758208275E-002   6.3917022198438644E-003  -1.0021095164120197E-002   1.3880914077162743E-002
   1.0964999819407240E-004   273.75344569999999        2.3951904848217964E-002   7.1012461557984352E-003  -1.1120690964162350E-002   1.6144642606377602E-002
   1.4453999756369740E-004   273.75344569999999        2.5394454598426819E-002   7.8726857900619507E-003  -1.2329934164881706E-002   1.8707249313592911E-002
   1.9054999575018883E-004   273.75344569999999        2.6948289945721626E-002   8.7125245481729507E-003  -1.3652883470058441E-002   2.1604906767606735E-002
   2.5119000929407775E-004   273.75344569999999        2.8626630082726479E-002   9.6272742375731468E-003  -1.5089722350239754E-002   2.4874538183212280E-002
   3.3112999517470598E-004   273.75344569999999        3.0447172001004219E-002   1.0625354945659637E-002  -1.6638338565826416E-002   2.8559900820255280E-002
   4.3652000022120774E-004   273.75344569999999        3.2431557774543762E-002   1.1716645210981369E-002  -1.8291760236024857E-002   3.2709483057260513E-002
   5.7544000446796417E-004   273.75344569999999        3.4606486558914185E-002   1.2912877835333347E-002  -2.0036380738019943E-002   3.7376701831817627E-002
   7.5857999036088586E-004   273.75344569999999        3.7006460130214691E-002   1.4228888787329197E-002  -2.1850688382983208E-002   4.2622771114110947E-002
   1.0000000474974513E-003   273.75344569999999        3.9675019681453705E-002   1.5682989731431007E-002  -2.3701747879385948E-002   4.8515204340219498E-002
   1.3183000264689326E-003   273.75344569999999        4.2668722569942474E-002   1.7298797145485878E-002  -2.5542479008436203E-002   5.5130463093519211E-002
   1.7377999611198902E-003   273.75344569999999        4.6058703213930130E-002   1.9105711951851845E-002  -2.7305917814373970E-002   6.2548980116844177E-002
   2.2909000981599092E-003   273.75344569999999        4.9939643591642380E-002   2.1143421530723572E-002  -2.8902087360620499E-002   7.0863448083400726E-002
   3.0199999455362558E-003   273.75344569999999        5.4431207478046417E-002   2.3462416604161263E-002  -3.0208669602870941E-002   8.0166481435298920E-002
   3.9810999296605587E-003   273.75344569999999        5.9688273817300797E-002   2.6129420846700668E-002  -3.1064348295331001E-002   9.0552605688571930E-002
   5.2481000311672688E-003   273.75344569999999        6.5909288823604584E-002   2.9232202097773552E-002  -3.1258799135684967E-002  0.10210990905761719     
   6.9182999432086945E-003   273.75344569999999        7.3344945907592773E-002   3.2885327935218811E-002  -3.0521975830197334E-002  0.11490613967180252     
   9.1201001778244972E-003   273.75344569999999        8.2308717072010040E-002   3.7238050252199173E-002  -2.8513479977846146E-002  0.12897156178951263     
   1.2023000046610832E-002   273.75344569999999        9.3183979392051697E-002   4.2482446879148483E-002  -2.4813462048768997E-002  0.14426985383033752     
   1.5848999843001366E-002   273.75344569999999       0.10641834139823914        4.8858121037483215E-002  -1.8922114744782448E-002  0.16064792871475220     
   2.0893000066280365E-002   273.75344569999999       0.12252046167850494        5.6661859154701233E-002  -1.0264316573739052E-002  0.17778986692428589     
   2.7542000636458397E-002   273.75344569999999       0.14200472831726074        6.6236957907676697E-002   1.7739244503900409E-003  0.19511574506759644     
   3.6308001726865768E-002   273.75344569999999       0.16530846059322357        7.7954322099685669E-002   1.7781557515263557E-002  0.21168036758899689     
   4.7862999141216278E-002   273.75344569999999       0.19260697066783905        9.2146925628185272E-002   3.8187894970178604E-002  0.22603091597557068     
   6.3096001744270325E-002   273.75344569999999       0.22353349626064301       0.10899391770362854        6.3062429428100586E-002  0.23608994483947754     
   8.3176001906394958E-002   273.75344569999999       0.25671124458312988       0.12828910350799561        9.1789565980434418E-002  0.23909875750541687     
  0.10000000149011612        273.75344569999999       0.27868598699569702       0.14208605885505676       0.11229157447814941       0.23558369278907776     
  0.12500000000000000        273.75344569999999       0.30280721187591553       0.15886451303958893       0.13712996244430542       0.22379843890666962     
  0.15000000596046448        273.75344569999999       0.31809461116790771       0.17150306701660156       0.15588586032390594       0.20716711878776550     
  0.17499999701976776        273.75344569999999       0.32587760686874390       0.18034581840038300       0.16929472982883453       0.18796421587467194     
  0.20000000298023224        273.75344569999999       0.32732295989990234       0.18573856353759766       0.17804729938507080       0.16772732138633728     
  0.22499999403953552        273.75344569999999       0.32346820831298828       0.18802782893180847       0.18277418613433838       0.14751064777374268     
  0.25000000000000000        273.75344569999999       0.31524109840393066       0.18755793571472168       0.18404640257358551       0.12803046405315399     
  0.27500000596046448        273.75344569999999       0.30347234010696411       0.18466760218143463       0.18238043785095215       0.10975791513919830     
  0.30000001192092896        273.75344569999999       0.28890535235404968       0.17968714237213135       0.17824405431747437        9.2982895672321320E-002
  0.32499998807907104        273.75344569999999       0.27220383286476135       0.17293596267700195       0.17206168174743652        7.7860377728939056E-002
  0.34999999403953552        273.75344569999999       0.25395801663398743       0.16472035646438599       0.16421903669834137        6.4445257186889648E-002
  0.37500000000000000        273.75344569999999       0.23469017446041107       0.15533186495304108       0.15506684780120850        5.2719242870807648E-002
  0.40000000596046448        273.75344569999999       0.21485945582389832       0.14504571259021759       0.14492386579513550        4.2611826211214066E-002
  0.42500001192092896        273.75344569999999       0.19486618041992188       0.13411962985992432       0.13407927751541138        3.4016799181699753E-002
  0.44999998807907104        273.75344569999999       0.17505592107772827       0.12279278784990311       0.12279458343982697        2.6805270463228226E-002
  0.47499999403953552        273.75344569999999       0.15572313964366913       0.11128497123718262       0.11130499094724655        2.0835865288972855E-002
  0.50000000000000000        273.75344569999999       0.13711471855640411        9.9795915186405182E-002   9.9820598959922791E-002   1.5962641686201096E-002
  0.52499997615814209        273.75344569999999       0.11943314224481583        8.8504776358604431E-002   8.8527269661426544E-002   1.2041117995977402E-002
  0.55000001192092896        273.75344569999999       0.10283973067998886        7.7569723129272461E-002   7.7587269246578217E-002   8.9327460154891014E-003
  0.57499998807907104        273.75344569999999        8.7457485496997833E-002   6.7127719521522522E-002   6.7139878869056702E-002   6.5081096254289150E-003
  0.60000002384185791        273.75344569999999        7.3374047875404358E-002   5.7294357568025589E-002   5.7301852852106094E-002   4.6490402892231941E-003
  0.62500000000000000        273.75344569999999        6.0644391924142838E-002   4.8163875937461853E-002   4.8167861998081207E-002   3.2498729415237904E-003
  0.64999997615814209        273.75344569999999        4.9293529242277145E-002   3.9809286594390869E-002   3.9810929447412491E-002   2.2179856896400452E-003
  0.67500001192092896        273.75344569999999        3.9319142699241638E-002   3.2282639294862747E-002   3.2282911241054535E-002   1.4737712917849422E-003
  0.69999998807907104        273.75344569999999        3.0694136396050453E-002   2.5615422055125237E-002   2.5615029036998749E-002   9.5016782870516181E-004
  0.72500002384185791        273.75344569999999        2.3369193077087402E-002   1.9819118082523346E-002   1.9818518310785294E-002   5.9185380814597011E-004
  0.75000000000000000        273.75344569999999        1.7275303602218628E-002   1.4885931275784969E-002   1.4885376207530499E-002   3.5420834319666028E-004
  0.77499997615814209        273.75344569999999        1.2326286174356937E-002   1.0789677500724792E-002   1.0789277032017708E-002   2.0211911760270596E-004
  0.80000001192092896        273.75344569999999        8.4213409572839737E-003   7.4868719093501568E-003   7.4866502545773983E-003   1.0871228005271405E-004
  0.82499998807907104        273.75344569999999        5.4476228542625904E-003   4.9180360510945320E-003   4.9179769121110439E-003   5.4067571909399703E-005
  0.85000002384185791        273.75344569999999        3.2828957773745060E-003   3.0092431697994471E-003   3.0093174427747726E-003   2.3969969333847985E-005
  0.87500000000000000        273.75344569999999        1.7982862191274762E-003   1.6739622224122286E-003   1.6741381259635091E-003   8.7389717009500600E-006
  0.89999997615814209        273.75344569999999        8.6122052744030952E-004   8.1527064321562648E-004   8.1551284529268742E-004   2.1652103896485642E-006
  0.92500001192092896        273.75344569999999        3.3866855665110052E-004   3.2858317717909813E-004   3.2884255051612854E-004   5.7290321819891687E-007
  0.94999998807907104        273.75344569999999        1.0094469325849786E-004   1.0516787006054074E-004   1.0536852641962469E-004   2.0156066966592334E-006
  0.97500002384185791        273.75344569999999        2.6635425456333905E-005   3.7070734833832830E-005   3.7100184272276238E-005   5.6019080147962086E-006
   1.0000000000000000        273.75344569999999        1.0456172276462894E-005   2.5364746761624701E-005   2.5072040443774313E-005   1.0936812941508833E-005
   9.9999997171806854E-010   351.00911509999997        2.8325223829597235E-003  -9.1981026344001293E-004  -1.0720700956881046E-003  -6.5525341778993607E-004
   1.3183000246996812E-009   351.00911509999997        2.9653781093657017E-003  -9.2206348199397326E-004  -1.0955744655802846E-003  -6.6759152105078101E-004
   1.7378000150003459E-009   351.00911509999997        3.1050923280417919E-003  -9.2229020083323121E-004  -1.1194883845746517E-003  -6.7970337113365531E-004
   2.2908999142146058E-009   351.00911509999997        3.2521144021302462E-003  -9.2027377104386687E-004  -1.1438862420618534E-003  -6.9148425245657563E-004
   3.0200000278313155E-009   351.00911509999997        3.4068301320075989E-003  -9.1577967396005988E-004  -1.1688440572470427E-003  -7.0279464125633240E-004
   3.9810998941902653E-009   351.00911509999997        3.5696821287274361E-003  -9.0855447342619300E-004  -1.1944625293835998E-003  -7.1346544427797198E-004
   5.2481001766579993E-009   351.00911509999997        3.7411493249237537E-003  -8.9832389494404197E-004  -1.2208668049424887E-003  -7.2328897658735514E-004
   6.9183001549788514E-009   351.00911509999997        3.9217243902385235E-003  -8.8479236001148820E-004  -1.2482058955356479E-003  -7.3200999759137630E-004
   9.1201002305751899E-009   351.00911509999997        4.1119437664747238E-003  -8.6763984290882945E-004  -1.2766626896336675E-003  -7.3931831866502762E-004
   1.2023000373062587E-008   351.00911509999997        4.3123885989189148E-003  -8.4651942597702146E-004  -1.3064574450254440E-003  -7.4483815114945173E-004
   1.5849000334355878E-008   351.00911509999997        4.5235934667289257E-003  -8.2106643822044134E-004  -1.3378408038988709E-003  -7.4811436934396625E-004
   2.0892999330612838E-008   351.00911509999997        4.7462517395615578E-003  -7.9087325138971210E-004  -1.3711302308365703E-003  -7.4860372114926577E-004
   2.7542000680114143E-008   351.00911509999997        4.9810144118964672E-003  -7.5551093323156238E-004  -1.4066867297515273E-003  -7.4565480463206768E-004
   3.6307998385609608E-008   351.00911509999997        5.2286335267126560E-003  -7.1450811810791492E-004  -1.4449449954554439E-003  -7.3849136242642999E-004
   4.7863000673942224E-008   351.00911509999997        5.4898308590054512E-003  -6.6736980807036161E-004  -1.4864016557112336E-003  -7.2619481943547726E-004
   6.3096003088958241E-008   351.00911509999997        5.7654492557048798E-003  -6.1355013167485595E-004  -1.5316490316763520E-003  -7.0767750730738044E-004
   8.3175997644957533E-008   351.00911509999997        6.0563324950635433E-003  -5.5247131967917085E-004  -1.5813672216609120E-003  -6.8166223354637623E-004
   1.0965000285523274E-007   351.00911509999997        6.3634538091719151E-003  -4.8349486314691603E-004  -1.6363578615710139E-003  -6.4664386445656419E-004
   1.4453999597208167E-007   351.00911509999997        6.6876769997179508E-003  -4.0597349288873374E-004  -1.6975152539089322E-003  -6.0088577447459102E-004
   1.9054999711443088E-007   351.00911509999997        7.0302500389516354E-003  -3.1913202838040888E-004  -1.7659326549619436E-003  -5.4231821559369564E-004
   2.5118998792095226E-007   351.00911509999997        7.3920967988669872E-003  -2.2223620908334851E-004  -1.8427835311740637E-003  -4.6860580914653838E-004
   3.3112999631157436E-007   351.00911509999997        7.7744969166815281E-003  -1.1442253889981657E-004  -1.9294709200039506E-003  -3.7699844688177109E-004
   4.3651999703797628E-007   351.00911509999997        8.1787491217255592E-003   5.2230707296985202E-006  -2.0275821443647146E-003  -2.6433574385009706E-004
   5.7544002629583701E-007   351.00911509999997        8.6061507463455200E-003   1.3765692710876465E-004  -2.1388989407569170E-003  -1.2701653758995235E-004
   7.5857997217099182E-007   351.00911509999997        9.0582119300961494E-003   2.8394488617777824E-004  -2.2654708009213209E-003   3.9116399420890957E-005
   9.9999999747524271E-007   351.00911509999997        9.5364619046449661E-003   4.4520737719722092E-004  -2.4095885455608368E-003   2.3877473722677678E-004
   1.3182999509808724E-006   351.00911509999997        1.0042650625109673E-002   6.2268797773867846E-004  -2.5738633703440428E-003   4.7736198757775128E-004
   1.7377999483869644E-006   351.00911509999997        1.0578380897641182E-002   8.1762770423665643E-004  -2.7611281257122755E-003   7.6086097396910191E-004
   2.2909000563231530E-006   351.00911509999997        1.1145798489451408E-002   1.0315154213458300E-003  -2.9746915679425001E-003   1.0962460655719042E-003
   3.0199998946045525E-006   351.00911509999997        1.1746861971914768E-002   1.2658268678933382E-003  -3.2181041315197945E-003   1.4911744510754943E-003
   3.9810997805034276E-006   351.00911509999997        1.2383813038468361E-002   1.5221983194351196E-003  -3.4953367430716753E-003   1.9543007947504520E-003
   5.2481000238913111E-006   351.00911509999997        1.3059114105999470E-002   1.8024108139798045E-003  -3.8107768632471561E-003   2.4953358806669712E-003
   6.9183001869532745E-006   351.00911509999997        1.3775371946394444E-002   2.1083592437207699E-003  -4.1691926307976246E-003   3.1250554602593184E-003
   9.1201000032015145E-006   351.00911509999997        1.4535479247570038E-002   2.4421145208179951E-003  -4.5757940970361233E-003   3.8554877974092960E-003
   1.2022999726468697E-005   351.00911509999997        1.5342643484473228E-002   2.8059382457286119E-003  -5.0362306647002697E-003   4.7000278718769550E-003
   1.5849000192247331E-005   351.00911509999997        1.6200048848986626E-002   3.2021261285990477E-003  -5.5563440546393394E-003   5.6731239892542362E-003
   2.0892999600619078E-005   351.00911509999997        1.7111741006374359E-002   3.6334062460809946E-003  -6.1426148749887943E-003   6.7912912927567959E-003
   2.7542000680114143E-005   351.00911509999997        1.8081849440932274E-002   4.1025844402611256E-003  -6.8016103468835354E-003   8.0723362043499947E-003
   3.6307999835116789E-005   351.00911509999997        1.9115267321467400E-002   4.6128486283123493E-003  -7.5402525253593922E-003   9.5361992716789246E-003
   4.7862999053904787E-005   351.00911509999997        2.0217193290591240E-002   5.1675341092050076E-003  -8.3652948960661888E-003   1.1204360052943230E-002
   6.3095998484641314E-005   351.00911509999997        2.1393898874521255E-002   5.7704816572368145E-003  -9.2835770919919014E-003   1.3100922107696533E-002
   8.3175997133366764E-005   351.00911509999997        2.2652391344308853E-002   6.4258407801389694E-003  -1.0301386937499046E-002   1.5252073295414448E-002
   1.0964999819407240E-004   351.00911509999997        2.4001201614737511E-002   7.1384371258318424E-003  -1.1424540542066097E-002   1.7687266692519188E-002
   1.4453999756369740E-004   351.00911509999997        2.5449637323617935E-002   7.9133147373795509E-003  -1.2657041661441326E-002   2.0437613129615784E-002
   1.9054999575018883E-004   351.00911509999997        2.7010383084416389E-002   8.7570538744330406E-003  -1.4002327807247639E-002   2.3540373891592026E-002
   2.5119000929407775E-004   351.00911509999997        2.8696879744529724E-002   9.6762580797076225E-003  -1.5459769405424595E-002   2.7033269405364990E-002
   3.3112999517470598E-004   351.00911509999997        3.0527105554938316E-002   1.0679464787244797E-002  -1.7026266083121300E-002   3.0960930511355400E-002
   4.3652000022120774E-004   351.00911509999997        3.2523036003112793E-002   1.1776698753237724E-002  -1.8693629652261734E-002   3.5372514277696609E-002
   5.7544000446796417E-004   351.00911509999997        3.4711789339780807E-002   1.2979873456060886E-002  -2.0446779206395149E-002   4.0321785956621170E-002
   7.5857999036088586E-004   351.00911509999997        3.7128362804651260E-002   1.4304051175713539E-002  -2.2262439131736755E-002   4.5869968831539154E-002
   1.0000000474974513E-003   351.00911509999997        3.9816893637180328E-002   1.5767825767397881E-002  -2.4105586111545563E-002   5.2083928138017654E-002
   1.3183000264689326E-003   351.00911509999997        4.2834654450416565E-002   1.7395157366991043E-002  -2.5926694273948669E-002   5.9038683772087097E-002
   1.7377999611198902E-003   351.00911509999997        4.6253561973571777E-002   1.9215859472751617E-002  -2.7656022459268570E-002   6.6811807453632355E-002
   2.2909000981599092E-003   351.00911509999997        5.0169210880994797E-002   2.1270114928483963E-002  -2.9200440272688866E-002   7.5491718947887421E-002
   3.0199999455362558E-003   351.00911509999997        5.4702196270227432E-002   2.3608978837728500E-002  -3.0434226617217064E-002   8.5164256393909454E-002
   3.9810999296605587E-003   351.00911509999997        6.0008287429809570E-002   2.6299804449081421E-002  -3.1192526221275330E-002   9.5914199948310852E-002
   5.2481000311672688E-003   351.00911509999997        6.6286623477935791E-002   2.9430998489260674E-002  -3.1261596828699112E-002  0.10781607031822205     
   6.9182999432086945E-003   351.00911509999997        7.3788128793239594E-002   3.3117696642875671E-002  -3.0368534848093987E-002  0.12091912329196930     
   9.1201001778244972E-003   351.00911509999997        8.2825571298599243E-002   3.7509493529796600E-002  -2.8171326965093613E-002  0.13522931933403015     
   1.2023000046610832E-002   351.00911509999997        9.3780130147933960E-002   4.2798314243555069E-002  -2.4250736460089684E-002  0.15067929029464722     
   1.5848999843001366E-002   351.00911509999997       0.10709460079669952        4.9222633242607117E-002  -1.8111335113644600E-002  0.16707769036293030     
   2.0893000066280365E-002   351.00911509999997       0.12326899915933609        5.7076521217823029E-002  -9.1877887025475502E-003  0.18406382203102112     
   2.7542000636458397E-002   351.00911509999997       0.14280337095260620        6.6697888076305389E-002   3.1162004452198744E-003  0.20100867748260498     
   3.6308001726865768E-002   351.00911509999997       0.16611300408840179        7.8448228538036346E-002   1.9361769780516624E-002  0.21691922843456268     
   4.7862999141216278E-002   351.00911509999997       0.19334152340888977        9.2645317316055298E-002   3.9938367903232574E-002  0.23030674457550049     
   6.3096001744270325E-002   351.00911509999997       0.22408026456832886       0.10944553464651108        6.4863838255405426E-002  0.23908713459968567     
   8.3176001906394958E-002   351.00911509999997       0.25690323114395142       0.12861150503158569        9.3463189899921417E-002  0.24055056273937225     
  0.10000000149011612        351.00911509999997       0.27852532267570496       0.14225800335407257       0.11375236511230469       0.23591941595077515     
  0.12500000000000000        351.00911509999997       0.30208060145378113       0.15876694023609161       0.13817641139030457       0.22279939055442810     
  0.15000000596046448        351.00911509999997       0.31679674983024597       0.17110529541969299       0.15646459162235260       0.20519883930683136     
  0.17499999701976776        351.00911509999997       0.32403698563575745       0.17963801324367523       0.16939753293991089       0.18534584343433380     
  0.20000000298023224        351.00911509999997       0.32499012351036072       0.18472658097743988       0.17769366502761841       0.16472433507442474     
  0.22499999403953552        351.00911509999997       0.32070752978324890       0.18672938644886017       0.18200066685676575       0.14433571696281433     
  0.25000000000000000        351.00911509999997       0.31212469935417175       0.18599952757358551       0.18289975821971893       0.12484777718782425     
  0.27500000596046448        351.00911509999997       0.30007600784301758       0.18288210034370422       0.18091304600238800       0.10668895393610001     
  0.30000001192092896        351.00911509999997       0.28530505299568176       0.17771169543266296       0.17651079595088959        9.0112708508968353E-002
  0.32499998807907104        351.00911509999997       0.26847338676452637       0.17081023752689362       0.17011775076389313        7.5243689119815826E-002
  0.34999999403953552        351.00911509999997       0.25016725063323975       0.16248513758182526       0.16211834549903870        6.2112279236316681E-002
  0.37500000000000000        351.00911509999997       0.23090358078479767       0.15302778780460358       0.15286087989807129        5.0680879503488541E-002
  0.40000000596046448        351.00911509999997       0.21113517880439758       0.14271223545074463       0.14266090095043182        4.0864307433366776E-002
  0.42500001192092896        351.00911509999997       0.19125548005104065       0.13179413974285126       0.13180370628833771        3.2545696943998337E-002
  0.44999998807907104        351.00911509999997       0.17160269618034363       0.12050990760326385       0.12054648995399475        2.5588890537619591E-002
  0.47499999403953552        351.00911509999997       0.15246382355690002       0.10907594859600067       0.10911982506513596        1.9848063588142395E-002
  0.50000000000000000        351.00911509999997       0.13407820463180542        9.7688198089599609E-002   9.7728982567787170E-002   1.5175086446106434E-002
  0.52499997615814209        351.00911509999997       0.11664100736379623        8.6521632969379425E-002   8.6554810404777527E-002   1.1425075121223927E-002
  0.55000001192092896        351.00911509999997       0.10030644387006760        7.5730063021183014E-002   7.5754567980766296E-002   8.4604239091277122E-003
  0.57499998807907104        351.00911509999997        8.5190854966640472E-002   6.5445929765701294E-002   6.5462552011013031E-002   6.1536100693047047E-003
  0.60000002384185791        351.00911509999997        7.1375638246536255E-002   5.5780291557312012E-002   5.5790599435567856E-002   4.3889973312616348E-003
  0.62500000000000000        351.00911509999997        5.8910075575113297E-002   4.6822924166917801E-002   4.6828653663396835E-002   3.0638067983090878E-003
  0.64999997615814209        351.00911509999997        4.7814115881919861E-002   3.8642536848783493E-002   3.8645237684249878E-002   2.0884373225271702E-003
  0.67500001192092896        351.00911509999997        3.8081012666225433E-002   3.1287107616662979E-002   3.1288012862205505E-002   1.3862610794603825E-003
  0.69999998807907104        351.00911509999997        2.9679954051971436E-002   2.4784389883279800E-002   2.4784369394183159E-002   8.9302239939570427E-004
  0.72500002384185791        351.00911509999997        2.2558631375432014E-002   1.9142530858516693E-002   1.9142145290970802E-002   5.5594055447727442E-004
  0.75000000000000000        351.00911509999997        1.6645798459649086E-002   1.4350868761539459E-002   1.4350433833897114E-002   3.3261239877901971E-004
  0.77499997615814209        351.00911509999997        1.1853809468448162E-002   1.0380897670984268E-002   1.0380562394857407E-002   1.8979237938765436E-004
  0.80000001192092896        351.00911509999997        8.0811809748411179E-003   7.1874186396598816E-003   7.1872300468385220E-003   1.0211965854978189E-004
  0.82499998807907104        351.00911509999997        5.2151670679450035E-003   4.7098975628614426E-003   4.7098533250391483E-003   5.0849237595684826E-005
  0.85000002384185791        351.00911509999997        3.1344036106020212E-003   2.8740686830133200E-003   2.8741462156176567E-003   2.2634563720203005E-005
  0.87500000000000000        351.00911509999997        1.7116544768214226E-003   1.5938195865601301E-003   1.5939906006678939E-003   8.3972972788615152E-006
  0.89999997615814209        351.00911509999997        8.1672373926267028E-004   7.7344261808320880E-004   7.7367277117446065E-004   2.3099059944797773E-006
  0.92500001192092896        351.00911509999997        3.1966972164809704E-004   3.1038949964568019E-004   3.1062960624694824E-004   9.0591072421375429E-007
  0.94999998807907104        351.00911509999997        9.4557392003480345E-005   9.8796423117164522E-005   9.8971097031608224E-005   2.3224217784445500E-006
  0.97500002384185791        351.00911509999997        2.4306234990945086E-005   3.4383683669148013E-005   3.4382468584226444E-005   5.6697735999478027E-006
   1.0000000000000000        351.00911509999997        8.3710483522736467E-006   2.2578195057576522E-005   2.2254907889873721E-005   1.0513329470995814E-005
   9.9999997171806854E-010   450.06702489999998        2.8348783962428570E-003  -9.1803912073373795E-004  -1.0698304977267981E-003  -6.8914791336283088E-004
   1.3183000246996812E-009   450.06702489999998        2.9678859282284975E-003  -9.2016189591959119E-004  -1.0933886514976621E-003  -7.0177204906940460E-004
   1.7378000150003459E-009   450.06702489999998        3.1077621970325708E-003  -9.2024891637265682E-004  -1.1173828970640898E-003  -7.1408128133043647E-004
   2.2908999142146058E-009   450.06702489999998        3.2549570314586163E-003  -9.1808283468708396E-004  -1.1418935609981418E-003  -7.2595087112858891E-004
   3.0200000278313155E-009   450.06702489999998        3.4098573960363865E-003  -9.1342837549746037E-004  -1.1670029489323497E-003  -7.3721742955967784E-004
   3.9810998941902653E-009   450.06702489999998        3.5729059018194675E-003  -9.0603146236389875E-004  -1.1928192107006907E-003  -7.4768374906852841E-004
   5.2481001766579993E-009   450.06702489999998        3.7445833440870047E-003  -8.9561700588092208E-004  -1.2194763403385878E-003  -7.5710896635428071E-004
   6.9183001549788514E-009   450.06702489999998        3.9253826253116131E-003  -8.8188855443149805E-004  -1.2471335940063000E-003  -7.6519895810633898E-004
   9.1201002305751899E-009   450.06702489999998        4.1158418171107769E-003  -8.6452515097334981E-004  -1.2759855017066002E-003  -7.7159836655482650E-004
   1.2023000373062587E-008   450.06702489999998        4.3165427632629871E-003  -8.4317883010953665E-004  -1.3062658254057169E-003  -7.7587825944647193E-004
   1.5849000334355878E-008   450.06702489999998        4.5280209742486477E-003  -8.1748393131420016E-004  -1.3382405741140246E-003  -7.7752280049026012E-004
   2.0892999330612838E-008   450.06702489999998        4.7509716823697090E-003  -7.8703160397708416E-004  -1.3722447911277413E-003  -7.7591743320226669E-004
   2.7542000680114143E-008   450.06702489999998        4.9860468134284019E-003  -7.5139175169169903E-004  -1.4086597366258502E-003  -7.7032932313159108E-004
   3.6307998385609608E-008   450.06702489999998        5.2340007387101650E-003  -7.1009155362844467E-004  -1.4479425735771656E-003  -7.5988797470927238E-004
   4.7863000673942224E-008   450.06702489999998        5.4955561645328999E-003  -6.6263467306271195E-004  -1.4906155411154032E-003  -7.4356805998831987E-004
   6.3096003088958241E-008   450.06702489999998        5.7715578004717827E-003  -6.0847366694360971E-004  -1.5372998313978314E-003  -7.2015897603705525E-004
   8.3175997644957533E-008   450.06702489999998        6.0628517530858517E-003  -5.4702901979908347E-004  -1.5887075569480658E-003  -6.8824482150375843E-004
   1.0965000285523274E-007   450.06702489999998        6.3704135827720165E-003  -4.7766044735908508E-004  -1.6456765588372946E-003  -6.4616167219355702E-004
   1.4453999597208167E-007   450.06702489999998        6.6951094195246696E-003  -3.9971881778910756E-004  -1.7091399058699608E-003  -5.9199787210673094E-004
   1.9054999711443088E-007   450.06702489999998        7.0381895639002323E-003  -3.1242653494700789E-004  -1.7802360234782100E-003  -5.2347849123179913E-004
   2.5118998792095226E-007   450.06702489999998        7.4005820788443089E-003  -2.1504725737031549E-004  -1.8601848278194666E-003  -4.3804952292703092E-004
   3.3112999631157436E-007   450.06702489999998        7.7835693955421448E-003  -1.0671482596080750E-004  -1.9504422089084983E-003  -3.3270844141952693E-004
   4.3651999703797628E-007   450.06702489999998        8.1884544342756271E-003   1.3487667274603155E-005  -2.0526524167507887E-003  -2.0401598885655403E-004
   5.7544002629583701E-007   450.06702489999998        8.6165387183427811E-003   1.4651949459221214E-004  -2.1686572581529617E-003  -4.8065947339637205E-005
   7.5857997217099182E-007   450.06702489999998        9.0693365782499313E-003   2.9344996437430382E-004  -2.3005709517747164E-003   1.3964032405056059E-004
   9.9999999747524271E-007   450.06702489999998        9.5483846962451935E-003   4.5540311839431524E-004  -2.4507523048669100E-003   3.6418557283468544E-004
   1.3182999509808724E-006   450.06702489999998        1.0055437684059143E-002   6.3362682703882456E-004  -2.6218844577670097E-003   6.3138507539406419E-004
   1.7377999483869644E-006   450.06702489999998        1.0592106729745865E-002   8.2936638500541449E-004  -2.8168705757707357E-003   9.4765401445329189E-004
   2.2909000563231530E-006   450.06702489999998        1.1160547845065594E-002   1.0441160993650556E-003  -3.0390964820981026E-003   1.3204608112573624E-003
   3.0199998946045525E-006   450.06702489999998        1.1762727051973343E-002   1.2793572386726737E-003  -3.2921840902417898E-003   1.7579746199771762E-003
   3.9810997805034276E-006   450.06702489999998        1.2400900013744831E-002   1.5367324231192470E-003  -3.5801751073449850E-003   2.2694079671055079E-003
   5.2481000238913111E-006   450.06702489999998        1.3077542185783386E-002   1.8180302577093244E-003  -3.9075226522982121E-003   2.8650718741118908E-003
   6.9183001869532745E-006   450.06702489999998        1.3795278035104275E-002   2.1251540165394545E-003  -4.2790528386831284E-003   3.5563770215958357E-003
   9.1201000032015145E-006   450.06702489999998        1.4557018876075745E-002   2.4601842742413282E-003  -4.7000218182802200E-003   4.3560294434428215E-003
   1.2022999726468697E-005   450.06702489999998        1.5365996398031712E-002   2.8253938071429729E-003  -5.1761106587946415E-003   5.2781463600695133E-003
   1.5849000192247331E-005   450.06702489999998        1.6225423663854599E-002   3.2230911310762167E-003  -5.7131643407046795E-003   6.3379011116921902E-003
   2.0892999600619078E-005   450.06702489999998        1.7139380797743797E-002   3.6560199223458767E-003  -6.3176499679684639E-003   7.5526190921664238E-003
   2.7542000680114143E-005   450.06702489999998        1.8112041056156158E-002   4.1270041838288307E-003  -6.9960779510438442E-003   8.9409165084362030E-003
   3.6307999835116789E-005   450.06702489999998        1.9148347899317741E-002   4.6392544172704220E-003  -7.7552748844027519E-003   1.0523599572479725E-002
   4.7862999053904787E-005   450.06702489999998        2.0253563299775124E-002   5.1961313001811504E-003  -8.6018387228250504E-003   1.2323008850216866E-002
   6.3095998484641314E-005   450.06702489999998        2.1434035152196884E-002   5.8015077374875546E-003  -9.5423925668001175E-003   1.4364160597324371E-002
   8.3175997133366764E-005   450.06702489999998        2.2696865722537041E-002   6.4595728181302547E-003  -1.0582922026515007E-002   1.6674147918820381E-002
   1.0964999819407240E-004   450.06702489999998        2.4050706997513771E-002   7.1752001531422138E-003  -1.1728852055966854E-002   1.9283371046185493E-002
   1.4453999756369740E-004   450.06702489999998        2.5505008175969124E-002   7.9534929245710373E-003  -1.2983667664229870E-002   2.2223779931664467E-002
   1.9054999575018883E-004   450.06702489999998        2.7072638273239136E-002   8.8011072948575020E-003  -1.4350169338285923E-002   2.5533622130751610E-002
   2.5119000929407775E-004   450.06702489999998        2.8767256066203117E-002   9.7247362136840820E-003  -1.5826907008886337E-002   2.9251301661133766E-002
   3.3112999517470598E-004   450.06702489999998        3.0607109889388084E-002   1.0733035393059254E-002  -1.7409786581993103E-002   3.3422175794839859E-002
   4.3652000022120774E-004   450.06702489999998        3.2614517956972122E-002   1.1836171150207520E-002  -1.9089408218860626E-002   3.8095891475677490E-002
   5.7544000446796417E-004   450.06702489999998        3.4816991537809372E-002   1.3046237640082836E-002  -2.0849220454692841E-002   4.3326348066329956E-002
   7.5857999036088586E-004   450.06702489999998        3.7250027060508728E-002   1.4378520660102367E-002  -2.2664206102490425E-002   4.9174524843692780E-002
   1.0000000474974513E-003   450.06702489999998        3.9958342909812927E-002   1.5851886942982674E-002  -2.4497289210557938E-002   5.5706333369016647E-002
   1.3183000264689326E-003   450.06702489999998        4.2999897152185440E-002   1.7490636557340622E-002  -2.6296559721231461E-002   6.2995001673698425E-002
   1.7377999611198902E-003   450.06702489999998        4.6447381377220154E-002   1.9324980676174164E-002  -2.7989571914076805E-002   7.1114838123321533E-002
   2.2909000981599092E-003   450.06702489999998        5.0397258251905441E-002   2.1395586431026459E-002  -2.9480161145329475E-002   8.0149553716182709E-002
   3.0199999455362558E-003   450.06702489999998        5.4971013218164444E-002   2.3754056543111801E-002  -3.0639361590147018E-002   9.0177729725837708E-002
   3.9810999296605587E-003   450.06702489999998        6.0325257480144501E-002   2.6468340307474136E-002  -3.1298983842134476E-002  0.10127402096986771     
   5.2481000311672688E-003   450.06702489999998        6.6659763455390930E-002   2.9627457261085510E-002  -3.1242130324244499E-002  0.11349897831678391     
   6.9182999432086945E-003   450.06702489999998        7.4225604534149170E-002   3.3347066491842270E-002  -3.0193367972970009E-002  0.12688320875167847     
   9.1201001778244972E-003   450.06702489999998        8.3334803581237793E-002   3.7777058780193329E-002  -2.7809444814920425E-002  0.14140847325325012     
   1.2023000046610832E-002   450.06702489999998        9.4366237521171570E-002   4.3109141290187836E-002  -2.3672150447964668E-002  0.15697696805000305     
   1.5848999843001366E-002   450.06702489999998       0.10775788873434067        4.9580618739128113E-002  -1.7290839925408363E-002  0.17336040735244751     
   2.0893000066280365E-002   450.06702489999998       0.12400118261575699        5.7482805103063583E-002  -8.1102717667818069E-003  0.19015552103519440     
   2.7542000636458397E-002   450.06702489999998       0.14358204603195190        6.7148238420486450E-002   4.4480911456048489E-003  0.20668774843215942     
   3.6308001726865768E-002   450.06702489999998       0.16689416766166687        7.8929133713245392E-002   2.0917944610118866E-002  0.22192096710205078     
   4.7862999141216278E-002   450.06702489999998       0.19405037164688110        9.3128345906734467E-002   4.1649956256151199E-002  0.23433668911457062     
   6.3096001744270325E-002   450.06702489999998       0.22460150718688965       0.10988014936447144        6.6612355411052704E-002  0.24185089766979218     
   8.3176001906394958E-002   450.06702489999998       0.25707462430000305       0.12891703844070435        9.5073953270912170E-002  0.24180836975574493     
  0.10000000149011612        450.06702489999998       0.27835127711296082       0.14241500198841095       0.11514793336391449       0.23610369861125946     
  0.12500000000000000        450.06702489999998       0.30135515332221985       0.15865974128246307       0.13916157186031342       0.22171588242053986     
  0.15000000596046448        450.06702489999998       0.31551745533943176       0.17070560157299042       0.15699216723442078       0.20320905745029449     
  0.17499999701976776        450.06702489999998       0.32223382592201233       0.17893764376640320       0.16946309804916382       0.18275995552539825     
  0.20000000298023224        450.06702489999998       0.32271391153335571       0.18373245000839233       0.17731878161430359       0.16179686784744263     
  0.22499999403953552        450.06702489999998       0.31802195310592651       0.18545973300933838       0.18122266232967377       0.14126810431480408     
  0.25000000000000000        450.06702489999998       0.30910068750381470       0.18448093533515930       0.18176522850990295       0.12179364264011383     
  0.27500000596046448        450.06702489999998       0.29678744077682495       0.18114706873893738       0.17947354912757874       0.10376049578189850     
  0.30000001192092896        450.06702489999998       0.28182575106620789       0.17579664289951324       0.17481988668441772        8.7387152016162872E-002
  0.32499998807907104        450.06702489999998       0.26487469673156738       0.16875386238098145       0.16822898387908936        7.2769530117511749E-002
  0.34999999403953552        450.06702489999998       0.24651645123958588       0.16032703220844269       0.16008380055427551        5.9914954006671906E-002
  0.37500000000000000        450.06702489999998       0.22726251184940338       0.15080721676349640       0.15073010325431824        4.8767920583486557E-002
  0.40000000596046448        450.06702489999998       0.20755949616432190       0.14046716690063477       0.14048013091087341        3.9229787886142731E-002
  0.42500001192092896        450.06702489999998       0.18779394030570984       0.12956044077873230       0.12961535155773163        3.1174058094620705E-002
  0.44999998807907104        450.06702489999998       0.16829691827297211       0.11832061409950256       0.11838869750499725        2.4458143860101700E-002
  0.47499999403953552        450.06702489999998       0.14934810996055603       0.10696079581975937       0.10702620446681976        1.8932415172457695E-002
  0.50000000000000000        450.06702489999998       0.13117958605289459        9.5673136413097382E-002   9.5728404819965363E-002   1.4447044581174850E-002
  0.52499997615814209        450.06702489999998       0.11397943645715714        8.4628574550151825E-002   8.4671333432197571E-002   1.0857067070901394E-002
  0.55000001192092896        450.06702489999998        9.7895070910453796E-002   7.3976650834083557E-002   7.4007391929626465E-002   8.0260103568434715E-003
  0.57499998807907104        450.06702489999998        8.3036407828330994E-002   6.3845455646514893E-002   6.3866063952445984E-002   5.8283335529267788E-003
  0.60000002384185791        450.06702489999998        6.9478914141654968E-002   5.4341681301593781E-002   5.4354500025510788E-002   4.1509224101901054E-003
  0.62500000000000000        450.06702489999998        5.7266488671302795E-002   4.5550834387540817E-002   4.5558117330074310E-002   2.8938122559338808E-003
  0.64999997615814209        450.06702489999998        4.6414274722337723E-002   3.7537507712841034E-002   3.7541158497333527E-002   1.9703020807355642E-003
  0.67500001192092896        450.06702489999998        3.6911368370056152E-002   3.0345838516950607E-002   3.0347311869263649E-002   1.3065933017060161E-003
  0.69999998807907104        450.06702489999998        2.8723483905196190E-002   2.4000041186809540E-002   2.4000354111194611E-002   8.4107031580060720E-004
  0.72500002384185791        450.06702489999998        2.1795550361275673E-002   1.8505131825804710E-002   1.8504939973354340E-002   5.2332505583763123E-004
  0.75000000000000000        450.06702489999998        1.6054285690188408E-002   1.3847785070538521E-002   1.3847459107637405E-002   3.1301172566600144E-004
  0.77499997615814209        450.06702489999998        1.1410750448703766E-002   9.9973566830158234E-003   9.9970800802111626E-003   1.7860603111330420E-004
  0.80000001192092896        450.06702489999998        7.7629038132727146E-003   6.9070919416844845E-003   6.9069336168467999E-003   9.6134244813583791E-005
  0.82499998807907104        450.06702489999998        4.9981926567852497E-003   4.5155384577810764E-003   4.5155077241361141E-003   4.7923269448801875E-005
  0.85000002384185791        450.06702489999998        2.9961774125695229E-003   2.7481925208121538E-003   2.7482728473842144E-003   2.1414734874269925E-005
  0.87500000000000000        450.06702489999998        1.6312606167048216E-003   1.5194220468401909E-003   1.5195881715044379E-003   8.0744557635625824E-006
  0.89999997615814209        450.06702489999998        7.7557720942422748E-004   7.3474866803735495E-004   7.3496700497344136E-004   2.4189307623601053E-006
  0.92500001192092896        450.06702489999998        3.0217098537832499E-004   2.9361937777139246E-004   2.9384109075181186E-004   1.1704943290169467E-006
  0.94999998807907104        450.06702489999998        8.8694163423497230E-005   9.2931986728217453E-005   9.3082257080823183E-005   2.5432457277929643E-006
  0.97500002384185791        450.06702489999998        2.2169067960930988E-005   3.1897783628664911E-005   3.1868421501712874E-005   5.6530116125941277E-006
   1.0000000000000000        450.06702489999998        6.4843225118238479E-006   2.0024015611852519E-005   1.9673683709697798E-005   1.0035868399427272E-005
   9.9999997171806854E-010   577.07996240000000        2.8373035602271557E-003  -9.1634510317817330E-004  -1.0677786776795983E-003  -7.2281516622751951E-004
   1.3183000246996812E-009   577.07996240000000        2.9704652260988951E-003  -9.1834028717130423E-004  -1.0914067970588803E-003  -7.3566357605159283E-004
   1.7378000150003459E-009   577.07996240000000        3.1105058733373880E-003  -9.1829057782888412E-004  -1.1155001120641828E-003  -7.4809737270697951E-004
   2.2908999142146058E-009   577.07996240000000        3.2578762620687485E-003  -9.1597792925313115E-004  -1.1401445372030139E-003  -7.5996998930349946E-004
   3.0200000278313155E-009   577.07996240000000        3.4129633568227291E-003  -9.1116642579436302E-004  -1.1654292466118932E-003  -7.7109225094318390E-004
   3.9810998941902653E-009   577.07996240000000        3.5762116312980652E-003  -9.0360129252076149E-004  -1.1914704227820039E-003  -7.8123656567186117E-004
   5.2481001766579993E-009   577.07996240000000        3.7481018807739019E-003  -8.9300645049661398E-004  -1.2184111401438713E-003  -7.9012656351551414E-004
   6.9183001549788514E-009   577.07996240000000        3.9291284047067165E-003  -8.7908474961295724E-004  -1.2464212486520410E-003  -7.9742661910131574E-004
   9.1201002305751899E-009   577.07996240000000        4.1198302060365677E-003  -8.6151424329727888E-004  -1.2757072690874338E-003  -8.0273271305486560E-004
   1.2023000373062587E-008   577.07996240000000        4.3207900598645210E-003  -8.3994597662240267E-004  -1.3065171660855412E-003  -8.0555974273011088E-004
   1.5849000334355878E-008   577.07996240000000        4.5325444079935551E-003  -8.1401324132457376E-004  -1.3391326647251844E-003  -8.0532731954008341E-004
   2.0892999330612838E-008   577.07996240000000        4.7557908110320568E-003  -7.8330608084797859E-004  -1.3739070855081081E-003  -8.0134550807997584E-004
   2.7542000680114143E-008   577.07996240000000        4.9911821261048317E-003  -7.4739311821758747E-004  -1.4112419448792934E-003  -7.9279567580670118E-004
   3.6307998385609608E-008   577.07996240000000        5.2394736558198929E-003  -7.0580019382759929E-004  -1.4516180381178856E-003  -7.7870825771242380E-004
   4.7863000673942224E-008   577.07996240000000        5.5013904348015785E-003  -6.5802951576188207E-004  -1.4955832157284021E-003  -7.5794599251821637E-004
   6.3096003088958241E-008   577.07996240000000        5.7777795009315014E-003  -6.0353218577802181E-004  -1.5437882393598557E-003  -7.2916992940008640E-004
   8.3175997644957533E-008   577.07996240000000        6.0694874264299870E-003  -5.4172700038179755E-004  -1.5969773521646857E-003  -6.9081957917660475E-004
   1.0965000285523274E-007   577.07996240000000        6.3774939626455307E-003  -4.7197175445035100E-004  -1.6560252988710999E-003  -6.4106605714187026E-004
   1.4453999597208167E-007   577.07996240000000        6.7026661708950996E-003  -3.9361554081551731E-004  -1.7219036817550659E-003  -5.7781673967838287E-004
   1.9054999711443088E-007   577.07996240000000        7.0462580770254135E-003  -3.0587834771722555E-004  -1.7957965610548854E-003  -4.9858429701998830E-004
   2.5118998792095226E-007   577.07996240000000        7.4092000722885132E-003  -2.0802178187295794E-004  -1.8789701862260699E-003  -4.0058989543467760E-004
   3.3112999631157436E-007   577.07996240000000        7.7927787788212299E-003  -9.9177035735920072E-005  -1.9729328341782093E-003  -2.8057186864316463E-004
   4.3651999703797628E-007   577.07996240000000        8.1983003765344620E-003   2.1575615392066538E-005  -2.0793848671019077E-003  -1.3480521738529205E-004
   5.7544002629583701E-007   577.07996240000000        8.6270701140165329E-003   1.5519838780164719E-004  -2.2002269979566336E-003   4.0927479858510196E-005
   7.5857997217099182E-007   577.07996240000000        9.0806102380156517E-003   3.0276400502771139E-004  -2.3376378230750561E-003   2.5147243286482990E-004
   9.9999999747524271E-007   577.07996240000000        9.5604602247476578E-003   4.6540019684471190E-004  -2.4940418079495430E-003   5.0228892359882593E-004
   1.3182999509808724E-006   577.07996240000000        1.0068382136523724E-002   6.4435898093506694E-004  -2.6721914764493704E-003   7.9960899893194437E-004
   1.7377999483869644E-006   577.07996240000000        1.0605994611978531E-002   8.4088993025943637E-004  -2.8750577475875616E-003   1.1502832639962435E-003
   2.2909000563231530E-006   577.07996240000000        1.1175462044775486E-002   1.0564926778897643E-003  -3.1060997862368822E-003   1.5622776700183749E-003
   3.0199998946045525E-006   577.07996240000000        1.1778761632740498E-002   1.2926541967317462E-003  -3.3690067939460278E-003   2.0442740060389042E-003
   3.9810997805034276E-006   577.07996240000000        1.2418160215020180E-002   1.5510235680267215E-003  -3.6678859032690525E-003   2.6060424279421568E-003
   5.2481000238913111E-006   577.07996240000000        1.3096147216856480E-002   1.8333963816985488E-003  -4.0072505362331867E-003   3.2584916334599257E-003
   6.9183001869532745E-006   577.07996240000000        1.3815362937748432E-002   2.1416847594082355E-003  -4.3919770978391171E-003   4.0136617608368397E-003
   9.1201000032015145E-006   577.07996240000000        1.4578740112483501E-002   2.4779783561825752E-003  -4.8273601569235325E-003   4.8849293962121010E-003
   1.2022999726468697E-005   577.07996240000000        1.5389533713459969E-002   2.8445615898817778E-003  -5.3191035985946655E-003   5.8871228247880936E-003
   1.5849000192247331E-005   577.07996240000000        1.6250984743237495E-002   3.2437555491924286E-003  -5.8730468153953552E-003   7.0361252874135971E-003
   2.0892999600619078E-005   577.07996240000000        1.7167208716273308E-002   3.6783197429031134E-003  -6.4956308342516422E-003   8.3500547334551811E-003
   2.7542000680114143E-005   577.07996240000000        1.8142418935894966E-002   4.1510956361889839E-003  -7.1932971477508545E-003   9.8483115434646606E-003
   3.6307999835116789E-005   577.07996240000000        1.9181612879037857E-002   4.6653160825371742E-003  -7.9727666452527046E-003   1.1552542448043823E-002
   4.7862999053904787E-005   577.07996240000000        2.0290112122893333E-002   5.2243680693209171E-003  -8.8404659181833267E-003   1.3485907576978207E-002
   6.3095998484641314E-005   577.07996240000000        2.1474342793226242E-002   5.8321557007730007E-003  -9.8027894273400307E-003   1.5674294903874397E-002
   8.3175997133366764E-005   577.07996240000000        2.2741504013538361E-002   6.4929076470434666E-003  -1.0865407995879650E-002   1.8145648762583733E-002
   1.0964999819407240E-004   577.07996240000000        2.4100361391901970E-002   7.2115450166165829E-003  -1.2033341452479362E-002   2.0931249484419823E-002
   1.4453999756369740E-004   577.07996240000000        2.5560507550835609E-002   7.9932296648621559E-003  -1.3309541158378124E-002   2.4063806980848312E-002
   1.9054999575018883E-004   577.07996240000000        2.7134992182254791E-002   8.8446922600269318E-003  -1.4696164056658745E-002   2.7582457289099693E-002
   2.5119000929407775E-004   577.07996240000000        2.8837690129876137E-002   9.7727179527282715E-003  -1.6190929338335991E-002   3.1526174396276474E-002
   3.3112999517470598E-004   577.07996240000000        3.0687121674418449E-002   1.0786073282361031E-002  -1.7788747325539589E-002   3.5940889269113541E-002
   4.3652000022120774E-004   577.07996240000000        3.2705929130315781E-002   1.1895069852471352E-002  -1.9479006528854370E-002   4.0876578539609909E-002
   5.7544000446796417E-004   577.07996240000000        3.4922026097774506E-002   1.3111977837979794E-002  -2.1243700757622719E-002   4.6387050300836563E-002
   7.5857999036088586E-004   577.07996240000000        3.7371385842561722E-002   1.4452301897108555E-002  -2.3056089878082275E-002   5.2532803267240524E-002
   1.0000000474974513E-003   577.07996240000000        4.0099296718835831E-002   1.5935178846120834E-002  -2.4877078831195831E-002   5.9378508478403091E-002
   1.3183000264689326E-003   577.07996240000000        4.3164387345314026E-002   1.7585236579179764E-002  -2.6652434840798378E-002   6.6995248198509216E-002
   1.7377999611198902E-003   577.07996240000000        4.6640094369649887E-002   1.9433081150054932E-002  -2.8307085856795311E-002   7.5453713536262512E-002
   2.2909000981599092E-003   577.07996240000000        5.0623726099729538E-002   2.1519847214221954E-002  -2.9741944745182991E-002   8.4832482039928436E-002
   3.0199999455362558E-003   577.07996240000000        5.5237613618373871E-002   2.3897660896182060E-002  -3.0824957415461540E-002   9.5202505588531494E-002
   3.9810999296605587E-003   577.07996240000000        6.0639165341854095E-002   2.6635050773620605E-002  -3.1384795904159546E-002  0.10662788897752762     
   5.2481000311672688E-003   577.07996240000000        6.7028723657131195E-002   2.9821610078215599E-002  -3.1201655045151711E-002  0.11915495991706848     
   6.9182999432086945E-003   577.07996240000000        7.4657447636127472E-002   3.3573489636182785E-002  -2.9997885227203369E-002  0.13279557228088379     
   9.1201001778244972E-003   577.07996240000000        8.3836548030376434E-002   3.8040824234485626E-002  -2.7429342269897461E-002  0.14750747382640839     
   1.2023000046610832E-002   577.07996240000000        9.4942547380924225E-002   4.3415054678916931E-002  -2.3079235106706619E-002  0.16316308081150055     
   1.5848999843001366E-002   577.07996240000000       0.10840859264135361        4.9932263791561127E-002  -1.6462052240967751E-002  0.17949852347373962     
   2.0893000066280365E-002   577.07996240000000       0.12471757829189301        5.7880975306034088E-002  -7.0329168811440468E-003  0.19607020914554596     
   2.7542000636458397E-002   577.07996240000000       0.14434151351451874        6.7588396370410919E-002   5.7689296081662178E-003  0.21216131746768951     
   3.6308001726865768E-002   577.07996240000000       0.16765293478965759        7.9397551715373993E-002   2.2450137883424759E-002  0.22669725120067596     
   4.7862999141216278E-002   577.07996240000000       0.19473470747470856        9.3596711754798889E-002   4.3323658406734467E-002  0.23813535273075104     
   6.3096001744270325E-002   577.07996240000000       0.22509859502315521       0.11029860377311707        6.8310081958770752E-002  0.24439775943756104     
   8.3176001906394958E-002   577.07996240000000       0.25722667574882507       0.12920665740966797        9.6625022590160370E-002  0.24288882315158844     
  0.10000000149011612        577.07996240000000       0.27816486358642578       0.14255799353122711       0.11648198962211609       0.23615176975727081     
  0.12500000000000000        577.07996240000000       0.30063125491142273       0.15854372084140778       0.14008946716785431       0.22055976092815399     
  0.15000000596046448        577.07996240000000       0.31425628066062927       0.17030443251132965       0.15747240185737610       0.20120549201965332     
  0.17499999701976776        577.07996240000000       0.32046660780906677       0.17824470996856689       0.16949470341205597       0.18021003901958466     
  0.20000000298023224        577.07996240000000       0.32049170136451721       0.18275563418865204       0.17692512273788452       0.15894448757171631     
  0.22499999403953552        577.07996240000000       0.31540778279304504       0.18421773612499237       0.18044169247150421       0.13830401003360748     
  0.25000000000000000        577.07996240000000       0.30616417527198792       0.18300031125545502       0.18064330518245697       0.11886163800954819     
  0.27500000596046448        577.07996240000000       0.29360067844390869       0.17945994436740875       0.17806136608123779       0.10096416622400284     
  0.30000001192092896        577.07996240000000       0.27846047282218933       0.17393876612186432       0.17316976189613342        8.4796585142612457E-002
  0.32499998807907104        577.07996240000000       0.26139998435974121       0.16676299273967743       0.16639287769794464        7.0427551865577698E-002
  0.34999999403953552        577.07996240000000       0.24299709498882294       0.15824158489704132       0.15811201930046082        5.7842783629894257E-002
  0.37500000000000000        577.07996240000000       0.22375795245170593       0.14866517484188080       0.14867034554481506        4.6970129013061523E-002
  0.40000000596046448        577.07996240000000       0.20412291586399078       0.13830509781837463       0.13837677240371704        3.7698611617088318E-002
  0.42500001192092896        577.07996240000000       0.18447183072566986       0.12741273641586304       0.12750892341136932        2.9893031343817711E-002
  0.44999998807907104        577.07996240000000       0.16512875258922577       0.11621887236833572       0.11631551384925842        2.3405127227306366E-002
  0.47499999403953552        577.07996240000000       0.14636622369289398       0.10493329167366028       0.10501816868782043        1.8082043156027794E-002
  0.50000000000000000        577.07996240000000       0.12840929627418518        9.3744471669197083E-002   9.3812786042690277E-002   1.3772668316960335E-002
  0.52499997615814209        577.07996240000000       0.11143919825553894        8.2819372415542603E-002   8.2870736718177795E-002   1.0332239791750908E-002
  0.55000001192092896        577.07996240000000        9.5596812665462494E-002   7.2303399443626404E-002   7.2339728474617004E-002   7.6255751773715019E-003
  0.57499998807907104        577.07996240000000        8.0985911190509796E-002   6.2320433557033539E-002   6.2344614416360855E-002   5.5291736498475075E-003
  0.60000002384185791        577.07996240000000        6.7676290869712830E-002   5.2972976118326187E-002   5.2988041192293167E-002   3.9324257522821426E-003
  0.62500000000000000        577.07996240000000        5.5706728249788284E-002   4.4342428445816040E-002   4.4351104646921158E-002   2.7381032705307007E-003
  0.64999997615814209        577.07996240000000        4.5087829232215881E-002   3.6489479243755341E-002   3.6493979394435883E-002   1.8622870557010174E-003
  0.67500001192092896        577.07996240000000        3.5804785788059235E-002   2.9454587027430534E-002   2.9456570744514465E-002   1.2338634114712477E-003
  0.69999998807907104        577.07996240000000        2.7820065617561340E-002   2.3258643224835396E-002   2.3259259760379791E-002   7.9370290040969849E-004
  0.72500002384185791        577.07996240000000        2.1076042205095291E-002   1.7903720960021019E-002   1.7903706058859825E-002   4.9361574929207563E-004
  0.75000000000000000        577.07996240000000        1.5497576445341110E-002   1.3374012894928455E-002   1.3373786583542824E-002   2.9516703216359019E-004
  0.77499997615814209        577.07996240000000        1.0994580574333668E-002   9.6368994563817978E-003   9.6366778016090393E-003   1.6842239710967988E-004
  0.80000001192092896        577.07996240000000        7.4645844288170338E-003   6.6442196257412434E-003   6.6440892405807972E-003   9.0682471636682749E-005
  0.82499998807907104        577.07996240000000        4.7953044995665550E-003   4.3337228707969189E-003   4.3337037786841393E-003   4.5254135329741985E-005
  0.85000002384185791        577.07996240000000        2.8672663029283285E-003   2.6307571679353714E-003   2.6308395899832249E-003   2.0296320144552737E-005
  0.87500000000000000        577.07996240000000        1.5565096400678158E-003   1.4502237318083644E-003   1.4503846177831292E-003   7.7681634138571098E-006
  0.89999997615814209        577.07996240000000        7.3745084227994084E-004   6.9888104917481542E-004   6.9908791920170188E-004   2.4973355721158441E-006
  0.92500001192092896        577.07996240000000        2.8601949452422559E-004   2.7812863118015230E-004   2.7833273634314537E-004   1.3773482123724534E-006
  0.94999998807907104        577.07996240000000        8.3300728874746710E-005   8.7523061665706336E-005   8.7650456407573074E-005   2.6937295842799358E-006
  0.97500002384185791        577.07996240000000        2.0205430701025762E-005   2.9595032174256630E-005   2.9539904062403366E-005   5.5710074775561225E-006
   1.0000000000000000        577.07996240000000        4.7760404413565993E-006   1.7680680684861727E-005   1.7306554582319222E-005   9.5246105047408491E-006
   9.9999997171806854E-010   739.93708609999999        2.8397890273481607E-003  -9.1472250642254949E-004  -1.0659089311957359E-003  -7.5623404700309038E-004
   1.3183000246996812E-009   739.93708609999999        2.9731069225817919E-003  -9.1659283498302102E-004  -1.0896236635744572E-003  -7.6924182940274477E-004
   1.7378000150003459E-009   739.93708609999999        3.1133140437304974E-003  -9.1640930622816086E-004  -1.1138346744701266E-003  -7.8172399662435055E-004
   2.2908999142146058E-009   739.93708609999999        3.2608618494123220E-003  -9.1395311756059527E-004  -1.1386340484023094E-003  -7.9351029125973582E-004
   3.0200000278313155E-009   739.93708609999999        3.4161382354795933E-003  -9.0898765483871102E-004  -1.1641181772574782E-003  -8.0438383156433702E-004
   3.9810998941902653E-009   739.93708609999999        3.5795881412923336E-003  -9.0125744463875890E-004  -1.1904115090146661E-003  -8.1408437108621001E-004
   5.2481001766579993E-009   739.93708609999999        3.7516935262829065E-003  -8.9048559311777353E-004  -1.2176664313301444E-003  -8.2229758845642209E-004
   6.9183001549788514E-009   739.93708609999999        3.9329496212303638E-003  -8.7637413525953889E-004  -1.2460640864446759E-003  -8.2864350406453013E-004
   9.1201002305751899E-009   739.93708609999999        4.1238963603973389E-003  -8.5860013496130705E-004  -1.2758233351632953E-003  -8.3266664296388626E-004
   1.2023000373062587E-008   739.93708609999999        4.3251174502074718E-003  -8.3681370597332716E-004  -1.3072068104520440E-003  -8.3382218144834042E-004
   1.5849000334355878E-008   739.93708609999999        4.5371511951088905E-003  -8.1064709229394794E-004  -1.3405120698735118E-003  -8.3146168617531657E-004
   2.0892999330612838E-008   739.93708609999999        4.7606960870325565E-003  -7.7968923142179847E-004  -1.3761115260422230E-003  -8.2481582649052143E-004
   2.7542000680114143E-008   739.93708609999999        4.9964059144258499E-003  -7.4350740760564804E-004  -1.4144275337457657E-003  -8.1297568976879120E-004
   3.6307998385609608E-008   739.93708609999999        5.2450378425419331E-003  -7.0162623887881637E-004  -1.4559645205736160E-003  -7.9486798495054245E-004
   4.7863000673942224E-008   739.93708609999999        5.5073192343115807E-003  -6.5354653634130955E-004  -1.5012968797236681E-003  -7.6923874439671636E-004
   6.3096003088958241E-008   739.93708609999999        5.7840975932776928E-003  -5.9871771372854710E-004  -1.5511049423366785E-003  -7.3461513966321945E-004
   8.3175997644957533E-008   739.93708609999999        6.0762232169508934E-003  -5.3655699593946338E-004  -1.6061656642705202E-003  -6.8928662221878767E-004
   1.0965000285523274E-007   739.93708609999999        6.3846767880022526E-003  -4.6642040251754224E-004  -1.6673905774950981E-003  -6.3125340966507792E-004
   1.4453999597208167E-007   739.93708609999999        6.7103286273777485E-003  -3.8765510544180870E-004  -1.7357905162498355E-003  -5.5823591537773609E-004
   1.9054999711443088E-007   739.93708609999999        7.0544355548918247E-003  -2.9947876464575529E-004  -1.8125947099179029E-003  -4.6752794878557324E-004
   2.5118998792095226E-007   739.93708609999999        7.4179302901029587E-003  -2.0115094957873225E-004  -1.8991155084222555E-003  -3.5612005740404129E-004
   3.3112999631157436E-007   739.93708609999999        7.8021031804382801E-003  -9.1800182417500764E-005  -1.9969132263213396E-003  -2.2048474056646228E-004
   4.3651999703797628E-007   739.93708609999999        8.2082645967602730E-003   2.9496033675968647E-005  -2.1077441051602364E-003  -5.6605291320011020E-005
   5.7544002629583701E-007   739.93708609999999        8.6377244442701340E-003   1.6370286175515503E-004  -2.2335664834827185E-003   1.4005271077621728E-004
   7.5857997217099182E-007   739.93708609999999        9.0920086950063705E-003   3.1189640867523849E-004  -2.3766213562339544E-003   3.7468862137757242E-004
   9.9999999747524271E-007   739.93708609999999        9.5726633444428444E-003   4.7520801308564842E-004  -2.5393972173333168E-003   6.5314304083585739E-004
   1.3182999509808724E-006   739.93708609999999        1.0081457905471325E-002   6.5489392727613449E-004  -2.7247143443673849E-003   9.8206894472241402E-004
   1.7377999483869644E-006   739.93708609999999        1.0620016604661942E-002   8.5220794426277280E-004  -2.9356081504374743E-003   1.3687553582713008E-003
   2.2909000563231530E-006   739.93708609999999        1.1190513148903847E-002   1.0686550522223115E-003  -3.1756071839481592E-003   1.8216678872704506E-003
   3.0199998946045525E-006   739.93708609999999        1.1794935911893845E-002   1.3057277537882328E-003  -3.4484639763832092E-003   2.3500011302530766E-003
   3.9810997805034276E-006   739.93708609999999        1.2435561977326870E-002   1.5650813002139330E-003  -3.7583457306027412E-003   2.9640814755111933E-003
   5.2481000238913111E-006   739.93708609999999        1.3114895671606064E-002   1.8485190812498331E-003  -4.1098208166658878E-003   3.6754116881638765E-003
   6.9183001869532745E-006   739.93708609999999        1.3835594058036804E-002   2.1579610183835030E-003  -4.5078089460730553E-003   4.4966563582420349E-003
   9.1201000032015145E-006   739.93708609999999        1.4600608497858047E-002   2.4955067783594131E-003  -4.9576358869671822E-003   5.4418542422354221E-003
   1.2022999726468697E-005   739.93708609999999        1.5413219109177589E-002   2.8634516056627035E-003  -5.4650194942951202E-003   6.5265321172773838E-003
   1.5849000192247331E-005   739.93708609999999        1.6276694834232330E-002   3.2641293946653605E-003  -6.0357828624546528E-003   7.7672679908573627E-003
   2.0892999600619078E-005   739.93708609999999        1.7195181921124458E-002   3.7003150209784508E-003  -6.6763320937752724E-003   9.1829523444175720E-003
   2.7542000680114143E-005   739.93708609999999        1.8172940239310265E-002   4.1748685762286186E-003  -7.3930299840867519E-003   1.0793748311698437E-002
   3.6307999835116789E-005   739.93708609999999        1.9215015694499016E-002   4.6910438686609268E-003  -8.1924768164753914E-003   1.2622108682990074E-002
   4.7862999053904787E-005   739.93708609999999        2.0326793193817139E-002   5.2522537298500538E-003  -9.0809175744652748E-003   1.4691979624330997E-002
   6.3095998484641314E-005   739.93708609999999        2.1514775231480598E-002   5.8624348603188992E-003  -1.0064505971968174E-002   1.7030077055096626E-002
   8.3175997133366764E-005   739.93708609999999        2.2786254063248634E-002   6.5258541144430637E-003  -1.1148583143949509E-002   1.9665136933326721E-002
   1.0964999819407240E-004   739.93708609999999        2.4150110781192780E-002   7.2474805638194084E-003  -1.2337752617895603E-002   2.2629259154200554E-002
   1.4453999756369740E-004   739.93708609999999        2.5616079568862915E-002   8.0325333401560783E-003  -1.3634423725306988E-002   2.5955829769372940E-002
   1.9054999575018883E-004   739.93708609999999        2.7197390794754028E-002   8.8878190144896507E-003  -1.5040097758173943E-002   2.9684785753488541E-002
   2.5119000929407775E-004   739.93708609999999        2.8908129781484604E-002   9.8202088847756386E-003  -1.6551660373806953E-002   3.3855535089969635E-002
   3.3112999517470598E-004   739.93708609999999        3.0767081305384636E-002   1.0838586837053299E-002  -1.8163023516535759E-002   3.8514465093612671E-002
   4.3652000022120774E-004   739.93708609999999        3.2797213643789291E-002   1.1953403241932392E-002  -1.9862364977598190E-002   4.3711688369512558E-002
   5.7544000446796417E-004   739.93708609999999        3.5026829689741135E-002   1.3177100569009781E-002  -2.1630236878991127E-002   4.9500744789838791E-002
   7.5857999036088586E-004   739.93708609999999        3.7492372095584869E-002   1.4525401405990124E-002  -2.3438202217221260E-002   5.5941388010978699E-002
   1.0000000474974513E-003   739.93708609999999        4.0239691734313965E-002   1.6017705202102661E-002  -2.5245185941457748E-002   6.3096776604652405E-002
   1.3183000264689326E-003   739.93708609999999        4.3328065425157547E-002   1.7678966745734215E-002  -2.6994677260518074E-002   7.1035534143447876E-002
   1.7377999611198902E-003   739.93708609999999        4.6831652522087097E-002   1.9540168344974518E-002  -2.8609069064259529E-002   7.9824388027191162E-002
   2.2909000981599092E-003   739.93708609999999        5.0848569720983505E-002   2.1642902866005898E-002  -2.9986459761857986E-002   8.9536421000957489E-002
   3.0199999455362558E-003   739.93708609999999        5.5501971393823624E-002   2.4039804935455322E-002  -3.0991848558187485E-002  0.10023456066846848     
   3.9810999296605587E-003   739.93708609999999        6.0950003564357758E-002   2.6799954473972321E-002  -3.1450964510440826E-002  0.11197204887866974     
   5.2481000311672688E-003   739.93708609999999        6.7393533885478973E-002   3.0013490468263626E-002  -3.1141335144639015E-002  0.12478078901767731     
   6.9182999432086945E-003   739.93708609999999        7.5083732604980469E-002   3.3797018229961395E-002  -2.9783381149172783E-002  0.13865379989147186     
   9.1201001778244972E-003   739.93708609999999        8.4330946207046509E-002   3.8300864398479462E-002  -2.7032405138015747E-002  0.15352514386177063     
   1.2023000046610832E-002   739.93708609999999        9.5509290695190430E-002   4.3716166168451309E-002  -2.2473376244306564E-002  0.16923813521862030     
   1.5848999843001366E-002   739.93708609999999       0.10904706269502640        5.0277736037969589E-002  -1.5626253560185432E-002  0.18549467623233795     
   2.0893000066280365E-002   739.93708609999999       0.12541869282722473        5.8271296322345734E-002  -5.9567359276115894E-003  0.20181308686733246     
   2.7542000636458397E-002   739.93708609999999       0.14508247375488281        6.8018712103366852E-002   7.0781633257865906E-003  0.21743749082088470     
   3.6308001726865768E-002   739.93708609999999       0.16839022934436798        7.9853974282741547E-002   2.3958472535014153E-002  0.23125909268856049     
   4.7862999141216278E-002   739.93708609999999       0.19539566338062286        9.4051040709018707E-002   4.4960476458072662E-002  0.24171631038188934     
   6.3096001744270325E-002   739.93708609999999       0.22557274997234344       0.11070168018341064        6.9959014654159546E-002  0.24674285948276520     
   8.3176001906394958E-002   739.93708609999999       0.25736051797866821       0.12948124110698700        9.8119340837001801E-002  0.24380694329738617     
  0.10000000149011612        739.93708609999999       0.27796706557273865       0.14268782734870911       0.11775796115398407       0.23607732355594635     
  0.12500000000000000        739.93708609999999       0.29990926384925842       0.15841956436634064       0.14096376299858093       0.21934150159358978     
  0.15000000596046448        739.93708609999999       0.31301274895668030       0.16990220546722412       0.15790876746177673       0.19919472932815552     
  0.17499999701976776        739.93708609999999       0.31873399019241333       0.17755921185016632       0.16949528455734253       0.17769879102706909     
  0.20000000298023224        739.93708609999999       0.31832107901573181       0.18179561197757721       0.17651487886905670       0.15616640448570251     
  0.22499999403953552        739.93708609999999       0.31286156177520752       0.18300226330757141       0.17965908348560333       0.13543969392776489     
  0.25000000000000000        739.93708609999999       0.30331066250801086       0.18155594170093536       0.17953437566757202       0.11604565382003784     
  0.27500000596046448        739.93708609999999       0.29051029682159424       0.17781840264797211       0.17667594552040100        9.8292164504528046E-002
  0.30000001192092896        739.93708609999999       0.27520290017127991       0.17213512957096100       0.17155888676643372        8.2332119345664978E-002
  0.32499998807907104        739.93708609999999       0.25804209709167480       0.16483409702777863       0.16460703313350677        6.8208344280719757E-002
  0.34999999403953552        739.93708609999999       0.23960140347480774       0.15622474253177643       0.15619984269142151        5.5886264890432358E-002
  0.37500000000000000        739.93708609999999       0.22038157284259796       0.14659710228443146       0.14667777717113495        4.5278292149305344E-002
  0.40000000596046448        739.93708609999999       0.20081681013107300       0.13622106611728668       0.13634639978408813        3.6262132227420807E-002
  0.42500001192092896        739.93708609999999       0.18128030002117157       0.12534575164318085       0.12547951936721802        2.8694732114672661E-002
  0.44999998807907104        739.93708609999999       0.16208925843238831       0.11419916152954102       0.11432173103094101        2.2422831505537033E-002
  0.47499999403953552        739.93708609999999       0.14350931346416473       0.10298779606819153       0.10309027135372162        1.7290866002440453E-002
  0.50000000000000000        739.93708609999999       0.12575866281986237        9.1896504163742065E-002   9.1976583003997803E-002   1.3146807439625263E-002
  0.52499997615814209        739.93708609999999       0.10901194065809250        8.1088371574878693E-002   8.1147477030754089E-002   9.8463324829936028E-003
  0.55000001192092896        739.93708609999999        9.3403726816177368E-002   7.0704795420169830E-002   7.0746131241321564E-002   7.2556771337985992E-003
  0.57499998807907104        739.93708609999999        7.9031921923160553E-002   6.0865566134452820E-002   6.0892943292856216E-002   5.2534216083586216E-003
  0.60000002384185791        739.93708609999999        6.5960898995399475E-002   5.1669161766767502E-002   5.1686234772205353E-002   3.7314309738576412E-003
  0.62500000000000000        739.93708609999999        5.4224565625190735E-002   4.3193053454160690E-002   4.3202973902225494E-002   2.5951329153031111E-003
  0.64999997615814209        739.93708609999999        4.3829228729009628E-002   3.5494182258844376E-002   3.5499442368745804E-002   1.7632744275033474E-003
  0.67500001192092896        739.93708609999999        3.4756403416395187E-002   2.8609538450837135E-002   2.8611980378627777E-002   1.1672916589304805E-003
  0.69999998807907104        739.93708609999999        2.6965530589222908E-002   2.2556852549314499E-002   2.2557742893695831E-002   7.5039721559733152E-004
  0.72500002384185791        739.93708609999999        2.0396610721945763E-002   1.7335439100861549E-002   1.7335582524538040E-002   4.6647686394862831E-004
  0.75000000000000000        739.93708609999999        1.4972814358770847E-002   1.2927168980240822E-002   1.2927033938467503E-002   2.7887354372069240E-004
  0.77499997615814209        739.93708609999999        1.0603048838675022E-002   9.2976056039333344E-003   9.2974342405796051E-003   1.5912383969407529E-004
  0.80000001192092896        739.93708609999999        7.1845119819045067E-003   6.3973134383559227E-003   6.3972086645662785E-003   8.5701583884656429E-005
  0.82499998807907104        739.93708609999999        4.6052644029259682E-003   4.1633532382547855E-003   4.1633453220129013E-003   4.2811599996639416E-005
  0.85000002384185791        739.93708609999999        2.7468292973935604E-003   2.5210035964846611E-003   2.5210874155163765E-003   1.9267370589659549E-005
  0.87500000000000000        739.93708609999999        1.4868767466396093E-003   1.3857424492016435E-003   1.3858980964869261E-003   7.4766480793186929E-006
  0.89999997615814209        739.93708609999999        7.0205447264015675E-004   6.6556909587234259E-004   6.6576479002833366E-004   2.5495953650533920E-006
  0.92500001192092896        739.93708609999999        2.7108140056952834E-004   2.6379086193628609E-004   2.6397823239676654E-004   1.5356287121903733E-006
  0.94999998807907104        739.93708609999999        7.8329634561669081E-005   8.2524536992423236E-005   8.2630547694861889E-005   2.7869373298017308E-006
  0.97500002384185791        739.93708609999999        1.8398941392661072E-005   2.7459356715553440E-005   2.7380696337786503E-005   5.4394622566178441E-006
   1.0000000000000000        739.93708609999999        3.2285206543747336E-006   1.5528952644672245E-005   1.5134008208406158E-005   8.9951581685454585E-006
   9.9999997171806854E-010   948.75394589999996        2.8423271141946316E-003  -9.1316620819270611E-004  -1.0642167180776596E-003  -7.8938330989331007E-004
   1.3183000246996812E-009   948.75394589999996        2.9758028686046600E-003  -9.1491435887292027E-004  -1.0880344780161977E-003  -8.0248282756656408E-004
   1.7378000150003459E-009   948.75394589999996        3.1161780934780836E-003  -9.1459968825802207E-004  -1.1123819276690483E-003  -8.1493391189724207E-004
   2.2908999142146058E-009   948.75394589999996        3.2639051787555218E-003  -9.1200275346636772E-004  -1.1373576708137989E-003  -8.2654104335233569E-004
   3.0200000278313155E-009   948.75394589999996        3.4193724859505892E-003  -9.0688630007207394E-004  -1.1630654335021973E-003  -8.3705747965723276E-004
   3.9810998941902653E-009   948.75394589999996        3.5830261185765266E-003  -8.9899403974413872E-004  -1.1896381620317698E-003  -8.4618834080174565E-004
   5.2481001766579993E-009   948.75394589999996        3.7553485017269850E-003  -8.8804843835532665E-004  -1.2172382557764649E-003  -8.5357873467728496E-004
   6.9183001549788514E-009   948.75394589999996        3.9368360303342342E-003  -8.7375054135918617E-004  -1.2460581492632627E-003  -8.5880164988338947E-004
   9.1201002305751899E-009   948.75394589999996        4.1280295699834824E-003  -8.5577659774571657E-004  -1.2763297418132424E-003  -8.6134718731045723E-004
   1.2023000373062587E-008   948.75394589999996        4.3295146897435188E-003  -8.3377561531960964E-004  -1.3083304511383176E-003  -8.6060742614790797E-004
   1.5849000334355878E-008   948.75394589999996        4.5418296940624714E-003  -8.0737896496430039E-004  -1.3423745986074209E-003  -8.5586239583790302E-004
   2.0892999330612838E-008   948.75394589999996        4.7656744718551636E-003  -7.7617430360987782E-004  -1.3788535725325346E-003  -8.4625923773273826E-004
   2.7542000680114143E-008   948.75394589999996        5.0017051398754120E-003  -7.3972780955955386E-004  -1.4182110317051411E-003  -8.3079474279657006E-004
   3.6307998385609608E-008   948.75394589999996        5.2506802603602409E-003  -6.9756264565512538E-004  -1.4609759673476219E-003  -8.0828735372051597E-004
   4.7863000673942224E-008   948.75394589999996        5.5133281275629997E-003  -6.4917834242805839E-004  -1.5077490825206041E-003  -7.7736139064654708E-004
   6.3096003088958241E-008   948.75394589999996        5.7904985733330250E-003  -5.9402280021458864E-004  -1.5592409763485193E-003  -7.3640508344396949E-004
   8.3175997644957533E-008   948.75394589999996        6.0830442234873772E-003  -5.3151149768382311E-004  -1.6162616666406393E-003  -6.8355246912688017E-004
   1.0965000285523274E-007   948.75394589999996        6.3919471576809883E-003  -4.6099864994175732E-004  -1.6797592397779226E-003  -6.1662704683840275E-004
   1.4453999597208167E-007   948.75394589999996        6.7180809564888477E-003  -3.8182968273758888E-004  -1.7507841112092137E-003  -5.3315697005018592E-004
   1.9054999711443088E-007   948.75394589999996        7.0627047680318356E-003  -2.9321984038688242E-004  -1.8306107958778739E-003  -4.3021072633564472E-004
   2.5118998792095226E-007   948.75394589999996        7.4267545714974403E-003  -1.9442664051894099E-004  -1.9205970456823707E-003  -3.0454271472990513E-004
   3.3112999631157436E-007   948.75394589999996        7.8115239739418030E-003  -8.4576022345572710E-005  -2.0223550964146852E-003  -1.5235370665322989E-004
   4.3651999703797628E-007   948.75394589999996        8.2183275371789932E-003   3.7257301300996915E-005  -2.1376956719905138E-003   3.0670551495859399E-005
   5.7544002629583701E-007   948.75394589999996        8.6484802886843681E-003   1.7204140021931380E-004  -2.2686342708766460E-003   2.4938661954365671E-004
   7.5857997217099182E-007   948.75394589999996        9.1035105288028717E-003   3.2085576094686985E-004  -2.4174724239856005E-003   5.0935207400470972E-004
   9.9999999747524271E-007   948.75394589999996        9.5849726349115372E-003   4.8483535647392273E-004  -2.5867612566798925E-003   8.1679300637915730E-004
   1.3182999509808724E-006   948.75394589999996        1.0094641707837582E-002   6.6524051362648606E-004  -2.7793860062956810E-003   1.1787872062996030E-003
   1.7377999483869644E-006   948.75394589999996        1.0634148493409157E-002   8.6332933278754354E-004  -2.9984433203935623E-003   1.6030634287744761E-003
   2.2909000563231530E-006   948.75394589999996        1.1205676943063736E-002   1.0806121863424778E-003  -3.2475283369421959E-003   2.0985894370824099E-003
   3.0199998946045525E-006   948.75394589999996        1.1811223812401295E-002   1.3185867574065924E-003  -3.5304522607475519E-003   2.6750718243420124E-003
   3.9810997805034276E-006   948.75394589999996        1.2453078292310238E-002   1.5789150493219495E-003  -3.8514377083629370E-003   3.3433907665312290E-003
   5.2481000238913111E-006   948.75394589999996        1.3133760541677475E-002   1.8634075531736016E-003  -4.2151017114520073E-003   4.1156401857733727E-003
   6.9183001869532745E-006   948.75394589999996        1.3855940662324429E-002   2.1739923395216465E-003  -4.6264012344181538E-003   5.0051012076437473E-003
   9.1201000032015145E-006   948.75394589999996        1.4622593298554420E-002   2.5127786211669445E-003  -5.0906860269606113E-003   6.0264659114181995E-003
   1.2022999726468697E-005   948.75394589999996        1.5437019057571888E-002   2.8820731677114964E-003  -5.6136795319616795E-003   7.1959481574594975E-003
   1.5849000192247331E-005   948.75394589999996        1.6302516683936119E-002   3.2842219807207584E-003  -6.2011796981096268E-003   8.5308048874139786E-003
   2.0892999600619078E-005   948.75394589999996        1.7223266884684563E-002   3.7220155354589224E-003  -6.8595479242503643E-003   1.0050677694380283E-002
   2.7542000680114143E-005   948.75394589999996        1.8203569576144218E-002   4.1983318515121937E-003  -7.5950571335852146E-003   1.1776466853916645E-002
   3.6307999835116789E-005   948.75394589999996        1.9248520955443382E-002   4.7164461575448513E-003  -8.4141762927174568E-003   1.3731404207646847E-002
   4.7862999053904787E-005   948.75394589999996        2.0363571122288704E-002   5.2797975949943066E-003  -9.3229589983820915E-003   1.5940181910991669E-002
   6.3095998484641314E-005   948.75394589999996        2.1555293351411819E-002   5.8923545293509960E-003  -1.0327301919460297E-002   1.8430296331644058E-002
   8.3175997133366764E-005   948.75394589999996        2.2831074893474579E-002   6.5584210678935051E-003  -1.1432210914790630E-002   2.1231224760413170E-002
   1.0964999819407240E-004   948.75394589999996        2.4199914187192917E-002   7.2830151766538620E-003  -1.2641860172152519E-002   2.4375822395086288E-002
   1.4453999756369740E-004   948.75394589999996        2.5671683251857758E-002   8.0714123323559761E-003  -1.3958106748759747E-002   2.7898067608475685E-002
   1.9054999575018883E-004   948.75394589999996        2.7259787544608116E-002   8.9304940775036812E-003  -1.5381788834929466E-002   3.1838599592447281E-002
   2.5119000929407775E-004   948.75394589999996        2.8978522866964340E-002   9.8672201856970787E-003  -1.6908952966332436E-002   3.6237154155969620E-002
   3.3112999517470598E-004   948.75394589999996        3.0846936628222466E-002   1.0890583507716656E-002  -1.8532512709498405E-002   4.1140422224998474E-002
   4.3652000022120774E-004   948.75394589999996        3.2888319343328476E-002   1.2011176906526089E-002  -2.0239444449543953E-002   4.6598497778177261E-002
   5.7544000446796417E-004   948.75394589999996        3.5131350159645081E-002   1.3241613283753395E-002  -2.2008867934346199E-002   5.2664443850517273E-002
   7.5857999036088586E-004   948.75394589999996        3.7612941116094589E-002   1.4597826637327671E-002  -2.3810671642422676E-002   5.9397049248218536E-002
   1.0000000474974513E-003   948.75394589999996        4.0379479527473450E-002   1.6099477186799049E-002  -2.5601837784051895E-002   6.6857688128948212E-002
   1.3183000264689326E-003   948.75394589999996        4.3490879237651825E-002   1.7771834507584572E-002  -2.7323640882968903E-002   7.5112238526344299E-002
   1.7377999611198902E-003   948.75394589999996        4.7022003680467606E-002   1.9646251574158669E-002  -2.8896009549498558E-002   8.4223121404647827E-002
   2.2909000981599092E-003   948.75394589999996        5.1071755588054657E-002   2.1764766424894333E-002  -3.0214337632060051E-002   9.4257578253746033E-002
   3.0199999455362558E-003   948.75394589999996        5.5764060467481613E-002   2.4180505424737930E-002  -3.1140822917222977E-002  0.10527021437883377     
   3.9810999296605587E-003   948.75394589999996        6.1257772147655487E-002   2.6963073760271072E-002  -3.1498432159423828E-002  0.11730313301086426     
   5.2481000311672688E-003   948.75394589999996        6.7754216492176056E-002   3.0203131958842278E-002  -3.1062256544828415E-002  0.13037359714508057     
   6.9182999432086945E-003   948.75394589999996        7.5504541397094727E-002   3.4017696976661682E-002  -2.9551060870289803E-002  0.14445589482784271     
   9.1201001778244972E-003   948.75394589999996        8.4818147122859955E-002   3.8557257503271103E-002  -2.6619903743267059E-002  0.15946063399314880     
   1.2023000046610832E-002   948.75394589999996        9.6066705882549286E-002   4.4012591242790222E-002  -2.1855842322111130E-002  0.17520286142826080     
   1.5848999843001366E-002   948.75394589999996       0.10967366397380829        5.0617214292287827E-002  -1.4784594066441059E-002  0.19135165214538574     
   2.0893000066280365E-002   948.75394589999996       0.12610504031181335        5.8654006570577621E-002  -4.8826197162270546E-003  0.20738931000232697     
   2.7542000636458397E-002   948.75394589999996       0.14580561220645905        6.8439543247222900E-002   8.3753401413559914E-003  0.22252403199672699     
   3.6308001726865768E-002   948.75394589999996       0.16910693049430847        8.0298878252506256E-002   2.5443127378821373E-002  0.23561689257621765     
   4.7862999141216278E-002   948.75394589999996       0.19603429734706879        9.4491943717002869E-002   4.6561397612094879E-002  0.24509222805500031     
   6.3096001744270325E-002   948.75394589999996       0.22602514922618866       0.11109011620283127        7.1561053395271301E-002  0.24890017509460449     
   8.3176001906394958E-002   948.75394589999996       0.25747731328010559       0.12974160909652710        9.9559672176837921E-002  0.24457639455795288     
  0.10000000149011612        948.75394589999996       0.27775868773460388       0.14280530810356140       0.11897902935743332       0.23589263856410980     
  0.12500000000000000        948.75394589999996       0.29918947815895081       0.15828791260719299       0.14178785681724548       0.21807023882865906     
  0.15000000596046448        948.75394589999996       0.31178647279739380       0.16949927806854248       0.15830443799495697       0.19718235731124878     
  0.17499999701976776        948.75394589999996       0.31703460216522217       0.17688110470771790       0.16946752369403839       0.17522831261157990     
  0.20000000298023224        948.75394589999996       0.31619977951049805       0.18085187673568726       0.17609004676342010       0.15346148610115051     
  0.22499999403953552        948.75394589999996       0.31038004159927368       0.18181228637695312       0.17887598276138306       0.13267138600349426     
  0.25000000000000000        948.75394589999996       0.30053597688674927       0.18014621734619141       0.17843870818614960       0.11333987861871719     
  0.27500000596046448        948.75394589999996       0.28751122951507568       0.17622028291225433       0.17531669139862061        9.5737218856811523E-002
  0.30000001192092896        948.75394589999996       0.27204716205596924       0.17038299143314362       0.16998584568500519        7.9985581338405609E-002
  0.32499998807907104        948.75394589999996       0.25479447841644287       0.16296388208866119       0.16286922991275787        6.6103301942348480E-002
  0.34999999403953552        948.75394589999996       0.23632225394248962       0.15427272021770477       0.15434435009956360        5.4036796092987061E-002
  0.37500000000000000        948.75394589999996       0.21712581813335419       0.14459882676601410       0.14474886655807495        4.3684113770723343E-002
  0.40000000596046448        948.75394589999996       0.19763325154781342       0.13421051204204559       0.13438495993614197        3.4912593662738800E-002
  0.42500001192092896        948.75394589999996       0.17821125686168671       0.12335465848445892       0.12352269887924194        2.7572115883231163E-002
  0.44999998807907104        948.75394589999996       0.15917029976844788       0.11225644499063492       0.11240256577730179        2.1505020558834076E-002
  0.47499999403953552        948.75394589999996       0.14076928794384003       0.10111915320158005       0.10123755782842636        1.6553495079278946E-002
  0.50000000000000000        948.75394589999996       0.12321980297565460        9.0124040842056274E-002   9.0214729309082031E-002   1.2564913369715214E-002
  0.52499997615814209        948.75394589999996       0.10669007152318954        7.9430431127548218E-002   7.9496495425701141E-002   9.3955947086215019E-003
  0.55000001192092896        948.75394589999996        9.1308623552322388E-002   6.9175809621810913E-002   6.9221645593643188E-002   6.9132982753217220E-003
  0.57499998807907104        948.75394589999996        7.7167712152004242E-002   5.9476044028997421E-002   5.9506278485059738E-002   4.9987076781690121E-003
  0.60000002384185791        948.75394589999996        6.4326539635658264E-002   5.0425700843334198E-002   5.0444569438695908E-002   3.5461268853396177E-003
  0.62500000000000000        948.75394589999996        5.2814379334449768E-002   4.2098488658666611E-002   4.2109522968530655E-002   2.4635554291307926E-003
  0.64999997615814209        948.75394589999996        4.2633462697267532E-002   3.4547779709100723E-002   3.4553725272417068E-002   1.6722952714189887E-003
  0.67500001192092896        948.75394589999996        3.3761847764253616E-002   2.7807256206870079E-002   2.7810111641883850E-002   1.1062039993703365E-003
  0.69999998807907104        948.75394589999996        2.6156127452850342E-002   2.1891662850975990E-002   2.1892799064517021E-002   7.1070191916078329E-004
  0.72500002384185791        948.75394589999996        1.9754117354750633E-002   1.6797713935375214E-002   1.6798000782728195E-002   4.4161942787468433E-004
  0.75000000000000000        948.75394589999996        1.4477448537945747E-002   1.2505116872489452E-002   1.2505064718425274E-002   2.6395532768219709E-004
  0.77499997615814209        948.75394589999996        1.0234140790998936E-002   8.9777577668428421E-003   8.9776311069726944E-003   1.5060947043821216E-004
  0.80000001192092896        948.75394589999996        6.9211609661579132E-003   6.1650462448596954E-003   6.1649642884731293E-003   8.1137826782651246E-005
  0.82499998807907104        948.75394589999996        4.4269710779190063E-003   4.0034530684351921E-003   4.0034544654190540E-003   4.0569822886027396E-005
  0.85000002384185791        948.75394589999996        2.6341201737523079E-003   2.4182572960853577E-003   2.4183425121009350E-003   1.8317750800633803E-005
  0.87500000000000000        948.75394589999996        1.4218976721167564E-003   1.3255517696961761E-003   1.3257021782919765E-003   7.1985232352744788E-006
  0.89999997615814209        948.75394589999996        6.6913221962749958E-004   6.3457409851253033E-004   6.3475896604359150E-004   2.5796509817155311E-006
  0.92500001192092896        948.75394589999996        2.5723909493535757E-004   2.5049492251127958E-004   2.5066637317650020E-004   1.6531605524505721E-006
  0.94999998807907104        948.75394589999996        7.3739225626923144E-005   7.7896766015328467E-005   7.7982811490073800E-005   2.8337603907857556E-006
  0.97500002384185791        948.75394589999996        1.6735044482629746E-005   2.5476372684352100E-005   2.5376268240506761E-005   5.2710611271322705E-006
   1.0000000000000000        948.75394589999996        1.8260609522258164E-006   1.3551610209106002E-005   1.3138559552317020E-005   8.4594785221270286E-006
   9.9999997171806854E-010   1216.5007900000001        2.8449108358472586E-003  -9.1167161008343101E-004  -1.0626976145431399E-003  -8.2224200014024973E-004
   1.3183000246996812E-009   1216.5007900000001        2.9785460792481899E-003  -9.1330002760514617E-004  -1.0866352822631598E-003  -8.3536264719441533E-004
   1.7378000150003459E-009   1216.5007900000001        3.1190908048301935E-003  -9.1285677626729012E-004  -1.1111381463706493E-003  -8.4770016837865114E-004
   2.2908999142146058E-009   1216.5007900000001        3.2669985666871071E-003  -9.1012183111160994E-004  -1.1363116791471839E-003  -8.5903180297464132E-004
   3.0200000278313155E-009   1216.5007900000001        3.4226584248244762E-003  -9.0485718101263046E-004  -1.1622672900557518E-003  -8.6907920194789767E-004
   3.9810998941902653E-009   1216.5007900000001        3.5865169484168291E-003  -8.9680589735507965E-004  -1.1891468893736601E-003  -8.7751052342355251E-004
   5.2481001766579993E-009   1216.5007900000001        3.7590581923723221E-003  -8.8568957289680839E-004  -1.2171231210231781E-003  -8.8392780162394047E-004
   6.9183001549788514E-009   1216.5007900000001        3.9407787844538689E-003  -8.7120843818411231E-004  -1.2463999446481466E-003  -8.8785443222150207E-004
   9.1201002305751899E-009   1216.5007900000001        4.1322209872305393E-003  -8.5303781088441610E-004  -1.2772227637469769E-003  -8.8872300693765283E-004
   1.2023000373062587E-008   1216.5007900000001        4.3339710682630539E-003  -8.3082582568749785E-004  -1.3098843628540635E-003  -8.8585936464369297E-004
   1.5849000334355878E-008   1216.5007900000001        4.5465687289834023E-003  -8.0420280573889613E-004  -1.3447158271446824E-003  -8.7846827227622271E-004
   2.0892999330612838E-008   1216.5007900000001        4.7707157209515572E-003  -7.7275518560782075E-004  -1.3821283355355263E-003  -8.6560967611148953E-004
   2.7542000680114143E-008   1216.5007900000001        5.0070690922439098E-003  -7.3604797944426537E-004  -1.4225873164832592E-003  -8.4618187975138426E-004
   3.6307998385609608E-008   1216.5007900000001        5.2563888020813465E-003  -6.9360301131382585E-004  -1.4666460920125246E-003  -8.1889046123251319E-004
   4.7863000673942224E-008   1216.5007900000001        5.5194050073623657E-003  -6.4491847297176719E-004  -1.5149326063692570E-003  -7.8223354648798704E-004
   6.3096003088958241E-008   1216.5007900000001        5.7969694025814533E-003  -5.8944069314748049E-004  -1.5681876102462411E-003  -7.3445541784167290E-004
   8.3175997644957533E-008   1216.5007900000001        6.0899364762008190E-003  -5.2658363711088896E-004  -1.6272545326501131E-003  -6.7352945916354656E-004
   1.0965000285523274E-007   1216.5007900000001        6.3992906361818314E-003  -4.5569954090751708E-004  -1.6931184800341725E-003  -5.9709709603339434E-004
   1.4453999597208167E-007   1216.5007900000001        6.7259082570672035E-003  -3.7613208405673504E-004  -1.7668689833953977E-003  -5.0248886691406369E-004
   1.9054999711443088E-007   1216.5007900000001        7.0710508152842522E-003  -2.8709421167150140E-004  -1.8498254939913750E-003  -3.8654202944599092E-004
   2.5118998792095226E-007   1216.5007900000001        7.4356575496494770E-003  -1.8784138956107199E-004  -1.9433915149420500E-003  -2.4576962459832430E-004
   3.3112999631157436E-007   1216.5007900000001        7.8210253268480301E-003  -7.7496944868471473E-005  -2.0492302719503641E-003  -7.6095064287073910E-005
   4.3651999703797628E-007   1216.5007900000001        8.2284724339842796E-003   4.4867148972116411E-005  -2.1692060399800539E-003   1.2709871225524694E-004
   5.7544002629583701E-007   1216.5007900000001        8.6593190208077431E-003   1.8022187578026205E-004  -2.3053900804370642E-003   3.6899515544064343E-004
   7.5857997217099182E-007   1216.5007900000001        9.1150980442762375E-003   3.2965009449981153E-004  -2.4601439945399761E-003   6.5551453735679388E-004
   9.9999999747524271E-007   1216.5007900000001        9.5973685383796692E-003   4.9429031787440181E-004  -2.6360785122960806E-003   9.9327205680310726E-004
   1.3182999509808724E-006   1216.5007900000001        1.0107912123203278E-002   6.7540706368163228E-004  -2.8361417353153229E-003   1.3897735625505447E-003
   1.7377999483869644E-006   1216.5007900000001        1.0648368857800961E-002   8.7426247773692012E-004  -3.0634885188192129E-003   1.8531889654695988E-003
   2.2909000563231530E-006   1216.5007900000001        1.1220929212868214E-002   1.0923724621534348E-003  -3.3217773307114840E-003   2.3929888848215342E-003
   3.0199998946045525E-006   1216.5007900000001        1.1827601119875908E-002   1.3312399387359619E-003  -3.6148736253380775E-003   3.0193910934031010E-003
   3.9810997805034276E-006   1216.5007900000001        1.2470684945583344E-002   1.5925334300845861E-003  -3.9470507763326168E-003   3.7438268773257732E-003
   5.2481000238913111E-006   1216.5007900000001        1.3152713887393475E-002   1.8780704122036695E-003  -4.3229693546891212E-003   4.5789759606122971E-003
   6.9183001869532745E-006   1216.5007900000001        1.3876377604901791E-002   2.1897873375564814E-003  -4.7476161271333694E-003   5.5387304164469242E-003
   9.1201000032015145E-006   1216.5007900000001        1.4644666574895382E-002   2.5298031978309155E-003  -5.2263587713241577E-003   6.6384244710206985E-003
   1.2022999726468697E-005   1216.5007900000001        1.5460905618965626E-002   2.9004351235926151E-003  -5.7649170048534870E-003   7.8949471935629845E-003
   1.5849000192247331E-005   1216.5007900000001        1.6328422352671623E-002   3.3040421549230814E-003  -6.3690575771033764E-003   9.3262149021029472E-003
   2.0892999600619078E-005   1216.5007900000001        1.7251431941986084E-002   3.7434301339089870E-003  -7.0450855419039726E-003   1.0952604003250599E-002
   2.7542000680114143E-005   1216.5007900000001        1.8234273418784142E-002   4.2214943096041679E-003  -7.7991751022636890E-003   1.2795723974704742E-002
   3.6307999835116789E-005   1216.5007900000001        1.9282095134258270E-002   4.7415327280759811E-003  -8.6376536637544632E-003   1.4879554510116577E-002
   4.7862999053904787E-005   1216.5007900000001        2.0400406792759895E-002   5.3070089779794216E-003  -9.5663722604513168E-003   1.7229495570063591E-002
   6.3095998484641314E-005   1216.5007900000001        2.1595859900116920E-002   5.9219230897724628E-003  -1.0590962134301662E-002   1.9873782992362976E-002
   8.3175997133366764E-005   1216.5007900000001        2.2875929251313210E-002   6.5906178206205368E-003  -1.1716078966856003E-002   2.2842578589916229E-002
   1.0964999819407240E-004   1216.5007900000001        2.4249730631709099E-002   7.3181581683456898E-003  -1.2945461086928844E-002   2.6169421151280403E-002
   1.4453999756369740E-004   1216.5007900000001        2.5727273896336555E-002   8.1098768860101700E-003  -1.4280403964221478E-002   2.9888806864619255E-002
   1.9054999575018883E-004   1216.5007900000001        2.7322137728333473E-002   8.9727276936173439E-003  -1.5721077099442482E-002   3.4041978418827057E-002
   2.5119000929407775E-004   1216.5007900000001        2.9048826545476913E-002   9.9137574434280396E-003  -1.7262682318687439E-002   3.8668893277645111E-002
   3.3112999517470598E-004   1216.5007900000001        3.0926646664738655E-002   1.0942072607576847E-002  -1.8897138535976410E-002   4.3816398829221725E-002
   4.3652000022120774E-004   1216.5007900000001        3.2979197800159454E-002   1.2068401090800762E-002  -2.0610224455595016E-002   4.9534417688846588E-002
   5.7544000446796417E-004   1216.5007900000001        3.5235542804002762E-002   1.3305523432791233E-002  -2.2379642352461815E-002   5.5875331163406372E-002
   7.5857999036088586E-004   1216.5007900000001        3.7733040750026703E-002   1.4669585973024368E-002  -2.4173630401492119E-002   6.2896758317947388E-002
   1.0000000474974513E-003   1216.5007900000001        4.0518615394830704E-002   1.6180500388145447E-002  -2.5947269052267075E-002   7.0658020675182343E-002
   1.3183000264689326E-003   1216.5007900000001        4.3652791529893875E-002   1.7863847315311432E-002  -2.7639668434858322E-002   7.9221963882446289E-002
   1.7377999611198902E-003   1216.5007900000001        4.7211121767759323E-002   1.9751342013478279E-002  -2.9168374836444855E-002   8.8646419346332550E-002
   2.2909000981599092E-003   1216.5007900000001        5.1293257623910904E-002   2.1885450929403305E-002  -3.0426181852817535E-002   9.8992481827735901E-002
   3.0199999455362558E-003   1216.5007900000001        5.6023873388767242E-002   2.4319777265191078E-002  -3.1272623687982559E-002  0.11030612140893936     
   3.9810999296605587E-003   1216.5007900000001        6.1562478542327881E-002   2.7124432846903801E-002  -3.1528085470199585E-002  0.12261808663606644     
   5.2481000311672688E-003   1216.5007900000001        6.8110816180706024E-002   3.0390569940209389E-002  -3.0965434387326241E-002  0.13593089580535889     
   6.9182999432086945E-003   1216.5007900000001        7.5919948518276215E-002   3.4235585480928421E-002  -2.9302040114998817E-002  0.15020014345645905     
   9.1201001778244972E-003   1216.5007900000001        8.5298284888267517E-002   3.8810085505247116E-002  -2.6193007826805115E-002  0.16531342267990112     
   1.2023000046610832E-002   1216.5007900000001        9.6615023910999298E-002   4.4304452836513519E-002  -2.1227784454822540E-002  0.18105824291706085     
   1.5848999843001366E-002   1216.5007900000001       0.11028872430324554        5.0950862467288971E-002  -1.3938107527792454E-002  0.19707226753234863     
   2.0893000066280365E-002   1216.5007900000001       0.12677709758281708        5.9029344469308853E-002  -3.8113505579531193E-003  0.21280393004417419     
   2.7542000636458397E-002   1216.5007900000001       0.14651156961917877        6.8851210176944733E-002   9.6600921824574471E-003  0.22742843627929688     
   3.6308001726865768E-002   1216.5007900000001       0.16980387270450592        8.0732695758342743E-002   2.6904327794909477E-002  0.23978053033351898     
   4.7862999141216278E-002   1216.5007900000001       0.19665160775184631        9.4919994473457336E-002   4.8127397894859314E-002  0.24827489256858826     
   6.3096001744270325E-002   1216.5007900000001       0.22645686566829681       0.11146459728479385        7.3118008673191071E-002  0.25088253617286682     
   8.3176001906394958E-002   1216.5007900000001       0.25757801532745361       0.12998849153518677       0.10094861686229706       0.24520957469940186     
  0.10000000149011612        1216.5007900000001       0.27754056453704834       0.14291118085384369       0.12014816701412201       0.23560871183872223     
  0.12500000000000000        1216.5007900000001       0.29847219586372375       0.15814940631389618       0.14256484806537628       0.21675409376621246     
  0.15000000596046448        1216.5007900000001       0.31057700514793396       0.16909597814083099       0.15866230428218842       0.19517315924167633     
  0.17499999701976776        1216.5007900000001       0.31536728143692017       0.17621035873889923       0.16941380500793457       0.17280010879039764     
  0.20000000298023224        1216.5007900000001       0.31412574648857117       0.17992393672466278       0.17565234005451202       0.15082842111587524     
  0.22499999403953552        1216.5007900000001       0.30796024203300476       0.18064685165882111       0.17809337377548218       0.12999540567398071     
  0.25000000000000000        1216.5007900000001       0.29783627390861511       0.17876966297626495       0.17735651135444641       0.11073881387710571     
  0.27500000596046448        1216.5007900000001       0.28459879755973816       0.17466355860233307       0.17398297786712646        9.3292556703090668E-002
  0.30000001192092896        1216.5007900000001       0.26898789405822754       0.16867981851100922       0.16844926774501801        7.7749438583850861E-002
  0.32499998807907104        1216.5007900000001       0.25165110826492310       0.16114933788776398       0.16117739677429199        6.4104586839675903E-002
  0.34999999403953552        1216.5007900000001       0.23315308988094330       0.15238206088542938       0.15254279971122742        5.2286554127931595E-002
  0.37500000000000000        1216.5007900000001       0.21398369967937469       0.14266647398471832       0.14288030564785004        4.2180091142654419E-002
  0.40000000596046448        1216.5007900000001       0.19456499814987183       0.13226924836635590       0.13248871266841888        3.3643025904893875E-002
  0.42500001192092896        1216.5007900000001       0.17525728046894073       0.12143500894308090       0.12163432687520981        2.6518872007727623E-002
  0.44999998807907104        1216.5007900000001       0.15636442601680756       0.11038611829280853       0.11055364459753036        2.0646128803491592E-002
  0.47499999403953552        1216.5007900000001       0.13813878595829010        9.9322631955146790E-002   9.9455468356609344E-002   1.5865137800574303E-002
  0.50000000000000000        1216.5007900000001       0.12078551948070526        8.8422343134880066E-002   8.8522613048553467E-002   1.2022954411804676E-002
  0.52499997615814209        1216.5007900000001       0.10446667671203613        7.7840864658355713E-002   7.7913187444210052E-002   8.9767137542366982E-003
  0.55000001192092896        1216.5007900000001        8.9304946362972260E-002   6.7711897194385529E-002   6.7761763930320740E-002   6.5957806073129177E-003
  0.57499998807907104        1216.5007900000001        7.5387164950370789E-002   5.8147490024566650E-002   5.8180287480354309E-002   4.7629526816308498E-003
  0.60000002384185791        1216.5007900000001        6.2767595052719116E-002   4.9238465726375580E-002   4.9258939921855927E-002   3.3749276772141457E-003
  0.62500000000000000        1216.5007900000001        5.1471084356307983E-002   4.1054915636777878E-002   4.1066944599151611E-002   2.3421959485858679E-003
  0.64999997615814209        1216.5007900000001        4.1496008634567261E-002   3.3646795898675919E-002   3.3653348684310913E-002   1.5885059256106615E-003
  0.67500001192092896        1216.5007900000001        3.2817158848047256E-002   2.7044633403420448E-002   2.7047861367464066E-002   1.0500148637220263E-003
  0.69999998807907104        1216.5007900000001        2.5388475507497787E-002   2.1260356530547142E-002   2.1261716261506081E-002   6.7422614665701985E-004
  0.72500002384185791        1216.5007900000001        1.9145740196108818E-002   1.6288230195641518E-002   1.6288647428154945E-002   4.1879355558194220E-004
  0.75000000000000000        1216.5007900000001        1.4009184204041958E-002   1.2105937115848064E-002   1.2105959467589855E-002   2.5026054936461151E-004
  0.77499997615814209        1216.5007900000001        9.8860533908009529E-003   8.6758136749267578E-003   8.6757289245724678E-003   1.4279237075243145E-004
  0.80000001192092896        1216.5007900000001        6.6731655970215797E-003   5.9462287463247776E-003   5.9461682103574276E-003   7.6944925240240991E-005
  0.82499998807907104        1216.5007900000001        4.2594415135681629E-003   3.8531494792550802E-003   3.8531601894646883E-003   3.8506601413246244E-005
  0.85000002384185791        1216.5007900000001        2.5284742005169392E-003   2.3219184949994087E-003   2.3220044095069170E-003   1.7438809663872235E-005
  0.87500000000000000        1216.5007900000001        1.3611600734293461E-003   1.2692727614194155E-003   1.2694179313257337E-003   6.9326838456618134E-006
  0.89999997615814209        1216.5007900000001        6.3845759723335505E-004   6.0568464687094092E-004   6.0585909523069859E-004   2.5909553187375423E-006
  0.92500001192092896        1216.5007900000001        2.4438885156996548E-004   2.3814284941181540E-004   2.3829920974094421E-004   1.7366204474456026E-006
  0.94999998807907104        1216.5007900000001        6.9492845796048641E-005   7.3604773206170648E-005   7.3672214057296515E-005   2.8432675662770635E-006
  0.97500002384185791        1216.5007900000001        1.5200778761936817E-005   2.3633168893866241E-005   2.3513564883614890E-005   5.0760259000526275E-006
   1.0000000000000000        1216.5007900000001        5.5468836990257842E-007   1.1733199244190473E-005   1.1304518011456821E-005   7.9266492321039550E-006
   9.9999997171806854E-010   1559.8081870000001        2.8475343715399504E-003  -9.1023452114313841E-004  -1.0613482445478439E-003  -8.5478916298598051E-004
   1.3183000246996812E-009   1559.8081870000001        2.9813300352543592E-003  -9.1174553381279111E-004  -1.0854224674403667E-003  -8.6785771418362856E-004
   1.7378000150003459E-009   1559.8081870000001        3.1220456585288048E-003  -9.1117626288905740E-004  -1.1100999545305967E-003  -8.7999616516754031E-004
   2.2908999142146058E-009   1559.8081870000001        3.2701350282877684E-003  -9.0830581029877067E-004  -1.1354928137734532E-003  -8.9095282601192594E-004
   3.0200000278313155E-009   1559.8081870000001        3.4259888343513012E-003  -9.0289569925516844E-004  -1.1617207201197743E-003  -9.0041576186195016E-004
   3.9810998941902653E-009   1559.8081870000001        3.5900536458939314E-003  -8.9468818623572588E-004  -1.1889345478266478E-003  -9.0801389887928963E-004
   5.2481001766579993E-009   1559.8081870000001        3.7628146819770336E-003  -8.8340404909104109E-004  -1.2173177674412727E-003  -9.1330392751842737E-004
   6.9183001549788514E-009   1559.8081870000001        3.9447695016860962E-003  -8.6874270346015692E-004  -1.2470863293856382E-003  -9.1575674014165998E-004
   9.1201002305751899E-009   1559.8081870000001        4.1364612989127636E-003  -8.5037871031090617E-004  -1.2784992577508092E-003  -9.1474462533369660E-004
   1.2023000373062587E-008   1559.8081870000001        4.3384782038629055E-003  -8.2795904017984867E-004  -1.3118650531396270E-003  -9.0952380560338497E-004
   1.5849000334355878E-008   1559.8081870000001        4.5513603836297989E-003  -8.0111308488994837E-004  -1.3475321466103196E-003  -8.9922064216807485E-004
   2.0892999330612838E-008   1559.8081870000001        4.7758105210959911E-003  -7.6942617306485772E-004  -1.3859317405149341E-003  -8.8280381169170141E-004
   2.7542000680114143E-008   1559.8081870000001        5.0124875269830227E-003  -7.3246209649369121E-004  -1.4275512658059597E-003  -8.5906928870826960E-004
   3.6307998385609608E-008   1559.8081870000001        5.2621532231569290E-003  -6.8974139867350459E-004  -1.4729690738022327E-003  -8.2660530460998416E-004
   4.7863000673942224E-008   1559.8081870000001        5.5255386978387833E-003  -6.4076087437570095E-004  -1.5228402335196733E-003  -7.8377930913120508E-004
   6.3096003088958241E-008   1559.8081870000001        5.8034984394907951E-003  -5.8496528072282672E-004  -1.5779363457113504E-003  -7.2868680581450462E-004
   8.3175997644957533E-008   1559.8081870000001        6.0968883335590363E-003  -5.2176701137796044E-004  -1.6391340177506208E-003  -6.5913569414988160E-004
   1.0965000285523274E-007   1559.8081870000001        6.4066955819725990E-003  -4.5051652705296874E-004  -1.7074554925784469E-003  -5.7258002925664186E-004
   1.4453999597208167E-007   1559.8081870000001        6.7337974905967712E-003  -3.7055573193356395E-004  -1.7840293003246188E-003  -4.6614764141850173E-004
   1.9054999711443088E-007   1559.8081870000001        7.0794601924717426E-003  -2.8109518461860716E-004  -1.8702201778069139E-003  -3.3643891219981015E-004
   2.5118998792095226E-007   1559.8081870000001        7.4446252547204494E-003  -1.8138832820113748E-004  -1.9674762152135372E-003  -1.7972079513128847E-004
   3.3112999631157436E-007   1559.8081870000001        7.8305928036570549E-003  -7.0555957790929824E-005  -2.0775110460817814E-003   8.3659297160920687E-006
   4.3651999703797628E-007   1559.8081870000001        8.2386843860149384E-003   5.2332725317683071E-005  -2.2022423800081015E-003   2.3274606792256236E-004
   5.7544002629583701E-007   1559.8081870000001        8.6702248081564903E-003   1.8825156439561397E-004  -2.3437957279384136E-003   4.9893424147740006E-004
   7.5857997217099182E-007   1559.8081870000001        9.1267535462975502E-003   3.3828677260316908E-004  -2.5045902002602816E-003   8.1321742618456483E-004
   9.9999999747524271E-007   1559.8081870000001        9.6098324283957481E-003   5.0358037697151303E-004  -2.6872952003031969E-003   1.1826031841337681E-003
   1.3182999509808724E-006   1559.8081870000001        1.0121253319084644E-002   6.8540108622983098E-004  -2.8949188999831676E-003   1.6150275478139520E-003
   1.7377999483869644E-006   1559.8081870000001        1.0662659071385860E-002   8.8501517893746495E-004  -3.1306718010455370E-003   2.1191027481108904E-003
   2.2909000563231530E-006   1559.8081870000001        1.1236251331865788E-002   1.1039436794817448E-003  -3.3982719760388136E-003   2.7048031333833933E-003
   3.0199998946045525E-006   1559.8081870000001        1.1844047345221043E-002   1.3436953304335475E-003  -3.7016349378973246E-003   3.3828550949692726E-003
   3.9810997805034276E-006   1559.8081870000001        1.2488360516726971E-002   1.6059443587437272E-003  -4.0450799278914928E-003   4.1652382351458073E-003
   5.2481000238913111E-006   1559.8081870000001        1.3171736150979996E-002   1.8925159238278866E-003  -4.4333054684102535E-003   5.0652129575610161E-003
   6.9183001869532745E-006   1559.8081870000001        1.3896879740059376E-002   2.2053543943911791E-003  -4.8713232390582561E-003   6.0972734354436398E-003
   9.1201000032015145E-006   1559.8081870000001        1.4666803181171417E-002   2.5465884245932102E-003  -5.3645102307200432E-003   7.2773876599967480E-003
   1.2022999726468697E-005   1559.8081870000001        1.5484853647649288E-002   2.9185460880398750E-003  -5.9185773134231567E-003   8.6231045424938202E-003
   1.5849000192247331E-005   1559.8081870000001        1.6354385763406754E-002   3.3235985320061445E-003  -6.5392493270337582E-003   1.0152984410524368E-002
   2.0892999600619078E-005   1559.8081870000001        1.7279649153351784E-002   3.7645671982318163E-003  -7.2327675297856331E-003   1.1888115666806698E-002
   2.7542000680114143E-005   1559.8081870000001        1.8265021964907646E-002   4.2443652637302876E-003  -8.0051971599459648E-003   1.3850791379809380E-002
   3.6307999835116789E-005   1559.8081870000001        1.9315708428621292E-002   4.7663119621574879E-003  -8.8627161458134651E-003   1.6065709292888641E-002
   4.7862999053904787E-005   1559.8081870000001        2.0437270402908325E-002   5.3338967263698578E-003  -9.8109608516097069E-003   1.8558938056230545E-002
   6.3095998484641314E-005   1559.8081870000001        2.1636441349983215E-002   5.9511503204703331E-003  -1.0855288244783878E-002   2.1359406411647797E-002
   8.3175997133366764E-005   1559.8081870000001        2.2920783609151840E-002   6.6224536858499050E-003  -1.1999996379017830E-002   2.4497903883457184E-002
   1.0964999819407240E-004   1559.8081870000001        2.4299528449773788E-002   7.3529183864593506E-003  -1.3248373754322529E-002   2.8008591383695602E-002
   1.4453999756369740E-004   1559.8081870000001        2.5782816112041473E-002   8.1479344516992569E-003  -1.4601152390241623E-002   3.1926400959491730E-002
   1.9054999575018883E-004   1559.8081870000001        2.7384407818317413E-002   9.0145273134112358E-003  -1.6057822853326797E-002   3.6293089389801025E-002
   2.5119000929407775E-004   1559.8081870000001        2.9119003564119339E-002   9.9598318338394165E-003  -1.7612745985388756E-002   4.1148710995912552E-002
   3.3112999517470598E-004   1559.8081870000001        3.1006172299385071E-002   1.0993062518537045E-002  -1.9256841391324997E-002   4.6540148556232452E-002
   4.3652000022120774E-004   1559.8081870000001        3.3069815486669540E-002   1.2125083245337009E-002  -2.0974699407815933E-002   5.2516978234052658E-002
   5.7544000446796417E-004   1559.8081870000001        3.5339370369911194E-002   1.3368841260671616E-002  -2.2742621600627899E-002   5.9130735695362091E-002
   7.5857999036088586E-004   1559.8081870000001        3.7852637469768524E-002   1.4740687794983387E-002  -2.4527220055460930E-002   6.6437631845474243E-002
   1.0000000474974513E-003   1559.8081870000001        4.0657062083482742E-002   1.6260785982012749E-002  -2.6281712576746941E-002   7.4494719505310059E-002
   1.3183000264689326E-003   1559.8081870000001        4.3813768774271011E-002   1.7955016344785690E-002  -2.7943098917603493E-002   8.3361543715000153E-002
   1.7377999611198902E-003   1559.8081870000001        4.7398973256349564E-002   1.9855450838804245E-002  -2.9426619410514832E-002   9.3091055750846863E-002
   2.2909000981599092E-003   1559.8081870000001        5.1513057202100754E-002   2.2004971280694008E-002  -3.0622569844126701E-002  0.10373792052268982     
   3.0199999455362558E-003   1559.8081870000001        5.6281402707099915E-002   2.4457640945911407E-002  -3.1387954950332642E-002  0.11533922702074051     
   3.9810999296605587E-003   1559.8081870000001        6.1864137649536133E-002   2.7284055948257446E-002  -3.1540751457214355E-002  0.12791417539119720     
   5.2481000311672688E-003   1559.8081870000001        6.8463385105133057E-002   3.0575837939977646E-002  -3.0851809307932854E-002  0.14145047962665558     
   6.9182999432086945E-003   1559.8081870000001        7.6330050826072693E-002   3.4450728446245193E-002  -2.9037350788712502E-002  0.15588515996932983     
   9.1201001778244972E-003   1559.8081870000001        8.5771523416042328E-002   3.9059422910213470E-002  -2.5752799585461617E-002  0.17108318209648132     
   1.2023000046610832E-002   1559.8081870000001        9.7154468297958374E-002   4.4591858983039856E-002  -2.0590260624885559E-002  0.18680541217327118     
   1.5848999843001366E-002   1559.8081870000001       0.11089258641004562        5.1278840750455856E-002  -1.3087729923427105E-002  0.20265945792198181     
   2.0893000066280365E-002   1559.8081870000001       0.12743532657623291        5.9397540986537933E-002  -2.7436180971562862E-003  0.21806190907955170     
   2.7542000636458397E-002   1559.8081870000001       0.14720098674297333        6.9254033267498016E-002   1.0932126082479954E-002  0.23215785622596741     
   3.6308001726865768E-002   1559.8081870000001       0.17048183083534241        8.1155851483345032E-002   2.8342338278889656E-002  0.24375928938388824     
   4.7862999141216278E-002   1559.8081870000001       0.19724851846694946        9.5335721969604492E-002   4.9659438431262970E-002  0.25127533078193665     
   6.3096001744270325E-002   1559.8081870000001       0.22686894237995148       0.11182577162981033        7.4631609022617340E-002  0.25270181894302368     
   8.3176001906394958E-002   1559.8081870000001       0.25766357779502869       0.13022263348102570       0.10228858143091202       0.24571777880191803     
  0.10000000149011612        1559.8081870000001       0.27731344103813171       0.14300614595413208       0.12126811593770981       0.23523548245429993     
  0.12500000000000000        1559.8081870000001       0.29775762557983398       0.15800453722476959       0.14329761266708374       0.21540020406246185     
  0.15000000596046448        1559.8081870000001       0.30938395857810974       0.16869260370731354       0.15898501873016357       0.19317118823528290     
  0.17499999701976776        1559.8081870000001       0.31373080611228943       0.17554691433906555       0.16933634877204895       0.17041529715061188     
  0.20000000298023224        1559.8081870000001       0.31209695339202881       0.17901134490966797       0.17520336806774139       0.14826571941375732     
  0.22499999403953552        1559.8081870000001       0.30559939146041870       0.17950502038002014       0.17731215059757233       0.12740811705589294     
  0.25000000000000000        1559.8081870000001       0.29520797729492188       0.17742487788200378       0.17628788948059082       0.10823724418878555     
  0.27500000596046448        1559.8081870000001       0.28176864981651306       0.17314633727073669       0.17267420887947083        9.0951882302761078E-002
  0.30000001192092896        1559.8081870000001       0.26602005958557129       0.16702325642108917       0.16694782674312592        7.5616747140884399E-002
  0.32499998807907104        1559.8081870000001       0.24860641360282898       0.15938767790794373       0.15952955186367035        6.2204994261264801E-002
  0.34999999403953552        1559.8081870000001       0.23008784651756287       0.15054957568645477       0.15079264342784882        5.0628423690795898E-002
  0.37500000000000000        1559.8081870000001       0.21094880998134613       0.14079649746417999       0.14106903970241547        4.0759429335594177E-002
  0.40000000596046448        1559.8081870000001       0.19160538911819458       0.13039344549179077       0.13065417110919952        3.2447140663862228E-002
  0.42500001192092896        1559.8081870000001       0.17241156101226807       0.11958273500204086       0.11981061846017838        2.5529338046908379E-002
  0.44999998807907104        1559.8081870000001       0.15366481244564056       0.10858392715454102       0.10877092927694321        1.9841181114315987E-002
  0.47499999403953552        1559.8081870000001       0.13561107218265533        9.7593918442726135E-002   9.7739838063716888E-002   1.5221522189676762E-002
  0.50000000000000000        1559.8081870000001       0.11844924837350845        8.6787067353725433E-002   8.6895987391471863E-002   1.1517349630594254E-002
  0.52499997615814209        1559.8081870000001       0.10233545303344727        7.6315388083457947E-002   7.6393343508243561E-002   8.5867568850517273E-003
  0.55000001192092896        1559.8081870000001        8.7386734783649445E-002   6.6308885812759399E-002   6.6362366080284119E-002   6.3007771968841553E-003
  0.57499998807907104        1559.8081870000001        7.3684722185134888E-002   5.6875921785831451E-002   5.6911014020442963E-002   4.5443247072398663E-003
  0.60000002384185791        1559.8081870000001        6.1278950423002243E-002   4.8103708773851395E-002   4.8125620931386948E-002   3.2164414878934622E-003
  0.62500000000000000        1559.8081870000001        5.0190057605504990E-002   4.0058858692646027E-002   4.0071777999401093E-002   2.2300260607153177E-003
  0.64999997615814209        1559.8081870000001        4.0412761270999908E-002   3.2788068056106567E-002   3.2795168459415436E-002   1.5111693646758795E-003
  0.67500001192092896        1559.8081870000001        3.1918764114379883E-002   2.6318859308958054E-002   2.6322420686483383E-002   9.9821412004530430E-004
  0.69999998807907104        1559.8081870000001        2.4659521877765656E-002   2.0660484209656715E-002   2.0662043243646622E-002   6.4063002355396748E-004
  0.72500002384185791        1559.8081870000001        1.8568934872746468E-002   1.5804897993803024E-002   1.5805434435606003E-002   3.9778248174116015E-004
  0.75000000000000000        1559.8081870000001        1.3565955683588982E-002   1.1727898381650448E-002   1.1727989651262760E-002   2.3765768855810165E-004
  0.77499997615814209        1559.8081870000001        9.5571642741560936E-003   8.3903884515166283E-003   8.3903418853878975E-003   1.3559727813117206E-004
  0.80000001192092896        1559.8081870000001        6.4393021166324615E-003   5.7397945784032345E-003   5.7397540658712387E-003   7.3082897870335728E-005
  0.82499998807907104        1559.8081870000001        4.1017951443791389E-003   3.7116622552275658E-003   3.7116808816790581E-003   3.6602785257855430E-005
  0.85000002384185791        1559.8081870000001        2.4292981252074242E-003   2.2314509842544794E-003   2.2315373644232750E-003   1.6623122064629570E-005
  0.87500000000000000        1559.8081870000001        1.3042970094829798E-003   1.2165680527687073E-003   1.2167081004008651E-003   6.6782367866835557E-006
  0.89999997615814209        1559.8081870000001        6.0982973081991076E-004   5.7871319586411119E-004   5.7887757429853082E-004   2.5865210773190483E-006
  0.92500001192092896        1559.8081870000001        2.3243896430358291E-004   2.2664788411930203E-004   2.2678993991576135E-004   1.7916977412824053E-006
  0.94999998807907104        1559.8081870000001        6.5558102505747229E-005   6.9617613917216659E-005   6.9667737989220768E-005   2.8230003863427555E-006
  0.97500002384185791        1559.8081870000001        1.3784568182018120E-005   2.1918138372711837E-005   2.1780842871521600E-005   4.8625615818309598E-006
   1.0000000000000000        1559.8081870000001       -5.9805654473166214E-007   1.0059838132292498E-005   9.6177736850222573E-006   7.4034619501617271E-006
   9.9999997171806854E-010   2000.0000000000000        2.8501921333372593E-003  -9.0885115787386894E-004  -1.0601653484627604E-003  -8.8700419291853905E-004
   1.3183000246996812E-009   2000.0000000000000        2.9841491486877203E-003  -9.1024703579023480E-004  -1.0843932395800948E-003  -8.9994468726217747E-004
   1.7378000150003459E-009   2000.0000000000000        3.1250363681465387E-003  -9.0955401537939906E-004  -1.1092643253505230E-003  -9.1179576702415943E-004
   2.2908999142146058E-009   2000.0000000000000        3.2733087427914143E-003  -9.0655055828392506E-004  -1.1348983971402049E-003  -9.2227495042607188E-004
   3.0200000278313155E-009   2000.0000000000000        3.4293571952730417E-003  -9.0099754743278027E-004  -1.1614229297265410E-003  -9.3103456310927868E-004
   3.9810998941902653E-009   2000.0000000000000        3.5936292260885239E-003  -8.9263642439618707E-004  -1.1889985762536526E-003  -9.3766232021152973E-004
   5.2481001766579993E-009   2000.0000000000000        3.7666109856218100E-003  -8.8118732674047351E-004  -1.2178197503089905E-003  -9.4166706549003720E-004
   6.9183001549788514E-009   2000.0000000000000        3.9488011971116066E-003  -8.6634879698976874E-004  -1.2481145095080137E-003  -9.4246468506753445E-004
   9.1201002305751899E-009   2000.0000000000000        4.1407439857721329E-003  -8.4779446478933096E-004  -1.2801563134416938E-003  -9.3936407938599586E-004
   1.2023000373062587E-008   2000.0000000000000        4.3430281803011894E-003  -8.2517031114548445E-004  -1.3142694951966405E-003  -9.3154876958578825E-004
   1.5849000334355878E-008   2000.0000000000000        4.5561953447759151E-003  -7.9810485476627946E-004  -1.3508201809599996E-003  -9.1806321870535612E-004
   2.0892999330612838E-008   2000.0000000000000        4.7809500247240067E-003  -7.6618214370682836E-004  -1.3902597129344940E-003  -8.9778122492134571E-004
   2.7542000680114143E-008   2000.0000000000000        5.0179515965282917E-003  -7.2896492201834917E-004  -1.4330983394756913E-003  -8.6939235916361213E-004
   3.6307998385609608E-008   2000.0000000000000        5.2679642103612423E-003  -6.8597239442169666E-004  -1.4799392083659768E-003  -8.3136348985135555E-004
   4.7863000673942224E-008   2000.0000000000000        5.5317203514277935E-003  -6.3669990049675107E-004  -1.5314653282985091E-003  -7.8192690853029490E-004
   6.3096003088958241E-008   2000.0000000000000        5.8100763708353043E-003  -5.8059085858985782E-004  -1.5884786844253540E-003  -7.1902479976415634E-004
   8.3175997644957533E-008   2000.0000000000000        6.1038895510137081E-003  -5.1705591613426805E-004  -1.6518896445631981E-003  -6.4029457280412316E-004
   1.0965000285523274E-007   2000.0000000000000        6.4141503535211086E-003  -4.4544375850819051E-004  -1.7227577045559883E-003  -5.4299808107316494E-004
   1.4453999597208167E-007   2000.0000000000000        6.7417379468679428E-003  -3.6509451456367970E-004  -1.8022500444203615E-003  -4.2405570275150239E-004
   1.9054999711443088E-007   2000.0000000000000        7.0879212580621243E-003  -2.7521650190465152E-004  -1.8917762208729982E-003  -2.7982553001493216E-004
   2.5118998792095226E-007   2000.0000000000000        7.4536446481943130E-003  -1.7506111180409789E-004  -1.9928286783397198E-003  -1.0632394696585834E-004
   3.3112999631157436E-007   2000.0000000000000        7.8402124345302582E-003  -6.3746563682798296E-005  -2.1071711089462042E-003   1.0109583672601730E-004
   4.3651999703797628E-007   2000.0000000000000        8.2489494234323502E-003   5.9660640545189381E-005  -2.2367727942764759E-003   3.4767083707265556E-004
   5.7544002629583701E-007   2000.0000000000000        8.6811846122145653E-003   1.9613721815403551E-004  -2.3838127963244915E-003   6.3925061840564013E-004
   7.5857997217099182E-007   2000.0000000000000        9.1384621337056160E-003   3.4677269286476076E-004  -2.5507665704935789E-003   9.8249258007854223E-004
   9.9999999747524271E-007   2000.0000000000000        9.6223512664437294E-003   5.1271263509988785E-004  -2.7403593994677067E-003   1.3847992522642016E-003
   1.3182999509808724E-006   2000.0000000000000        1.0134646669030190E-002   6.9522979902103543E-004  -2.9556578956544399E-003   1.8545391503721476E-003
   1.7377999483869644E-006   2000.0000000000000        1.0677001439034939E-002   8.9559465413913131E-004  -3.1999244820326567E-003   2.4007668253034353E-003
   2.2909000563231530E-006   2000.0000000000000        1.1251625604927540E-002   1.1153335217386484E-003  -3.4769333433359861E-003   3.0339597724378109E-003
   3.0199998946045525E-006   2000.0000000000000        1.1860545724630356E-002   1.3559602666646242E-003  -3.7906465586274862E-003   3.7653520703315735E-003
   3.9810997805034276E-006   2000.0000000000000        1.2506085447967052E-002   1.6191556351259351E-003  -4.1454248130321503E-003   4.6074665151536465E-003
   5.2481000238913111E-006   2000.0000000000000        1.3190806843340397E-002   1.9067518878728151E-003  -4.5459987595677376E-003   5.5741393007338047E-003
   6.9183001869532745E-006   2000.0000000000000        1.3917428441345692E-002   2.2207014262676239E-003  -4.9973996356129646E-003   6.6804583184421062E-003
   9.1201000032015145E-006   2000.0000000000000        1.4688982628285885E-002   2.5631424505263567E-003  -5.5050062946975231E-003   7.9430127516388893E-003
   1.2022999726468697E-005   2000.0000000000000        1.5508840791881084E-002   2.9364137444645166E-003  -6.0745142400264740E-003   9.3800006434321404E-003
   1.5849000192247331E-005   2000.0000000000000        1.6380382701754570E-002   3.3428990282118320E-003  -6.7115980200469494E-003   1.1010604910552502E-002
   2.0892999600619078E-005   2000.0000000000000        1.7307894304394722E-002   3.7854353431612253E-003  -7.4224276468157768E-003   1.2856607325375080E-002
   2.7542000680114143E-005   2000.0000000000000        1.8295794725418091E-002   4.2669530957937241E-003  -8.2129510119557381E-003   1.4940957538783550E-002
   3.6307999835116789E-005   2000.0000000000000        1.9349332898855209E-002   4.7907927073538303E-003  -9.0891849249601364E-003   1.7289038747549057E-002
   4.7862999053904787E-005   2000.0000000000000        2.0474137738347054E-002   5.3604687564074993E-003  -1.0056544095277786E-002   1.9927550107240677E-002
   6.3095998484641314E-005   2000.0000000000000        2.1677009761333466E-002   5.9800436720252037E-003  -1.1120101436972618E-002   2.2886065766215324E-002
   8.3175997133366764E-005   2000.0000000000000        2.2965608164668083E-002   6.6539361141622066E-003  -1.2283788062632084E-002   2.6195952668786049E-002
   1.0964999819407240E-004   2000.0000000000000        2.4349274113774300E-002   7.3873042128980160E-003  -1.3550437055528164E-002   2.9891924932599068E-002
   1.4453999756369740E-004   2000.0000000000000        2.5838281959295273E-002   8.1855934113264084E-003  -1.4920206740498543E-002   3.4009270370006561E-002
   1.9054999575018883E-004   2000.0000000000000        2.7446564286947250E-002   9.0559031814336777E-003  -1.6391906887292862E-002   3.8590166717767715E-002
   2.5119000929407775E-004   2000.0000000000000        2.9189024120569229E-002   1.0005450807511806E-002  -1.7959054559469223E-002   4.3674655258655548E-002
   3.3112999517470598E-004   2000.0000000000000        3.1085478141903877E-002   1.1043561622500420E-002  -1.9611576572060585E-002   4.9309521913528442E-002
   4.3652000022120774E-004   2000.0000000000000        3.3160138875246048E-002   1.2181231752038002E-002  -2.1332876756787300E-002   5.5543843656778336E-002
   5.7544000446796417E-004   2000.0000000000000        3.5442799329757690E-002   1.3431574217975140E-002  -2.3097876459360123E-002   6.2428127974271774E-002
   7.5857999036088586E-004   2000.0000000000000        3.7971697747707367E-002   1.4811141416430473E-002  -2.4871587753295898E-002   7.0016980171203613E-002
   1.0000000474974513E-003   2000.0000000000000        4.0794786065816879E-002   1.6340341418981552E-002  -2.6605397462844849E-002   7.8364945948123932E-002
   1.3183000264689326E-003   2000.0000000000000        4.3973781168460846E-002   1.8045352771878242E-002  -2.8234256431460381E-002   8.7528012692928314E-002
   1.7377999611198902E-003   2000.0000000000000        4.7585535794496536E-002   1.9958587363362312E-002  -2.9671175405383110E-002   9.7554020583629608E-002
   2.2909000981599092E-003   2000.0000000000000        5.1731139421463013E-002   2.2123340517282486E-002  -3.0804049223661423E-002  0.10849092155694962     
   3.0199999455362558E-003   2000.0000000000000        5.6536644697189331E-002   2.4594113230705261E-002  -3.1487487256526947E-002  0.12036673724651337     
   3.9810999296605587E-003   2000.0000000000000        6.2162768095731735E-002   2.7441971004009247E-002  -3.1537212431430817E-002  0.13318893313407898     
   5.2481000311672688E-003   2000.0000000000000        6.8811960518360138E-002   3.0758975073695183E-002  -3.0722269788384438E-002  0.14693042635917664     
   6.9182999432086945E-003   2000.0000000000000        7.6734937727451324E-002   3.4663185477256775E-002  -2.8757957741618156E-002  0.16150979697704315     
   9.1201001778244972E-003   2000.0000000000000        8.6237996816635132E-002   3.9305344223976135E-002  -2.5300269946455956E-002  0.17676988244056702     
   1.2023000046610832E-002   2000.0000000000000        9.7685255110263824E-002   4.4874917715787888E-002  -1.9944235682487488E-002  0.19244569540023804     
   1.5848999843001366E-002   2000.0000000000000       0.11148557066917419        5.1601309329271317E-002  -1.2234305962920189E-002  0.20811618864536285     
   2.0893000066280365E-002   2000.0000000000000       0.12808017432689667        5.9758815914392471E-002  -1.6800290904939175E-003  0.22316813468933105     
   2.7542000636458397E-002   2000.0000000000000       0.14787442982196808        6.9648310542106628E-002   1.2191212736070156E-002  0.23671917617321014     
   3.6308001726865768E-002   2000.0000000000000       0.17114154994487762        8.1568740308284760E-002   2.9757449403405190E-002  0.24756197631359100     
   4.7862999141216278E-002   2000.0000000000000       0.19782592356204987        9.5739640295505524E-002   5.1158457994461060E-002  0.25410383939743042     
   6.3096001744270325E-002   2000.0000000000000       0.22726230323314667       0.11217425763607025        7.6103508472442627E-002  0.25436896085739136     
   8.3176001906394958E-002   2000.0000000000000       0.25773489475250244       0.13044467568397522       0.10358186066150665       0.24611127376556396     
  0.10000000149011612        2000.0000000000000       0.27707794308662415       0.14309081435203552       0.12234143912792206       0.23478189110755920     
  0.12500000000000000        2000.0000000000000       0.29704606533050537       0.15785385668277740       0.14398878812789917       0.21401485800743103     
  0.15000000596046448        2000.0000000000000       0.30820694565773010       0.16828942298889160       0.15927499532699585       0.19117985665798187     
  0.17499999701976776        2000.0000000000000       0.31212413311004639       0.17489072680473328       0.16923712193965912       0.16807459294795990     
  0.20000000298023224        2000.0000000000000       0.31011158227920532       0.17811365425586700       0.17474451661109924       0.14577172696590424     
  0.22499999403953552        2000.0000000000000       0.30329486727714539       0.17838592827320099       0.17653305828571320       0.12490601092576981     
  0.25000000000000000        2000.0000000000000       0.29264774918556213       0.17611053586006165       0.17523294687271118       0.10583023726940155     
  0.27500000596046448        2000.0000000000000       0.27901682257652283       0.17166686058044434       0.17138977348804474        8.8709309697151184E-002
  0.30000001192092896        2000.0000000000000       0.26313903927803040       0.16541109979152679       0.16548025608062744        7.3581092059612274E-002
  0.32499998807907104        2000.0000000000000       0.24565523862838745       0.15767629444599152       0.15792384743690491        6.0397937893867493E-002
  0.34999999403953552        2000.0000000000000       0.22712095081806183       0.14877226948738098       0.14909149706363678        4.9055919051170349E-002
  0.37500000000000000        2000.0000000000000       0.20801524817943573       0.13898560404777527       0.13931223750114441        3.9415970444679260E-002
  0.40000000596046448        2000.0000000000000       0.18874830007553101       0.12857954204082489       0.12887813150882721        3.1319260597229004E-002
  0.42500001192092896        2000.0000000000000       0.16966788470745087       0.11779406666755676       0.11804806441068649        2.4598419666290283E-002
  0.44999998807907104        2000.0000000000000       0.15106518566608429       0.10684597492218018       0.10705071687698364        1.9085714593529701E-002
  0.47499999403953552        2000.0000000000000       0.13317993283271790        9.5929041504859924E-002   9.6086814999580383E-002   1.4618833549320698E-002
  0.50000000000000000        2000.0000000000000       0.11620497703552246        8.5214234888553619E-002   8.5330963134765625E-002   1.1044908314943314E-002
  0.52499997615814209        2000.0000000000000       0.10029062628746033        7.4850067496299744E-002   7.4933096766471863E-002   8.2231163978576660E-003
  0.55000001192092896        2000.0000000000000        8.5548527538776398E-002   6.4962960779666901E-002   6.5019689500331879E-002   6.0262097977101803E-003
  0.57499998807907104        2000.0000000000000        7.2055295109748840E-002   5.5657695978879929E-002   5.5694840848445892E-002   4.3412060476839542E-003
  0.60000002384185791        2000.0000000000000        5.9855952858924866E-002   4.7018006443977356E-002   4.7041200101375580E-002   3.0694419983774424E-003
  0.62500000000000000        2000.0000000000000        4.8967104405164719E-002   3.9107162505388260E-002   3.9120879024267197E-002   2.1261419169604778E-003
  0.64999997615814209        2000.0000000000000        3.9379995316267014E-002   3.1968727707862854E-002   3.1976319849491119E-002   1.4396399492397904E-003
  0.67500001192092896        2000.0000000000000        3.1063418835401535E-002   2.5627378374338150E-002   2.5631237775087357E-002   9.5035572303459048E-004
  0.69999998807907104        2000.0000000000000        2.3966502398252487E-002   2.0089816302061081E-002   2.0091557875275612E-002   6.0961692361161113E-004
  0.72500002384185791        2000.0000000000000        1.8021397292613983E-002   1.5345826745033264E-002   1.5346472151577473E-002   3.7839735159650445E-004
  0.75000000000000000        2000.0000000000000        1.3145898468792439E-002   1.1369438841938972E-002   1.1369593441486359E-002   2.2603235265705734E-004
  0.77499997615814209        2000.0000000000000        9.2460121959447861E-003   8.1202322617173195E-003   8.1202210858464241E-003   1.2895888357888907E-004
  0.80000001192092896        2000.0000000000000        6.2184692360460758E-003   5.5447844788432121E-003   5.5447616614401340E-003   6.9517031079158187E-005
  0.82499998807907104        2000.0000000000000        3.9532426744699478E-003   3.5782901104539633E-003   3.5783159546554089E-003   3.4841767046600580E-005
  0.85000002384185791        2000.0000000000000        2.3360610939562321E-003   2.1463744342327118E-003   2.1464608144015074E-003   1.5864283341215923E-005
  0.87500000000000000        2000.0000000000000        1.2509808875620365E-003   1.1671365937218070E-003   1.1672714026644826E-003   6.4344458223786205E-006
  0.89999997615814209        2000.0000000000000        5.8306980645284057E-004   5.5349280592054129E-004   5.5364752188324928E-004   2.5689673748274799E-006
  0.92500001192092896        2000.0000000000000        2.2130807337816805E-004   2.1593304700218141E-004   2.1606158406939358E-004   1.8232339016321930E-006
  0.94999998807907104        2000.0000000000000        6.1906299379188567E-005   6.5907835960388184E-005   6.5941858338192105E-005   2.7792202672571875E-006
  0.97500002384185791        2000.0000000000000        1.2476054507715162E-005   2.0320818293839693E-005   2.0167510228930041E-005   4.6372274482564535E-006
   1.0000000000000000        2000.0000000000000       -1.6433049268016475E-006   8.5190267782309093E-006   8.0656209320295602E-006   6.8948961597925518E-006
   9.9999997171806854E-010   2564.4178769999999        2.8528794646263123E-003  -9.0751802781596780E-004  -1.0591462487354875E-003  -9.1886654263362288E-004
   1.3183000246996812E-009   2564.4178769999999        2.9869985301047564E-003  -9.0880092466250062E-004  -1.0835448047146201E-003  -9.3160069081932306E-004
   1.7378000150003459E-009   2564.4178769999999        3.1280580442398787E-003  -9.0798642486333847E-004  -1.1086289305239916E-003  -9.4307330437004566E-004
   2.2908999142146058E-009   2564.4178769999999        3.2765141222625971E-003  -9.0485229156911373E-004  -1.1345257516950369E-003  -9.5296942163258791E-004
   3.0200000278313155E-009   2564.4178769999999        3.4327576868236065E-003  -8.9915876742452383E-004  -1.1613714741542935E-003  -9.6090382430702448E-004
   3.9810998941902653E-009   2564.4178769999999        3.5972378682345152E-003  -8.9064671192318201E-004  -1.1893366463482380E-003  -9.6642068820074201E-004
   5.2481001766579993E-009   2564.4178769999999        3.7704412825405598E-003  -8.7903533130884171E-004  -1.2186263920739293E-003  -9.6897862385958433E-004
   6.9183001549788514E-009   2564.4178769999999        3.9528673514723778E-003  -8.6402241140604019E-004  -1.2494821567088366E-003  -9.6793589182198048E-004
   9.1201002305751899E-009   2564.4178769999999        4.1450615972280502E-003  -8.4528065053746104E-004  -1.2821913696825504E-003  -9.6253515221178532E-004
   1.2023000373062587E-008   2564.4178769999999        4.3476140126585960E-003  -8.2245521480217576E-004  -1.3170946622267365E-003  -9.5188396517187357E-004
   1.5849000334355878E-008   2564.4178769999999        4.5610670931637287E-003  -7.9517345875501633E-004  -1.3545763213187456E-003  -9.3494186876341701E-004
   2.0892999330612838E-008   2564.4178769999999        4.7861263155937195E-003  -7.6301844092085958E-004  -1.3951085275039077E-003  -9.1048394097015262E-004
   2.7542000680114143E-008   2564.4178769999999        5.0234533846378326E-003  -7.2555168299004436E-004  -1.4392236480489373E-003  -8.7708962382748723E-004
   3.6307998385609608E-008   2564.4178769999999        5.2738133817911148E-003  -6.8229099269956350E-004  -1.4875510241836309E-003  -8.3310017362236977E-004
   4.7863000673942224E-008   2564.4178769999999        5.5379406549036503E-003  -6.3273060368373990E-004  -1.5408009057864547E-003  -7.7660864917561412E-004
   6.3096003088958241E-008   2564.4178769999999        5.8166934177279472E-003  -5.7631218805909157E-004  -1.5998064773157239E-003  -7.0539914304390550E-004
   8.3175997644957533E-008   2564.4178769999999        6.1109308153390884E-003  -5.1244493806734681E-004  -1.6655116342008114E-003  -6.1693438328802586E-004
   1.0965000285523274E-007   2564.4178769999999        6.4216451719403267E-003  -4.4047567644156516E-004  -1.7390128923580050E-003  -5.0827901577576995E-004
   1.4453999597208167E-007   2564.4178769999999        6.7497189156711102E-003  -3.5974284401163459E-004  -1.8215159652754664E-003  -3.7614154280163348E-004
   1.9054999711443088E-007   2564.4178769999999        7.0964233018457890E-003  -2.6945243007503450E-004  -1.9144753459841013E-003  -2.1663261577486992E-004
   2.5118998792095226E-007   2564.4178769999999        7.4627059511840343E-003  -1.6885384684428573E-004  -2.0194270182400942E-003  -2.5513856598990969E-005
   3.3112999631157436E-007   2564.4178769999999        7.8498730435967445E-003  -5.7062748965108767E-005  -2.1381836850196123E-003   2.0215363474562764E-004
   4.3651999703797628E-007   2564.4178769999999        8.2592563703656197E-003   6.6857042838819325E-005  -2.2727660834789276E-003   4.7192320926114917E-004
   5.7544002629583701E-007   2564.4178769999999        8.6921853944659233E-003   2.0388510893099010E-004  -2.4254047311842442E-003   7.8998284880071878E-004
   7.5857997217099182E-007   2564.4178769999999        9.1502116993069649E-003   3.5511425812728703E-004  -2.5986300315707922E-003   1.1633635731413960E-003
   9.9999999747524271E-007   2564.4178769999999        9.6349092200398445E-003   5.2169355330988765E-004  -2.7952212840318680E-003   1.5998649178072810E-003
   1.3182999509808724E-006   2564.4178769999999        1.0148080065846443E-002   7.0489983772858977E-004  -3.0183005146682262E-003   2.1082896273583174E-003
   1.7377999483869644E-006   2564.4178769999999        1.0691382922232151E-002   9.0600771363824606E-004  -3.2711797393858433E-003   2.6981341652572155E-003
   2.2909000563231530E-006   2564.4178769999999        1.1267037130892277E-002   1.1265486245974898E-003  -3.5576862283051014E-003   3.3803794067353010E-003
   3.0199998946045525E-006   2564.4178769999999        1.1877079494297504E-002   1.3680418487638235E-003  -3.8818239700049162E-003   4.1667632758617401E-003
   3.9810997805034276E-006   2564.4178769999999        1.2523843906819820E-002   1.6321743605658412E-003  -4.2479904368519783E-003   5.0703478045761585E-003
   5.2481000238913111E-006   2564.4178769999999        1.3209907338023186E-002   1.9207855220884085E-003  -4.6609439887106419E-003   6.1055389232933521E-003
   6.9183001869532745E-006   2564.4178769999999        1.3938004150986671E-002   2.2358358837664127E-003  -5.1257289014756680E-003   7.2880084626376629E-003
   9.1201000032015145E-006   2564.4178769999999        1.4711186289787292E-002   2.5794727262109518E-003  -5.6477207690477371E-003   8.6349584162235260E-003
   1.2022999726468697E-005   2564.4178769999999        1.5532847493886948E-002   2.9540462419390678E-003  -6.2325913459062576E-003   1.0165217332541943E-002
   1.5849000192247331E-005   2564.4178769999999        1.6406394541263580E-002   3.3619517926126719E-003  -6.8859583698213100E-003   1.1898575350642204E-002
   2.0892999600619078E-005   2564.4178769999999        1.7336146906018257E-002   3.8060420192778111E-003  -7.6139126904308796E-003   1.3857484795153141E-002
   2.7542000680114143E-005   2564.4178769999999        1.8326565623283386E-002   4.2892647907137871E-003  -8.4222760051488876E-003   1.6065524891018867E-002
   3.6307999835116789E-005   2564.4178769999999        1.9382948055863380E-002   4.8149819485843182E-003  -9.3168960884213448E-003   1.8548732623457909E-002
   4.7862999053904787E-005   2564.4178769999999        2.0510982722043991E-002   5.3867334499955177E-003  -1.0302957147359848E-002   2.1334400400519371E-002
   6.3095998484641314E-005   2564.4178769999999        2.1717542782425880E-002   6.0086119920015335E-003  -1.1385238729417324E-002   2.4452701210975647E-002
   8.3175997133366764E-005   2564.4178769999999        2.3010380566120148E-002   6.6850739531219006E-003  -1.2567297555506229E-002   2.7935519814491272E-002
   1.0964999819407240E-004   2564.4178769999999        2.4398943409323692E-002   7.4213244952261448E-003  -1.3851503841578960E-002   3.1818062067031860E-002
   1.4453999756369740E-004   2564.4178769999999        2.5893643498420715E-002   8.2228630781173706E-003  -1.5237439423799515E-002   3.6135897040367126E-002
   1.9054999575018883E-004   2564.4178769999999        2.7508581057190895E-002   9.0968618169426918E-003  -1.6723226755857468E-002   4.0931522846221924E-002
   2.5119000929407775E-004   2564.4178769999999        2.9258856549859047E-002   1.0050622746348381E-002  -1.8301537260413170E-002   4.6244863420724869E-002
   3.3112999517470598E-004   2564.4178769999999        3.1164538115262985E-002   1.1093578301370144E-002  -1.9961310550570488E-002   5.2122469991445541E-002
   4.3652000022120774E-004   2564.4178769999999        3.3250134438276291E-002   1.2236856855452061E-002  -2.1684775128960609E-002   5.8612786233425140E-002
   5.7544000446796417E-004   2564.4178769999999        3.5545799881219864E-002   1.3493732549250126E-002  -2.3445487022399902E-002   6.5765105187892914E-002
   7.5857999036088586E-004   2564.4178769999999        3.8090195506811142E-002   1.4880956150591373E-002  -2.5206878781318665E-002   7.3632232844829559E-002
   1.0000000474974513E-003   2564.4178769999999        4.0931764990091324E-002   1.6419177874922752E-002  -2.6918554678559303E-002   8.2265995442867279E-002
   1.3183000264689326E-003   2564.4178769999999        4.4132806360721588E-002   1.8134864047169685E-002  -2.8513463214039803E-002   9.1718591749668121E-002
   1.7377999611198902E-003   2564.4178769999999        4.7770794481039047E-002   2.0060766488313675E-002  -2.9902463778853416E-002  0.10203250497579575     
   2.2909000981599092E-003   2564.4178769999999        5.1947493106126785E-002   2.2240571677684784E-002  -3.0971147119998932E-002  0.11324876546859741     
   3.0199999455362558E-003   2564.4178769999999        5.6789606809616089E-002   2.4729214608669281E-002  -3.1571853905916214E-002  0.12538610398769379     
   3.9810999296605587E-003   2564.4178769999999        6.2458399683237076E-002   2.7598204091191292E-002  -3.1518209725618362E-002  0.13844017684459686     
   5.2481000311672688E-003   2564.4178769999999        6.9156594574451447E-002   3.0940016731619835E-002  -3.0577644705772400E-002  0.15236906707286835     
   6.9182999432086945E-003   2564.4178769999999        7.7134691178798676E-002   3.4873005002737045E-002  -2.8464755043387413E-002  0.16707314550876617     
   9.1201001778244972E-003   2564.4178769999999        8.6697846651077271E-002   3.9547923952341080E-002  -2.4836344644427299E-002  0.18237359821796417     
   1.2023000046610832E-002   2564.4178769999999        9.8207622766494751E-002   4.5153737068176270E-002  -1.9290594384074211E-002  0.19798047840595245     
   1.5848999843001366E-002   2564.4178769999999       0.11206799000501633        5.1918417215347290E-002  -1.1378598399460316E-002  0.21344542503356934     
   2.0893000066280365E-002   2564.4178769999999       0.12871205806732178        6.0113377869129181E-002  -6.2111648730933666E-004  0.22812733054161072     
   2.7542000636458397E-002   2564.4178769999999       0.14853248000144958        7.0034325122833252E-002   1.3437177054584026E-002  0.24111899733543396     
   3.6308001726865768E-002   2564.4178769999999       0.17178374528884888        8.1971749663352966E-002   3.1149977818131447E-002  0.25119689106941223     
   4.7862999141216278E-002   2564.4178769999999       0.19838464260101318        9.6132226288318634E-002   5.2625373005867004E-002  0.25677001476287842     
   6.3096001744270325E-002   2564.4178769999999       0.22763787209987640       0.11251060664653778        7.7535264194011688E-002  0.25589403510093689     
   8.3176001906394958E-002   2564.4178769999999       0.25779277086257935       0.13065524399280548       0.10483058542013168       0.24639946222305298     
  0.10000000149011612        2564.4178769999999       0.27683478593826294       0.14316579699516296       0.12337052822113037       0.23425601422786713     
  0.12500000000000000        2564.4178769999999       0.29633763432502747       0.15769779682159424       0.14464084804058075       0.21260361373424530     
  0.15000000596046448        2564.4178769999999       0.30704554915428162       0.16788665950298309       0.15953446924686432       0.18920208513736725     
  0.17499999701976776        2564.4178769999999       0.31054621934890747       0.17424172163009644       0.16911792755126953       0.16577839851379395     
  0.20000000298023224        2564.4178769999999       0.30816793441772461       0.17723043262958527       0.17427706718444824       0.14334475994110107     
  0.22499999403953552        2564.4178769999999       0.30104422569274902       0.17728877067565918       0.17575673758983612       0.12248568236827850     
  0.25000000000000000        2564.4178769999999       0.29015246033668518       0.17482542991638184       0.17419166862964630       0.10351314395666122     
  0.27500000596046448        2564.4178769999999       0.27633953094482422       0.17022350430488586       0.17012907564640045        8.6559362709522247E-002
  0.30000001192092896        2564.4178769999999       0.26034054160118103       0.16384132206439972       0.16404537856578827        7.1636557579040527E-002
  0.32499998807907104        2564.4178769999999       0.24279281497001648       0.15601274371147156       0.15635852515697479        5.8677364140748978E-002
  0.34999999403953552        2564.4178769999999       0.22424724698066711       0.14704740047454834       0.14743714034557343        4.7563116997480392E-002
  0.37500000000000000        2564.4178769999999       0.20517754554748535       0.13723072409629822       0.13760726153850555        3.8144119083881378E-002
  0.40000000596046448        2564.4178769999999       0.18598805367946625       0.12682422995567322       0.12715759873390198        3.0254244804382324E-002
  0.42500001192092896        2564.4178769999999       0.16702045500278473       0.11606553941965103       0.11634340882301331        2.3721521720290184E-002
  0.44999998807907104        2564.4178769999999       0.14855979382991791       0.10516867786645889       0.10538955777883530        1.8375717103481293E-002
  0.47499999403953552        2564.4178769999999       0.13083970546722412        9.4324335455894470E-002   9.4492860138416290E-002   1.4053651131689548E-002
  0.50000000000000000        2564.4178769999999       0.11404716968536377        8.3700187504291534E-002   8.3823971450328827E-002   1.0602781549096107E-002
  0.52499997615814209        2564.4178769999999        9.8326914012432098E-002   7.3441311717033386E-002   7.3528900742530823E-002   7.8834732994437218E-003
  0.55000001192092896        2564.4178769999999        8.3785332739353180E-002   6.3670627772808075E-002   6.3730277121067047E-002   5.7702320627868176E-003
  0.57499998807907104        2564.4178769999999        7.0494256913661957E-002   5.4489485919475555E-002   5.4528467357158661E-002   4.1521647945046425E-003
  0.60000002384185791        2564.4178769999999        5.8494351804256439E-002   4.5978229492902756E-002   4.6002574265003204E-002   2.9328463133424520E-003
  0.62500000000000000        2564.4178769999999        4.7798387706279755E-002   3.8196932524442673E-002   3.8211360573768616E-002   2.0297474693506956E-003
  0.64999997615814209        2564.4178769999999        3.8394313305616379E-002   3.1186165288090706E-002   3.1194195151329041E-002   1.3733498053625226E-003
  0.67500001192092896        2564.4178769999999        3.0248170718550682E-002   2.4967866018414497E-002   2.4971995502710342E-002   9.0604840079322457E-004
  0.69999998807907104        2564.4178769999999        2.3306902498006821E-002   1.9546335563063622E-002   1.9548239186406136E-002   5.8092729886993766E-004
  0.72500002384185791        2564.4178769999999        1.7501039430499077E-002   1.4909300953149796E-002   1.4910045079886913E-002   3.6047317553311586E-004
  0.75000000000000000        2564.4178769999999        1.2747325934469700E-002   1.1029143817722797E-002   1.1029354296624660E-002   2.1528474462684244E-004
  0.77499997615814209        2564.4178769999999        8.9512756094336510E-003   7.8642163425683975E-003   7.8642359003424644E-003   1.2282021634746343E-004
  0.80000001192092896        2564.4178769999999        6.0096736997365952E-003   5.3603318519890308E-003   5.3603253327310085E-003   6.6217093262821436E-005
  0.82499998807907104        2564.4178769999999        3.8130737375468016E-003   3.4524013753980398E-003   3.4524337388575077E-003   3.3209104003617540E-005
  0.85000002384185791        2564.4178769999999        2.2482860367745161E-003   2.0662576425820589E-003   2.0663440227508545E-003   1.5156738299992867E-005
  0.87500000000000000        2564.4178769999999        1.2009182246401906E-003   1.1207083007320762E-003   1.1208379874005914E-003   6.2006920416024514E-006
  0.89999997615814209        2564.4178769999999        5.5801816051825881E-004   5.2987429080531001E-004   5.3001975174993277E-004   2.5405638552911114E-006
  0.92500001192092896        2564.4178769999999        2.1092378301545978E-004   2.0592982764355838E-004   2.0604558812920004E-004   1.8353441646468127E-006
  0.94999998807907104        2564.4178769999999        5.8511948736850172E-005   6.2450984842143953E-005   6.2470062403008342E-005   2.7171170131623512E-006
  0.97500002384185791        2564.4178769999999        1.1265942703175824E-005   1.8831760826287791E-005   1.8663991795619950E-005   4.4052376324543729E-006
   1.0000000000000000        2564.4178769999999       -2.5910198928613681E-006   7.0994960879033897E-006   6.6365978454996366E-006   6.4045057115436066E-006
   9.9999997171806854E-010   3288.1195250000001        2.8555917087942362E-003  -9.0623192954808474E-004  -1.0582886170595884E-003  -9.5035607228055596E-004
   1.3183000246996812E-009   3288.1195250000001        2.9898735228925943E-003  -9.0740388259291649E-004  -1.0828750673681498E-003  -9.6280302386730909E-004
   1.7378000150003459E-009   3288.1195250000001        3.1311060301959515E-003  -9.0647005708888173E-004  -1.1081914417445660E-003  -9.7380351508036256E-004
   2.2908999142146058E-009   3288.1195250000001        3.2797460444271564E-003  -9.0320751769468188E-004  -1.1343728983774781E-003  -9.8300818353891373E-004
   3.0200000278313155E-009   3288.1195250000001        3.4361856523901224E-003  -8.9737592497840524E-004  -1.1615644907578826E-003  -9.8999240435659885E-004
   3.9810998941902653E-009   3288.1195250000001        3.6008744500577450E-003  -8.8871532352641225E-004  -1.1899464298039675E-003  -9.9425471853464842E-004
   5.2481001766579993E-009   3288.1195250000001        3.7742997519671917E-003  -8.7694422109052539E-004  -1.2197359465062618E-003  -9.9520094227045774E-004
   6.9183001549788514E-009   3288.1195250000001        3.9569623768329620E-003  -8.6175964679569006E-004  -1.2511869426816702E-003  -9.9212920758873224E-004
   9.1201002305751899E-009   3288.1195250000001        4.1494085453450680E-003  -8.4283342584967613E-004  -1.2846018653362989E-003  -9.8421308211982250E-004
   1.2023000373062587E-008   3288.1195250000001        4.3522291816771030E-003  -8.1980961840599775E-004  -1.3203378766775131E-003  -9.7048125462606549E-004
   1.5849000334355878E-008   3288.1195250000001        4.5659686438739300E-003  -7.9231470590457320E-004  -1.3587976573035121E-003  -9.4980484573170543E-004
   2.0892999330612838E-008   3288.1195250000001        4.7913338057696819E-003  -7.5993069913238287E-004  -1.4004742261022329E-003  -9.2085672076791525E-004
   2.7542000680114143E-008   3288.1195250000001        5.0289863720536232E-003  -7.2221783921122551E-004  -1.4459231169894338E-003  -8.8210252579301596E-004
   3.6307998385609608E-008   3288.1195250000001        5.2796942181885242E-003  -6.7869271151721478E-004  -1.4957990497350693E-003  -8.3175383042544127E-004
   4.7863000673942224E-008   3288.1195250000001        5.5441926233470440E-003  -6.2884815270081162E-004  -1.5508404467254877E-003  -7.6776038622483611E-004
   6.3096003088958241E-008   3288.1195250000001        5.8233421295881271E-003  -5.7212443789467216E-004  -1.6119115753099322E-003  -6.8774400278925896E-004
   8.3175997644957533E-008   3288.1195250000001        6.1180037446320057E-003  -5.0792907131835818E-004  -1.6799897421151400E-003  -5.8898824499920011E-004
   1.0965000285523274E-007   3288.1195250000001        6.4291725866496563E-003  -4.3560724589042366E-004  -1.7562085995450616E-003  -4.6835580724291503E-004
   1.4453999597208167E-007   3288.1195250000001        6.7577320151031017E-003  -3.5449551069177687E-004  -1.8418123945593834E-003  -3.2233932870440185E-004
   1.9054999711443088E-007   3288.1195250000001        7.1049574762582779E-003  -2.6379764312878251E-004  -1.9382998580113053E-003  -1.4679701416753232E-004
   2.5118998792095226E-007   3288.1195250000001        7.4717984534800053E-003  -1.6276107635349035E-004  -2.0472498144954443E-003   6.2768114730715752E-005
   3.3112999631157436E-007   3288.1195250000001        7.8595653176307678E-003  -5.0498940254328772E-005  -2.1705236285924911E-003   3.1159131322056055E-004
   4.3651999703797628E-007   3288.1195250000001        8.2695931196212769E-003   7.3927651101257652E-005  -2.3101919796317816E-003   6.0554605443030596E-004
   5.7544002629583701E-007   3288.1195250000001        8.7032169103622437E-003   2.1150108659639955E-004  -2.4685359094291925E-003   9.5116184093058109E-004
   7.5857997217099182E-007   3288.1195250000001        9.1619910672307014E-003   3.6331743467599154E-004  -2.6481386739760637E-003   1.3558459468185902E-003
   9.9999999747524271E-007   3288.1195250000001        9.6474960446357727E-003   5.3052930161356926E-004  -2.8518324252218008E-003   1.8277970375493169E-003
   1.3182999509808724E-006   3288.1195250000001        1.0161540471017361E-002   7.1441748877987266E-004  -3.0827913433313370E-003   2.3762527853250504E-003
   1.7377999483869644E-006   3288.1195250000001        1.0705789551138878E-002   9.1626070206984878E-004  -3.3443747088313103E-003   3.0111512169241905E-003
   2.2909000563231530E-006   3288.1195250000001        1.1282471939921379E-002   1.1375955073162913E-003  -3.6404586862772703E-003   3.7439754232764244E-003
   3.0199998946045525E-006   3288.1195250000001        1.1893633753061295E-002   1.3799467124044895E-003  -3.9750863797962666E-003   4.5869634486734867E-003
   3.9810997805034276E-006   3288.1195250000001        1.2541621923446655E-002   1.6450072871521115E-003  -4.3526869267225266E-003   5.5537135340273380E-003
   5.2481000238913111E-006   3288.1195250000001        1.3229023665189743E-002   1.9346236949786544E-003  -4.7780415043234825E-003   6.6591920331120491E-003
   6.9183001869532745E-006   3288.1195250000001        1.3958591967821121E-002   2.2507645189762115E-003  -5.2562016062438488E-003   7.9196477308869362E-003
   9.1201000032015145E-006   3288.1195250000001        1.4733397401869297E-002   2.5955864693969488E-003  -5.7925344444811344E-003   9.3528814613819122E-003
   1.2022999726468697E-005   3288.1195250000001        1.5556856058537960E-002   2.9714503325521946E-003  -6.3926801085472107E-003   1.0978340171277523E-002
   1.5849000192247331E-005   3288.1195250000001        1.6432402655482292E-002   3.3807640429586172E-003  -7.0621944032609463E-003   1.2816400267183781E-002
   2.0892999600619078E-005   3288.1195250000001        1.7364388331770897E-002   3.8263951428234577E-003  -7.8070797026157379E-003   1.4890163205564022E-002
   2.7542000680114143E-005   3288.1195250000001        1.8357316032052040E-002   4.3113087303936481E-003  -8.6330240592360497E-003   1.7223812639713287E-002
   3.6307999835116789E-005   3288.1195250000001        1.9416533410549164E-002   4.8388885334134102E-003  -9.5456978306174278E-003   1.9844003021717072E-002
   4.7862999053904787E-005   3288.1195250000001        2.0547784864902496E-002   5.4126987233757973E-003  -1.0550047270953655E-002   2.2778583690524101E-002
   6.3095998484641314E-005   3288.1195250000001        2.1758019924163818E-002   6.0368636623024940E-003  -1.1650551110506058E-002   2.6058278977870941E-002
   8.3175997133366764E-005   3288.1195250000001        2.3055074736475945E-002   6.7158755846321583E-003  -1.2850382365286350E-002   2.9715441167354584E-002
   1.0964999819407240E-004   3288.1195250000001        2.4448513984680176E-002   7.4549866840243340E-003  -1.4151445589959621E-002   3.3785697072744370E-002
   1.4453999756369740E-004   3288.1195250000001        2.5948876515030861E-002   8.2597518339753151E-003  -1.5552737750113010E-002   3.8304813206195831E-002
   1.9054999575018883E-004   3288.1195250000001        2.7570432052016258E-002   9.1374134644865990E-003  -1.7051691189408302E-002   4.3315533548593521E-002
   2.5119000929407775E-004   3288.1195250000001        2.9328478500247002E-002   1.0095356963574886E-002  -1.8640138208866119E-002   4.8857543617486954E-002
   3.3112999517470598E-004   3288.1195250000001        3.1243326142430305E-002   1.1143120937049389E-002  -2.0306024700403214E-002   5.4977044463157654E-002
   4.3652000022120774E-004   3288.1195250000001        3.3339783549308777E-002   1.2291966006159782E-002  -2.2030422464013100E-002   6.1721686273813248E-002
   5.7544000446796417E-004   3288.1195250000001        3.5648345947265625E-002   1.3555323705077171E-002  -2.3785533383488655E-002   6.9139383733272552E-002
   7.5857999036088586E-004   3288.1195250000001        3.8208100944757462E-002   1.4950140379369259E-002  -2.5533244013786316E-002   7.7280975878238678E-002
   1.0000000474974513E-003   3288.1195250000001        4.1067976504564285E-002   1.6497302800416946E-002  -2.7221407741308212E-002   8.6195342242717743E-002
   1.3183000264689326E-003   3288.1195250000001        4.4290829449892044E-002   1.8223565071821213E-002  -2.8781030327081680E-002   9.5930688083171844E-002
   1.7377999611198902E-003   3288.1195250000001        4.7954738140106201E-002   2.0162001252174377E-002  -3.0120886862277985E-002  0.10652390867471695     
   2.2909000981599092E-003   3288.1195250000001        5.2162118256092072E-002   2.2356685250997543E-002  -3.1124362722039223E-002  0.11800891906023026     
   3.0199999455362558E-003   3288.1195250000001        5.7040300220251083E-002   2.4862965568900108E-002  -3.1641650944948196E-002  0.13039499521255493     
   3.9810999296605587E-003   3288.1195250000001        6.2751054763793945E-002   2.7752781286835670E-002  -3.1484439969062805E-002  0.14366590976715088     
   5.2481000311672688E-003   3288.1195250000001        6.9497354328632355E-002   3.1119000166654587E-002  -3.0418712645769119E-002  0.15776494145393372     
   6.9182999432086945E-003   3288.1195250000001        7.7529408037662506E-002   3.5080239176750183E-002  -2.8158579021692276E-002  0.17257452011108398     
   9.1201001778244972E-003   3288.1195250000001        8.7151236832141876E-002   3.9787236601114273E-002  -2.4361876770853996E-002  0.18789464235305786     
   1.2023000046610832E-002   3288.1195250000001        9.8721757531166077E-002   4.5428421348333359E-002  -1.8630148842930794E-002  0.20341129601001740     
   1.5848999843001366E-002   3288.1195250000001       0.11264013499021530        5.2230309695005417E-002  -1.0521301068365574E-002  0.21865014731884003     
   2.0893000066280365E-002   3288.1195250000001       0.12933140993118286        6.0461431741714478E-002   4.3265073327347636E-004  0.23294411599636078     
   2.7542000636458397E-002   3288.1195250000001       0.14917565882205963        7.0412360131740570E-002   1.4669890515506268E-002  0.24536363780498505     
   3.6308001726865768E-002   3288.1195250000001       0.17240907251834869        8.2365229725837708E-002   3.2520256936550140E-002  0.25467193126678467     
   4.7862999141216278E-002   3288.1195250000001       0.19892548024654388        9.6513926982879639E-002   5.4061081260442734E-002  0.25928285717964172     
   6.3096001744270325E-002   3288.1195250000001       0.22799646854400635       0.11283537000417709        7.8928366303443909E-002  0.25728639960289001     
   8.3176001906394958E-002   3288.1195250000001       0.25783798098564148       0.13085488975048065       0.10603675991296768       0.24659089744091034     
  0.10000000149011612        3288.1195250000001       0.27658447623252869       0.14323163032531738       0.12435762584209442       0.23366512358188629     
  0.12500000000000000        3288.1195250000001       0.29563251137733459       0.15753678977489471       0.14525604248046875       0.21117141842842102     
  0.15000000596046448        3288.1195250000001       0.30589947104454041       0.16748452186584473       0.15976549685001373       0.18724033236503601     
  0.17499999701976776        3288.1195250000001       0.30899605154991150       0.17359982430934906       0.16898043453693390       0.16352690756320953     
  0.20000000298023224        3288.1195250000001       0.30626434087753296       0.17636127769947052       0.17380213737487793       0.14098303020000458     
  0.22499999403953552        3288.1195250000001       0.29884523153305054       0.17621275782585144       0.17498378455638885       0.12014383822679520     
  0.25000000000000000        3288.1195250000001       0.28771924972534180       0.17356836795806885       0.17316406965255737       0.10128155350685120     
  0.27500000596046448        3288.1195250000001       0.27373334765434265       0.16881470382213593       0.16889148950576782        8.4496922791004181E-002
  0.30000001192092896        3288.1195250000001       0.25762057304382324       0.16231200098991394       0.16264201700687408        6.9777652621269226E-002
  0.32499998807907104        3288.1195250000001       0.24001468718051910       0.15439480543136597       0.15483194589614868        5.7037711143493652E-002
  0.34999999403953552        3288.1195250000001       0.22146193683147430       0.14537239074707031       0.14582745730876923        4.6144608408212662E-002
  0.37500000000000000        3288.1195250000001       0.20243066549301147       0.13552905619144440       0.13595162332057953        3.6938779056072235E-002
  0.40000000596046448        3288.1195250000001       0.18331943452358246       0.12512448430061340       0.12548980116844177        2.9247434809803963E-002
  0.42500001192092896        3288.1195250000001       0.16446398198604584       0.11439392715692520       0.11469365656375885        2.2894488647580147E-002
  0.44999998807907104        3288.1195250000001       0.14614331722259521       0.10354869812726974       0.10378429293632507        1.7707578837871552E-002
  0.47499999403953552        3288.1195250000001       0.12858514487743378        9.2776425182819366E-002   9.2954710125923157E-002   1.3522905297577381E-002
  0.50000000000000000        3288.1195250000001       0.11197076737880707        8.2241550087928772E-002   8.2371711730957031E-002   1.0188419371843338E-002
  0.52499997615814209        3288.1195250000001        9.6439458429813385E-002   7.2085790336132050E-002   7.2177484631538391E-002   7.5657563284039497E-003
  0.55000001192092896        3288.1195250000001        8.2092590630054474E-002   6.2428690493106842E-002   6.2490943819284439E-002   5.5312011390924454E-003
  0.57499998807907104        3288.1195250000001        6.8997353315353394E-002   5.3368229418992996E-002   5.3408853709697723E-002   3.9759278297424316E-003
  0.60000002384185791        3288.1195250000001        5.7190254330635071E-002   4.4981516897678375E-002   4.5006886124610901E-002   2.8056944720447063E-003
  0.62500000000000000        3288.1195250000001        4.6680409461259842E-002   3.7325538694858551E-002   3.7340600043535233E-002   1.9401386380195618E-003
  0.64999997615814209        3288.1195250000001        3.7452619522809982E-002   3.0437985435128212E-002   3.0446408316493034E-002   1.3117982307448983E-003
  0.67500001192092896        3288.1195250000001        2.9470335692167282E-002   2.4338202551007271E-002   2.4342572316527367E-002   8.6494779679924250E-004
  0.69999998807907104        3288.1195250000001        2.2678438574075699E-002   1.9028196111321449E-002   1.9030248746275902E-002   5.5433303350582719E-004
  0.72500002384185791        3288.1195250000001        1.7005965113639832E-002   1.4493761584162712E-002   1.4494594186544418E-002   3.4386524930596352E-004
  0.75000000000000000        3288.1195250000001        1.2368706986308098E-002   1.0705726221203804E-002   1.0705989785492420E-002   2.0532743656076491E-004
  0.77499997615814209        3288.1195250000001        8.6717586964368820E-003   7.6213153079152107E-003   7.6213646680116653E-003   1.1713141429936513E-004
  0.80000001192092896        3288.1195250000001        5.8120181784033775E-003   5.1856543868780136E-003   5.1856627687811852E-003   6.3156650867313147E-005
  0.82499998807907104        3288.1195250000001        3.6806475836783648E-003   3.3334272447973490E-003   3.3334651961922646E-003   3.1692168704466894E-005
  0.85000002384185791        3288.1195250000001        2.1655440796166658E-003   1.9907129462808371E-003   1.9907988607883453E-003   1.4495644791168161E-005
  0.87500000000000000        3288.1195250000001        1.1538458056747913E-003   1.0770411463454366E-003   1.0771659435704350E-003   5.9764452089439146E-006
  0.89999997615814209        3288.1195250000001        5.3453200962394476E-004   5.0772423855960369E-004   5.0786085193976760E-004   2.5032707071659388E-006
  0.92500001192092896        3288.1195250000001        2.0122152636758983E-004   1.9657706434372813E-004   1.9668076129164547E-004   1.8315216721020988E-006
  0.94999998807907104        3288.1195250000001        5.5352335039060563E-005   5.9225247241556644E-005   5.9230460465187207E-005   2.6409834390506148E-006
  0.97500002384185791        3288.1195250000001        1.0145880878553726E-005   1.7442418538848870E-005   1.7261623725062236E-005   4.1707107811816968E-006
   1.0000000000000000        3288.1195250000001       -3.4501347272453131E-006   5.7910688155971002E-006   5.3203525567369070E-006   5.9347225942474324E-006
   9.9999997171806854E-010   4216.0562470000004        2.8583253733813763E-003  -9.0499001089483500E-004  -1.0575905907899141E-003  -9.8145287483930588E-004
   1.3183000246996812E-009   4216.0562470000004        2.9927701689302921E-003  -9.0605299919843674E-004  -1.0823820484802127E-003  -9.9352945107966661E-004
   1.7378000150003459E-009   4216.0562470000004        3.1341761350631714E-003  -9.0500182705000043E-004  -1.1079501127824187E-003  -1.0039616608992219E-003
   2.2908999142146058E-009   4216.0562470000004        3.2830005511641502E-003  -9.0161309344694018E-004  -1.1344380909577012E-003  -1.0123639367520809E-003
   3.0200000278313155E-009   4216.0562470000004        3.4396364353597164E-003  -8.9564558584243059E-004  -1.1619998840615153E-003  -1.0182701516896486E-003
   3.9810998941902653E-009   4216.0562470000004        3.6045338492840528E-003  -8.8683888316154480E-004  -1.1908264132216573E-003  -1.0211310582235456E-003
   5.2481001766579993E-009   4216.0562470000004        3.7781817372888327E-003  -8.7491062004119158E-004  -1.2211462017148733E-003  -1.0202975245192647E-003
   6.9183001549788514E-009   4216.0562470000004        3.9610811509191990E-003  -8.5955701069906354E-004  -1.2532268883660436E-003  -1.0150049347430468E-003
   9.1201002305751899E-009   4216.0562470000004        4.1537797078490257E-003  -8.4044894902035594E-004  -1.2873855885118246E-003  -1.0043549118563533E-003
   1.2023000373062587E-008   4216.0562470000004        4.3568690307438374E-003  -8.1722968025133014E-004  -1.3239966938272119E-003  -9.8729413002729416E-004
   1.5849000334355878E-008   4216.0562470000004        4.5708948746323586E-003  -7.8952475450932980E-004  -1.3634811621159315E-003  -9.6260238206014037E-004
   2.0892999330612838E-008   4216.0562470000004        4.7965650446712971E-003  -7.5691490201279521E-004  -1.4063534326851368E-003  -9.2884671175852418E-004
   2.7542000680114143E-008   4216.0562470000004        5.0345440395176411E-003  -7.1895925793796778E-004  -1.4531920896843076E-003  -8.8437518570572138E-004
   3.6307998385609608E-008   4216.0562470000004        5.2855997346341610E-003  -6.7517324350774288E-004  -1.5046779299154878E-003  -8.2726607797667384E-004
   4.7863000673942224E-008   4216.0562470000004        5.5504692718386650E-003  -6.2504829838871956E-004  -1.5615774318575859E-003  -7.5532175833359361E-004
   6.3096003088958241E-008   4216.0562470000004        5.8300155214965343E-003  -5.6802312610670924E-004  -1.6247858293354511E-003  -6.6599750425666571E-004
   8.3175997644957533E-008   4216.0562470000004        6.1251013539731503E-003  -5.0350383389741182E-004  -1.6953143058344722E-003  -5.5639346828684211E-004
   1.0965000285523274E-007   4216.0562470000004        6.4367237500846386E-003  -4.3083372293040156E-004  -1.7743331845849752E-003  -4.2316631879657507E-004
   1.4453999597208167E-007   4216.0562470000004        6.7657688632607460E-003  -3.4934768336825073E-004  -1.8631248967722058E-003  -2.6258849538862705E-004
   1.9054999711443088E-007   4216.0562470000004        7.1135144680738449E-003  -2.5824722251854837E-004  -1.9632319454103708E-003  -7.0261266955640167E-005
   2.5118998792095226E-007   4216.0562470000004        7.4809133075177670E-003  -1.5677775081712753E-004  -2.0762758795171976E-003   1.5857451944611967E-004
   3.3112999631157436E-007   4216.0562470000004        7.8692799434065819E-003  -4.4049927964806557E-005  -2.2041657939553261E-003   4.2945443419739604E-004
   4.3651999703797628E-007   4216.0562470000004        8.2799512892961502E-003   8.0877784057520330E-005  -2.3490209132432938E-003   7.4857549043372273E-004
   5.7544002629583701E-007   4216.0562470000004        8.7142679840326309E-003   2.1899059356655926E-004  -2.5131716392934322E-003   1.1228115763515234E-003
   7.5857997217099182E-007   4216.0562470000004        9.1737890616059303E-003   3.7138781044632196E-004  -2.6992526836693287E-003   1.5599484322592616E-003
   9.9999999747524271E-007   4216.0562470000004        9.6601005643606186E-003   5.3922552615404129E-004  -2.9101460240781307E-003   2.0685850176960230E-003
   1.3182999509808724E-006   4216.0562470000004        1.0175016708672047E-002   7.2378851473331451E-004  -3.1490770634263754E-003   2.6583955623209476E-003
   1.7377999483869644E-006   4216.0562470000004        1.0720210149884224E-002   9.2635955661535263E-004  -3.4194481559097767E-003   3.3397574443370104E-003
   2.2909000563231530E-006   4216.0562470000004        1.1297918856143951E-002   1.1484804563224316E-003  -3.7251820322126150E-003   4.1246553882956505E-003
   3.0199998946045525E-006   4216.0562470000004        1.1910197325050831E-002   1.3916811440140009E-003  -4.0703560225665569E-003   5.0258240662515163E-003
   3.9810997805034276E-006   4216.0562470000004        1.2559404596686363E-002   1.6576608177274466E-003  -4.4594276696443558E-003   6.0573909431695938E-003
   5.2481000238913111E-006   4216.0562470000004        1.3248141855001450E-002   1.9482729258015752E-003  -4.8971958458423615E-003   7.2348774410784245E-003
   6.9183001869532745E-006   4216.0562470000004        1.3979177922010422E-002   2.2654943168163300E-003  -5.3887143731117249E-003   8.5750995203852654E-003
   9.1201000032015145E-006   4216.0562470000004        1.4755601063370705E-002   2.6114904321730137E-003  -5.9393346309661865E-003   1.0096443817019463E-002
   1.2022999726468697E-005   4216.0562470000004        1.5580851584672928E-002   2.9886332340538502E-003  -6.5546613186597824E-003   1.1818960309028625E-002
   1.5849000192247331E-005   4216.0562470000004        1.6458390280604362E-002   3.3993429969996214E-003  -7.2401785291731358E-003   1.3763594441115856E-002
   2.0892999600619078E-005   4216.0562470000004        1.7392603680491447E-002   3.8465016987174749E-003  -8.0017941072583199E-003   1.5954071655869484E-002
   2.7542000680114143E-005   4216.0562470000004        1.8388031050562859E-002   4.3330923654139042E-003  -8.8450554758310318E-003   1.8415153026580811E-002
   3.6307999835116789E-005   4216.0562470000004        1.9450070336461067E-002   4.8625194467604160E-003  -9.7754495218396187E-003   2.1174082532525063E-002
   4.7862999053904787E-005   4216.0562470000004        2.0584525540471077E-002   5.4383720271289349E-003  -1.0797673836350441E-002   2.4259220808744431E-002
   6.3095998484641314E-005   4216.0562470000004        2.1798418834805489E-002   6.0648056678473949E-003  -1.1915900744497776E-002   2.7701802551746368E-002
   8.3175997133366764E-005   4216.0562470000004        2.3099675774574280E-002   6.7463489249348640E-003  -1.3132914900779724E-002   3.1534586101770401E-002
   1.0964999819407240E-004   4216.0562470000004        2.4497965350747108E-002   7.4882996268570423E-003  -1.4450144954025745E-002   3.5793557763099670E-002
   1.4453999756369740E-004   4216.0562470000004        2.6003962382674217E-002   8.2962671294808388E-003  -1.5866000205278397E-002   4.0514618158340454E-002
   1.9054999575018883E-004   4216.0562470000004        2.7632096782326698E-002   9.1775646433234215E-003  -1.7377225682139397E-002   4.5740641653537750E-002
   2.5119000929407775E-004   4216.0562470000004        2.9397867619991302E-002   1.0139660909771919E-002  -1.8974807113409042E-002   5.1510985940694809E-002
   3.3112999517470598E-004   4216.0562470000004        3.1321823596954346E-002   1.1192199774086475E-002  -2.0645711570978165E-002   5.7871371507644653E-002
   4.3652000022120774E-004   4216.0562470000004        3.3429056406021118E-002   1.2346568517386913E-002  -2.2369854152202606E-002   6.4868517220020294E-002
   5.7544000446796417E-004   4216.0562470000004        3.5750415176153183E-002   1.3616356998682022E-002  -2.4118108674883842E-002   7.2548814117908478E-002
   7.5857999036088586E-004   4216.0562470000004        3.8325399160385132E-002   1.5018705278635025E-002  -2.5850836187601089E-002   8.0960921943187714E-002
   1.0000000474974513E-003   4216.0562470000004        4.1203405708074570E-002   1.6574731096625328E-002  -2.7514182031154633E-002   9.0150602161884308E-002
   1.3183000264689326E-003   4216.0562470000004        4.4447831809520721E-002   1.8311465159058571E-002  -2.9037259519100189E-002  0.10016185790300369     
   1.7377999611198902E-003   4216.0562470000004        4.8137351870536804E-002   2.0262302830815315E-002  -3.0326832085847855E-002  0.11102581024169922     
   2.2909000981599092E-003   4216.0562470000004        5.2375014871358871E-002   2.2471694275736809E-002  -3.1264174729585648E-002  0.12276906520128250     
   3.0199999455362558E-003   4216.0562470000004        5.7288736104965210E-002   2.4995384737849236E-002  -3.1697452068328857E-002  0.13539130985736847     
   3.9810999296605587E-003   4216.0562470000004        6.3040763139724731E-002   2.7905728667974472E-002  -3.1436555087566376E-002  0.14886437356472015     
   5.2481000311672688E-003   4216.0562470000004        6.9834277033805847E-002   3.1295962631702423E-002  -3.0246203765273094E-002  0.16311681270599365     
   6.9182999432086945E-003   4216.0562470000004        7.7919185161590576E-002   3.5284940153360367E-002  -2.7840211987495422E-002  0.17801336944103241     
   9.1201001778244972E-003   4216.0562470000004        8.7598286569118500E-002   4.0023356676101685E-002  -2.3877659812569618E-002  0.19333343207836151     
   1.2023000046610832E-002   4216.0562470000004        9.9227882921695709E-002   4.5699074864387512E-002  -1.7963647842407227E-002  0.20873974263668060     
   1.5848999843001366E-002   4216.0562470000004       0.11320229619741440        5.2537132054567337E-002  -9.6630388870835304E-003  0.22373335063457489     
   2.0893000066280365E-002   4216.0562470000004       0.12993858754634857        6.0803167521953583E-002   1.4808613341301680E-003  0.23762300610542297     
   2.7542000636458397E-002   4216.0562470000004       0.14980448782444000        7.0782668888568878E-002   1.5889266505837440E-002  0.24945913255214691     
   3.6308001726865768E-002   4216.0562470000004       0.17301818728446960        8.2749530673027039E-002   3.3868640661239624E-002  0.25799450278282166     
   4.7862999141216278E-002   4216.0562470000004       0.19944916665554047        9.6885181963443756E-002   5.5466454476118088E-002  0.26165080070495605     
   6.3096001744270325E-002   4216.0562470000004       0.22833891212940216       0.11314904689788818        8.0284245312213898E-002  0.25855469703674316     
   8.3176001906394958E-002   4216.0562470000004       0.25787121057510376       0.13104419410228729       0.10720229148864746       0.24669341742992401     
  0.10000000149011612        4216.0562470000004       0.27632758021354675       0.14328885078430176       0.12530480325222015       0.23301585018634796     
  0.12500000000000000        4216.0562470000004       0.29493090510368347       0.15737122297286987       0.14583648741245270       0.20972260832786560     
  0.15000000596046448        4216.0562470000004       0.30476832389831543       0.16708321869373322       0.15996994078159332       0.18529662489891052     
  0.17499999701976776        4216.0562470000004       0.30747276544570923       0.17296496033668518       0.16882611811161041       0.16132004559040070     
  0.20000000298023224        4216.0562470000004       0.30439928174018860       0.17550578713417053       0.17332075536251068       0.13868473470211029     
  0.22499999403953552        4216.0562470000004       0.29669573903083801       0.17515715956687927       0.17421466112136841       0.11787729710340500     
  0.25000000000000000        4216.0562470000004       0.28534537553787231       0.17233829200267792       0.17215006053447723        9.9131323397159576E-002
  0.27500000596046448        4216.0562470000004       0.27119499444961548       0.16743901371955872       0.16767643392086029        8.2517229020595551E-002
  0.30000001192092896        4216.0562470000004       0.25497543811798096       0.16082134842872620       0.16126908361911774        6.7999310791492462E-002
  0.32499998807907104        4216.0562470000004       0.23731677234172821       0.15282034873962402       0.15334255993366241        5.5473856627941132E-002
  0.34999999403953552        4216.0562470000004       0.21876056492328644       0.14374485611915588       0.14426051080226898        4.4795427471399307E-002
  0.37500000000000000        4216.0562470000004       0.19976989924907684       0.13387796282768250       0.13434304296970367        3.5795297473669052E-002
  0.40000000596046448        4216.0562470000004       0.18073759973049164       0.12347745150327682       0.12387216091156006        2.8294594958424568E-002
  0.42500001192092896        4216.0562470000004       0.16199354827404022       0.11277627199888229       0.11309599876403809        2.2113563492894173E-002
  0.44999998807907104        4216.0562470000004       0.14381083846092224       0.10198297351598740       0.10223197191953659        1.7078040167689323E-002
  0.47499999403953552        4216.0562470000004       0.12641143798828125        9.1282196342945099E-002   9.1469332575798035E-002   1.3023833744227886E-002
  0.50000000000000000        4216.0562470000004       0.10997107625007629        8.0835215747356415E-002   8.0971129238605499E-002   9.7995316609740257E-003
  0.52499997615814209        4216.0562470000004        9.4623789191246033E-002   7.0780463516712189E-002   7.0875845849514008E-002   7.2681107558310032E-003
  0.55000001192092896        4216.0562470000004        8.0466076731681824E-002   6.1234183609485626E-002   6.1298776417970657E-002   5.3076497279107571E-003
  0.57499998807907104        4216.0562470000004        6.7560680210590363E-002   5.2291121333837509E-002   5.2333213388919830E-002   3.8113633636385202E-003
  0.60000002384185791        4216.0562470000004        5.5940099060535431E-002   4.4025238603353500E-002   4.4051524251699448E-002   2.6871343143284321E-003
  0.62500000000000000        4216.0562470000004        4.5609962195158005E-002   3.6490552127361298E-002   3.6506183445453644E-002   1.8566917860880494E-003
  0.64999997615814209        4216.0562470000004        3.6552086472511292E-002   2.9722003266215324E-002   2.9730776324868202E-002   1.2545426143333316E-003
  0.67500001192092896        4216.0562470000004        2.8727455064654350E-002   2.3736450821161270E-002   2.3741036653518677E-002   8.2675000885501504E-004
  0.69999998807907104        4216.0562470000004        2.2079028189182281E-002   1.8533723428845406E-002   1.8535906448960304E-002   5.2963331108912826E-004
  0.72500002384185791        4216.0562470000004        1.6534449532628059E-002   1.4097786508500576E-002   1.4098699204623699E-002   3.2844630186446011E-004
  0.75000000000000000        4216.0562470000004        1.2008649297058582E-002   1.0398019105195999E-002   1.0398330166935921E-002   1.9608360889833421E-004
  0.77499997615814209        4216.0562470000004        8.4063783288002014E-003   7.3906020261347294E-003   7.3906779289245605E-003   1.1184873437741771E-004
  0.80000001192092896        4216.0562470000004        5.6246900931000710E-003   5.0200424157083035E-003   5.0200643017888069E-003   6.0312504501780495E-005
  0.82499998807907104        4216.0562470000004        3.5553844645619392E-003   3.2208522316068411E-003   3.2208955381065607E-003   3.0279894417617470E-005
  0.85000002384185791        4216.0562470000004        2.0874482579529285E-003   1.9193899352103472E-003   1.9194752676412463E-003   1.3876760931452736E-005
  0.87500000000000000        4216.0562470000004        1.1095269583165646E-003   1.0359172010794282E-003   1.0360369924455881E-003   5.7612401178630535E-006
  0.89999997615814209        4216.0562470000004        5.1248318050056696E-004   4.8692291602492332E-004   4.8705097287893295E-004   2.4587775442341808E-006
  0.92500001192092896        4216.0562470000004        1.9214353233110160E-004   1.8782004190143198E-004   1.8791237380355597E-004   1.8147279661206994E-006
  0.94999998807907104        4216.0562470000004        5.2407169278012589E-005   5.6211109040305018E-005   5.6203476560767740E-005   2.5543622541590594E-006
  0.97500002384185791        4216.0562470000004        9.1083429651916958E-006   1.6145040717674419E-005   1.5952544345054775E-005   3.9368696889141575E-006
   1.0000000000000000        4216.0562470000004       -4.2286728785256855E-006   4.5845376916986424E-006   4.1075163608184084E-006   5.4871029533387627E-006
   9.9999997171806854E-010   5405.8650060000000        2.8610767330974340E-003  -9.0378953609615564E-004  -1.0570501908659935E-003  -1.0121373925358057E-003
   1.3183000246996812E-009   5405.8650060000000        2.9956847429275513E-003  -9.0474542230367661E-004  -1.0820640018209815E-003  -1.0237582027912140E-003
   1.7378000150003459E-009   5405.8650060000000        3.1372644007205963E-003  -9.0357899898663163E-004  -1.1079033138230443E-003  -1.0335234692320228E-003
   2.2908999142146058E-009   5405.8650060000000        3.2862734515219927E-003  -9.0006605023518205E-004  -1.1347198160365224E-003  -1.0410096729174256E-003
   3.0200000278313155E-009   5405.8650060000000        3.4431056119501591E-003  -8.9396489784121513E-004  -1.1626763734966516E-003  -1.0457072639837861E-003
   3.9810998941902653E-009   5405.8650060000000        3.6082123406231403E-003  -8.8501430582255125E-004  -1.1919748503714800E-003  -1.0470171691849828E-003
   5.2481001766579993E-009   5405.8650060000000        3.7820825818926096E-003  -8.7293126853182912E-004  -1.2228557607159019E-003  -1.0442329803481698E-003
   6.9183001549788514E-009   5405.8650060000000        3.9652190171182156E-003  -8.5741112707182765E-004  -1.2556001311168075E-003  -1.0365245398133993E-003
   9.1201002305751899E-009   5405.8650060000000        4.1581699624657631E-003  -8.3812396042048931E-004  -1.2905405601486564E-003  -1.0229189647361636E-003
   1.2023000373062587E-008   5405.8650060000000        4.3615279719233513E-003  -8.1471202429383993E-004  -1.3280685525387526E-003  -1.0022780625149608E-003
   1.5849000334355878E-008   5405.8650060000000        4.5758406631648540E-003  -7.8679993748664856E-004  -1.3686239253729582E-003  -9.7328686388209462E-004
   2.0892999330612838E-008   5405.8650060000000        4.8018158413469791E-003  -7.5396732427179813E-004  -1.4127425383776426E-003  -9.3440333148464561E-004
   2.7542000680114143E-008   5405.8650060000000        5.0401203334331512E-003  -7.1577227208763361E-004  -1.4610264915972948E-003  -8.8385463459417224E-004
   3.6307998385609608E-008   5405.8650060000000        5.2915238775312901E-003  -6.7172868875786662E-004  -1.5141826588660479E-003  -8.1958161899819970E-004
   4.7863000673942224E-008   5405.8650060000000        5.5567645467817783E-003  -6.2132696621119976E-004  -1.5730054583400488E-003  -7.3923560557886958E-004
   6.3096003088958241E-008   5405.8650060000000        5.8367070741951466E-003  -5.6400417815893888E-004  -1.6384215559810400E-003  -6.4010143978521228E-004
   8.3175997644957533E-008   5405.8650060000000        6.1322166584432125E-003  -4.9916497664526105E-004  -1.7114755464717746E-003  -5.1909172907471657E-004
   1.0965000285523274E-007   5405.8650060000000        6.4442921429872513E-003  -4.2615080019459128E-004  -1.7933745402842760E-003  -3.7265286664478481E-004
   1.4453999597208167E-007   5405.8650060000000        6.7738224752247334E-003  -3.4429490915499628E-004  -1.8854389199987054E-003  -1.9683338177856058E-004
   1.9054999711443088E-007   5405.8650060000000        7.1220877580344677E-003  -2.5279651163145900E-004  -1.9892544951289892E-003   1.3026742635702249E-005
   2.5118998792095226E-007   5405.8650060000000        7.4900439940392971E-003  -1.5089912631083280E-004  -2.1064849570393562E-003   2.6195222744718194E-004
   3.3112999631157436E-007   5405.8650060000000        7.8790085390210152E-003  -3.7710873584728688E-005  -2.2390857338905334E-003   5.5578257888555527E-004
   4.3651999703797628E-007   5405.8650060000000        8.2903224974870682E-003   8.7712418462615460E-005  -2.3892240133136511E-003   9.0104155242443085E-004
   5.7544002629583701E-007   5405.8650060000000        8.7253302335739136E-003   2.2635873756371439E-004  -2.5592781603336334E-003   1.3049495173618197E-003
   7.5857997217099182E-007   5405.8650060000000        9.1855973005294800E-003   3.7933062412776053E-004  -2.7519324794411659E-003   1.7756731249392033E-003
   9.9999999747524271E-007   5405.8650060000000        9.6727125346660614E-003   5.4778764024376869E-004  -2.9701173771172762E-003   2.3222127929329872E-003
   1.3182999509808724E-006   5405.8650060000000        1.0188498534262180E-002   7.3301844531670213E-004  -3.2171057537198067E-003   2.9546783771365881E-003
   1.7377999483869644E-006   5405.8650060000000        1.0734634473919868E-002   9.3630998162552714E-004  -3.4963414072990417E-003   3.6838869564235210E-003
   2.2909000563231530E-006   5405.8650060000000        1.1313366703689098E-002   1.1592090595513582E-003  -3.8117899093776941E-003   4.5223217457532883E-003
   3.0199998946045525E-006   5405.8650060000000        1.1926759034395218E-002   1.4032509643584490E-003  -4.1675595566630363E-003   5.4832100868225098E-003
   3.9810997805034276E-006   5405.8650060000000        1.2577181681990623E-002   1.6701408894732594E-003  -4.5681316405534744E-003   6.5812040120363235E-003
   5.2481000238913111E-006   5405.8650060000000        1.3267249800264835E-002   1.9617395009845495E-003  -5.0183180719614029E-003   7.8323716297745705E-003
   6.9183001869532745E-006   5405.8650060000000        1.3999748975038528E-002   2.2800310980528593E-003  -5.5231689475476742E-003   9.2540858313441277E-003
   9.1201000032015145E-006   5405.8650060000000        1.4777784235775471E-002   2.6271909009665251E-003  -6.0880160890519619E-003   1.0865306481719017E-002
   1.2022999726468697E-005   5405.8650060000000        1.5604821033775806E-002   3.0056016985327005E-003  -6.7184208892285824E-003   1.2686671689152718E-002
   1.5849000192247331E-005   5405.8650060000000        1.6484344378113747E-002   3.4176951739937067E-003  -7.4197906069457531E-003   1.4739675447344780E-002
   2.0892999600619078E-005   5405.8650060000000        1.7420776188373566E-002   3.8663689047098160E-003  -8.1979315727949142E-003   1.7048647627234459E-002
   2.7542000680114143E-005   5405.8650060000000        1.8418693915009499E-002   4.3546226806938648E-003  -9.0582435950636864E-003   1.9638895988464355E-002
   3.6307999835116789E-005   5405.8650060000000        1.9483543932437897E-002   4.8858821392059326E-003  -1.0006020776927471E-002   2.2538220509886742E-002
   4.7862999053904787E-005   5405.8650060000000        2.0621189847588539E-002   5.4637617431581020E-003  -1.1045708321034908E-002   2.5775456801056862E-002
   6.3095998484641314E-005   5405.8650060000000        2.1838724613189697E-002   6.0924459248781204E-003  -1.2181163765490055E-002   2.9382299631834030E-002
   8.3175997133366764E-005   5405.8650060000000        2.3144161328673363E-002   6.7765014246106148E-003  -1.3414776884019375E-002   3.3391866832971573E-002
   1.0964999819407240E-004   5405.8650060000000        2.4547278881072998E-002   7.5212707743048668E-003  -1.4747495763003826E-002   3.7840433418750763E-002
   1.4453999756369740E-004   5405.8650060000000        2.6058878749608994E-002   8.3324173465371132E-003  -1.6177142038941383E-002   4.2763948440551758E-002
   1.9054999575018883E-004   5405.8650060000000        2.7693558484315872E-002   9.2173255980014801E-003  -1.7699763178825378E-002   4.8205349594354630E-002
   2.5119000929407775E-004   5405.8650060000000        2.9467005282640457E-002   1.0183544829487801E-002  -1.9305508583784103E-002   5.4203547537326813E-002
   3.3112999517470598E-004   5405.8650060000000        3.1400006264448166E-002   1.1240822263062000E-002  -2.0980365574359894E-002   6.0803666710853577E-002
   4.3652000022120774E-004   5405.8650060000000        3.3517941832542419E-002   1.2400673702359200E-002  -2.2703111171722412E-002   6.8051360547542572E-002
   5.7544000446796417E-004   5405.8650060000000        3.5851996392011642E-002   1.3676842674612999E-002  -2.4443302303552628E-002   7.5991332530975342E-002
   7.5857999036088586E-004   5405.8650060000000        3.8442071527242661E-002   1.5086660161614418E-002  -2.6159804314374924E-002   8.4669895470142365E-002
   1.0000000474974513E-003   5405.8650060000000        4.1338030248880386E-002   1.6651470214128494E-002  -2.7797093614935875E-002   9.4129532575607300E-002
   1.3183000264689326E-003   5405.8650060000000        4.4603805989027023E-002   1.8398575484752655E-002  -2.9282441362738609E-002  0.10440982878208160     
   1.7377999611198902E-003   5405.8650060000000        4.8318635672330856E-002   2.0361687988042831E-002  -3.0520671978592873E-002  0.11553595215082169     
   2.2909000981599092E-003   5405.8650060000000        5.2586179226636887E-002   2.2585615515708923E-002  -3.1391043215990067E-002  0.12752704322338104     
   3.0199999455362558E-003   5405.8650060000000        5.7534925639629364E-002   2.5126494467258453E-002  -3.1739797443151474E-002  0.14037311077117920     
   3.9810999296605587E-003   5405.8650060000000        6.3327558338642120E-002   2.8057074174284935E-002  -3.1375177204608917E-002  0.15403397381305695     
   5.2481000311672688E-003   5405.8650060000000        7.0167437195777893E-002   3.1470939517021179E-002  -3.0060805380344391E-002  0.16842360794544220     
   6.9182999432086945E-003   5405.8650060000000        7.8304111957550049E-002   3.5487160086631775E-002  -2.7510382235050201E-002  0.18338935077190399     
   9.1201001778244972E-003   5405.8650060000000        8.8039144873619080E-002   4.0256354957818985E-002  -2.3384425789117813E-002  0.19869048893451691     
   1.2023000046610832E-002   5405.8650060000000        9.9726200103759766E-002   4.5965790748596191E-002  -1.7291780561208725E-002  0.21396744251251221     
   1.5848999843001366E-002   5405.8650060000000       0.11375475674867630        5.2839014679193497E-002  -8.8043818250298500E-003  0.22869797050952911     
   2.0893000066280365E-002   5405.8650060000000       0.13053400814533234        6.1138778924942017E-002   2.5231551844626665E-003  0.24216835200786591     
   2.7542000636458397E-002   5405.8650060000000       0.15041944384574890        7.1145504713058472E-002   1.7095256596803665E-002  0.25341126322746277     
   3.6308001726865768E-002   5405.8650060000000       0.17361167073249817        8.3124972879886627E-002   3.5195481032133102E-002  0.26117163896560669     
   4.7862999141216278E-002   5405.8650060000000       0.19995640218257904        9.7246386110782623E-002   5.6842338293790817E-002  0.26388168334960938     
   6.3096001744270325E-002   5405.8650060000000       0.22866590321063995       0.11345211416482925        8.1604249775409698E-002  0.25970697402954102     
   8.3176001906394958E-002   5405.8650060000000       0.25789311528205872       0.13122363388538361       0.10832895338535309       0.24671418964862823     
  0.10000000149011612        5405.8650060000000       0.27606463432312012       0.14333792030811310       0.12621402740478516       0.23231412470340729     
  0.12500000000000000        5405.8650060000000       0.29423290491104126       0.15720148384571075       0.14638411998748779       0.20826104283332825     
  0.15000000596046448        5405.8650060000000       0.30365175008773804       0.16668289899826050       0.16014955937862396       0.18337269127368927     
  0.17499999701976776        5405.8650060000000       0.30597543716430664       0.17233704030513763       0.16865637898445129       0.15915761888027191     
  0.20000000298023224        5405.8650060000000       0.30257132649421692       0.17466360330581665       0.17283384501934052       0.13644804060459137     
  0.22499999403953552        5405.8650060000000       0.29459372162818909       0.17412127554416656       0.17344979941844940       0.11568300426006317     
  0.25000000000000000        5405.8650060000000       0.28302830457687378       0.17113414406776428       0.17114956676959991        9.7058534622192383E-002
  0.27500000596046448        5405.8650060000000       0.26872146129608154       0.16609509289264679       0.16648334264755249        8.0615818500518799E-002
  0.30000001192092896        5405.8650060000000       0.25240162014961243       0.15936769545078278       0.15992555022239685        6.6296815872192383E-002
  0.32499998807907104        5405.8650060000000       0.23469518125057220       0.15128742158412933       0.15188887715339661        5.3981088101863861E-002
  0.34999999403953552        5405.8650060000000       0.21613901853561401       0.14216259121894836       0.14273443818092346        4.3511025607585907E-002
  0.37500000000000000        5405.8650060000000       0.19719091057777405       0.13227498531341553       0.13277933001518250        3.4709431231021881E-002
  0.40000000596046448        5405.8650060000000       0.17823806405067444       0.12188052386045456       0.12230226397514343        2.7391871437430382E-002
  0.42500001192092896        5405.8650060000000       0.15960457921028137       0.11120979487895966       0.11154783517122269        2.1375333890318871E-002
  0.44999998807907104        5405.8650060000000       0.14155782759189606       0.10046864300966263       0.10072986781597137        1.6484152525663376E-002
  0.47499999403953552        5405.8650060000000       0.12431411445140839        8.9838765561580658E-002   9.0033926069736481E-002   1.2553946115076542E-002
  0.50000000000000000        5405.8650060000000       0.10804378241300583        7.9478301107883453E-002   7.9619407653808594E-002   9.4340601935982704E-003
  0.52499997615814209        5405.8650060000000        9.2875793576240540E-002   6.9522492587566376E-002   6.9621197879314423E-002   6.9888737052679062E-003
  0.55000001192092896        5405.8650060000000        7.8901931643486023E-002   6.0084391385316849E-002   6.0151077806949615E-002   5.0982660613954067E-003
  0.57499998807907104        5405.8650060000000        6.6180646419525146E-002   5.1255572587251663E-002   5.1298972219228745E-002   3.6574597470462322E-003
  0.60000002384185791        5405.8650060000000        5.4740615189075470E-002   4.3106976896524429E-002   4.3134074658155441E-002   2.5764068122953176E-003
  0.62500000000000000        5405.8650060000000        4.4584114104509354E-002   3.5689752548933029E-002   3.5705890506505966E-002   1.7788526602089405E-003
  0.64999997615814209        5405.8650060000000        3.5690117627382278E-002   2.9036212712526321E-002   2.9045300558209419E-002   1.2011901708319783E-003
  0.67500001192092896        5405.8650060000000        2.8017284348607063E-002   2.3160833865404129E-002   2.3165613412857056E-002   7.9118611756712198E-004
  0.69999998807907104        5405.8650060000000        2.1506765857338905E-002   1.8061377108097076E-002   1.8063681200146675E-002   5.0665054004639387E-004
  0.72500002384185791        5405.8650060000000        1.6084916889667511E-002   1.3720078393816948E-002   1.3721064664423466E-002   3.1410405063070357E-004
  0.75000000000000000        5405.8650060000000        1.1665886268019676E-002   1.0104957967996597E-002   1.0105311870574951E-002   1.8748560978565365E-004
  0.77499997615814209        5405.8650060000000        8.1541463732719421E-003   7.1712294593453407E-003   7.1713300421833992E-003   1.0693364311009645E-004
  0.80000001192092896        5405.8650060000000        5.4469509050250053E-003   4.8628514632582664E-003   4.8628854565322399E-003   5.7664230553200468E-005
  0.82499998807907104        5405.8650060000000        3.4367598127573729E-003   3.1142097432166338E-003   3.1142577063292265E-003   2.8962534997845069E-005
  0.85000002384185791        5405.8650060000000        2.0136490929871798E-003   1.8519718432798982E-003   1.8520564772188663E-003   1.3296358702064026E-005
  0.87500000000000000        5405.8650060000000        1.0677478276193142E-003   9.9713960662484169E-004   9.9725462496280670E-004   5.5546629482705612E-006
  0.89999997615814209        5405.8650060000000        4.9175653839483857E-004   4.6736252261325717E-004   4.6748245949856937E-004   2.4085356926661916E-006
  0.92500001192092896        5405.8650060000000        1.8363803974352777E-004   1.7960967670660466E-004   1.7969129839912057E-004   1.7874700688480516E-006
  0.94999998807907104        5405.8650060000000        4.9658290663501248E-005   5.3391057008411735E-005   5.3371528338175267E-005   2.4601677068858407E-006
  0.97500002384185791        5405.8650060000000        8.1465377661515959E-006   1.4932587873772718E-005   1.4729612303199247E-005   3.7062109186081216E-006
   1.0000000000000000        5405.8650060000000       -4.9338523240294307E-006   3.4715617402980570E-006   2.9896027626818977E-006   5.0625212679733522E-006
   9.9999997171806854E-010   6931.4484320000001        2.8638427611440420E-003  -9.0262811863794923E-004  -1.0566660203039646E-003  -1.0423902422189713E-003
   1.3183000246996812E-009   6931.4484320000001        2.9986142180860043E-003  -9.0347870718687773E-004  -1.0819195304065943E-003  -1.0534677421674132E-003
   1.7378000150003459E-009   6931.4484320000001        3.1403673347085714E-003  -9.0219883713871241E-004  -1.1080496478825808E-003  -1.0624651331454515E-003
   2.2908999142146058E-009   6931.4484320000001        3.2895612530410290E-003  -8.9856371050700545E-004  -1.1352164437994361E-003  -1.0689191985875368E-003
   3.0200000278313155E-009   6931.4484320000001        3.4465901553630829E-003  -8.9233095059171319E-004  -1.1635924456641078E-003  -1.0722751030698419E-003
   3.9810998941902653E-009   6931.4484320000001        3.6119057331234217E-003  -8.8323873933404684E-004  -1.1933903442695737E-003  -1.0718817356973886E-003
   5.2481001766579993E-009   6931.4484320000001        3.7859985604882240E-003  -8.7100319797173142E-004  -1.2248628772795200E-003  -1.0669729672372341E-003
   6.9183001549788514E-009   6931.4484320000001        3.9693717844784260E-003  -8.5531896911561489E-004  -1.2583049247041345E-003  -1.0566507698968053E-003
   9.1201002305751899E-009   6931.4484320000001        4.1625746525824070E-003  -8.3585525862872601E-004  -1.2940648011863232E-003  -1.0398651938885450E-003
   1.2023000373062587E-008   6931.4484320000001        4.3662018142640591E-003  -8.1225333269685507E-004  -1.3325512409210205E-003  -1.0153899202123284E-003
   1.5849000334355878E-008   6931.4484320000001        4.5808004215359688E-003  -7.8413693699985743E-004  -1.3742232695221901E-003  -9.8181248176842928E-004
   2.0892999330612838E-008   6931.4484320000001        4.8070810735225677E-003  -7.5108458986505866E-004  -1.4196383999660611E-003  -9.3747844221070409E-004
   2.7542000680114143E-008   6931.4484320000001        5.0457110628485680E-003  -7.1265315636992455E-004  -1.4694221317768097E-003  -8.8049023179337382E-004
   3.6307998385609608E-008   6931.4484320000001        5.2974615246057510E-003  -6.6835549660027027E-004  -1.5243077650666237E-003  -8.0864800838753581E-004
   4.7863000673942224E-008   6931.4484320000001        5.5630733259022236E-003  -6.1768043087795377E-004  -1.5851180069148540E-003  -7.1944820228964090E-004
   6.3096003088958241E-008   6931.4484320000001        5.8434116654098034E-003  -5.6006375234574080E-004  -1.6528108390048146E-003  -6.1000121058896184E-004
   8.3175997644957533E-008   6931.4484320000001        6.1393440701067448E-003  -4.9490848323330283E-004  -1.7284638015553355E-003  -4.7702851588837802E-004
   1.0965000285523274E-007   6931.4484320000001        6.4518721774220467E-003  -4.2155437404289842E-004  -1.8133212579414248E-003  -3.1676213257014751E-004
   1.4453999597208167E-007   6931.4484320000001        6.7818863317370415E-003  -3.3933296799659729E-004  -1.9087404944002628E-003  -1.2502301251515746E-004
   1.9054999711443088E-007   6931.4484320000001        7.1306703612208366E-003  -2.4744126130826771E-004  -2.0163508597761393E-003   1.0311421647202224E-004
   2.5118998792095226E-007   6931.4484320000001        7.4991825968027115E-003  -1.4512079360429198E-004  -2.1378565579652786E-003   3.7294291541911662E-004
   3.3112999631157436E-007   6931.4484320000001        7.8887436538934708E-003  -3.1477247830480337E-005  -2.2752594668418169E-003   6.9060991518199444E-004
   4.3651999703797628E-007   6931.4484320000001        8.3006992936134338E-003   9.4436196377500892E-005  -2.4307733401656151E-003   1.0629683965817094E-003
   5.7544002629583701E-007   6931.4484320000001        8.7363971397280693E-003   2.3361029161605984E-004  -2.6068228762596846E-003   1.4975875383242965E-003
   7.5857997217099182E-007   6931.4484320000001        9.1974064707756042E-003   3.8715076516382396E-004  -2.8061405755579472E-003   2.0030164159834385E-003
   9.9999999747524271E-007   6931.4484320000001        9.6853245049715042E-003   5.5622059153392911E-004  -3.0317027121782303E-003   2.5886574294418097E-003
   1.3182999509808724E-006   6931.4484320000001        1.0201977565884590E-002   7.4211246101185679E-004  -3.2868280541151762E-003   3.2650567591190338E-003
   1.7377999483869644E-006   6931.4484320000001        1.0749053210020065E-002   9.4611727399751544E-004  -3.5749985836446285E-003   4.0434682741761208E-003
   2.2909000563231530E-006   6931.4484320000001        1.1328805238008499E-002   1.1697869049385190E-003  -3.9002194534987211E-003   4.9368725158274174E-003
   3.0199998946045525E-006   6931.4484320000001        1.1943307705223560E-002   1.4146617613732815E-003  -4.2666262015700340E-003   5.9589846059679985E-003
   3.9810997805034276E-006   6931.4484320000001        1.2594942003488541E-002   1.6824534395709634E-003  -4.6787206083536148E-003   7.1249739266932011E-003
   5.2481000238913111E-006   6931.4484320000001        1.3286337256431580E-002   1.9750292412936687E-003  -5.1413215696811676E-003   8.4514496847987175E-003
   6.9183001869532745E-006   6931.4484320000001        1.4020293951034546E-002   2.2943813819438219E-003  -5.6594726629555225E-003   9.9563291296362877E-003
   9.1201000032015145E-006   6931.4484320000001        1.4799935743212700E-002   2.6426943950355053E-003  -6.2384791672229767E-003   1.1659134179353714E-002
   1.2022999726468697E-005   6931.4484320000001        1.5628751367330551E-002   3.0223617795854807E-003  -6.8838531151413918E-003   1.3581075705587864E-002
   1.5849000192247331E-005   6931.4484320000001        1.6510253772139549E-002   3.4358270931988955E-003  -7.6009193435311317E-003   1.5744173899292946E-002
   2.0892999600619078E-005   6931.4484320000001        1.7448894679546356E-002   3.8860028143972158E-003  -8.3953766152262688E-003   1.8173340708017349E-002
   2.7542000680114143E-005   6931.4484320000001        1.8449291586875916E-002   4.3759061954915524E-003  -9.2724682763218880E-003   2.0894404500722885E-002
   3.6307999835116789E-005   6931.4484320000001        1.9516941159963608E-002   4.9089835956692696E-003  -1.0237292386591434E-002   2.3935686796903610E-002
   4.7862999053904787E-005   6931.4484320000001        2.0657762885093689E-002   5.4888734593987465E-003  -1.1294032447040081E-002   2.7326460927724838E-002
   6.3095998484641314E-005   6931.4484320000001        2.1878924220800400E-002   6.1197918839752674E-003  -1.2446225620806217E-002   3.1098833307623863E-002
   8.3175997133366764E-005   6931.4484320000001        2.3188520222902298E-002   6.8063405342400074E-003  -1.3695861212909222E-002   3.5286221653223038E-002
   1.0964999819407240E-004   6931.4484320000001        2.4596439674496651E-002   7.5539080426096916E-003  -1.5043403953313828E-002   3.9925143122673035E-002
   1.4453999756369740E-004   6931.4484320000001        2.6113614439964294E-002   8.3682108670473099E-003  -1.6486082226037979E-002   4.5051500201225281E-002
   1.9054999575018883E-004   6931.4484320000001        2.7754800394177437E-002   9.2567037791013718E-003  -1.8019247800111771E-002   5.0708215683698654E-002
   2.5119000929407775E-004   6931.4484320000001        2.9535874724388123E-002   1.0227014310657978E-002  -1.9632212817668915E-002   5.6933652609586716E-002
   3.3112999517470598E-004   6931.4484320000001        3.1477861106395721E-002   1.1288996785879135E-002  -2.1309996023774147E-002   6.3772223889827728E-002
   4.3652000022120774E-004   6931.4484320000001        3.3606421202421188E-002   1.2454289942979813E-002  -2.3030241951346397E-002   7.1268379688262939E-002
   5.7544000446796417E-004   6931.4484320000001        3.5953070968389511E-002   1.3736790046095848E-002  -2.4761211127042770E-002   7.9464979469776154E-002
   7.5857999036088586E-004   6931.4484320000001        3.8558103144168854E-002   1.5154014341533184E-002  -2.6460302993655205E-002   8.8405862450599670E-002
   1.0000000474974513E-003   6931.4484320000001        4.1471846401691437E-002   1.6727529466152191E-002  -2.8070356696844101E-002   9.8130002617835999E-002
   1.3183000264689326E-003   6931.4484320000001        4.4758744537830353E-002   1.8484909087419510E-002  -2.9516860842704773E-002  0.10867244750261307     
   1.7377999611198902E-003   6931.4484320000001        4.8498585820198059E-002   2.0460166037082672E-002  -3.0702767893671989E-002  0.12005222588777542     
   2.2909000981599092E-003   6931.4484320000001        5.2795626223087311E-002   2.2698465734720230E-002  -3.1505402177572250E-002  0.13228087127208710     
   3.0199999455362558E-003   6931.4484320000001        5.7778887450695038E-002   2.5256315246224403E-002  -3.1769204884767532E-002  0.14533862471580505     
   3.9810999296605587E-003   6931.4484320000001        6.3611477613449097E-002   2.8206845745444298E-002  -3.1300898641347885E-002  0.15917330980300903     
   5.2481000311672688E-003   6931.4484320000001        7.0496886968612671E-002   3.1643971800804138E-002  -2.9863167554140091E-002  0.17368443310260773     
   6.9182999432086945E-003   6931.4484320000001        7.8684277832508087E-002   3.5686943680047989E-002  -2.7169777080416679E-002  0.18870224058628082     
   9.1201001778244972E-003   6931.4484320000001        8.8473945856094360E-002   4.0486294776201248E-002  -2.2882863879203796E-002  0.20396646857261658     
   1.2023000046610832E-002   6931.4484320000001       0.10021688789129257        4.6228669583797455E-002  -1.6615180298686028E-002  0.21909613907337189     
   1.5848999843001366E-002   6931.4484320000001       0.11429779231548309        5.3136099129915237E-002  -7.9458449035882950E-003  0.23354692757129669     
   2.0893000066280365E-002   6931.4484320000001       0.13111799955368042        6.1468437314033508E-002   3.5592170897871256E-003  0.24658440053462982     
   2.7542000636458397E-002   6931.4484320000001       0.15102098882198334        7.1501106023788452E-002   1.8287837505340576E-002  0.25722557306289673     
   3.6308001726865768E-002   6931.4484320000001       0.17419010400772095        8.3491861820220947E-002   3.6501154303550720E-002  0.26421001553535461     
   4.7862999141216278E-002   6931.4484320000001       0.20044785737991333        9.7597926855087280E-002   5.8189556002616882E-002  0.26598289608955383     
   6.3096001744270325E-002   6931.4484320000001       0.22897817194461823       0.11374501883983612        8.2889676094055176E-002  0.26075065135955811     
   8.3176001906394958E-002   6931.4484320000001       0.25790435075759888       0.13139368593692780       0.10941842943429947       0.24665980041027069     
  0.10000000149011612        6931.4484320000001       0.27579605579376221       0.14337930083274841       0.12708711624145508       0.23156540095806122     
  0.12500000000000000        6931.4484320000001       0.29353863000869751       0.15702788531780243       0.14690080285072327       0.20679011940956116     
  0.15000000596046448        6931.4484320000001       0.30254945158958435       0.16628372669219971       0.16030596196651459       0.18146993219852448     
  0.17499999701976776        6931.4484320000001       0.30450326204299927       0.17171598970890045       0.16847246885299683       0.15703925490379333     
  0.20000000298023224        6931.4484320000001       0.30077910423278809       0.17383435368537903       0.17234225571155548       0.13427115976810455     
  0.22499999403953552        6931.4484320000001       0.29253733158111572       0.17310445010662079       0.17268957197666168       0.11355804651975632     
  0.25000000000000000        6931.4484320000001       0.28076565265655518       0.16995497047901154       0.17016248404979706        9.5059476792812347E-002
  0.27500000596046448        6931.4484320000001       0.26630985736846924       0.16478165984153748       0.16531161963939667        7.8788526356220245E-002
  0.30000001192092896        6931.4484320000001       0.24989593029022217       0.15794946253299713       0.15861038863658905        6.4665801823139191E-002
  0.32499998807907104        6931.4484320000001       0.23214638233184814       0.14979419112205505       0.15046951174736023        5.2555043250322342E-002
  0.34999999403953552        6931.4484320000001       0.21359343826770782       0.14062349498271942       0.14124752581119537        4.2287226766347885E-002
  0.37500000000000000        6931.4484320000001       0.19468963146209717       0.13071784377098083       0.13125850260257721        3.3677291125059128E-002
  0.40000000596046448        6931.4484320000001       0.17581664025783539       0.12033125013113022       0.12077785283327103        2.6535751298069954E-002
  0.42500001192092896        6931.4484320000001       0.15729288756847382       0.10969193279743195       0.11004675179719925        2.0676700398325920E-002
  0.44999998807907104        6931.4484320000001       0.13938008248806000        9.9003076553344727E-002   9.9275432527065277E-002   1.5923241153359413E-002
  0.47499999403953552        6931.4484320000001       0.12228905409574509        8.8443450629711151E-002   8.8645890355110168E-002   1.2110988609492779E-002
  0.50000000000000000        6931.4484320000001       0.10618489980697632        7.8168153762817383E-002   7.8313946723937988E-002   9.0901497751474380E-003
  0.52499997615814209        6931.4484320000001        9.1191671788692474E-002   6.8309292197227478E-002   6.8410970270633698E-002   6.7265504039824009E-003
  0.55000001192092896        6931.4484320000001        7.7396579086780548E-002   5.8976795524358749E-002   5.9045352041721344E-002   4.9018720164895058E-003
  0.57499998807907104        6931.4484320000001        6.4853943884372711E-002   5.0259198993444443E-002   5.0303764641284943E-002   3.5133124329149723E-003
  0.60000002384185791        6931.4484320000001        5.3588781505823135E-002   4.2224500328302383E-002   4.2252320796251297E-002   2.4728341959416866E-003
  0.62500000000000000        6931.4484320000001        4.3600153177976608E-002   3.4921102225780487E-002   3.4937687218189240E-002   1.7061274265870452E-003
  0.64999997615814209        6931.4484320000001        3.4864328801631927E-002   2.8378771618008614E-002   2.8388138860464096E-002   1.1513920035213232E-003
  0.67500001192092896        6931.4484320000001        2.7337763458490372E-002   2.2609725594520569E-002   2.2614680230617523E-002   7.5801735511049628E-004
  0.69999998807907104        6931.4484320000001        2.0959910005331039E-002   1.7609750851988792E-002   1.7612162977457047E-002   4.8522750148549676E-004
  0.72500002384185791        6931.4484320000001        1.5655925497412682E-002   1.3359450735151768E-002   1.3360503129661083E-002   3.0073904781602323E-004
  0.75000000000000000        6931.4484320000001        1.1339260265231133E-002   9.8255686461925507E-003   9.8259625956416130E-003   1.7947355809155852E-004
  0.77499997615814209        6931.4484320000001        7.9141631722450256E-003   6.9624274037778378E-003   6.9625508040189743E-003   1.0235208901576698E-004
  0.80000001192092896        6931.4484320000001        5.2781291306018829E-003   4.7134947963058949E-003   4.7135404311120510E-003   5.5193788284668699E-005
  0.82499998807907104        6931.4484320000001        3.3242967911064625E-003   3.0130755621939898E-003   3.0131277162581682E-003   2.7731482987292111E-005
  0.85000002384185791        6931.4484320000001        1.9438290037214756E-003   1.7881717067211866E-003   1.7882556421682239E-003   1.2751140275213402E-005
  0.87500000000000000        6931.4484320000001        1.0283156298100948E-003   9.6053088782355189E-004   9.6064124954864383E-004   5.3563376241072547E-006
  0.89999997615814209        6931.4484320000001        4.7224821173585951E-004   4.4894602615386248E-004   4.4905816321261227E-004   2.3537884317192947E-006
  0.92500001192092896        6931.4484320000001        1.7565851157996804E-004   1.7190186190418899E-004   1.7197338456753641E-004   1.7518669892524485E-006
  0.94999998807907104        6931.4484320000001        4.7089386498555541E-005   5.0749342335620895E-005   5.0718816055450588E-005   2.3607897219335428E-006
  0.97500002384185791        6931.4484320000001        7.2543248279544059E-006   1.3798658983432688E-005   1.3586331078840885E-005   3.4806394069164526E-006
   1.0000000000000000        6931.4484320000001       -5.5721775424899533E-006   2.4445748749712948E-006   1.9589103885664372E-006   4.6613254198746290E-006
   9.9999997171806854E-010   8887.5651369999996        2.8666204307228327E-003  -9.0150348842144012E-004  -1.0564367985352874E-003  -1.0721924481913447E-003
   1.3183000246996812E-009   8887.5651369999996        3.0015553347766399E-003  -9.0225052554160357E-004  -1.0819474700838327E-003  -1.0826369980350137E-003
   1.7378000150003459E-009   8887.5651369999996        3.1434823758900166E-003  -9.0085901319980621E-004  -1.1083879508078098E-003  -1.0907636024057865E-003
   2.2908999142146058E-009   8887.5651369999996        3.2928609289228916E-003  -8.9710357133299112E-004  -1.1359269265085459E-003  -1.0960670188069344E-003
   3.0200000278313155E-009   8887.5651369999996        3.4500861074775457E-003  -8.9074129937216640E-004  -1.1647469364106655E-003  -1.0979456128552556E-003
   3.9810998941902653E-009   8887.5651369999996        3.6156107671558857E-003  -8.8150950614362955E-004  -1.1950714979320765E-003  -1.0956939077004790E-003
   5.2481001766579993E-009   8887.5651369999996        3.7899259477853775E-003  -8.6912373080849648E-004  -1.2271662708371878E-003  -1.0884840739890933E-003
   6.9183001549788514E-009   8887.5651369999996        3.9735361933708191E-003  -8.5327774286270142E-004  -1.2613398721441627E-003  -1.0753478854894638E-003
   9.1201002305751899E-009   8887.5651369999996        4.1669909842312336E-003  -8.3363993326202035E-004  -1.2979565653949976E-003  -1.0551549494266510E-003
   1.2023000373062587E-008   8887.5651369999996        4.3708863668143749E-003  -8.0985069507732987E-004  -1.3374426634982228E-003  -1.0265886085107923E-003
   1.5849000334355878E-008   8887.5651369999996        4.5857708901166916E-003  -7.8153272625058889E-004  -1.3802765170112252E-003  -9.8813569638878107E-004
   2.0892999330612838E-008   8887.5651369999996        4.8123565502464771E-003  -7.4826349737122655E-004  -1.4270375249907374E-003  -9.3802582705393434E-004
   2.7542000680114143E-008   8887.5651369999996        5.0513111054897308E-003  -7.0959882577881217E-004  -1.4783749356865883E-003  -8.7423389777541161E-004
   3.6307998385609608E-008   8887.5651369999996        5.3034084849059582E-003  -6.6505017457529902E-004  -1.5350484754890203E-003  -7.9441542038694024E-004
   4.7863000673942224E-008   8887.5651369999996        5.5693900212645531E-003  -6.1410519992932677E-004  -1.5979090239852667E-003  -6.9590861676260829E-004
   6.3096003088958241E-008   8887.5651369999996        5.8501237072050571E-003  -5.5619823979213834E-004  -1.6679458785802126E-003  -5.7564571034163237E-004
   8.3175997644957533E-008   8887.5651369999996        6.1464784666895866E-003  -4.9073074478656054E-004  -1.7462698742747307E-003  -4.3015307164750993E-004
   1.0965000285523274E-007   8887.5651369999996        6.4594577997922897E-003  -4.1704071918502450E-004  -1.8341615796089172E-003  -2.5544469826854765E-004
   1.4453999597208167E-007   8887.5651369999996        6.7899548448622227E-003  -3.3445801818743348E-004  -1.9330156501382589E-003  -4.7110675950534642E-005
   1.9054999711443088E-007   8887.5651369999996        7.1392566896975040E-003  -2.4217745522037148E-004  -2.0445040427148342E-003   2.0004373800475150E-004
   2.5118998792095226E-007   8887.5651369999996        7.5083235278725624E-003  -1.3943864905741066E-004  -2.1703711245208979E-003   4.9158331239596009E-004
   3.3112999631157436E-007   8887.5651369999996        7.8984797000885010E-003  -2.5344812456751242E-005  -2.3126637097448111E-003   8.3396537229418755E-004
   4.3651999703797628E-007   8887.5651369999996        8.3110751584172249E-003   1.0105347610078752E-004  -2.4736414197832346E-003   1.2343750568106771E-003
   5.7544002629583701E-007   8887.5651369999996        8.7474603205919266E-003   2.4074973771348596E-004  -2.6557738892734051E-003   1.7007321584969759E-003
   7.5857997217099182E-007   8887.5651369999996        9.2092109844088554E-003   3.9485286106355488E-004  -2.8618399519473314E-003   2.2419695742428303E-003
   9.9999999747524271E-007   8887.5651369999996        9.6979280933737755E-003   5.6452921126037836E-004  -3.0948598869144917E-003   2.8678916860371828E-003
   1.3182999509808724E-006   8887.5651369999996        1.0215446352958679E-002   7.5107539305463433E-004  -3.3581960014998913E-003   3.5894811153411865E-003
   1.7377999483869644E-006   8887.5651369999996        1.0763457976281643E-002   9.5578632317483425E-004  -3.6553654354065657E-003   4.4184261932969093E-003
   2.2909000563231530E-006   8887.5651369999996        1.1344227008521557E-002   1.1802189983427525E-003  -3.9904098957777023E-003   5.3682015277445316E-003
   3.0199998946045525E-006   8887.5651369999996        1.1959835886955261E-002   1.4259188901633024E-003  -4.3674889020621777E-003   6.4530060626566410E-003
   3.9810997805034276E-006   8887.5651369999996        1.2612678110599518E-002   1.6946035902947187E-003  -4.7911200672388077E-003   7.6885214075446129E-003
   5.2481000238913111E-006   8887.5651369999996        1.3305394910275936E-002   1.9881473854184151E-003  -5.2661262452602386E-003   9.0918866917490959E-003
   6.9183001869532745E-006   8887.5651369999996        1.4040802605450153E-002   2.3085507564246655E-003  -5.7975379750132561E-003   1.0681553743779659E-002
   9.1201000032015145E-006   8887.5651369999996        1.4822046272456646E-002   2.6580067351460457E-003  -6.3906288705766201E-003   1.2477595359086990E-002
   1.2022999726468697E-005   8887.5651369999996        1.5652634203433990E-002   3.0389195308089256E-003  -7.0508574135601521E-003   1.4501775614917278E-002
   1.5849000192247331E-005   8887.5651369999996        1.6536105424165726E-002   3.4537450410425663E-003  -7.7834594994783401E-003   1.6776623204350471E-002
   2.0892999600619078E-005   8887.5651369999996        1.7476946115493774E-002   3.9054104126989841E-003  -8.5940184071660042E-003   1.9327610731124878E-002
   2.7542000680114143E-005   8887.5651369999996        1.8479812890291214E-002   4.3969498947262764E-003  -9.4876186922192574E-003   2.2181054577231407E-002
   3.6307999835116789E-005   8887.5651369999996        1.9550250843167305E-002   4.9318303354084492E-003  -1.0469151660799980E-002   2.5365768000483513E-002
   4.7862999053904787E-005   8887.5651369999996        2.0694233477115631E-002   5.5137150920927525E-003  -1.1542536318302155E-002   2.8911421075463295E-002
   6.3095998484641314E-005   8887.5651369999996        2.1919000893831253E-002   6.1468500643968582E-003  -1.2710981070995331E-002   3.2850489020347595E-002
   8.3175997133366764E-005   8887.5651369999996        2.3232739418745041E-002   6.8358737044036388E-003  -1.3976071961224079E-002   3.7216637283563614E-002
   1.0964999819407240E-004   8887.5651369999996        2.4645436555147171E-002   7.5862184166908264E-003  -1.5337784774601460E-002   4.2046543210744858E-002
   1.4453999756369740E-004   8887.5651369999996        2.6168154552578926E-002   8.4036551415920258E-003  -1.6792751848697662E-002   4.7376018017530441E-002
   1.9054999575018883E-004   8887.5651369999996        2.7815809473395348E-002   9.2957057058811188E-003  -1.8335631117224693E-002   5.3247857838869095E-002
   2.5119000929407775E-004   8887.5651369999996        2.9604462906718254E-002   1.0270080529153347E-002  -1.9954901188611984E-002   5.9699792414903641E-002
   3.3112999517470598E-004   8887.5651369999996        3.1555373221635818E-002   1.1336731724441051E-002  -2.1634614095091820E-002   6.6775403916835785E-002
   4.3652000022120774E-004   8887.5651369999996        3.3694479614496231E-002   1.2507425621151924E-002  -2.3351294919848442E-002   7.4517808854579926E-002
   5.7544000446796417E-004   8887.5651369999996        3.6053624004125595E-002   1.3796206563711166E-002  -2.5071932002902031E-002   8.2967907190322876E-002
   7.5857999036088586E-004   8887.5651369999996        3.8673486560583115E-002   1.5220777131617069E-002  -2.6752479374408722E-002   9.2166855931282043E-002
   1.0000000474974513E-003   8887.5651369999996        4.1604842990636826E-002   1.6802923753857613E-002  -2.8334183618426323E-002  0.10215002298355103     
   1.3183000264689326E-003   8887.5651369999996        4.4912636280059814E-002   1.8570479005575180E-002  -2.9740793630480766E-002  0.11294770240783691     
   1.7377999611198902E-003   8887.5651369999996        4.8677198588848114E-002   2.0557753741741180E-002  -3.0873466283082962E-002  0.12457267194986343     
   2.2909000981599092E-003   8887.5651369999996        5.3003355860710144E-002   2.2810259833931923E-002  -3.1607672572135925E-002  0.13702870905399323     
   3.0199999455362558E-003   8887.5651369999996        5.8020643889904022E-002   2.5384867563843727E-002  -3.1786162406206131E-002  0.15028624236583710     
   3.9810999296605587E-003   8887.5651369999996        6.3892558217048645E-002   2.8355067595839500E-002  -3.1214274466037750E-002  0.16428112983703613     
   5.2481000311672688E-003   8887.5651369999996        7.0822685956954956E-002   3.1815089285373688E-002  -2.9653895646333694E-002  0.17889852821826935     
   6.9182999432086945E-003   8887.5651369999996        7.9059772193431854E-002   3.5884346812963486E-002  -2.6819033548235893E-002  0.19395191967487335     
   9.1201001778244972E-003   8887.5651369999996        8.8902823626995087E-002   4.0713250637054443E-002  -2.2373607382178307E-002  0.20916211605072021     
   1.2023000046610832E-002   8887.5651369999996       0.10070015490055084        4.6487800776958466E-002  -1.5934430062770844E-002  0.22412754595279694     
   1.5848999843001366E-002   8887.5651369999996       0.11483165621757507        5.3428500890731812E-002  -7.0878984406590462E-003  0.23828308284282684     
   2.0893000066280365E-002   8887.5651369999996       0.13169091939926147        6.1792321503162384E-002   4.5887730084359646E-003  0.25087523460388184     
   2.7542000636458397E-002   8887.5651369999996       0.15160958468914032        7.1849703788757324E-002   1.9467020407319069E-002  0.26090735197067261     
   3.6308001726865768E-002   8887.5651369999996       0.17475403845310211        8.3850502967834473E-002   3.7786021828651428E-002  0.26711592078208923     
   4.7862999141216278E-002   8887.5651369999996       0.20092415809631348        9.7940176725387573E-002   5.9508908540010452E-002  0.26796138286590576     
   6.3096001744270325E-002   8887.5651369999996       0.22927637398242950       0.11402818560600281        8.4141753613948822E-002  0.26169261336326599     
   8.3176001906394958E-002   8887.5651369999996       0.25790548324584961       0.13155479729175568       0.11047230660915375       0.24653628468513489     
  0.10000000149011612        8887.5651369999996       0.27552226185798645       0.14341339468955994       0.12792581319808960       0.23077455163002014     
  0.12500000000000000        8887.5651369999996       0.29284816980361938       0.15685074031352997       0.14738819003105164       0.20531287789344788     
  0.15000000596046448        8887.5651369999996       0.30146107077598572       0.16588585078716278       0.16044062376022339       0.17958952486515045     
  0.17499999701976776        8887.5651369999996       0.30305540561676025       0.17110170423984528       0.16827553510665894       0.15496446192264557     
  0.20000000298023224        8887.5651369999996       0.29902136325836182       0.17301769554615021       0.17184671759605408       0.13215227425098419     
  0.22499999403953552        8887.5651369999996       0.29052478075027466       0.17210604250431061       0.17193430662155151       0.11149960011243820     
  0.25000000000000000        8887.5651369999996       0.27855518460273743       0.16879986226558685       0.16918869316577911        9.3130663037300110E-002
  0.27500000596046448        8887.5651369999996       0.26395758986473083       0.16349749267101288       0.16416072845458984        7.7031455934047699E-002
  0.30000001192092896        8887.5651369999996       0.24745529890060425       0.15656518936157227       0.15732266008853912        6.3102230429649353E-002
  0.32499998807907104        8887.5651369999996       0.22966699302196503       0.14833891391754150       0.14908316731452942        5.1191706210374832E-002
  0.34999999403953552        8887.5651369999996       0.21112023293972015       0.13912563025951385       0.13979813456535339        4.1120182722806931E-002
  0.37500000000000000        8887.5651369999996       0.19226232171058655       0.12920440733432770       0.12977863848209381        3.2695319503545761E-002
  0.40000000596046448        8887.5651369999996       0.17346946895122528       0.11882733553647995       0.11929684132337570        2.5723021477460861E-002
  0.42500001192092896        8887.5651369999996       0.15505452454090118       0.10822029411792755       0.10859047621488571        2.0014837384223938E-002
  0.44999998807907104        8887.5651369999996       0.13727368414402008        9.7583808004856110E-002   9.7866311669349670E-002   1.5392882749438286E-002
  0.47499999403953552        8887.5651369999996       0.12033241987228394        8.7093777954578400E-002   8.7302811443805695E-002   1.1692924425005913E-002
  0.50000000000000000        8887.5651369999996       0.10439073294401169        7.6902292668819427E-002   7.7052310109138489E-002   8.7661249563097954E-003
  0.52499997615814209        8887.5651369999996        8.9567892253398895E-002   6.7138433456420898E-002   6.7242778837680817E-002   6.4797936938703060E-003
  0.55000001192092896        8887.5651369999996        7.5946711003780365E-002   5.7909075170755386E-002   5.7979300618171692E-002   4.7174096107482910E-003
  0.57499998807907104        8887.5651369999996        6.3577532768249512E-002   4.9299791455268860E-002   4.9345396459102631E-002   3.3781097736209631E-003
  0.60000002384185791        8887.5651369999996        5.2481826394796371E-002   4.1375759989023209E-002   4.1404221206903458E-002   2.3758099414408207E-003
  0.62500000000000000        8887.5651369999996        4.2655594646930695E-002   3.4182708710432053E-002   3.4199692308902740E-002   1.6380752203986049E-003
  0.64999997615814209        8887.5651369999996        3.4072533249855042E-002   2.7747986838221550E-002   2.7757601812481880E-002   1.1048368178308010E-003
  0.67500001192092896        8887.5651369999996        2.6686999946832657E-002   2.2081628441810608E-002   2.2086739540100098E-002   7.2703137993812561E-004
  0.69999998807907104        8887.5651369999996        2.0436860620975494E-002   1.7177553847432137E-002   1.7180062830448151E-002   4.6522440970875323E-004
  0.72500002384185791        8887.5651369999996        1.5246157534420490E-002   1.3014815747737885E-002   1.3015927746891975E-002   2.8826319612562656E-004
  0.75000000000000000        8887.5651369999996        1.1027712374925613E-002   9.5589607954025269E-003   9.5593910664319992E-003   1.7199444118887186E-004
  0.77499997615814209        8887.5651369999996        7.6856077648699284E-003   6.7634917795658112E-003   6.7636352032423019E-003   9.8073898698203266E-005
  0.80000001192092896        8887.5651369999996        5.1176133565604687E-003   4.5714378356933594E-003   4.5714937150478363E-003   5.2885199693264440E-005
  0.82499998807907104        8887.5651369999996        3.2175621017813683E-003   2.9170638881623745E-003   2.9171197675168514E-003   2.6579115001368336E-005
  0.85000002384185791        8887.5651369999996        1.8777006771415472E-003   1.7277291044592857E-003   1.7278119921684265E-003   1.2238183444424067E-005
  0.87500000000000000        8887.5651369999996        9.9105539266020060E-004   9.2592980945482850E-004   9.2603563098236918E-004   5.1659171731444076E-006
  0.89999997615814209        8887.5651369999996        4.5386436977423728E-004   4.3158562039025128E-004   4.3169036507606506E-004   2.2955985059525119E-006
  0.92500001192092896        8887.5651369999996        1.6816303832456470E-004   1.6465681255795062E-004   1.6471883282065392E-004   1.7097065665439004E-006
  0.94999998807907104        8887.5651369999996        4.4685792090604082E-005   4.8271780542563647E-005   4.8231089749606326E-005   2.2581800749321701E-006
  0.97500002384185791        8887.5651369999996        6.4261416810040828E-006   1.2737420547637157E-005   1.2516776223492343E-005   3.2615801046631532E-006
   1.0000000000000000        8887.5651369999996       -6.1495165937230922E-006   1.4967019978939788E-006   1.0084422683576122E-006   4.2834640225919429E-006
   9.9999997171806854E-010   11395.715459999999        2.8694076463580132E-003  -9.0041354997083545E-004  -1.0563614778220654E-003  -1.1015253840014338E-003
   1.3183000246996812E-009   11395.715459999999        3.0045059975236654E-003  -9.0105866547673941E-004  -1.0821466566994786E-003  -1.1112454812973738E-003
   1.7378000150003459E-009   11395.715459999999        3.1466064974665642E-003  -8.9955731527879834E-004  -1.1089170584455132E-003  -1.1183958267793059E-003
   2.2908999142146058E-009   11395.715459999999        3.2961696851998568E-003  -8.9568342082202435E-004  -1.1368502164259553E-003  -1.1224279878661036E-003
   3.0200000278313155E-009   11395.715459999999        3.4535911399871111E-003  -8.8919349946081638E-004  -1.1661387979984283E-003  -1.1226913193240762E-003
   3.9810998941902653E-009   11395.715459999999        3.6193246487528086E-003  -8.7982421973720193E-004  -1.1970173800364137E-003  -1.1184241157025099E-003
   5.2481001766579993E-009   11395.715459999999        3.7938619498163462E-003  -8.6729030590504408E-004  -1.2297646608203650E-003  -1.1087342863902450E-003
   6.9183001549788514E-009   11395.715459999999        3.9777080528438091E-003  -8.5128488717600703E-004  -1.2647033436223865E-003  -1.0925808455795050E-003
   9.1201002305751899E-009   11395.715459999999        4.1714147664606571E-003  -8.3147536497563124E-004  -1.3022138737142086E-003  -1.0687510948628187E-003
   1.2023000373062587E-008   11395.715459999999        4.3755783699452877E-003  -8.0750125925987959E-004  -1.3427404919639230E-003  -1.0358344297856092E-003
   1.5849000334355878E-008   11395.715459999999        4.5907483436167240E-003  -7.7898445306345820E-004  -1.3867808738723397E-003  -9.9221430718898773E-004
   2.0892999330612838E-008   11395.715459999999        4.8176380805671215E-003  -7.4550119461491704E-004  -1.4349366538226604E-003  -9.3600153923034668E-004
   2.7542000680114143E-008   11395.715459999999        5.0569172017276287E-003  -7.0660619530826807E-004  -1.4878808287903666E-003  -8.6503988131880760E-004
   3.6307998385609608E-008   11395.715459999999        5.3093601018190384E-003  -6.6180969588458538E-004  -1.5463996678590775E-003  -7.7683688141405582E-004
   4.7863000673942224E-008   11395.715459999999        5.5757109075784683E-003  -6.1059813015162945E-004  -1.6113722231239080E-003  -6.6856906050816178E-004
   6.3096003088958241E-008   11395.715459999999        5.8568385429680347E-003  -5.5240438086912036E-004  -1.6838189912959933E-003  -5.3698680130764842E-004
   8.3175997644957533E-008   11395.715459999999        6.1536147259175777E-003  -4.8662829794920981E-004  -1.7648842185735703E-003  -3.7841804441995919E-004
   1.0965000285523274E-007   11395.715459999999        6.4670443534851074E-003  -4.1260622674599290E-004  -1.8558844458311796E-003  -1.8865503079723567E-004
   1.4453999597208167E-007   11395.715459999999        6.7980233579874039E-003  -3.2966639264486730E-004  -1.9582509994506836E-003   3.6946265026926994E-005
   1.9054999711443088E-007   11395.715459999999        7.1478411555290222E-003  -2.3700135352555662E-004  -2.0736977458000183E-003   3.0385356512852013E-004
   2.5118998792095226E-007   11395.715459999999        7.5174607336521149E-003  -1.3384883641265333E-004  -2.2040090989321470E-003   6.1790575273334980E-004
   3.3112999631157436E-007   11395.715459999999        7.9082101583480835E-003  -1.9309602066641673E-005  -2.3512758780270815E-003   9.8587328102439642E-004
   4.3651999703797628E-007   11395.715459999999        8.3214435726404190E-003   1.0756834672065452E-004  -2.5178019423037767E-003   1.4152757357805967E-003
   5.7544002629583701E-007   11395.715459999999        8.7585141882300377E-003   2.4778125225566328E-004  -2.7061004657298326E-003   1.9143850076943636E-003
   7.5857997217099182E-007   11395.715459999999        9.2210043221712112E-003   4.0244119009003043E-004  -2.9189952183514833E-003   2.4925183970481157E-003
   9.9999999747524271E-007   11395.715459999999        9.7105186432600021E-003   5.7271792320534587E-004  -3.1595483887940645E-003   3.1598834320902824E-003
   1.3182999509808724E-006   11395.715459999999        1.0228897444903851E-002   7.5991189805790782E-004  -3.4311632625758648E-003   3.9278971962630749E-003
   1.7377999483869644E-006   11395.715459999999        1.0777842253446579E-002   9.6532196039333940E-004  -3.7373898085206747E-003   4.8086806200444698E-003
   2.2909000563231530E-006   11395.715459999999        1.1359623633325100E-002   1.1905102292075753E-003  -4.0823034942150116E-003   5.8162002824246883E-003
   3.0199998946045525E-006   11395.715459999999        1.1976335197687149E-002   1.4370272401720285E-003  -4.4700833968818188E-003   6.9651324301958084E-003
   3.9810997805034276E-006   11395.715459999999        1.2630380690097809E-002   1.7065966967493296E-003  -4.9052592366933823E-003   8.2716634497046471E-003
   5.2481000238913111E-006   11395.715459999999        1.3324414379894733E-002   2.0010997541248798E-003  -5.3926543332636356E-003   9.7534554079174995E-003
   6.9183001869532745E-006   11395.715459999999        1.4061268419027328E-002   2.3225445766001940E-003  -5.9372805990278721E-003   1.1429485864937305E-002
   9.1201000032015145E-006   11395.715459999999        1.4844105578958988E-002   2.6731332764029503E-003  -6.5443762578070164E-003   1.3320359401404858E-002
   1.2022999726468697E-005   11395.715459999999        1.5676457434892654E-002   3.0552807729691267E-003  -7.2193392552435398E-003   1.5448382124304771E-002
   1.5849000192247331E-005   11395.715459999999        1.6561890020966530E-002   3.4714548382908106E-003  -7.9673109576106071E-003   1.7836568877100945E-002
   2.0892999600619078E-005   11395.715459999999        1.7504921182990074E-002   3.9245975203812122E-003  -8.7937563657760620E-003   2.0510928705334663E-002
   2.7542000680114143E-005   11395.715459999999        1.8510248512029648E-002   4.4177593663334846E-003  -9.7035905346274376E-003   2.3498238995671272E-002
   3.6307999835116789E-005   11395.715459999999        1.9583459943532944E-002   4.9544293433427811E-003  -1.0701495222747326E-002   2.6827771216630936E-002
   4.7862999053904787E-005   11395.715459999999        2.0730590447783470E-002   5.5382931604981422E-003  -1.1791117489337921E-002   3.0529551208019257E-002
   6.3095998484641314E-005   11395.715459999999        2.1958949044346809E-002   6.1736283823847771E-003  -1.2975334189832211E-002   3.4636382013559341E-002
   8.3175997133366764E-005   11395.715459999999        2.3276804015040398E-002   6.8651079200208187E-003  -1.4255320653319359E-002   3.9182111620903015E-002
   1.0964999819407240E-004   11395.715459999999        2.4694256484508514E-002   7.6182098127901554E-003  -1.5630561858415604E-002   4.4203534722328186E-002
   1.4453999756369740E-004   11395.715459999999        2.6222486048936844E-002   8.4387576207518578E-003  -1.7097091302275658E-002   4.9736279994249344E-002
   1.9054999575018883E-004   11395.715459999999        2.7876570820808411E-002   9.3343406915664673E-003  -1.8648875877261162E-002   5.5822942405939102E-002
   2.5119000929407775E-004   11395.715459999999        2.9672758653759956E-002   1.0312749072909355E-002  -2.0273558795452118E-002   6.2500514090061188E-002
   3.3112999517470598E-004   11395.715459999999        3.1632531434297562E-002   1.1384035460650921E-002  -2.1954236552119255E-002   6.9811642169952393E-002
   4.3652000022120774E-004   11395.715459999999        3.3782105892896652E-002   1.2560090050101280E-002  -2.3666327819228172E-002   7.7797994017601013E-002
   5.7544000446796417E-004   11395.715459999999        3.6153644323348999E-002   1.3855103403329849E-002  -2.5375563651323318E-002   8.6498342454433441E-002
   7.5857999036088586E-004   11395.715459999999        3.8788210600614548E-002   1.5286958776414394E-002  -2.7036482468247414E-002   9.5951057970523834E-002
   1.0000000474974513E-003   11395.715459999999        4.1737008839845657E-002   1.6877658665180206E-002  -2.8588775545358658E-002  0.10618771612644196     
   1.3183000264689326E-003   11395.715459999999        4.5065481215715408E-002   1.8655294552445412E-002  -2.9954506084322929E-002  0.11723372340202332     
   1.7377999611198902E-003   11395.715459999999        4.8854481428861618E-002   2.0654464140534401E-002  -3.1033094972372055E-002  0.12909546494483948     
   2.2909000981599092E-003   11395.715459999999        5.3209383040666580E-002   2.2921016439795494E-002  -3.1698256731033325E-002  0.14176888763904572     
   3.0199999455362558E-003   11395.715459999999        5.8260213583707809E-002   2.5512171909213066E-002  -3.1791143119335175E-002  0.15521453320980072     
   3.9810999296605587E-003   11395.715459999999        6.4170829951763153E-002   2.8501769527792931E-002  -3.1115831807255745E-002  0.16935633122920990     
   5.2481000311672688E-003   11395.715459999999        7.1144893765449524E-002   3.1984329223632812E-002  -2.9433570802211761E-002  0.18406525254249573     
   6.9182999432086945E-003   11395.715459999999        7.9430691897869110E-002   3.6079414188861847E-002  -2.6458755135536194E-002  0.19913841784000397     
   9.1201001778244972E-003   11395.715459999999        8.9325904846191406E-002   4.0937282145023346E-002  -2.1857254207134247E-002  0.21427823603153229     
   1.2023000046610832E-002   11395.715459999999       0.10117617249488831        4.6743277460336685E-002  -1.5250072814524174E-002  0.22906343638896942     
   1.5848999843001366E-002   11395.715459999999       0.11535659432411194        5.3716354072093964E-002  -6.2309671193361282E-003  0.24290929734706879     
   2.0893000066280365E-002   11395.715459999999       0.13225309550762177        6.2110595405101776E-002   5.6115845218300819E-003  0.25504481792449951     
   2.7542000636458397E-002   11395.715459999999       0.15218564867973328        7.2191506624221802E-002   2.0632831379771233E-002  0.26446163654327393     
   3.6308001726865768E-002   11395.715459999999       0.17530398070812225        8.4201164543628693E-002   3.9050467312335968E-002  0.26989534497261047     
   4.7862999141216278E-002   11395.715459999999       0.20138590037822723        9.8273470997810364E-002   6.0801167041063309E-002  0.26982361078262329     
   6.3096001744270325E-002   11395.715459999999       0.22956112027168274       0.11430201679468155        8.5361666977405548E-002  0.26253929734230042     
   8.3176001906394958E-002   11395.715459999999       0.25789707899093628       0.13170740008354187       0.11149208992719650       0.24634915590286255     
  0.10000000149011612        11395.715459999999       0.27524372935295105       0.14344060420989990       0.12873169779777527       0.22994606196880341     
  0.12500000000000000        11395.715459999999       0.29216164350509644       0.15667034685611725       0.14784787595272064       0.20383197069168091     
  0.15000000596046448        11395.715459999999       0.30038636922836304       0.16548936069011688       0.16055491566658020       0.17773237824440002     
  0.17499999701976776        11395.715459999999       0.30163118243217468       0.17049410939216614       0.16806663572788239       0.15293268859386444     
  0.20000000298023224        11395.715459999999       0.29729685187339783       0.17221328616142273       0.17134791612625122       0.13008958101272583     
  0.22499999403953552        11395.715459999999       0.28855437040328979       0.17112547159194946       0.17118424177169800       0.10950498282909393     
  0.25000000000000000        11395.715459999999       0.27639478445053101       0.16766794025897980       0.16822803020477295        9.1268800199031830E-002
  0.27500000596046448        11395.715459999999       0.26166209578514099       0.16224147379398346       0.16303010284900665        7.5340971350669861E-002
  0.30000001192092896        11395.715459999999       0.24507687985897064       0.15521349012851715       0.15606142580509186        6.1602309346199036E-002
  0.32499998807907104        11395.715459999999       0.22725391387939453       0.14691998064517975       0.14772856235504150        4.9887347966432571E-002
  0.34999999403953552        11395.715459999999       0.20871604979038239       0.13766716420650482       0.13838471472263336        4.0006350725889206E-002
  0.37500000000000000        11395.715459999999       0.18990544974803925       0.12773267924785614       0.12833797931671143        3.1760245561599731E-002
  0.40000000596046448        11395.715459999999       0.17119291424751282       0.11736665666103363       0.11785724014043808        2.4950744584202766E-002
  0.42500001192092896        11395.715459999999       0.15288583934307098       0.10679265111684799       0.10717690736055374        1.9387170672416687E-002
  0.44999998807907104        11395.715459999999       0.13523499667644501        9.6208542585372925E-002   9.6500292420387268E-002   1.4890870079398155E-002
  0.47499999403953552        11395.715459999999       0.11844065785408020        8.5787415504455566E-002   8.6002424359321594E-002   1.1297903023660183E-002
  0.50000000000000000        11395.715459999999       0.10265784710645676        7.5678430497646332E-002   7.5832255184650421E-002   8.4604676812887192E-003
  0.52499997615814209        11395.715459999999        8.8001199066638947E-002   6.6007673740386963E-002   6.6114410758018494E-002   6.2473877333104610E-003
  0.55000001192092896        11395.715459999999        7.4549280107021332E-002   5.6879069656133652E-002   5.6950781494379044E-002   4.5439265668392181E-003
  0.57499998807907104        11395.715459999999        6.2348581850528717E-002   4.8375319689512253E-002   4.8421841114759445E-002   3.2511227764189243E-003
  0.60000002384185791        11395.715459999999        5.1417183130979538E-002   4.0558848530054092E-002   4.0587879717350006E-002   2.2847901564091444E-003
  0.62500000000000000        11395.715459999999        4.1748147457838058E-002   3.3472839742898941E-002   3.3490177243947983E-002   1.5743012772873044E-003
  0.64999997615814209        11395.715459999999        3.3312711864709854E-002   2.7142291888594627E-002   2.7152126654982567E-002   1.0612466139718890E-003
  0.67500001192092896        11395.715459999999        2.6063257828354836E-002   2.1575167775154114E-002   2.1580416709184647E-002   6.9803860969841480E-004
  0.69999998807907104        11395.715459999999        1.9936148077249527E-002   1.6763597726821899E-002   1.6766194254159927E-002   4.4651681673713028E-004
  0.72500002384185791        11395.715459999999        1.4854402281343937E-002   1.2685173191130161E-002   1.2686340138316154E-002   2.7659797342494130E-004
  0.75000000000000000        11395.715459999999        1.0730274021625519E-002   9.3043195083737373E-003   9.3047823756933212E-003   1.6500105266459286E-004
  0.77499997615814209        11395.715459999999        7.4677290394902229E-003   6.5737771801650524E-003   6.5739396959543228E-003   9.4072267529554665E-005
  0.80000001192092896        11395.715459999999        4.9648443236947060E-003   4.4361916370689869E-003   4.4362572953104973E-003   5.0724254833767191E-005
  0.82499998807907104        11395.715459999999        3.1161603983491659E-003   2.8258229140192270E-003   2.8258820530027151E-003   2.5498649847577326E-005
  0.85000002384185791        11395.715459999999        1.8150022951886058E-003   1.6704065492376685E-003   1.6704883892089128E-003   1.1754883416870143E-005
  0.87500000000000000        11395.715459999999        9.5580844208598137E-004   8.9319021208211780E-004   8.9329166803508997E-004   4.9830787247628905E-006
  0.89999997615814209        11395.715459999999        4.3652011663652956E-004   4.1520188096910715E-004   4.1529952432028949E-004   2.2348704078467563E-006
  0.92500001192092896        11395.715459999999        1.6111378499772400E-004   1.5783861454110593E-004   1.5789168537594378E-004   1.6624941281406791E-006
  0.94999998807907104        11395.715459999999        4.2434283386683092E-005   4.5945555029902607E-005   4.5895485527580604E-005   2.1539235603995621E-006
  0.97500002384185791        11395.715459999999        5.6569410844531376E-006   1.1743548384401947E-005   1.1515540791151579E-005   3.0500716547976481E-006
   1.0000000000000000        11395.715459999999       -6.6711731960822362E-006   6.2168857084543561E-007   1.3183267810745747E-007   3.9285805542021990E-006
   9.9999997171806854E-010   14611.688230000000        2.8722020797431469E-003  -8.9935638243332505E-004  -1.0564390104264021E-003  -1.1303707724437118E-003
   1.3183000246996812E-009   14611.688230000000        3.0074634123593569E-003  -8.9990120613947511E-004  -1.0825162753462791E-003  -1.1392729356884956E-003
   1.7378000150003459E-009   14611.688230000000        3.1497373711317778E-003  -8.9829164789989591E-004  -1.1096361558884382E-003  -1.1453398037701845E-003
   2.2908999142146058E-009   14611.688230000000        3.2994849607348442E-003  -8.9430110529065132E-004  -1.1379854986444116E-003  -1.1479778913781047E-003
   3.0200000278313155E-009   14611.688230000000        3.4571024589240551E-003  -8.8768539717420936E-004  -1.1677669826894999E-003  -1.1464857961982489E-003
   3.9810998941902653E-009   14611.688230000000        3.6230443511158228E-003  -8.7818055180832744E-004  -1.1992269428446889E-003  -1.1400434887036681E-003
   5.2481001766579993E-009   14611.688230000000        3.7978033069521189E-003  -8.6550065316259861E-004  -1.2326567666605115E-003  -1.1276922887191176E-003
   6.9183001549788514E-009   14611.688230000000        3.9818855002522469E-003  -8.4933789912611246E-004  -1.2683940585702658E-003  -1.1083163553848863E-003
   9.1201002305751899E-009   14611.688230000000        4.1758432053029537E-003  -8.2935905084013939E-004  -1.3068352127447724E-003  -1.0806175414472818E-003
   1.2023000373062587E-008   14611.688230000000        4.3802740983664989E-003  -8.0520252231508493E-004  -1.3484428636729717E-003  -1.0430890833958983E-003
   1.5849000334355878E-008   14611.688230000000        4.5957290567457676E-003  -7.7648938167840242E-004  -1.3937340117990971E-003  -9.9400826729834080E-004
   2.0892999330612838E-008   14611.688230000000        4.8229224048554897E-003  -7.4279477121308446E-004  -1.4433326432481408E-003  -9.3136355280876160E-004
   2.7542000680114143E-008   14611.688230000000        5.0625246949493885E-003  -7.0367235457524657E-004  -1.4979358529672027E-003  -8.5286458488553762E-004
   3.6307998385609608E-008   14611.688230000000        5.3153131157159805E-003  -6.5863115014508367E-004  -1.5583562199026346E-003  -7.5586768798530102E-004
   4.7863000673942224E-008   14611.688230000000        5.5820322595536709E-003  -6.0715619474649429E-004  -1.6255014343187213E-003  -6.3738424796611071E-004
   6.3096003088958241E-008   14611.688230000000        5.8635529130697250E-003  -5.4867897415533662E-004  -1.7004228429868817E-003  -4.9397948896512389E-004
   8.3175997644957533E-008   14611.688230000000        6.1607486568391323E-003  -4.8259794129990041E-004  -1.7842977540567517E-003  -3.2177940011024475E-004
   1.0965000285523274E-007   14611.688230000000        6.4746276475489140E-003  -4.0824766620062292E-004  -1.8784786807373166E-003  -1.1635106784524396E-004
   1.4453999597208167E-007   14611.688230000000        6.8060867488384247E-003  -3.2495468622073531E-004  -1.9844330381602049E-003   1.2718666403088719E-004
   1.9054999711443088E-007   14611.688230000000        7.1564191021025181E-003  -2.3190946376416832E-004  -2.1039163693785667E-003   4.1457798215560615E-004
   2.5118998792095226E-007   14611.688230000000        7.5265900231897831E-003  -1.2834773224312812E-004  -2.2387518547475338E-003   7.5193820521235466E-004
   3.3112999631157436E-007   14611.688230000000        7.9179313033819199E-003  -1.3367890460358467E-005  -2.3910736199468374E-003   1.1463536648079753E-003
   4.3651999703797628E-007   14611.688230000000        8.3317989483475685E-003   1.1398464994272217E-004  -2.5632288306951523E-003   1.6056802123785019E-003
   5.7544002629583701E-007   14611.688230000000        8.7695540860295296E-003   2.5470883701927960E-004  -2.7577728033065796E-003   2.1385429427027702E-003
   7.5857997217099182E-007   14611.688230000000        9.2327799648046494E-003   4.0991988498717546E-004  -2.9775721486657858E-003   2.7546451892703772E-003
   9.9999999747524271E-007   14611.688230000000        9.7230877727270126E-003   5.8079091832041740E-004  -3.2257288694381714E-003   3.4645958803594112E-003
   1.3182999509808724E-006   14611.688230000000        1.0242325253784657E-002   7.6862616697326303E-004  -3.5056858323514462E-003   4.2802472598850727E-003
   1.7377999483869644E-006   14611.688230000000        1.0792199522256851E-002   9.7472860943526030E-004  -3.8210221100598574E-003   5.2141486667096615E-003
   2.2909000563231530E-006   14611.688230000000        1.1374990455806255E-002   1.2006651377305388E-003  -4.1758441366255283E-003   6.2807556241750717E-003
   3.0199998946045525E-006   14611.688230000000        1.1992800049483776E-002   1.4479915844276547E-003  -4.5743477530777454E-003   7.4952170252799988E-003
   3.9810997805034276E-006   14611.688230000000        1.2648042291402817E-002   1.7184375319629908E-003  -5.0210705958306789E-003   8.8742170482873917E-003
   5.2481000238913111E-006   14611.688230000000        1.3343387283384800E-002   2.0138910040259361E-003  -5.5208322592079639E-003   1.0435932315886021E-002
   6.9183001869532745E-006   14611.688230000000        1.4081681147217751E-002   2.3363679647445679E-003  -6.0786218382418156E-003   1.2199851684272289E-002
   9.1201000032015145E-006   14611.688230000000        1.4866106212139130E-002   2.6880793739110231E-003  -6.6996365785598755E-003   1.4187101274728775E-002
   1.2022999726468697E-005   14611.688230000000        1.5700215473771095E-002   3.0714510940015316E-003  -7.3892096988856792E-003   1.6420509666204453E-002
   1.5849000192247331E-005   14611.688230000000        1.6587601974606514E-002   3.4889623057097197E-003  -8.1523824483156204E-003   1.8923562020063400E-002
   2.0892999600619078E-005   14611.688230000000        1.7532812431454659E-002   3.9435694925487041E-003  -8.9944936335086823E-003   2.1722773090004921E-002
   2.7542000680114143E-005   14611.688230000000        1.8540587276220322E-002   4.4383415952324867E-003  -9.9202860146760941E-003   2.4845359846949577E-002
   3.6307999835116789E-005   14611.688230000000        1.9616559147834778E-002   4.9767857417464256E-003  -1.0934226214885712E-002   2.8321018442511559E-002
   4.7862999053904787E-005   14611.688230000000        2.0766822621226311E-002   5.5626141838729382E-003  -1.2039681896567345E-002   3.2180085778236389E-002
   6.3095998484641314E-005   14611.688230000000        2.1998753771185875E-002   6.2001324258744717E-003  -1.3239195570349693E-002   3.6455649882555008E-002
   8.3175997133366764E-005   14611.688230000000        2.3320708423852921E-002   6.8940501660108566E-003  -1.4533527195453644E-002   4.1181694716215134E-002
   1.0964999819407240E-004   14611.688230000000        2.4742886424064636E-002   7.6498887501657009E-003  -1.5921665355563164E-002   4.6395055949687958E-002
   1.4453999756369740E-004   14611.688230000000        2.6276599615812302E-002   8.4735248237848282E-003  -1.7399048432707787E-002   5.2131116390228271E-002
   1.9054999575018883E-004   14611.688230000000        2.7937076985836029E-002   9.3726152554154396E-003  -1.8958944827318192E-002   5.8432191610336304E-002
   2.5119000929407775E-004   14611.688230000000        2.9740748926997185E-002   1.0355028323829174E-002  -2.0588176324963570E-002   6.5334431827068329E-002
   3.3112999517470598E-004   14611.688230000000        3.1709328293800354E-002   1.1430917307734489E-002  -2.2268885746598244E-002   7.2879441082477570E-002
   4.3652000022120774E-004   14611.688230000000        3.3869292587041855E-002   1.2612290680408478E-002  -2.3975398391485214E-002   8.1107318401336670E-002
   5.7544000446796417E-004   14611.688230000000        3.6253128200769424E-002   1.3913488015532494E-002  -2.5672204792499542E-002   9.0054593980312347E-002
   7.5857999036088586E-004   14611.688230000000        3.8902267813682556E-002   1.5352569520473480E-002  -2.7312461286783218E-002   9.9756702780723572E-002
   1.0000000474974513E-003   14611.688230000000        4.1868343949317932E-002   1.6951749101281166E-002  -2.8834335505962372E-002  0.11024128645658493     
   1.3183000264689326E-003   14611.688230000000        4.5217279344797134E-002   1.8739368766546249E-002  -3.0158257111907005E-002  0.12152872979640961     
   1.7377999611198902E-003   14611.688230000000        4.9030434340238571E-002   2.0750312134623528E-002  -3.1181979924440384E-002  0.13361890614032745     
   2.2909000981599092E-003   14611.688230000000        5.3413718938827515E-002   2.3030752316117287E-002  -3.1777534633874893E-002  0.14649984240531921     
   3.0199999455362558E-003   14611.688230000000        5.8497622609138489E-002   2.5638248771429062E-002  -3.1784586608409882E-002  0.16012215614318848     
   3.9810999296605587E-003   14611.688230000000        6.4446337521076202E-002   2.8646975755691528E-002  -3.1006073579192162E-002  0.17439791560173035     
   5.2481000311672688E-003   14611.688230000000        7.1463569998741150E-002   3.2151728868484497E-002  -2.9202735051512718E-002  0.18918412923812866     
   6.9182999432086945E-003   14611.688230000000        7.9797118902206421E-002   3.6272190511226654E-002  -2.6089506223797798E-002  0.20426185429096222     
   9.1201001778244972E-003   14611.688230000000        8.9743323624134064E-002   4.1158460080623627E-002  -2.1334355697035789E-002  0.21931570768356323     
   1.2023000046610832E-002   14611.688230000000       0.10164511948823929        4.6995185315608978E-002  -1.4562606811523438E-002  0.23390558362007141     
   1.5848999843001366E-002   14611.688230000000       0.11587285995483398        5.3999770432710648E-002  -5.3754379041492939E-003  0.24742834270000458     
   2.0893000066280365E-002   14611.688230000000       0.13280485570430756        6.2423415482044220E-002   6.6274455748498440E-003  0.25909698009490967     
   2.7542000636458397E-002   14611.688230000000       0.15274958312511444        7.2526745498180389E-002   2.1785322576761246E-002  0.26789331436157227     
   3.6308001726865768E-002   14611.688230000000       0.17584043741226196        8.4544122219085693E-002   4.0294867008924484E-002  0.27255392074584961     
   4.7862999141216278E-002   14611.688230000000       0.20183365046977997        9.8598137497901917E-002   6.2067084014415741E-002  0.27157565951347351     
   6.3096001744270325E-002   14611.688230000000       0.22983299195766449       0.11456689238548279        8.6550533771514893E-002  0.26329666376113892     
   8.3176001906394958E-002   14611.688230000000       0.25787958502769470       0.13185188174247742       0.11247918754816055       0.24610354006290436     
  0.10000000149011612        14611.688230000000       0.27496075630187988       0.14346130192279816       0.12950630486011505       0.22908398509025574     
  0.12500000000000000        14611.688230000000       0.29147911071777344       0.15648697316646576       0.14828135073184967       0.20234978199005127     
  0.15000000596046448        14611.688230000000       0.29932495951652527       0.16509439051151276       0.16065011918544769       0.17589926719665527     
  0.17499999701976776        14611.688230000000       0.30022981762886047       0.16989310085773468       0.16784675419330597       0.15094327926635742     
  0.20000000298023224        14611.688230000000       0.29560440778732300       0.17142079770565033       0.17084646224975586       0.12808133661746979     
  0.22499999403953552        14611.688230000000       0.28662455081939697       0.17016214132308960       0.17043961584568024       0.10757162421941757     
  0.25000000000000000        14611.688230000000       0.27428248524665833       0.16655836999416351       0.16728034615516663        8.9470766484737396E-002
  0.27500000596046448        14611.688230000000       0.25942108035087585       0.16101254522800446       0.16191923618316650        7.3713660240173340E-002
  0.30000001192092896        14611.688230000000       0.24275802075862885       0.15389303863048553       0.15482585132122040        6.0162544250488281E-002
  0.32499998807907104        14611.688230000000       0.22490419447422028       0.14553585648536682       0.14640453457832336        4.8638518899679184E-002
  0.34999999403953552        14611.688230000000       0.20637774467468262       0.13624638319015503       0.13700585067272186        3.8942463696002960E-002
  0.37500000000000000        14611.688230000000       0.18761572241783142       0.12630078196525574       0.12693482637405396        3.0869062989950180E-002
  0.40000000596046448        14611.688230000000       0.16898362338542938       0.11594721674919128       0.11645721644163132        2.4216232821345329E-002
  0.42500001192092896        14611.688230000000       0.15078341960906982       0.10540691018104553       0.10580405592918396        1.8791349604725838E-002
  0.44999998807907104        14611.688230000000       0.13326065242290497        9.4875149428844452E-002   9.5175310969352722E-002   1.4415191486477852E-002
  0.47499999403953552        14611.688230000000       0.11661046743392944        8.4522232413291931E-002   8.4742650389671326E-002   1.0924243368208408E-002
  0.50000000000000000        14611.688230000000       0.10098306834697723        7.4494428932666779E-002   7.4651680886745453E-002   8.1718051806092262E-003
  0.52499997615814209        14611.688230000000        8.6488582193851471E-002   6.4914934337139130E-002   6.5023809671401978E-002   6.0282326303422451E-003
  0.55000001192092896        14611.688230000000        7.3201455175876617E-002   5.5884782224893570E-002   5.5957816541194916E-002   4.3805618770420551E-003
  0.57499998807907104        14611.688230000000        6.1164487153291702E-002   4.7483883798122406E-002   4.7531221061944962E-002   3.1316946260631084E-003
  0.60000002384185791        14611.688230000000        5.0392478704452515E-002   3.9772015064954758E-002   3.9801549166440964E-002   2.1992858964949846E-003
  0.62500000000000000        14611.688230000000        4.0875688195228577E-002   3.2789882272481918E-002   3.2807528972625732E-002   1.5144512290135026E-003
  0.64999997615814209        14611.688230000000        3.2583002001047134E-002   2.6560243219137192E-002   2.6570273563265800E-002   1.0203723795711994E-003
  0.67500001192092896        14611.688230000000        2.5464931502938271E-002   2.1089069545269012E-002   2.1094441413879395E-002   6.7086960189044476E-004
  0.69999998807907104        14611.688230000000        1.9456421956419945E-002   1.6366789117455482E-002   1.6369463875889778E-002   4.2899357504211366E-004
  0.72500002384185791        14611.688230000000        1.4479546807706356E-002   1.2369606643915176E-002   1.2370822019875050E-002   2.6567341410554945E-004
  0.75000000000000000        14611.688230000000        1.0446054860949516E-002   9.0608941391110420E-003   9.0613868087530136E-003   1.5845138113945723E-004
  0.77499997615814209        14611.688230000000        7.2598382830619812E-003   6.3926931470632553E-003   6.3928724266588688E-003   9.0323308540973812E-005
  0.80000001192092896        14611.688230000000        4.8193102702498436E-003   4.3073091655969620E-003   4.3073836714029312E-003   4.8698297177907079E-005
  0.82499998807907104        14611.688230000000        3.0197305604815483E-003   2.7390311006456614E-003   2.7390930335968733E-003   2.4484043024131097E-005
  0.85000002384185791        14611.688230000000        1.7554950900375843E-003   1.6159879742190242E-003   1.6160686500370502E-003   1.1298914614599198E-005
  0.87500000000000000        14611.688230000000        9.2243053950369358E-004   8.6217920761555433E-004   8.6227635620161891E-004   4.8075175982376095E-006
  0.89999997615814209        14611.688230000000        4.2013847269117832E-004   3.9972274680621922E-004   3.9981363806873560E-004   2.1723728877987014E-006
  0.92500001192092896        14611.688230000000        1.5447654004674405E-004   1.5141475887503475E-004   1.5145944780670106E-004   1.6114942127387621E-006
  0.94999998807907104        14611.688230000000        4.0322913264390081E-005   4.3759067921200767E-005   4.3700347305275500E-005   2.0493005195021397E-006
  0.97500002384185791        14611.688230000000        4.9421373660152312E-006   1.0812176697072573E-005   1.0577682587609161E-005   2.8468391519709257E-006
   1.0000000000000000        14611.688230000000       -7.1419476626033429E-006  -1.8616280783589900E-007  -6.7671714987227460E-007   3.5960965760750696E-006
   9.9999997171806854E-010   18735.237260000002        2.8750014025717974E-003  -8.9833023957908154E-004  -1.0566685814410448E-003  -1.1587105691432953E-003
   1.3183000246996812E-009   18735.237260000002        3.0104257166385651E-003  -8.9877622667700052E-004  -1.0830555111169815E-003  -1.1666994541883469E-003
   1.7378000150003459E-009   18735.237260000002        3.1528729014098644E-003  -8.9706014841794968E-004  -1.1105444282293320E-003  -1.1715736472979188E-003
   2.2908999142146058E-009   18735.237260000002        3.3028044272214174E-003  -8.9295458747074008E-004  -1.1393318418413401E-003  -1.1726928642019629E-003
   3.0200000278313155E-009   18735.237260000002        3.4606175031512976E-003  -8.8621495524421334E-004  -1.1696306755766273E-003  -1.1693029664456844E-003
   3.9810998941902653E-009   18735.237260000002        3.6267675459384918E-003  -8.7657646508887410E-004  -1.2016990222036839E-003  -1.1605237377807498E-003
   5.2481001766579993E-009   18735.237260000002        3.8017476908862591E-003  -8.6375256069004536E-004  -1.2358415406197309E-003  -1.1453278129920363E-003
   6.9183001549788514E-009   18735.237260000002        3.9860652759671211E-003  -8.4743468323722482E-004  -1.2724106200039387E-003  -1.1225217022001743E-003
   9.1201002305751899E-009   18735.237260000002        4.1802735067903996E-003  -8.2728860434144735E-004  -1.3118190690875053E-003  -1.0907198302447796E-003
   1.2023000373062587E-008   18735.237260000002        4.3849712237715721E-003  -8.0295209772884846E-004  -1.3545475667342544E-003  -1.0483161313459277E-003
   1.5849000334355878E-008   18735.237260000002        4.6007102355360985E-003  -7.7404512558132410E-004  -1.4011331368237734E-003  -9.9347904324531555E-004
   2.0892999330612838E-008   18735.237260000002        4.8282062634825706E-003  -7.4014184065163136E-004  -1.4522222336381674E-003  -9.2407176271080971E-004
   2.7542000680114143E-008   18735.237260000002        5.0681317225098610E-003  -7.0079480065032840E-004  -1.5085359336808324E-003  -8.3766668103635311E-004
   3.6307998385609608E-008   18735.237260000002        5.3212638013064861E-003  -6.5551174338907003E-004  -1.5709134750068188E-003  -7.3146563954651356E-004
   4.7863000673942224E-008   18735.237260000002        5.5883498862385750E-003  -6.0377654153853655E-004  -1.6402906039729714E-003  -6.0231168754398823E-004
   6.3096003088958241E-008   18735.237260000002        5.8702626265585423E-003  -5.4501922568306327E-004  -1.7177498666569591E-003  -4.4658160186372697E-004
   8.3175997644957533E-008   18735.237260000002        6.1678774654865265E-003  -4.7863670624792576E-004  -1.8045014003291726E-003  -2.6019624783657491E-004
   1.0965000285523274E-007   18735.237260000002        6.4822039566934109E-003  -4.0396192343905568E-004  -1.9019331084564328E-003  -3.8494101318065077E-005
   1.4453999597208167E-007   18735.237260000002        6.8141417577862740E-003  -3.2031975570134819E-004  -2.0115484949201345E-003   2.2364583855960518E-004
   1.9054999711443088E-007   18735.237260000002        7.1649868041276932E-003  -2.2689846809953451E-004  -2.1351440809667110E-003   5.3224747534841299E-004
   2.5118998792095226E-007   18735.237260000002        7.5357067398726940E-003  -1.2293196050450206E-004  -2.2745807655155659E-003   8.9370476780459285E-004
   3.3112999631157436E-007   18735.237260000002        7.9276375472545624E-003  -7.5161751738050953E-006  -2.4320352822542191E-003   1.3154223561286926E-003
   4.3651999703797628E-007   18735.237260000002        8.3421384915709496E-003   1.2030598736600950E-004  -2.6098969392478466E-003   1.8055940745398402E-003
   5.7544002629583701E-007   18735.237260000002        8.7805734947323799E-003   2.6153618819080293E-004  -2.8107613325119019E-003   2.3731992114335299E-003
   7.5857997217099182E-007   18735.237260000002        9.2445323243737221E-003   4.1729275835677981E-004  -3.0375369824469090E-003   3.0283271335065365E-003
   9.9999999747524271E-007   18735.237260000002        9.7356317564845085E-003   5.8875209651887417E-004  -3.2933636102825403E-003   3.7819887511432171E-003
   1.3182999509808724E-006   18735.237260000002        1.0255724191665649E-002   7.7722244895994663E-004  -3.5817204043269157E-003   4.6464689075946808E-003
   1.7377999483869644E-006   18735.237260000002        1.0806524194777012E-002   9.8401051945984364E-004  -3.9062141440808773E-003   5.6347437202930450E-003
   2.2909000563231530E-006   18735.237260000002        1.1390319094061852E-002   1.2106881476938725E-003  -4.2709787376224995E-003   6.7617534659802914E-003
   3.0199998946045525E-006   18735.237260000002        1.2009222060441971E-002   1.4588164631277323E-003  -4.6802232973277569E-003   8.0431131646037102E-003
   3.9810997805034276E-006   18735.237260000002        1.2665658257901669E-002   1.7301307525485754E-003  -5.1384903490543365E-003   9.4959987327456474E-003
   5.2481000238913111E-006   18735.237260000002        1.3362308964133263E-002   2.0265260245651007E-003  -5.6505897082388401E-003   1.1139090172946453E-002
   6.9183001869532745E-006   18735.237260000002        1.4102036133408546E-002   2.3500258103013039E-003  -6.2214862555265427E-003   1.2992378324270248E-002
   9.1201000032015145E-006   18735.237260000002        1.4888041652739048E-002   2.7028503827750683E-003  -6.8563297390937805E-003   1.5077497810125351E-002
   1.2022999726468697E-005   18735.237260000002        1.5723899006843567E-002   3.0874356161803007E-003  -7.5603839941322803E-003   1.7417781054973602E-002
   1.5849000192247331E-005   18735.237260000002        1.6613230109214783E-002   3.5062725655734539E-003  -8.3385845646262169E-003   2.0037159323692322E-002
   2.0892999600619078E-005   18735.237260000002        1.7560612410306931E-002   3.9623328484594822E-003  -9.1961398720741272E-003   2.2962637245655060E-002
   2.7542000680114143E-005   18735.237260000002        1.8570821732282639E-002   4.4587012380361557E-003  -1.0137615725398064E-002   2.6221837848424911E-002
   3.6307999835116789E-005   18735.237260000002        1.9649542868137360E-002   4.9989065155386925E-003  -1.1167254298925400E-002   2.9844846576452255E-002
   4.7862999053904787E-005   18735.237260000002        2.0802922546863556E-002   5.5866837501525879E-003  -1.2288143858313560E-002   3.3862281590700150E-002
   6.3095998484641314E-005   18735.237260000002        2.2038409486413002E-002   6.2263687141239643E-003  -1.3502484187483788E-002   3.8307458162307739E-002
   8.3175997133366764E-005   18735.237260000002        2.3364441469311714E-002   6.9227064959704876E-003  -1.4810617081820965E-002   4.3214455246925354E-002
   1.0964999819407240E-004   18735.237260000002        2.4791322648525238E-002   7.6812626793980598E-003  -1.6211034730076790E-002   4.8620074987411499E-002
   1.4453999756369740E-004   18735.237260000002        2.6330485939979553E-002   8.5079642012715340E-003  -1.7698576673865318E-002   5.4559398442506790E-002
   1.9054999575018883E-004   18735.237260000002        2.7997316792607307E-002   9.4105368480086327E-003  -1.9265815615653992E-002   6.1074361205101013E-002
   2.5119000929407775E-004   18735.237260000002        2.9808428138494492E-002   1.0396925732493401E-002  -2.0898751914501190E-002   6.8200200796127319E-002
   3.3112999517470598E-004   18735.237260000002        3.1785752624273300E-002   1.1477382853627205E-002  -2.2578585892915726E-002   7.5977370142936707E-002
   4.3652000022120774E-004   18735.237260000002        3.3956032246351242E-002   1.2664036825299263E-002  -2.4278564378619194E-002   8.4444269537925720E-002
   5.7544000446796417E-004   18735.237260000002        3.6352068185806274E-002   1.3971369713544846E-002  -2.5961956009268761E-002   9.3635067343711853E-002
   7.5857999036088586E-004   18735.237260000002        3.9015654474496841E-002   1.5417617745697498E-002  -2.7580557391047478E-002  0.10358214378356934     
   1.0000000474974513E-003   18735.237260000002        4.1998844593763351E-002   1.7025202512741089E-002  -2.9071059077978134E-002  0.11430905759334564     
   1.3183000264689326E-003   18735.237260000002        4.5368030667304993E-002   1.8822710961103439E-002  -3.0352298170328140E-002  0.12583106756210327     
   1.7377999611198902E-003   18735.237260000002        4.9205068498849869E-002   2.0845308899879456E-002  -3.1320426613092422E-002  0.13814142346382141     
   2.2909000981599092E-003   18735.237260000002        5.3616374731063843E-002   2.3139482364058495E-002  -3.1845875084400177E-002  0.15122012794017792     
   3.0199999455362558E-003   18735.237260000002        5.8732889592647552E-002   2.5763118639588356E-002  -3.1766921281814575E-002  0.16500790417194366     
   3.9810999296605587E-003   18735.237260000002        6.4719110727310181E-002   2.8790714219212532E-002  -3.0885474756360054E-002  0.17940503358840942     
   5.2481000311672688E-003   18735.237260000002        7.1778766810894012E-002   3.2317318022251129E-002  -2.8961900621652603E-002  0.19425475597381592     
   6.9182999432086945E-003   18735.237260000002        8.0159142613410950E-002   3.6462727934122086E-002  -2.5711819529533386E-002  0.20932242274284363     
   9.1201001778244972E-003   18735.237260000002        9.0155206620693207E-002   4.1376840323209763E-002  -2.0805429667234421E-002  0.22427545487880707     
   1.2023000046610832E-002   18735.237260000002       0.10210717469453812        4.7243610024452209E-002  -1.3872493058443069E-002  0.23865576088428497     
   1.5848999843001366E-002   18735.237260000002       0.11638068407773972        5.4278869181871414E-002  -4.5216628350317478E-003  0.25184294581413269     
   2.0893000066280365E-002   18735.237260000002       0.13334649801254272        6.2730938196182251E-002   7.6361796818673611E-003  0.26303547620773315     
   2.7542000636458397E-002   18735.237260000002       0.15330177545547485        7.2855599224567413E-002   2.2924559190869331E-002  0.27120700478553772     
   3.6308001726865768E-002   18735.237260000002       0.17636387050151825        8.4879636764526367E-002   4.1519593447446823E-002  0.27509704232215881     
   4.7862999141216278E-002   18735.237260000002       0.20226792991161346        9.8914504051208496E-002   6.3307389616966248E-002  0.27322331070899963     
   6.3096001744270325E-002   18735.237260000002       0.23009257018566132       0.11482316255569458        8.7709426879882812E-002  0.26397025585174561     
   8.3176001906394958E-002   18735.237260000002       0.25785356760025024       0.13198859989643097       0.11343494802713394       0.24580408632755280     
  0.10000000149011612        18735.237260000002       0.27467370033264160       0.14347581565380096       0.13025106489658356       0.22819200158119202     
  0.12500000000000000        18735.237260000002       0.29080063104629517       0.15630084276199341       0.14868998527526855       0.20086836814880371     
  0.15000000596046448        18735.237260000002       0.29827660322189331       0.16470102965831757       0.16072741150856018       0.17409075796604156     
  0.17499999701976776        18735.237260000002       0.29885062575340271       0.16929860413074493       0.16761676967144012       0.14899553358554840     
  0.20000000298023224        18735.237260000002       0.29394298791885376       0.17063993215560913       0.17034292221069336       0.12612581253051758     
  0.22499999403953552        18735.237260000002       0.28473383188247681       0.16921554505825043       0.16970063745975494       0.10569706559181213     
  0.25000000000000000        18735.237260000002       0.27221643924713135       0.16547039151191711       0.16634546220302582        8.7733626365661621E-002
  0.27500000596046448        18735.237260000002       0.25723227858543396       0.15980966389179230       0.16082760691642761        7.2146318852901459E-002
  0.30000001192092896        18735.237260000002       0.24049621820449829       0.15260262787342072       0.15361505746841431        5.8779656887054443E-002
  0.32499998807907104        18735.237260000002       0.22261507809162140       0.14418514072895050       0.14510995149612427        4.7442026436328888E-002
  0.34999999403953552        18735.237260000002       0.20410236716270447       0.13486170768737793       0.13566012680530548        3.7925504148006439E-002
  0.37500000000000000        18735.237260000002       0.18539007008075714       0.12490697950124741       0.12556764483451843        3.0019005760550499E-002
  0.40000000596046448        18735.237260000002       0.16683840751647949       0.11456715315580368       0.11509502679109573        2.3517012596130371E-002
  0.42500001192092896        18735.237260000002       0.14874410629272461       0.10406113415956497       0.10447008907794952        1.8225217238068581E-002
  0.44999998807907104        18735.237260000002       0.13134750723838806        9.3581631779670715E-002   9.3889459967613220E-002   1.3964012265205383E-002
  0.47499999403953552        18735.237260000002       0.11483877152204514        8.3296209573745728E-002   8.3521515130996704E-002   1.0570416226983070E-002
  0.50000000000000000        18735.237260000002        9.9363416433334351E-002   7.3348313570022583E-002   7.3508627712726593E-002   7.8988866880536079E-003
  0.52499997615814209        18735.237260000002        8.5027210414409637E-002   6.3858278095722198E-002   6.3969060778617859E-002   5.8213304728269577E-003
  0.55000001192092896        18735.237260000002        7.1900606155395508E-002   5.4924353957176208E-002   5.4998558014631271E-002   4.2265378870069981E-003
  0.57499998807907104        18735.237260000002        6.0022819787263870E-002   4.6623732894659042E-002   4.6671785414218903E-002   3.0192323029041290E-003
  0.60000002384185791        18735.237260000002        4.9405515193939209E-002   3.9013624191284180E-002   3.9043597877025604E-002   2.1188566461205482E-003
  0.62500000000000000        18735.237260000002        4.0036253631114960E-002   3.2132349908351898E-002   3.2150272279977798E-002   1.4582069125026464E-003
  0.64999997615814209        18735.237260000002        3.1881686300039291E-002   2.6000507175922394E-002   2.6010710746049881E-002   9.8199048079550266E-004
  0.67500001192092896        18735.237260000002        2.4890538305044174E-002   2.0622162148356438E-002   2.0627643913030624E-002   6.4537260914221406E-004
  0.69999998807907104        18735.237260000002        1.8996436148881912E-002   1.5986118465662003E-002   1.5988864004611969E-002   4.1255512041971087E-004
  0.72500002384185791        18735.237260000002        1.4120566658675671E-002   1.2067267671227455E-002   1.2068527750670910E-002   2.5542694493196905E-004
  0.75000000000000000        18735.237260000002        1.0174236260354519E-002   8.8279955089092255E-003   8.8285161182284355E-003   1.5230786812026054E-004
  0.77499997615814209        18735.237260000002        7.0613031275570393E-003   6.2196962535381317E-003   6.2198918312788010E-003   8.6805674072820693E-005
  0.80000001192092896        18735.237260000002        4.6805427409708500E-003   4.1843801736831665E-003   4.1844625957310200E-003   4.6796027163509279E-005
  0.82499998807907104        18735.237260000002        2.9279422014951706E-003   2.6563939172774553E-003   2.6564584113657475E-003   2.3529888494522311E-005
  0.85000002384185791        18735.237260000002        1.6989614814519882E-003   1.5642759390175343E-003   1.5643553342670202E-003   1.0868188837775961E-005
  0.87500000000000000        18735.237260000002        8.9079013559967279E-004   8.3277554949745536E-004   8.3286850713193417E-004   4.6389450290007517E-006
  0.89999997615814209        18735.237260000002        4.0464944322593510E-004   3.8508267607539892E-004   3.8516713539138436E-004   2.1087550976517377E-006
  0.92500001192092896        18735.237260000002        1.4822030789218843E-004   1.4535580703523010E-004   1.4539257972501218E-004   1.5577661542920396E-006
  0.94999998807907104        18735.237260000002        3.8340866012731567E-005   4.1701801819726825E-005   4.1635110392235219E-005   1.9453359527688008E-006
  0.97500002384185791        18735.237260000002        4.2775554902618751E-006   9.9388498711050488E-006   9.6986777862184681E-006   2.6523578071646625E-006
   1.0000000000000000        18735.237260000002       -7.5661882874555886E-006  -9.3204903350851964E-007  -1.4224962114894879E-006   3.2852715321496362E-006
   9.9999997171806854E-010   24022.488679999999        2.8778037521988153E-003  -8.9733343338593841E-004  -1.0570496087893844E-003  -1.1865273118019104E-003
   1.3183000246996812E-009   24022.488679999999        3.0133908148854971E-003  -8.9768215548247099E-004  -1.0837635491043329E-003  -1.1935057118535042E-003
   1.7378000150003459E-009   24022.488679999999        3.1560107599943876E-003  -8.9586101239547133E-004  -1.1116411769762635E-003  -1.1970761697739363E-003
   2.2908999142146058E-009   24022.488679999999        3.3061259891837835E-003  -8.9164217934012413E-004  -1.1408885475248098E-003  -1.1965497396886349E-003
   3.0200000278313155E-009   24022.488679999999        3.4641344100236893E-003  -8.8478025281801820E-004  -1.1717290617525578E-003  -1.1911178007721901E-003
   3.9810998941902653E-009   24022.488679999999        3.6304919049143791E-003  -8.7501003872603178E-004  -1.2044328032061458E-003  -1.1798377381637692E-003
   5.2481001766579993E-009   24022.488679999999        3.8056927733123302E-003  -8.6204399121925235E-004  -1.2393180513754487E-003  -1.1616114061325788E-003
   6.9183001549788514E-009   24022.488679999999        3.9902455173432827E-003  -8.4557302761822939E-004  -1.2767517473548651E-003  -1.1351656867191195E-003
   9.1201002305751899E-009   24022.488679999999        4.1847033426165581E-003  -8.2526198821142316E-004  -1.3171635800972581E-003  -1.0990245500579476E-003
   1.2023000373062587E-008   24022.488679999999        4.3896669521927834E-003  -8.0074771540239453E-004  -1.3610527385026217E-003  -1.0514804162085056E-003
   1.5849000334355878E-008   24022.488679999999        4.6056895516812801E-003  -7.7164935646578670E-004  -1.4089760370552540E-003  -9.9058973137289286E-004
   2.0892999330612838E-008   24022.488679999999        4.8334873281419277E-003  -7.3753995820879936E-004  -1.4616023981943727E-003  -9.1408781008794904E-004
   2.7542000680114143E-008   24022.488679999999        5.0737340934574604E-003  -6.9797097239643335E-004  -1.5196772292256355E-003  -8.1940676318481565E-004
   3.6307998385609608E-008   24022.488679999999        5.3272093646228313E-003  -6.5244897268712521E-004  -1.5840663108974695E-003  -7.0359063101932406E-004
   4.7863000673942224E-008   24022.488679999999        5.5946614593267441E-003  -6.0045655118301511E-004  -1.6557336784899235E-003  -5.6331133237108588E-004
   6.3096003088958241E-008   24022.488679999999        5.8769648894667625E-003  -5.4142234148457646E-004  -1.7357927281409502E-003  -3.9475370431318879E-004
   8.3175997644957533E-008   24022.488679999999        6.1749969609081745E-003  -4.7474176972173154E-004  -1.8254860769957304E-003  -1.9363050523679703E-004
   1.0965000285523274E-007   24022.488679999999        6.4897690899670124E-003  -3.9974611718207598E-004  -1.9262371351942420E-003   4.4951448217034340E-005
   1.4453999597208167E-007   24022.488679999999        6.8221841938793659E-003  -3.1575857428833842E-004  -2.0395843312144279E-003   3.2635574461892247E-004
   1.9054999711443088E-007   24022.488679999999        7.1735396049916744E-003  -2.2196529607754201E-004  -2.1673652809113264E-003   6.5688911126926541E-004
   2.5118998792095226E-007   24022.488679999999        7.5448071584105492E-003  -1.1759829794755206E-004  -2.3114779032766819E-003   1.0432259878143668E-003
   3.3112999631157436E-007   24022.488679999999        7.9373251646757126E-003  -1.7511614487375482E-006  -2.4741396773606539E-003   1.4930914621800184E-003
   4.3651999703797628E-007   24022.488679999999        8.3524566143751144E-003   1.2653577141463757E-004  -2.6577815879136324E-003   2.0150190684944391E-003
   5.7544002629583701E-007   24022.488679999999        8.7915696203708649E-003   2.6826682733371854E-004  -2.8650381136685610E-003   2.6183428708463907E-003
   7.5857997217099182E-007   24022.488679999999        9.2562586069107056E-003   4.2456341907382011E-004  -3.0988573562353849E-003   3.3135388512164354E-003
   9.9999999747524271E-007   24022.488679999999        9.7481459379196167E-003   5.9660535771399736E-004  -3.3624155912548304E-003   4.1120187379419804E-003
   1.3182999509808724E-006   24022.488679999999        1.0269089601933956E-002   7.8570452751591802E-004  -3.6592260003089905E-003   5.0264983437955379E-003
   1.7377999483869644E-006   24022.488679999999        1.0820810683071613E-002   9.9317159038037062E-004  -3.9929198101162910E-003   6.0703773051500320E-003
   2.2909000563231530E-006   24022.488679999999        1.1405606754124165E-002   1.2205834500491619E-003  -4.3676556088030338E-003   7.2590764611959457E-003
   3.0199998946045525E-006   24022.488679999999        1.2025597505271435E-002   1.4695060672238469E-003  -4.7876532189548016E-003   8.6086727678775787E-003
   3.9810997805034276E-006   24022.488679999999        1.2683221139013767E-002   1.7416808987036347E-003  -5.2574556320905685E-003   1.0136824101209641E-002
   5.2481000238913111E-006   24022.488679999999        1.3381171971559525E-002   2.0390094723552465E-003  -5.7818610221147537E-003   1.1862705461680889E-002
   6.9183001869532745E-006   24022.488679999999        1.4122326858341694E-002   2.3635232355445623E-003  -6.3658021390438080E-003   1.3806799426674843E-002
   9.1201000032015145E-006   24022.488679999999        1.4909905381500721E-002   2.7174511924386024E-003  -7.0143798366189003E-003   1.5991229563951492E-002
   1.2022999726468697E-005   24022.488679999999        1.5747504308819771E-002   3.1032394617795944E-003  -7.7327825129032135E-003   1.8439821898937225E-002
   1.5849000192247331E-005   24022.488679999999        1.6638768836855888E-002   3.5233914386481047E-003  -8.5258362814784050E-003   2.1176928654313087E-002
   2.0892999600619078E-005   24022.488679999999        1.7588311806321144E-002   3.9808927103877068E-003  -9.3986121937632561E-003   2.4230023846030235E-002
   2.7542000680114143E-005   24022.488679999999        1.8600946292281151E-002   4.4788448140025139E-003  -1.0355493985116482E-002   2.7627103030681610E-002
   3.6307999835116789E-005   24022.488679999999        1.9682403653860092E-002   5.0207972526550293E-003  -1.1400496587157249E-002   3.1398613005876541E-002
   4.7862999053904787E-005   24022.488679999999        2.0838884636759758E-002   5.6105088442564011E-003  -1.2536422349512577E-002   3.5575412213802338E-002
   6.3095998484641314E-005   24022.488679999999        2.2077908739447594E-002   6.2523442320525646E-003  -1.3765123672783375E-002   4.0190998464822769E-002
   8.3175997133366764E-005   24022.488679999999        2.3407995700836182E-002   6.9510838948190212E-003  -1.5086525119841099E-002   4.5279484242200851E-002
   1.0964999819407240E-004   24022.488679999999        2.4839553982019424E-002   7.7123371884226799E-003  -1.6498614102602005E-002   5.0877597182989120E-002
   1.4453999756369740E-004   24022.488679999999        2.6384135708212852E-002   8.5420832037925720E-003  -1.7995635047554970E-002   5.7020027190446854E-002
   1.9054999575018883E-004   24022.488679999999        2.8057284653186798E-002   9.4481138512492180E-003  -1.9569464027881622E-002   6.3748262822628021E-002
   2.5119000929407775E-004   24022.488679999999        2.9875786975026131E-002   1.0438449680805206E-002  -2.1205287426710129E-002   7.1096532046794891E-002
   3.3112999517470598E-004   24022.488679999999        3.1861796975135803E-002   1.1523442342877388E-002  -2.2883370518684387E-002   7.9104036092758179E-002
   4.3652000022120774E-004   24022.488679999999        3.4042317420244217E-002   1.2715335935354233E-002  -2.4575890973210335E-002   8.7807372212409973E-002
   5.7544000446796417E-004   24022.488679999999        3.6450453102588654E-002   1.4028756879270077E-002  -2.6244917884469032E-002   9.7238242626190186E-002
   7.5857999036088586E-004   24022.488679999999        3.9128363132476807E-002   1.5482112765312195E-002  -2.7840919792652130E-002  0.10742579400539398     
   1.0000000474974513E-003   24022.488679999999        4.2128507047891617E-002   1.7098030075430870E-002  -2.9299134388566017E-002  0.11838944256305695     
   1.3183000264689326E-003   24022.488679999999        4.5517738908529282E-002   1.8905337899923325E-002  -3.0536873266100883E-002  0.13013917207717896     
   1.7377999611198902E-003   24022.488679999999        4.9378383904695511E-002   2.0939467474818230E-002  -3.1448736786842346E-002  0.14266151189804077     
   2.2909000981599092E-003   24022.488679999999        5.3817361593246460E-002   2.3247221484780312E-002  -3.1903635710477829E-002  0.15592841804027557     
   3.0199999455362558E-003   24022.488679999999        5.8966044336557388E-002   2.5886802002787590E-002  -3.1738553196191788E-002  0.16987068951129913     
   3.9810999296605587E-003   24022.488679999999        6.4989201724529266E-002   2.8933009132742882E-002  -3.0754489824175835E-002  0.18437692523002625     
   5.2481000311672688E-003   24022.488679999999        7.2090551257133484E-002   3.2481137663125992E-002  -2.8711557388305664E-002  0.19927680492401123     
   6.9182999432086945E-003   24022.488679999999        8.0516844987869263E-002   3.6651063710451126E-002  -2.5326194241642952E-002  0.21432037651538849     
   9.1201001778244972E-003   24022.488679999999        9.0561665594577789E-002   4.1592489928007126E-002  -2.0270962268114090E-002  0.22915844619274139     
   1.2023000046610832E-002   24022.488679999999       0.10256250202655792        4.7488633543252945E-002  -1.3180159032344818E-002  0.24331575632095337     
   1.5848999843001366E-002   24022.488679999999       0.11688028275966644        5.4553754627704620E-002  -3.6699608899652958E-003  0.25615578889846802     
   2.0893000066280365E-002   24022.488679999999       0.13387833535671234        6.3033312559127808E-002   8.6376359686255455E-003  0.26686385273933411     
   2.7542000636458397E-002   24022.488679999999       0.15384259819984436        7.3178268969058990E-002   2.4050626903772354E-002  0.27440711855888367     
   3.6308001726865768E-002   24022.488679999999       0.17687472701072693        8.5207939147949219E-002   4.2725019156932831E-002  0.27752971649169922     
   4.7862999141216278E-002   24022.488679999999       0.20268926024436951        9.9222846329212189E-002   6.4522780478000641E-002  0.27477189898490906     
   6.3096001744270325E-002   24022.488679999999       0.23034036159515381       0.11507117748260498        8.8839374482631683E-002  0.26456528902053833     
   8.3176001906394958E-002   24022.488679999999       0.25781941413879395       0.13211792707443237       0.11436063051223755       0.24545513093471527     
  0.10000000149011612        24022.488679999999       0.27438294887542725       0.14348447322845459       0.13096731901168823       0.22727347910404205     
  0.12500000000000000        24022.488679999999       0.29012623429298401       0.15611220896244049       0.14907504618167877       0.19938960671424866     
  0.15000000596046448        24022.488679999999       0.29724100232124329       0.16430935263633728       0.16078791022300720       0.17230728268623352     
  0.17499999701976776        24022.488679999999       0.29749298095703125       0.16871050000190735       0.16737753152847290       0.14708869159221649     
  0.20000000298023224        24022.488679999999       0.29231151938438416       0.16987037658691406       0.16983777284622192       0.12422134727239609     
  0.22499999403953552        24022.488679999999       0.28288081288337708       0.16828513145446777       0.16896744072437286       0.10387895256280899     
  0.25000000000000000        24022.488679999999       0.27019482851028442       0.16440324485301971       0.16542321443557739        8.6054615676403046E-002
  0.27500000596046448        24022.488679999999       0.25509369373321533       0.15863189101219177       0.15975469350814819        7.0635959506034851E-002
  0.30000001192092896        24022.488679999999       0.23828911781311035       0.15134108066558838       0.15242826938629150        5.7450599968433380E-002
  0.32499998807907104        24022.488679999999       0.22038400173187256       0.14286646246910095       0.14384377002716064        4.6294897794723511E-002
  0.34999999403953552        24022.488679999999       0.20188717544078827       0.13351160287857056       0.13434629142284393        3.6952678114175797E-002
  0.37500000000000000        24022.488679999999       0.18322561681270599       0.12354961037635803       0.12423491477966309        2.9207523912191391E-002
  0.40000000596046448        24022.488679999999       0.16475434601306915       0.11322471499443054       0.11376905441284180        2.2850815206766129E-002
  0.42500001192092896        24022.488679999999       0.14676491916179657       0.10275349766016006       0.10317325592041016        1.7686802893877029E-002
  0.44999998807907104        24022.488679999999       0.12949259579181671        9.2326126992702484E-002   9.2640921473503113E-002   1.3535654172301292E-002
  0.47499999403953552        24022.488679999999       0.11312269419431686        8.2107469439506531E-002   8.2337193191051483E-002   1.0235023684799671E-002
  0.50000000000000000        24022.488679999999        9.7796149551868439E-002   7.2238206863403320E-002   7.2401285171508789E-002   7.6405769214034081E-003
  0.52499997615814209        24022.488679999999        8.3614476025104523E-002   6.2835901975631714E-002   6.2948375940322876E-002   5.6257774122059345E-003
  0.55000001192092896        24022.488679999999        7.0644289255142212E-002   5.3996052592992783E-002   5.4071296006441116E-002   4.0811495855450630E-003
  0.57499998807907104        24022.488679999999        5.8921333402395248E-002   4.5793235301971436E-002   4.5841917395591736E-002   2.9132000636309385E-003
  0.60000002384185791        24022.488679999999        4.8454254865646362E-002   3.8282163441181183E-002   3.8312520831823349E-002   2.0431049633771181E-003
  0.62500000000000000        24022.488679999999        3.9228029549121857E-002   3.1498860567808151E-002   3.1517021358013153E-002   1.4052810147404671E-003
  0.64999997615814209        24022.488679999999        3.1207170337438583E-002   2.5461846962571144E-002   2.5472201406955719E-002   9.4589998479932547E-004
  0.67500001192092896        24022.488679999999        2.4338712915778160E-002   2.0173357799649239E-002   2.0178936421871185E-002   6.2141101807355881E-004
  0.69999998807907104        24022.488679999999        1.8555037677288055E-002   1.5620653517544270E-002   1.5623461455106735E-002   3.9711224962957203E-004
  0.72500002384185791        24022.488679999999        1.3776518404483795E-002   1.1777376756072044E-002   1.1778676882386208E-002   2.4580245371907949E-004
  0.75000000000000000        24022.488679999999        9.9140647798776627E-003   8.6049884557723999E-003   8.6055332794785500E-003   1.4653682592324913E-004
  0.77499997615814209        24022.488679999999        6.8715433590114117E-003   6.0542877763509750E-003   6.0544973239302635E-003   8.3500250184442848E-005
  0.80000001192092896        24022.488679999999        4.5481114648282528E-003   4.0670279413461685E-003   4.0671173483133316E-003   4.5007305743638426E-005
  0.82499998807907104        24022.488679999999        2.8404928743839264E-003   2.5776415131986141E-003   2.5777085684239864E-003   2.2631344108958729E-005
  0.85000002384185791        24022.488679999999        1.6452020499855280E-003   1.5150895342230797E-003   1.5151676489040256E-003   1.0460827070346568E-005
  0.87500000000000000        24022.488679999999        8.6076732259243727E-004   8.0486858496442437E-004   8.0495752627030015E-004   4.4770845306629781E-006
  0.89999997615814209        24022.488679999999        3.8998934905976057E-004   3.7122203502804041E-004   3.7130038253962994E-004   2.0445650079636835E-006
  0.92500001192092896        24022.488679999999        1.4231690147425979E-004   1.3963496894575655E-004   1.3966432015877217E-004   1.5021940953374724E-006
  0.94999998807907104        24022.488679999999        3.6478337278822437E-005   3.9764203393133357E-005   3.9690181438345462E-005   1.8428432895234437E-006
  0.97500002384185791        24022.488679999999        3.6593903587345267E-006   9.1194879132672213E-006   8.8743763626553118E-006   2.4669022877787938E-006
   1.0000000000000000        24022.488679999999       -7.9478413681499660E-006  -1.6207160342673887E-006  -2.1103339804540155E-006   2.9952520890219603E-006
   9.9999997171806854E-010   30801.849719999998        2.8805700130760670E-003  -8.9637731434777379E-004  -1.0575731284916401E-003  -1.2134396238252521E-003
   1.3183000246996812E-009   30801.849719999998        3.0163172632455826E-003  -8.9663139078766108E-004  -1.0846270015463233E-003  -1.2193244183436036E-003
   1.7378000150003459E-009   30801.849719999998        3.1591071747243404E-003  -8.9470815146341920E-004  -1.1129073100164533E-003  -1.2214981252327561E-003
   2.2908999142146058E-009   30801.849719999998        3.3094033133238554E-003  -8.9037907309830189E-004  -1.1426297714933753E-003  -1.2192223221063614E-003
   3.0200000278313155E-009   30801.849719999998        3.4676035866141319E-003  -8.8339822832494974E-004  -1.1740284971892834E-003  -1.2116325087845325E-003
   3.9810998941902653E-009   30801.849719999998        3.6341652739793062E-003  -8.7349972454831004E-004  -1.2073855614289641E-003  -1.1977229733020067E-003
   5.2481001766579993E-009   30801.849719999998        3.8095833733677864E-003  -8.6039543384686112E-004  -1.2430325150489807E-003  -1.1763233924284577E-003
   6.9183001549788514E-009   30801.849719999998        3.9943670853972435E-003  -8.4377528401091695E-004  -1.2813513167202473E-003  -1.1460797395557165E-003
   9.1201002305751899E-009   30801.849719999998        4.1890707798302174E-003  -8.2330359145998955E-004  -1.3227881863713264E-003  -1.1054247152060270E-003
   1.2023000373062587E-008   30801.849719999998        4.3942960910499096E-003  -7.9861615085974336E-004  -1.3678607065230608E-003  -1.0525475954636931E-003
   1.5849000334355878E-008   30801.849719999998        4.6105971559882164E-003  -7.6933129457756877E-004  -1.4171454822644591E-003  -9.8539236932992935E-004
   2.0892999330612838E-008   30801.849719999998        4.8386915586888790E-003  -7.3502102168276906E-004  -1.4713339041918516E-003  -9.0156478108838201E-004
   2.7542000680114143E-008   30801.849719999998        5.0792549736797810E-003  -6.9523567799478769E-004  -1.5311948955059052E-003  -7.9835596261546016E-004
   3.6307998385609608E-008   30801.849719999998        5.3330673836171627E-003  -6.4948067301884294E-004  -1.5976208960637450E-003  -6.7265133839100599E-004
   4.7863000673942224E-008   30801.849719999998        5.6008794344961643E-003  -5.9723743470385671E-004  -1.6716035315766931E-003  -5.2095093997195363E-004
   6.3096003088958241E-008   30801.849719999998        5.8835665695369244E-003  -5.3793314145877957E-004  -1.7542865825816989E-003  -3.3924731542356312E-004
   8.3175997644957533E-008   30801.849719999998        6.1820084229111671E-003  -4.7096176422201097E-004  -1.8469446804374456E-003  -1.2304504343774170E-004
   1.0965000285523274E-007   30801.849719999998        6.4972192049026489E-003  -3.9565298357047141E-004  -1.9510355778038502E-003   1.3278050755616277E-004
   1.4453999597208167E-007   30801.849719999998        6.8301027640700340E-003  -3.1132836011238396E-004  -2.0681321620941162E-003   4.3383467709645629E-004
   1.9054999711443088E-007   30801.849719999998        7.1819606237113476E-003  -2.1717202616855502E-004  -2.2001115139573812E-003   7.8670604852959514E-004
   2.5118998792095226E-007   30801.849719999998        7.5537655502557755E-003  -1.1241406900808215E-004  -2.3489070590585470E-003   1.1983476579189301E-003
   3.3112999631157436E-007   30801.849719999998        7.9468600451946259E-003   3.8542407310160343E-006  -2.5167765561491251E-003   1.6768022906035185E-003
   4.3651999703797628E-007   30801.849719999998        8.3626108244061470E-003   1.3259502884466201E-004  -2.7061896398663521E-003   2.2309401538223028E-003
   5.7544002629583701E-007   30801.849719999998        8.8023906573653221E-003   2.7481527649797499E-004  -2.9198189731687307E-003   2.8704458381980658E-003
   7.5857997217099182E-007   30801.849719999998        9.2677967622876167E-003   4.3163937516510487E-004  -3.1606494449079037E-003   3.6061764694750309E-003
   9.9999999747524271E-007   30801.849719999998        9.7604570910334587E-003   6.0425035189837217E-004  -3.4318913239985704E-003   4.4499379582703114E-003
   1.3182999509808724E-006   30801.849719999998        1.0282237082719803E-002   7.9396396176889539E-004  -3.7370892241597176E-003   5.4148705676198006E-003
   1.7377999483869644E-006   30801.849719999998        1.0834864340722561E-002   1.0020945919677615E-003  -4.0798964910209179E-003   6.5147867426276207E-003
   2.2909000563231530E-006   30801.849719999998        1.1420642025768757E-002   1.2302240356802940E-003  -4.4644931331276894E-003   7.7655795030295849E-003
   3.0199998946045525E-006   30801.849719999998        1.2041702866554260E-002   1.4799231430515647E-003  -4.8951059579849243E-003   9.1837728396058083E-003
   3.9810997805034276E-006   30801.849719999998        1.2700491584837437E-002   1.7529391916468740E-003  -5.3762756288051605E-003   1.0787493549287319E-002
   5.2481000238913111E-006   30801.849719999998        1.3399719260632992E-002   2.0511804614216089E-003  -5.9127835556864738E-003   1.2596397660672665E-002
   6.9183001869532745E-006   30801.849719999998        1.4142274856567383E-002   2.3766853846609592E-003  -6.5095298923552036E-003   1.4631436206400394E-002
   9.1201000032015145E-006   30801.849719999998        1.4931398443877697E-002   2.7316925115883350E-003  -7.1715591475367546E-003   1.6915207728743553E-002
   1.2022999726468697E-005   30801.849719999998        1.5770707279443741E-002   3.1186582054942846E-003  -7.9039838165044785E-003   1.9472001120448112E-002
   1.5849000192247331E-005   30801.849719999998        1.6663871705532074E-002   3.5400963388383389E-003  -8.7115159258246422E-003   2.2326570004224777E-002
   2.0892999600619078E-005   30801.849719999998        1.7615536227822304E-002   3.9990078657865524E-003  -9.5990868285298347E-003   2.5506820529699326E-002
   2.7542000680114143E-005   30801.849719999998        1.8630551174283028E-002   4.4985101558268070E-003  -1.0570894926786423E-002   2.9041098430752754E-002
   3.6307999835116789E-005   30801.849719999998        1.9714692607522011E-002   5.0421725027263165E-003  -1.1630728840827942E-002   3.2960165292024612E-002
   4.7862999053904787E-005   30801.849719999998        2.0874219015240669E-002   5.6337779387831688E-003  -1.2781101278960705E-002   3.7295076996088028E-002
   6.3095998484641314E-005   30801.849719999998        2.2116715088486671E-002   6.2777190469205379E-003  -1.4023521915078163E-002   4.2079478502273560E-002
   8.3175997133366764E-005   30801.849719999998        2.3450782522559166E-002   6.9788116961717606E-003  -1.5357495285570621E-002   4.7347456216812134E-002
   1.0964999819407240E-004   30801.849719999998        2.4886928498744965E-002   7.7427071519196033E-003  -1.6780516132712364E-002   5.3135607391595840E-002
   1.4453999756369740E-004   30801.849719999998        2.6436828076839447E-002   8.5754347965121269E-003  -1.8286233767867088E-002   5.9478167444467545E-002
   1.9054999575018883E-004   30801.849719999998        2.8116170316934586E-002   9.4848517328500748E-003  -1.9865848124027252E-002   6.6416114568710327E-002
   2.5119000929407775E-004   30801.849719999998        2.9941918328404427E-002   1.0479055345058441E-002  -2.1503737196326256E-002   7.3982581496238708E-002
   3.3112999517470598E-004   30801.849719999998        3.1936436891555786E-002   1.1568488553166389E-002  -2.3179259151220322E-002   8.2215450704097748E-002
   4.3652000022120774E-004   30801.849719999998        3.4126989543437958E-002   1.2765514664351940E-002  -2.4863548576831818E-002   9.1149434447288513E-002
   5.7544000446796417E-004   30801.849719999998        3.6546967923641205E-002   1.4084895141422749E-002  -2.6517512276768684E-002  0.10081367194652557     
   7.5857999036088586E-004   30801.849719999998        3.9238888770341873E-002   1.5545206144452095E-002  -2.8090327978134155E-002  0.11123405396938324     
   1.0000000474974513E-003   30801.849719999998        4.2255602777004242E-002   1.7169272527098656E-002  -2.9515847563743591E-002  0.12242574989795685     
   1.3183000264689326E-003   30801.849719999998        4.5664403587579727E-002   1.8986156210303307E-002  -3.0709911137819290E-002  0.13439343869686127     
   1.7377999611198902E-003   30801.849719999998        4.9548082053661346E-002   2.1031552925705910E-002  -3.1565662473440170E-002  0.14711697399616241     
   2.2909000981599092E-003   30801.849719999998        5.4014027118682861E-002   2.3352555930614471E-002  -3.1950578093528748E-002  0.16056030988693237     
   3.0199999455362558E-003   30801.849719999998        5.9194006025791168E-002   2.6007674634456635E-002  -3.1700462102890015E-002  0.17464448511600494     
   3.9810999296605587E-003   30801.849719999998        6.5253056585788727E-002   2.9071995988488197E-002  -3.0615510419011116E-002  0.18924666941165924     
   5.2481000311672688E-003   30801.849719999998        7.2394847869873047E-002   3.2641042023897171E-002  -2.8455719351768494E-002  0.20418339967727661     
   6.9182999432086945E-003   30801.849719999998        8.0865584313869476E-002   3.6834754049777985E-002  -2.4938445538282394E-002  0.21918998658657074     
   9.1201001778244972E-003   30801.849719999998        9.0957455337047577E-002   4.1802611202001572E-002  -1.9738707691431046E-002  0.23390142619609833     
   1.2023000046610832E-002   30801.849719999998       0.10300526022911072        4.7727100551128387E-002  -1.2495366856455803E-002  0.24782633781433105     
   1.5848999843001366E-002   30801.849719999998       0.11736530810594559        5.4820921272039413E-002  -2.8320509009063244E-003  0.26031336188316345     
   2.0893000066280365E-002   30801.849719999998       0.13439364731311798        6.3326701521873474E-002   9.6183409914374352E-003  0.27053612470626831     
   2.7542000636458397E-002   30801.849719999998       0.15436533093452454        7.3490709066390991E-002   2.5148708373308182E-002  0.27745696902275085     
   3.6308001726865768E-002   30801.849719999998       0.17736679315567017        8.5524983704090118E-002   4.3895658105611801E-002  0.27982616424560547     
   4.7862999141216278E-002   30801.849719999998       0.20309270918369293        9.9519461393356323E-002   6.5698049962520599E-002  0.27620750665664673     
   6.3096001744270325E-002   30801.849719999998       0.23057374358177185       0.11530807614326477        8.9926689863204956E-002  0.26507994532585144     
   8.3176001906394958E-002   30801.849719999998       0.25777816772460938       0.13223858177661896       0.11524555087089539       0.24506622552871704     
  0.10000000149011612        30801.849719999998       0.27409270405769348       0.14348757266998291       0.13164721429347992       0.22634428739547729     
  0.12500000000000000        30801.849719999998       0.28946501016616821       0.15592387318611145       0.14943303167819977       0.19793492555618286     
  0.15000000596046448        30801.849719999998       0.29623159766197205       0.16392470896244049       0.16083212196826935       0.17057269811630249     
  0.17499999701976776        30801.849719999998       0.29617413878440857       0.16813650727272034       0.16713318228721619       0.14524687826633453     
  0.20000000298023224        30801.849719999998       0.29073041677474976       0.16912201046943665       0.16933833062648773       0.12239095568656921     
  0.22499999403953552        30801.849719999998       0.28108835220336914       0.16738264262676239       0.16824994981288910       0.10213846713304520     
  0.25000000000000000        30801.849719999998       0.26824244856834412       0.16337022185325623       0.16452558338642120        8.4452614188194275E-002
  0.27500000596046448        30801.849719999998       0.25303113460540771       0.15749371051788330       0.15871413052082062        6.9199033081531525E-002
  0.30000001192092896        30801.849719999998       0.23616319894790649       0.15012374520301819       0.15128025412559509        5.6189425289630890E-002
  0.32499998807907104        30801.849719999998       0.21823748946189880       0.14159572124481201       0.14262145757675171        4.5208908617496490E-002
  0.34999999403953552        30801.849719999998       0.19975829124450684       0.13221217691898346       0.13308018445968628        3.6033682525157928E-002
  0.37500000000000000        30801.849719999998       0.18114764988422394       0.12224473059177399       0.12295255810022354        2.8442479670047760E-002
  0.40000000596046448        30801.849719999998       0.16275559365749359       0.11193562299013138       0.11249492317438126        2.2223914042115211E-002
  0.42500001192092896        30801.849719999998       0.14486861228942871       0.10149917751550674       0.10192869603633881        1.7181033268570900E-002
  0.44999998807907104        30801.849719999998       0.12771707773208618        9.1123081743717194E-002   9.1444119811058044E-002   1.3133930973708630E-002
  0.47499999403953552        30801.849719999998       0.11148162931203842        8.0969579517841339E-002   8.1203229725360870E-002   9.9209714680910110E-003
  0.50000000000000000        30801.849719999998        9.6298806369304657E-002   7.1176677942276001E-002   7.1342177689075470E-002   7.3990514501929283E-003
  0.52499997615814209        30801.849719999998        8.2266062498092651E-002   6.1859242618083954E-002   6.1973202973604202E-002   5.4431753233075142E-003
  0.55000001192092896        30801.849719999998        6.9446317851543427E-002   5.3110171109437943E-002   5.3186312317848206E-002   3.9455583319067955E-003
  0.57499998807907104        30801.849719999998        5.7872023433446884E-002   4.5001499354839325E-002   4.5050729066133499E-002   2.8144228272140026E-003
  0.60000002384185791        30801.849719999998        4.7548953443765640E-002   3.7585571408271790E-002   3.7616264075040817E-002   1.9726064056158066E-003
  0.62500000000000000        30801.849719999998        3.8459632545709610E-002   3.0896216630935669E-002   3.0914584174752235E-002   1.3560673687607050E-003
  0.64999997615814209        30801.849719999998        3.0566563829779625E-002   2.4949975311756134E-002   2.4960460141301155E-002   9.1236404841765761E-004
  0.67500001192092896        30801.849719999998        2.3815199732780457E-002   1.9747359678149223E-002   1.9753022119402885E-002   5.9915718156844378E-004
  0.69999998807907104        30801.849719999998        1.8136762082576752E-002   1.5274170786142349E-002   1.5277033671736717E-002   3.8277462590485811E-004
  0.72500002384185791        30801.849719999998        1.3450884260237217E-002   1.1502886191010475E-002   1.1504221707582474E-002   2.3686794156674296E-004
  0.75000000000000000        30801.849719999998        9.6681341528892517E-003   8.3941072225570679E-003   8.3946743980050087E-003   1.4117907267063856E-004
  0.77499997615814209        30801.849719999998        6.6924155689775944E-003   5.8980942703783512E-003   5.8983168564736843E-003   8.0430574598722160E-005
  0.80000001192092896        30801.849719999998        4.4232876971364021E-003   3.9563835598528385E-003   3.9564794860780239E-003   4.3345080484868959E-005
  0.82499998807907104        30801.849719999998        2.7582023758441210E-003   2.5035156868398190E-003   2.5035846047103405E-003   2.1795145585201681E-005
  0.85000002384185791        30801.849719999998        1.5947072533890605E-003   1.4688792871311307E-003   1.4689560048282146E-003   1.0080193533212878E-005
  0.87500000000000000        30801.849719999998        8.3262706175446510E-004   7.7870558016002178E-004   7.7879067976027727E-004   4.3237241698079742E-006
  0.89999997615814209        30801.849719999998        3.7628234713338315E-004   3.5825878148898482E-004   3.5833136644214392E-004   1.9811263882729691E-006
  0.92500001192092896        30801.849719999998        1.3681380369234830E-004   1.3429876707959920E-004   1.3432123523671180E-004   1.4462822264249553E-006
  0.94999998807907104        30801.849719999998        3.4749322367133573E-005   3.7961490306770429E-005   3.7880814488744363E-005   1.7437960195820779E-006
  0.97500002384185791        30801.849719999998        3.0916485229681712E-006   8.3603881648741663E-006   8.1110720202559605E-006   2.2929036731511587E-006
   1.0000000000000000        30801.849719999998       -8.2861179180326872E-006  -2.2482693111669505E-006  -2.7364362722437363E-006   2.7286232580081560E-006
   9.9999997171806854E-010   39494.407030000002        2.8831025119870901E-003  -8.9552463032305241E-004  -1.0581807000562549E-003  -1.2376009253785014E-003
   1.3183000246996812E-009   39494.407030000002        3.0189959798008204E-003  -8.9569331612437963E-004  -1.0855606524273753E-003  -1.2423989828675985E-003
   1.7378000150003459E-009   39494.407030000002        3.1619411893188953E-003  -8.9367781765758991E-004  -1.1142262956127524E-003  -1.2431964278221130E-003
   2.2908999142146058E-009   39494.407030000002        3.3124021720141172E-003  -8.8924914598464966E-004  -1.1444023111835122E-003  -1.2392079224810004E-003
   3.0200000278313155E-009   39494.407030000002        3.4707777667790651E-003  -8.8216079166159034E-004  -1.1763327056542039E-003  -1.2295165797695518E-003
   3.9810998941902653E-009   39494.407030000002        3.6375259514898062E-003  -8.7214633822441101E-004  -1.2103106128051877E-003  -1.2130568502470851E-003
   5.2481001766579993E-009   39494.407030000002        3.8131421897560358E-003  -8.5891695925965905E-004  -1.2466800399124622E-003  -1.1885910062119365E-003
   6.9183001549788514E-009   39494.407030000002        3.9981366135179996E-003  -8.4216200048103929E-004  -1.2858367990702391E-003  -1.1546887690201402E-003
   9.1201002305751899E-009   39494.407030000002        4.1930647566914558E-003  -8.2154490519315004E-004  -1.3282423606142402E-003  -1.1096970411017537E-003
   1.2023000373062587E-008   39494.407030000002        4.3985289521515369E-003  -7.9670082777738571E-004  -1.3744313037022948E-003  -1.0517090559005737E-003
   1.5849000334355878E-008   39494.407030000002        4.6150838024914265E-003  -7.6724716927856207E-004  -1.4249985106289387E-003  -9.7856298089027405E-004
   2.0892999330612838E-008   39494.407030000002        4.8434492200613022E-003  -7.3275505565106869E-004  -1.4806557446718216E-003  -8.8774412870407104E-004
   2.7542000680114143E-008   39494.407030000002        5.0843008793890476E-003  -6.9277384318411350E-004  -1.5421938151121140E-003  -7.7641179086640477E-004
   3.6307998385609608E-008   39494.407030000002        5.3384210914373398E-003  -6.4680789364501834E-004  -1.6105293761938810E-003  -6.4130383543670177E-004
   4.7863000673942224E-008   39494.407030000002        5.6065609678626060E-003  -5.9433747082948685E-004  -1.6866791993379593E-003  -4.7876042663119733E-004
   6.3096003088958241E-008   39494.407030000002        5.8895987458527088E-003  -5.3478853078559041E-004  -1.7718150047585368E-003  -2.8459570603445172E-004
   8.3175997644957533E-008   39494.407030000002        6.1884145252406597E-003  -4.6755373477935791E-004  -1.8672401783987880E-003  -5.4121137509355322E-005
   1.0965000285523274E-007   39494.407030000002        6.5040248446166515E-003  -3.9196127909235656E-004  -1.9744439050555229E-003   2.1800221293233335E-004
   1.4453999597208167E-007   39494.407030000002        6.8373358808457851E-003  -3.0733124003745615E-004  -2.0950299222022295E-003   5.3760292939841747E-004
   1.9054999711443088E-007   39494.407030000002        7.1896514855325222E-003  -2.1284581453073770E-004  -2.2309108171612024E-003   9.1152993263676763E-004
   2.5118998792095226E-007   39494.407030000002        7.5619467534124851E-003  -1.0773348185466602E-004  -2.3840526118874550E-003   1.3469924451783299E-003
   3.3112999631157436E-007   39494.407030000002        7.9555669799447060E-003   8.9166414909414016E-006  -2.5567482225596905E-003   1.8523260951042175E-003
   4.3651999703797628E-007   39494.407030000002        8.3718830719590187E-003   1.3806893548462540E-004  -2.7515024412423372E-003   2.4367098230868578E-003
   5.7544002629583701E-007   39494.407030000002        8.8122691959142685E-003   2.8073275461792946E-004  -2.9710205271840096E-003   3.1101491767913103E-003
   7.5857997217099182E-007   39494.407030000002        9.2783290892839432E-003   4.3803526205010712E-004  -3.2183206640183926E-003   3.8838502950966358E-003
   9.9999999747524271E-007   39494.407030000002        9.7716953605413437E-003   6.1116245342418551E-004  -3.4966419916599989E-003   4.7699795104563236E-003
   1.3182999509808724E-006   39494.407030000002        1.0294237174093723E-002   8.0143340164795518E-004  -3.8095565978437662E-003   5.7820621877908707E-003
   1.7377999483869644E-006   39494.407030000002        1.0847689583897591E-002   1.0101661318913102E-003  -4.1607352904975414E-003   6.9342874921858311E-003
   2.2909000563231530E-006   39494.407030000002        1.1434363201260567E-002   1.2389465700834990E-003  -4.5543760061264038E-003   8.2429749891161919E-003
   3.0199998946045525E-006   39494.407030000002        1.2056397274136543E-002   1.4893504558131099E-003  -4.9947085790336132E-003   9.7250537946820259E-003
   3.9810997805034276E-006   39494.407030000002        1.2716249562799931E-002   1.7631299560889602E-003  -5.4862685501575470E-003   1.1399073526263237E-002
   5.2481000238913111E-006   39494.407030000002        1.3416639529168606E-002   2.0621996372938156E-003  -6.0338205657899380E-003   1.3285120017826557E-002
   6.9183001869532745E-006   39494.407030000002        1.4160473830997944E-002   2.3886049166321754E-003  -6.6422289237380028E-003   1.5404565259814262E-002
   9.1201000032015145E-006   39494.407030000002        1.4951004646718502E-002   2.7445917949080467E-003  -7.3164859786629677E-003   1.7780426889657974E-002
   1.2022999726468697E-005   39494.407030000002        1.5791872516274452E-002   3.1326264142990112E-003  -8.0616269260644913E-003   2.0437408238649368E-002
   1.5849000192247331E-005   39494.407030000002        1.6686767339706421E-002   3.5552331246435642E-003  -8.8822590187191963E-003   2.3400606587529182E-002
   2.0892999600619078E-005   39494.407030000002        1.7640365287661552E-002   4.0154256857931614E-003  -9.7831813618540764E-003   2.6698308065533638E-002
   2.7542000680114143E-005   39494.407030000002        1.8657548353075981E-002   4.5163366012275219E-003  -1.0768418200314045E-002   3.0359147116541862E-002
   3.6307999835116789E-005   39494.407030000002        1.9744137302041054E-002   5.0615533255040646E-003  -1.1841544881463051E-002   3.4414153546094894E-002
   4.7862999053904787E-005   39494.407030000002        2.0906437188386917E-002   5.6548793800175190E-003  -1.3004808686673641E-002   3.8894530385732651E-002
   6.3095998484641314E-005   39494.407030000002        2.2152094170451164E-002   6.3007348217070103E-003  -1.4259401708841324E-002   4.3834008276462555E-002
   8.3175997133366764E-005   39494.407030000002        2.3489788174629211E-002   7.0039662532508373E-003  -1.5604441985487938E-002   4.9266625195741653E-002
   1.0964999819407240E-004   39494.407030000002        2.4930113926529884E-002   7.7702640555799007E-003  -1.7036970704793930E-002   5.5228792130947113E-002
   1.4453999756369740E-004   39494.407030000002        2.6484854519367218E-002   8.6057037115097046E-003  -1.8550094217061996E-002   6.1754275113344193E-002
   1.9054999575018883E-004   39494.407030000002        2.8169833123683929E-002   9.5181996002793312E-003  -2.0134389400482178E-002   6.8883523344993591E-002
   2.5119000929407775E-004   39494.407030000002        3.0002174898982048E-002   1.0515918955206871E-002  -2.1773511543869972E-002   7.6648592948913574E-002
   3.3112999517470598E-004   39494.407030000002        3.2004434615373611E-002   1.1609390377998352E-002  -2.3445982486009598E-002   8.5086077451705933E-002
   4.3652000022120774E-004   39494.407030000002        3.4204103052616119E-002   1.2811081483960152E-002  -2.5122001767158508E-002   9.4228878617286682E-002
   5.7544000446796417E-004   39494.407030000002        3.6634847521781921E-002   1.4135877601802349E-002  -2.6761425659060478E-002  0.10410369187593460     
   7.5857999036088586E-004   39494.407030000002        3.9339486509561539E-002   1.5602507628500462E-002  -2.8312275186181068E-002  0.11473333835601807     
   1.0000000474974513E-003   39494.407030000002        4.2371235787868500E-002   1.7233973369002342E-002  -2.9707163572311401E-002  0.12612900137901306     
   1.3183000264689326E-003   39494.407030000002        4.5797780156135559E-002   1.9059546291828156E-002  -3.0860625207424164E-002  0.13829044997692108     
   1.7377999611198902E-003   39494.407030000002        4.9702320247888565E-002   2.1115157753229141E-002  -3.1664516776800156E-002  0.15119133889675140     
   2.2909000981599092E-003   39494.407030000002        5.4192665964365005E-002   2.3448163643479347E-002  -3.1985078006982803E-002  0.16478826105594635     
   3.0199999455362558E-003   39494.407030000002        5.9400931000709534E-002   2.6117343455553055E-002  -3.1657092273235321E-002  0.17899337410926819     
   3.9810999296605587E-003   39494.407030000002        6.5492369234561920E-002   2.9198039323091507E-002  -3.0480127781629562E-002  0.19367349147796631     
   5.2481000311672688E-003   39494.407030000002        7.2670593857765198E-002   3.2785963267087936E-002  -2.8214152902364731E-002  0.20863327383995056     
   6.9182999432086945E-003   39494.407030000002        8.1181287765502930E-002   3.7001106888055801E-002  -2.4577485397458076E-002  0.22359494864940643     
   9.1201001778244972E-003   39494.407030000002        9.1315336525440216E-002   4.1992723941802979E-002  -1.9247472286224365E-002  0.23817948997020721     
   1.2023000046610832E-002   39494.407030000002       0.10340509563684464        4.7942630946636200E-002  -1.1867234483361244E-002  0.25188145041465759     
   1.5848999843001366E-002   39494.407030000002       0.11780266463756561        5.5062074214220047E-002  -2.0672399550676346E-003  0.26403677463531494     
   2.0893000066280365E-002   39494.407030000002       0.13485744595527649        6.3591115176677704E-002   1.0509695857763290E-002  0.27380955219268799     
   2.7542000636458397E-002   39494.407030000002       0.15483473241329193        7.3771759867668152E-002   2.6142848655581474E-002  0.28015890717506409     
   3.6308001726865768E-002   39494.407030000002       0.17780721187591553        8.5809446871280670E-002   4.4951442629098892E-002  0.28184205293655396     
   4.7862999141216278E-002   39494.407030000002       0.20345175266265869        9.9784612655639648E-002   6.6753782331943512E-002  0.27744543552398682     
   6.3096001744270325E-002   39494.407030000002       0.23077814280986786       0.11551840603351593        9.0898945927619934E-002  0.26549184322357178     
   8.3176001906394958E-002   39494.407030000002       0.25773417949676514       0.13234324753284454       0.11603192985057831       0.24467438459396362     
  0.10000000149011612        39494.407030000002       0.27382430434226990       0.14348591864109039       0.13224734365940094       0.22547592222690582     
  0.12500000000000000        39494.407030000002       0.28886330127716064       0.15574966371059418       0.14974260330200195       0.19660811126232147     
  0.15000000596046448        39494.407030000002       0.29531800746917725       0.16357415914535522       0.16085992753505707       0.16900661587715149     
  0.17499999701976776        39494.407030000002       0.29498419165611267       0.16761635243892670       0.16690281033515930       0.14359438419342041     
  0.20000000298023224        39494.407030000002       0.28930699825286865       0.16844610869884491       0.16888049244880676       0.12075622379779816     
  0.22499999403953552        39494.407030000002       0.27947747707366943       0.16656950116157532       0.16759829223155975       0.10058967769145966     
  0.25000000000000000        39494.407030000002       0.26649039983749390       0.16244120895862579       0.16371433436870575        8.3031415939331055E-002
  0.27500000596046448        39494.407030000002       0.25118264555931091       0.15647174417972565       0.15777674317359924        6.7927688360214233E-002
  0.30000001192092896        39494.407030000002       0.23426012694835663       0.14903220534324646       0.15024854242801666        5.5076241493225098E-002
  0.32499998807907104        39494.407030000002       0.21631807088851929       0.14045771956443787       0.14152510464191437        4.4252425432205200E-002
  0.34999999403953552        39494.407030000002       0.19785659015178680       0.13104985654354095       0.13194635510444641        3.5225898027420044E-002
  0.37500000000000000        39494.407030000002       0.17929327487945557       0.12107879668474197       0.12180579453706741        2.7771260589361191E-002
  0.40000000596046448        39494.407030000002       0.16097356379032135       0.11078500002622604       0.11135695874691010        2.1674849092960358E-002
  0.42500001192092896        39494.407030000002       0.14317947626113892       0.10038071125745773       0.10081844031810760        1.6738777980208397E-002
  0.44999998807907104        39494.407030000002       0.12613695859909058        9.0051382780075073E-002   9.0377643704414368E-002   1.2783189304172993E-002
  0.47499999403953552        39494.407030000002       0.11002247035503387        7.9956896603107452E-002   8.0193810164928436E-002   9.6471644937992096E-003
  0.50000000000000000        39494.407030000002        9.4968624413013458E-002   7.0232845842838287E-002   7.0400349795818329E-002   7.1887578815221786E-003
  0.52499997615814209        39494.407030000002        8.1069253385066986E-002   6.0991708189249039E-002   6.1106875538825989E-002   5.2843820303678513E-003
  0.55000001192092896        39494.407030000002        6.8383984267711639E-002   5.2324019372463226E-002   5.2400883287191391E-002   3.8277790881693363E-003
  0.57499998807907104        39494.407030000002        5.6942362338304520E-002   4.4299572706222534E-002   4.4349234551191330E-002   2.7287097182124853E-003
  0.60000002384185791        39494.407030000002        4.6747617423534393E-002   3.6968596279621124E-002   3.6999553442001343E-002   1.9114873139187694E-003
  0.62500000000000000        39494.407030000002        3.7780128419399261E-002   3.0362984165549278E-002   3.0381515622138977E-002   1.3134342152625322E-003
  0.64999997615814209        39494.407030000002        3.0000621452927589E-002   2.4497525766491890E-002   2.4508116766810417E-002   8.8333047460764647E-004
  0.67500001192092896        39494.407030000002        2.3353174328804016E-002   1.9371213391423225E-002   1.9376946613192558E-002   5.7989987544715405E-004
  0.69999998807907104        39494.407030000002        1.7768006771802902E-002   1.4968574047088623E-002   1.4971481636166573E-002   3.7037121364846826E-004
  0.72500002384185791        39494.407030000002        1.3164124451577663E-002   1.1261067353188992E-002   1.1262432672083378E-002   2.2913953580427915E-004
  0.75000000000000000        39494.407030000002        9.4518205150961876E-003   8.2085570320487022E-003   8.2091428339481354E-003   1.3654418580699712E-004
  0.77499997615814209        39494.407030000002        6.5350630320608616E-003   5.7608443312346935E-003   5.7610776275396347E-003   7.7774275268893689E-005
  0.80000001192092896        39494.407030000002        4.3137902393937111E-003   3.8592976052314043E-003   3.8593991193920374E-003   4.1905841499101371E-005
  0.82499998807907104        39494.407030000002        2.6861270889639854E-003   2.4385757278650999E-003   2.4386460427194834E-003   2.1070178263471462E-005
  0.85000002384185791        39494.407030000002        1.5505568590015173E-003   1.4284662902355194E-003   1.4285418437793851E-003   9.7489819381735288E-006
  0.87500000000000000        39494.407030000002        8.0807093763723969E-004   7.5587001629173756E-004   7.5595173984766006E-004   4.1886273720592726E-006
  0.89999997615814209        39494.407030000002        3.6434875801205635E-004   3.4696969669312239E-004   3.4703724668361247E-004   1.9232704744354123E-006
  0.92500001192092896        39494.407030000002        1.3203617709223181E-004   1.2966335634700954E-004   1.2967988732270896E-004   1.3946544186183019E-006
  0.94999998807907104        39494.407030000002        3.3254262234549969E-005   3.6399418604560196E-005   3.6313129385234788E-005   1.6553298110011383E-006
  0.97500002384185791        39494.407030000002        2.6059599349537166E-006   7.7055137808201835E-006   7.4528816185193136E-006   2.1414164166344563E-006
   1.0000000000000000        39494.407030000002       -8.5651799963670783E-006  -2.7808855520561337E-006  -3.2672298857505666E-006   2.5007122985698516E-006
   9.9999997171806854E-010   50640.081729999998        2.8856343124061823E-003  -8.9469237718731165E-004  -1.0589105077087879E-003  -1.2612992431968451E-003
   1.3183000246996812E-009   50640.081729999998        3.0216735322028399E-003  -8.9477672008797526E-004  -1.0866309748962522E-003  -1.2649274431169033E-003
   1.7378000150003459E-009   50640.081729999998        3.1647738069295883E-003  -8.9267012663185596E-004  -1.1156980181112885E-003  -1.2642537476494908E-003
   2.2908999142146058E-009   50640.081729999998        3.3153994008898735E-003  -8.8814302580431104E-004  -1.1463453993201256E-003  -1.2584447395056486E-003
   3.0200000278313155E-009   50640.081729999998        3.4739498514682055E-003  -8.8094850070774555E-004  -1.1788271367549896E-003  -1.2465295149013400E-003
   3.9810998941902653E-009   50640.081729999998        3.6408838350325823E-003  -8.7081937817856669E-004  -1.2134477728977799E-003  -1.2273812899366021E-003
   5.2481001766579993E-009   50640.081729999998        3.8166977465152740E-003  -8.5746636614203453E-004  -1.2505637714639306E-003  -1.1996929533779621E-003
   6.9183001549788514E-009   50640.081729999998        4.0019024163484573E-003  -8.4057805361226201E-004  -1.2905849143862724E-003  -1.1619562283158302E-003
   9.1201002305751899E-009   50640.081729999998        4.1970540769398212E-003  -8.1981724360957742E-004  -1.3339881552383304E-003  -1.1124307056888938E-003
   1.2023000373062587E-008   50640.081729999998        4.4027562253177166E-003  -7.9481815919280052E-004  -1.3813251862302423E-003  -1.0491106659173965E-003
   1.5849000334355878E-008   50640.081729999998        4.6195648610591888E-003  -7.6519750291481614E-004  -1.4332089340314269E-003  -9.6972734900191426E-004
   2.0892999330612838E-008   50640.081729999998        4.8481998965144157E-003  -7.3052541119977832E-004  -1.4903718838468194E-003  -8.7164260912686586E-004
   2.7542000680114143E-008   50640.081729999998        5.0893393345177174E-003  -6.9035042542964220E-004  -1.5536269638687372E-003  -7.5188197661191225E-004
   3.6307998385609608E-008   50640.081729999998        5.3437659516930580E-003  -6.4417556859552860E-004  -1.6239144606515765E-003  -6.0703343478962779E-004
   4.7863000673942224E-008   50640.081729999998        5.6122331880033016E-003  -5.9148028958588839E-004  -1.7022768734022975E-003  -4.3327489402145147E-004
   6.3096003088958241E-008   50640.081729999998        5.8956197462975979E-003  -5.3168908925727010E-004  -1.7899131635203958E-003  -2.2623974655289203E-004
   8.3175997644957533E-008   50640.081729999998        6.1948080547153950E-003  -4.6419343561865389E-004  -1.8881554715335369E-003   1.8955852283397689E-005
   1.0965000285523274E-007   50640.081729999998        6.5108165144920349E-003  -3.8831995334476233E-004  -1.9985241815447807E-003   3.0786739080213010E-004
   1.4453999597208167E-007   50640.081729999998        6.8445536307990551E-003  -3.0338735086843371E-004  -2.1226534154266119E-003   6.4654852030798793E-004
   1.9054999711443088E-007   50640.081729999998        7.1973246522247791E-003  -2.0857591880485415E-004  -2.2624910343438387E-003   1.0421106126159430E-003
   2.5118998792095226E-007   50640.081729999998        7.5701088644564152E-003  -1.0311243386240676E-004  -2.4200340267270803E-003   1.5020204009488225E-003
   3.3112999631157436E-007   50640.081729999998        7.9642524942755699E-003   1.3916067473473959E-005  -2.5976106990128756E-003   2.0349074620753527E-003
   4.3651999703797628E-007   50640.081729999998        8.3811311051249504E-003   1.4347622345667332E-004  -2.7977596037089825E-003   2.6502602268010378E-003
   5.7544002629583701E-007   50640.081729999998        8.8221225887537003E-003   2.8657974326051772E-004  -3.0232178978621960E-003   3.3584057819098234E-003
   7.5857997217099182E-007   50640.081729999998        9.2888334766030312E-003   4.4435652671381831E-004  -3.2770351972430944E-003   4.1708988137543201E-003
   9.9999999747524271E-007   50640.081729999998        9.7829019650816917E-003   6.1799550894647837E-004  -3.5624781157821417E-003   5.1002637483179569E-003
   1.3182999509808724E-006   50640.081729999998        1.0306202806532383E-002   8.0881919711828232E-004  -3.8831441197544336E-003   6.1604119837284088E-003
   1.7377999483869644E-006   50640.081729999998        1.0860476642847061E-002   1.0181489633396268E-003  -4.2427200824022293E-003   7.3659033514559269E-003
   2.2909000563231530E-006   50640.081729999998        1.1448041535913944E-002   1.2475752737373114E-003  -4.6454193070530891E-003   8.7334821000695229E-003
   3.0199998946045525E-006   50640.081729999998        1.2071046978235245E-002   1.4986780006438494E-003  -5.0954725593328476E-003   1.0280475951731205E-002
   3.9810997805034276E-006   50640.081729999998        1.2731957249343395E-002   1.7732150154188275E-003  -5.5974074639379978E-003   1.2025851756334305E-002
   5.2481000238913111E-006   50640.081729999998        1.3433505780994892E-002   2.0731065887957811E-003  -6.1559677124023438E-003   1.3990116305649281E-002
   6.9183001869532745E-006   50640.081729999998        1.4178611338138580E-002   2.4004052393138409E-003  -6.7759798839688301E-003   1.6195053234696388E-002
   9.1201000032015145E-006   50640.081729999998        1.4970543794333935E-002   2.7573648840188980E-003  -7.4623804539442062E-003   1.8664088100194931E-002
   1.2022999726468697E-005   50640.081729999998        1.5812963247299194E-002   3.1464605126529932E-003  -8.2201259210705757E-003   2.1422319114208221E-002
   1.5849000192247331E-005   50640.081729999998        1.6709581017494202E-002   3.5702274180948734E-003  -9.0537108480930328E-003   2.4495178833603859E-002
   2.0892999600619078E-005   50640.081729999998        1.7665104940533638E-002   4.0316917002201080E-003  -9.9678002297878265E-003   2.7911307290196419E-002
   2.7542000680114143E-005   50640.081729999998        1.8684448674321175E-002   4.5340014621615410E-003  -1.0966242291033268E-002   3.1699605286121368E-002
   3.6307999835116789E-005   50640.081729999998        1.9773472100496292E-002   5.0807618536055088E-003  -1.2052395381033421E-002   3.5891346633434296E-002
   4.7862999053904787E-005   50640.081729999998        2.0938532426953316E-002   5.6757973507046700E-003  -1.3228237628936768E-002   4.0517847985029221E-002
   6.3095998484641314E-005   50640.081729999998        2.2187339141964912E-002   6.3235550187528133E-003  -1.4494638890028000E-002   4.5612897723913193E-002
   8.3175997133366764E-005   50640.081729999998        2.3528641089797020E-002   7.0289112627506256E-003  -1.5850329771637917E-002   5.1210422068834305E-002
   1.0964999819407240E-004   50640.081729999998        2.4973126128315926E-002   7.7975960448384285E-003  -1.7291897907853127E-002   5.7346619665622711E-002
   1.4453999756369740E-004   50640.081729999998        2.6532681658864021E-002   8.6357304826378822E-003  -1.8811907619237900E-002   6.4054727554321289E-002
   1.9054999575018883E-004   50640.081729999998        2.8223270550370216E-002   9.5512866973876953E-003  -2.0400317385792732E-002   7.1374602615833282E-002
   2.5119000929407775E-004   50640.081729999998        3.0062165111303329E-002   1.0552499443292618E-002  -2.2040052339434624E-002   7.9337157309055328E-002
   3.3112999517470598E-004   50640.081729999998        3.2072119414806366E-002   1.1649984866380692E-002  -2.3708818480372429E-002   8.7977610528469086E-002
   4.3652000022120774E-004   50640.081729999998        3.4280847758054733E-002   1.2856309302151203E-002  -2.5375884026288986E-002   9.7326993942260742E-002
   5.7544000446796417E-004   50640.081729999998        3.6722280085086823E-002   1.4186484739184380E-002  -2.7000073343515396E-002  0.10740946978330612     
   7.5857999036088586E-004   50640.081729999998        3.9439547806978226E-002   1.5659388154745102E-002  -2.8528273105621338E-002  0.11824468523263931     
   1.0000000474974513E-003   50640.081729999998        4.2486205697059631E-002   1.7298197373747826E-002  -2.9891885817050934E-002  0.12983977794647217     
   1.3183000264689326E-003   50640.081729999998        4.5930337160825729E-002   1.9132390618324280E-002  -3.1004179269075394E-002  0.14218951761722565     
   1.7377999611198902E-003   50640.081729999998        4.9855530261993408E-002   2.1198123693466187E-002  -3.1755771487951279E-002  0.15526132285594940     
   2.2909000981599092E-003   50640.081729999998        5.4370008409023285E-002   2.3543016985058784E-002  -3.2011717557907104E-002  0.16900442540645599     
   3.0199999455362558E-003   50640.081729999998        5.9606220573186874E-002   2.6226108893752098E-002  -3.1605865806341171E-002  0.18332211673259735     
   3.9810999296605587E-003   50640.081729999998        6.5729610621929169E-002   2.9322985559701920E-002  -3.0337221920490265E-002  0.19807094335556030     
   5.2481000311672688E-003   50640.081729999998        7.2943732142448425E-002   3.2929539680480957E-002  -2.7965825051069260E-002  0.21304392814636230     
   6.9182999432086945E-003   50640.081729999998        8.1493712961673737E-002   3.7165798246860504E-002  -2.4211041629314423E-002  0.22795048356056213     
   9.1201001778244972E-003   50640.081729999998        9.1669134795665741E-002   4.2180776596069336E-002  -1.8752641975879669E-002  0.24239805340766907     
   1.2023000046610832E-002   50640.081729999998       0.10379988700151443        4.8155602067708969E-002  -1.1238061822950840E-002  0.25586780905723572     
   1.5848999843001366E-002   50640.081729999998       0.11823387444019318        5.5300075560808182E-002  -1.3046249514445662E-003  0.26768380403518677     
   2.0893000066280365E-002   50640.081729999998       0.13531397283077240        6.3851691782474518E-002   1.1395000852644444E-002  0.27700158953666687     
   2.7542000636458397E-002   50640.081729999998       0.15529574453830719        7.4048221111297607E-002   2.7126651257276535E-002  0.28277820348739624     
   3.6308001726865768E-002   50640.081729999998       0.17823842167854309        8.6088605225086212E-002   4.5992519706487656E-002  0.28377899527549744     
   4.7862999141216278E-002   50640.081729999998       0.20380137860774994       0.10004390776157379        6.7790918052196503E-002  0.27861404418945312     
   6.3096001744270325E-002   50640.081729999998       0.23097407817840576       0.11572276055812836        9.1849967837333679E-002  0.26585036516189575     
   8.3176001906394958E-002   50640.081729999998       0.25768452882766724       0.13244263827800751       0.11679660528898239       0.24425077438354492     
  0.10000000149011612        50640.081729999998       0.27355349063873291       0.14348015189170837       0.13282714784145355       0.22459240257740021     
  0.12500000000000000        50640.081729999998       0.28826490044593811       0.15557384490966797       0.15003569424152374       0.19528666138648987     
  0.15000000596046448        50640.081729999998       0.29441404342651367       0.16322508454322815       0.16087627410888672       0.16746121644973755     
  0.17499999701976776        50640.081729999998       0.29381021857261658       0.16710112988948822       0.16666650772094727       0.14197309315204620     
  0.20000000298023224        50640.081729999998       0.28790557384490967       0.16777868568897247       0.16842226684093475       0.11915910989046097     
  0.22499999403953552        50640.081729999998       0.27789404988288879       0.16576832532882690       0.16695152223110199        9.9081620573997498E-002
  0.25000000000000000        50640.081729999998       0.26477059721946716       0.16152746975421906       0.16291281580924988        8.1651531159877777E-002
  0.27500000596046448        50640.081729999998       0.24937036633491516       0.15546804666519165       0.15685336291790009        6.6696360707283020E-002
  0.30000001192092896        50640.081729999998       0.23239642381668091       0.14796158671379089       0.14923451840877533        5.4000485688447952E-002
  0.32499998807907104        50640.081729999998       0.21444028615951538       0.13934282958507538       0.14044943451881409        4.3329976499080658E-002
  0.34999999403953552        50640.081729999998       0.19599790871143341       0.12991237640380859       0.13083560764789581        3.4448295831680298E-002
  0.37500000000000000        50640.081729999998       0.17748248577117920       0.11993895471096039       0.12068384140729904        2.7126237750053406E-002
  0.40000000596046448        50640.081729999998       0.15923498570919037       0.10966122150421143       0.11024492979049683        2.1148059517145157E-002
  0.42500001192092896        50640.081729999998       0.14153294265270233        9.9289380013942719E-002   9.9734671413898468E-002   1.6315106302499771E-002
  0.44999998807907104        50640.081729999998       0.12459800392389297        8.9006640017032623E-002   8.9337684214115143E-002   1.2447660788893700E-002
  0.47499999403953552        50640.081729999998       0.10860251635313034        7.8970581293106079E-002   7.9210445284843445E-002   9.3855811282992363E-003
  0.50000000000000000        50640.081729999998        9.3675255775451660E-002   6.9314412772655487E-002   6.9483712315559387E-002   6.9880988448858261E-003
  0.52499997615814209        50640.081729999998        7.9906523227691650E-002   6.0148265212774277E-002   6.0264509171247482E-002   5.1330374553799629E-003
  0.55000001192092896        50640.081729999998        6.7352771759033203E-002   5.1560383290052414E-002   5.1637884229421616E-002   3.7156420294195414E-003
  0.57499998807907104        50640.081729999998        5.6040707975625992E-002   4.3618362396955490E-002   4.3668407946825027E-002   2.6471794117242098E-003
  0.60000002384185791        50640.081729999998        4.5971103012561798E-002   3.6370385438203812E-002   3.6401569843292236E-002   1.8533988622948527E-003
  0.62500000000000000        50640.081729999998        3.7122257053852081E-002   2.9846450313925743E-002   2.9865123331546783E-002   1.2729435693472624E-003
  0.64999997615814209        50640.081729999998        2.9453199356794357E-002   2.4059668183326721E-002   2.4070348590612411E-002   8.5577159188687801E-004
  0.67500001192092896        50640.081729999998        2.2906694561243057E-002   1.9007561728358269E-002   1.9013354554772377E-002   5.6162831606343389E-004
  0.69999998807907104        50640.081729999998        1.7412016168236732E-002   1.4673434197902679E-002   1.4676383696496487E-002   3.5860569914802909E-004
  0.72500002384185791        50640.081729999998        1.2887584045529366E-002   1.1027780361473560E-002   1.1029171757400036E-002   2.2180924133863300E-004
  0.75000000000000000        50640.081729999998        9.2434491962194443E-003   8.0297598615288734E-003   8.0303624272346497E-003   1.3214765931479633E-004
  0.77499997615814209        50640.081729999998        6.3836709596216679E-003   5.6287543848156929E-003   5.6289974600076675E-003   7.5253890827298164E-005
  0.80000001192092896        50640.081729999998        4.2085782624781132E-003   3.7659874651581049E-003   3.7660938687622547E-003   4.0539503970649093E-005
  0.82499998807907104        50640.081729999998        2.6169728953391314E-003   2.3762532509863377E-003   2.3763249628245831E-003   2.0381108697620220E-005
  0.85000002384185791        50640.081729999998        1.5082643367350101E-003   1.3897460885345936E-003   1.3898203615099192E-003   9.4331217042054050E-006
  0.87500000000000000        50640.081729999998        7.8459177166223526E-004   7.3403160786256194E-004   7.3411001358181238E-004   4.0583822737971786E-006
  0.89999997615814209        50640.081729999998        3.5296328132972121E-004   3.3619638998061419E-004   3.3625913783907890E-004   1.8658572571439436E-006
  0.92500001192092896        50640.081729999998        1.2749012967105955E-004   1.2525021156761795E-004   1.2526112550403923E-004   1.3429801128950203E-006
  0.94999998807907104        50640.081729999998        3.1837174901738763E-005   3.4915872674901038E-005   3.4824388421839103E-005   1.5692446595494403E-006
  0.97500002384185791        50640.081729999998        2.1505120457732119E-006   7.0863779910723679E-006   6.8309018388390541E-006   1.9972821974079125E-006
   1.0000000000000000        50640.081729999998       -8.8172964751720428E-006  -3.2763477975095157E-006  -3.7604445424221922E-006   2.2874701244290918E-006
   9.9999997171806854E-010   64931.165450000000        2.8881647158414125E-003  -8.9387962361797690E-004  -1.0597625514492393E-003  -1.2845224700868130E-003
   1.3183000246996812E-009   64931.165450000000        3.0243494547903538E-003  -8.9388067135587335E-004  -1.0878378525376320E-003  -1.2868962949141860E-003
   1.7378000150003459E-009   64931.165450000000        3.1676040962338448E-003  -8.9168403064832091E-004  -1.1173222446814179E-003  -1.2846555327996612E-003
   2.2908999142146058E-009   64931.165450000000        3.3183938357979059E-003  -8.8705972302705050E-004  -1.1484588030725718E-003  -1.2769168242812157E-003
   3.0200000278313155E-009   64931.165450000000        3.4771186765283346E-003  -8.7976024951785803E-004  -1.1815116740763187E-003  -1.2626542011275887E-003
   3.9810998941902653E-009   64931.165450000000        3.6442379932850599E-003  -8.6951785488054156E-004  -1.2167966924607754E-003  -1.2406777823343873E-003
   5.2481001766579993E-009   64931.165450000000        3.8202488794922829E-003  -8.5604254854843020E-004  -1.2546832440420985E-003  -1.2096094433218241E-003
   6.9183001549788514E-009   64931.165450000000        4.0056630969047546E-003  -8.3902239566668868E-004  -1.2955950805917382E-003  -1.1678613955155015E-003
   9.1201002305751899E-009   64931.165450000000        4.2010378092527390E-003  -8.1811932614073157E-004  -1.3400246389210224E-003  -1.1136034736409783E-003
   1.2023000373062587E-008   64931.165450000000        4.4069769792258739E-003  -7.9296692274510860E-004  -1.3885409571230412E-003  -1.0447296081110835E-003
   1.5849000334355878E-008   64931.165450000000        4.6240380033850670E-003  -7.6318101491779089E-004  -1.4417751226574183E-003  -9.5886149210855365E-004
   2.0892999330612838E-008   64931.165450000000        4.8529421910643578E-003  -7.2833086596801877E-004  -1.5004803426563740E-003  -8.5323560051620007E-004
   2.7542000680114143E-008   64931.165450000000        5.0943680107593536E-003  -6.8796391133219004E-004  -1.5654915478080511E-003  -7.2474166518077254E-004
   3.6307998385609608E-008   64931.165450000000        5.3491005674004555E-003  -6.4158235909417272E-004  -1.6377730062231421E-003  -5.6981510715559125E-004
   4.7863000673942224E-008   64931.165450000000        5.6178933009505272E-003  -5.8866431936621666E-004  -1.7183923628181219E-003  -3.8446969119831920E-004
   6.3096003088958241E-008   64931.165450000000        5.9016272425651550E-003  -5.2863324526697397E-004  -1.8085758201777935E-003  -1.6415560094173998E-004
   8.3175997644957533E-008   64931.165450000000        6.2011871486902237E-003  -4.6087923692539334E-004  -1.9096843898296356E-003   9.6208350441884249E-005
   1.0965000285523274E-007   64931.165450000000        6.5175923518836498E-003  -3.8472740561701357E-004  -2.0232689566910267E-003   4.0239634108729661E-004
   1.4453999597208167E-007   64931.165450000000        6.8517536856234074E-003  -2.9949503368698061E-004  -2.1509940270334482E-003   7.6068879570811987E-004
   1.9054999711443088E-007   64931.165450000000        7.2049791924655437E-003  -2.0436056365724653E-004  -2.2948414552956820E-003   1.1784615926444530E-003
   2.5118998792095226E-007   64931.165450000000        7.5782490894198418E-003  -9.8549098765943199E-005  -2.4568396620452404E-003   1.6634401399642229E-003
   3.3112999631157436E-007   64931.165450000000        7.9729147255420685E-003   1.8854412701330148E-005  -2.6393504813313484E-003   2.2245489526540041E-003
   4.3651999703797628E-007   64931.165450000000        8.3903530612587929E-003   1.4881884271744639E-004  -2.8449455276131630E-003   2.8715864755213261E-003
   5.7544002629583701E-007   64931.165450000000        8.8319471105933189E-003   2.9235825059004128E-004  -3.0763926915824413E-003   3.6152019165456295E-003
   7.5857997217099182E-007   64931.165450000000        9.2993071302771568E-003   4.5060526463203132E-004  -3.3367718569934368E-003   4.4672968797385693E-003
   9.9999999747524271E-007   64931.165450000000        9.7940741106867790E-003   6.2475173035636544E-004  -3.6293759476393461E-003   5.4407548159360886E-003
   1.3182999509808724E-006   64931.165450000000        1.0318131186068058E-002   8.1612350186333060E-004  -3.9578257128596306E-003   6.5498682670295238E-003
   1.7377999483869644E-006   64931.165450000000        1.0873222723603249E-002   1.0260454146191478E-003  -4.3258219957351685E-003   7.8095663338899612E-003
   2.2909000563231530E-006   64931.165450000000        1.1461676098406315E-002   1.2561122421175241E-003  -4.7375904396176338E-003   9.2370137572288513E-003
   3.0199998946045525E-006   64931.165450000000        1.2085647322237492E-002   1.5079085715115070E-003  -5.1973620429635048E-003   1.0849932208657265E-002
   3.9810997805034276E-006   64931.165450000000        1.2747611850500107E-002   1.7831971636041999E-003  -5.7096527889370918E-003   1.2667696923017502E-002
   5.2481000238913111E-006   64931.165450000000        1.3450313359498978E-002   2.0839043427258730E-003  -6.2791835516691208E-003   1.4711229130625725E-002
   6.9183001869532745E-006   64931.165450000000        1.4196685515344143E-002   2.4120896123349667E-003  -6.9107390008866787E-003   1.7002712935209274E-002
   9.1201000032015145E-006   64931.165450000000        1.4990014024078846E-002   2.7700143400579691E-003  -7.6091964729130268E-003   1.9565969705581665E-002
   1.2022999726468697E-005   64931.165450000000        1.5833977609872818E-002   3.1601635273545980E-003  -8.3794305101037025E-003   2.2426482290029526E-002
   1.5849000192247331E-005   64931.165450000000        1.6732312738895416E-002   3.5850820131599903E-003  -9.2258211225271225E-003   2.5609992444515228E-002
   2.0892999600619078E-005   64931.165450000000        1.7689751461148262E-002   4.0478096343576908E-003  -1.0152895003557205E-002   2.9145481064915657E-002
   2.7542000680114143E-005   64931.165450000000        1.8711244687438011E-002   4.5515084639191628E-003  -1.1164318770170212E-002   3.3062096685171127E-002
   3.6307999835116789E-005   64931.165450000000        1.9802693277597427E-002   5.0998018123209476E-003  -1.2263231910765171E-002   3.7391319870948792E-002
   4.7862999053904787E-005   64931.165450000000        2.0970504730939865E-002   5.6965360417962074E-003  -1.3451341539621353E-002   4.2164549231529236E-002
   6.3095998484641314E-005   64931.165450000000        2.2222444415092468E-002   6.3461828976869583E-003  -1.4729191549122334E-002   4.7415602952241898E-002
   8.3175997133366764E-005   64931.165450000000        2.3567337542772293E-002   7.0536513812839985E-003  -1.6095126047730446E-002   5.3178258240222931E-002
   1.0964999819407240E-004   64931.165450000000        2.5015961378812790E-002   7.8247077763080597E-003  -1.7545271664857864E-002   5.9488441795110703E-002
   1.4453999756369740E-004   64931.165450000000        2.6580309495329857E-002   8.6655197665095329E-003  -1.9071657210588455E-002   6.6378816962242126E-002
   1.9054999575018883E-004   64931.165450000000        2.8276477009057999E-002   9.5841176807880402E-003  -2.0663619041442871E-002   7.3888577520847321E-002
   2.5119000929407775E-004   64931.165450000000        3.0121890828013420E-002   1.0588803328573704E-002  -2.2303367033600807E-002   8.2047447562217712E-002
   3.3112999517470598E-004   64931.165450000000        3.2139491289854050E-002   1.1690274812281132E-002  -2.3967793211340904E-002   9.0889193117618561E-002
   4.3652000022120774E-004   64931.165450000000        3.4357223659753799E-002   1.2901204638183117E-002  -2.5625241920351982E-002  0.10044287145137787     
   5.7544000446796417E-004   64931.165450000000        3.6809269338846207E-002   1.4236723072826862E-002  -2.7233524248003960E-002  0.11073005199432373     
   7.5857999036088586E-004   64931.165450000000        3.9539065212011337E-002   1.5715856105089188E-002  -2.8738416731357574E-002  0.12176714092493057     
   1.0000000474974513E-003   64931.165450000000        4.2600516229867935E-002   1.7361951991915703E-002  -3.0070139095187187E-002  0.13355714082717896     
   1.3183000264689326E-003   64931.165450000000        4.6062070876359940E-002   1.9204692915081978E-002  -3.1140727922320366E-002  0.14608973264694214     
   1.7377999611198902E-003   64931.165450000000        5.0007719546556473E-002   2.1280460059642792E-002  -3.1839612871408463E-002  0.15932610630989075     
   2.2909000981599092E-003   64931.165450000000        5.4546073079109192E-002   2.3637127131223679E-002  -3.2030720263719559E-002  0.17320808768272400     
   3.0199999455362558E-003   64931.165450000000        5.9809897094964981E-002   2.6333982124924660E-002  -3.1547028571367264E-002  0.18763014674186707     
   3.9810999296605587E-003   64931.165450000000        6.5964825451374054E-002   2.9446849599480629E-002  -3.0187062919139862E-002  0.20243868231773376     
   5.2481000311672688E-003   64931.165450000000        7.3214307427406311E-002   3.3071789890527725E-002  -2.7711026370525360E-002  0.21741528809070587     
   6.9182999432086945E-003   64931.165450000000        8.1802912056446075E-002   3.7328850477933884E-002  -2.3839412257075310E-002  0.23225688934326172     
   9.1201001778244972E-003   64931.165450000000        9.2018917202949524E-002   4.2366802692413330E-002  -1.8254496157169342E-002  0.24655789136886597     
   1.2023000046610832E-002   64931.165450000000       0.10418972373008728        4.8366066068410873E-002  -1.0608086362481117E-002  0.25978666543960571     
   1.5848999843001366E-002   64931.165450000000       0.11865907907485962        5.5534996092319489E-002  -5.4437277140095830E-004  0.27125620841979980     
   2.0893000066280365E-002   64931.165450000000       0.13576337695121765        6.4108520746231079E-002   1.2274193577468395E-002  0.28011450171470642     
   2.7542000636458397E-002   64931.165450000000       0.15574857592582703        7.4320212006568909E-002   2.8100198134779930E-002  0.28531759977340698     
   3.6308001726865768E-002   64931.165450000000       0.17866066098213196        8.6362607777118683E-002   4.7019150108098984E-002  0.28564006090164185     
   4.7862999141216278E-002   64931.165450000000       0.20414189994335175       0.10029751807451248        6.8809904158115387E-002  0.27971646189689636     
   6.3096001744270325E-002   64931.165450000000       0.23116183280944824       0.11592133343219757        9.2780366539955139E-002  0.26615840196609497     
   8.3176001906394958E-002   64931.165450000000       0.25762942433357239       0.13253694772720337       0.11754032224416733       0.24379774928092957     
  0.10000000149011612        64931.165450000000       0.27328044176101685       0.14347048103809357       0.13338738679885864       0.22369542717933655     
  0.12500000000000000        64931.165450000000       0.28766989707946777       0.15539655089378357       0.15031303465366364       0.19397141039371490     
  0.15000000596046448        64931.165450000000       0.29351952672004700       0.16287755966186523       0.16088178753852844       0.16593654453754425     
  0.17499999701976776        64931.165450000000       0.29265180230140686       0.16659076511859894       0.16642472147941589       0.14038239419460297     
  0.20000000298023224        64931.165450000000       0.28652554750442505       0.16711953282356262       0.16796390712261200       0.11759852617979050     
  0.22499999403953552        64931.165450000000       0.27633732557296753       0.16497880220413208       0.16630968451499939        9.7612880170345306E-002
  0.25000000000000000        64931.165450000000       0.26308205723762512       0.16062855720520020       0.16212089359760284        8.0311343073844910E-002
  0.27500000596046448        64931.165450000000       0.24759314954280853       0.15448206663131714       0.15594367682933807        6.5503343939781189E-002
  0.30000001192092896        64931.165450000000       0.23057073354721069       0.14691121876239777       0.14823767542839050        5.2960455417633057E-002
  0.32499998807907104        64931.165450000000       0.21260263025760651       0.13825027644634247       0.13939385116100311        4.2439911514520645E-002
  0.34999999403953552        64931.165450000000       0.19418066740036011       0.12879887223243713       0.12974718213081360        3.3699359744787216E-002
  0.37500000000000000        64931.165450000000       0.17571368813514709       0.11882425844669342       0.11958584189414978        2.6506034657359123E-002
  0.40000000596046448        64931.165450000000       0.15753819048404694       0.10856328904628754       0.10915789753198624        2.0642338320612907E-002
  0.42500001192092896        64931.165450000000       0.13992732763290405        9.8224133253097534E-002   9.8676398396492004E-002   1.5908975154161453E-002
  0.44999998807907104        64931.165450000000       0.12309854477643967        8.7987802922725677E-002   8.8323205709457397E-002   1.2126465328037739E-002
  0.47499999403953552        64931.165450000000       0.10722014307975769        7.8009568154811859E-002   7.8252114355564117E-002   9.1354930773377419E-003
  0.50000000000000000        64931.165450000000        9.2417150735855103E-002   6.8420328199863434E-002   6.8591237068176270E-002   6.7964885383844376E-003
  0.52499997615814209        64931.165450000000        7.8776434063911438E-002   5.9327904134988785E-002   5.9445105493068695E-002   4.9886768683791161E-003
  0.55000001192092896        64931.165450000000        6.6351339221000671E-002   5.0818298012018204E-002   5.0896361470222473E-002   3.6087883636355400E-003
  0.57499998807907104        64931.165450000000        5.5165823549032211E-002   4.2956966906785965E-002   4.3007340282201767E-002   2.5695611257106066E-003
  0.60000002384185791        64931.165450000000        4.5218285173177719E-002   3.5790093243122101E-002   3.5821478813886642E-002   1.7981417477130890E-003
  0.62500000000000000        64931.165450000000        3.6485016345977783E-002   2.9345853254199028E-002   2.9364651069045067E-002   1.2344524729996920E-003
  0.64999997615814209        64931.165450000000        2.8923427686095238E-002   2.3635720834136009E-002   2.3646483197808266E-002   8.2958774873986840E-004
  0.67500001192092896        64931.165450000000        2.2475017234683037E-002   1.8655808642506599E-002   1.8661655485630035E-002   5.4427521536126733E-004
  0.69999998807907104        64931.165450000000        1.7068166285753250E-002   1.4388245530426502E-002   1.4391230419278145E-002   3.4743422293104231E-004
  0.72500002384185791        64931.165450000000        1.2620750814676285E-002   1.0802599601447582E-002   1.0804016143083572E-002   2.1484954049810767E-004
  0.75000000000000000        64931.165450000000        9.0426150709390640E-003   7.8573739156126976E-003   7.8579923138022423E-003   1.2797303497791290E-004
  0.77499997615814209        64931.165450000000        6.2379273585975170E-003   5.5015557445585728E-003   5.5018085986375809E-003   7.2860078944358975E-005
  0.80000001192092896        64931.165450000000        4.1074231266975403E-003   3.6762519739568233E-003   3.6763628013432026E-003   3.9241102058440447E-005
  0.82499998807907104        64931.165450000000        2.5505796074867249E-003   2.3164052981883287E-003   2.3164784070104361E-003   1.9725554011529312E-005
  0.85000002384185791        64931.165450000000        1.4677251456305385E-003   1.3526234542950988E-003   1.3526964467018843E-003   9.1316733232815750E-006
  0.87500000000000000        64931.165450000000        7.6212681597098708E-004   7.1313255466520786E-004   7.1320775896310806E-004   3.9328160710283555E-006
  0.89999997615814209        64931.165450000000        3.4209300065413117E-004   3.2590801129117608E-004   3.2596613164059818E-004   1.8090851199303870E-006
  0.92500001192092896        64931.165450000000        1.2316121137700975E-004   1.2104560300940648E-004   1.2105122004868463E-004   1.2915713796246564E-006
  0.94999998807907104        64931.165450000000        3.0493056328850798E-005   3.3505933970445767E-005   3.3409658499294892E-005   1.4857515679977951E-006
  0.97500002384185791        64931.165450000000        1.7233314792974852E-006   6.5008225647034124E-006   6.2429380704998039E-006   1.8603795979288407E-006
   1.0000000000000000        64931.165450000000       -9.0444773377384990E-006  -3.7371307826106204E-006  -4.2185974962194450E-006   2.0881718683085637E-006
   9.9999997171806854E-010   83255.320739999996        2.8906927909702063E-003  -8.9308555470779538E-004  -1.0607365984469652E-003  -1.3072582660242915E-003
   1.3183000246996812E-009   83255.320739999996        3.0270225834101439E-003  -8.9300429681316018E-004  -1.0891811689361930E-003  -1.3082923833280802E-003
   1.7378000150003459E-009   83255.320739999996        3.1704313587397337E-003  -8.9071877300739288E-004  -1.1190988589078188E-003  -1.3043873477727175E-003
   2.2908999142146058E-009   83255.320739999996        3.3213845454156399E-003  -8.8599836453795433E-004  -1.1507422896102071E-003  -1.2946086935698986E-003
   3.0200000278313155E-009   83255.320739999996        3.4802833106368780E-003  -8.7859504856169224E-004  -1.1843859683722258E-003  -1.2778737582266331E-003
   3.9810998941902653E-009   83255.320739999996        3.6475872620940208E-003  -8.6824060417711735E-004  -1.2203570222482085E-003  -1.2529283994808793E-003
   5.2481001766579993E-009   83255.320739999996        3.8237946573644876E-003  -8.5464440053328872E-004  -1.2590378755703568E-003  -1.2183216167613864E-003
   6.9183001549788514E-009   83255.320739999996        4.0094177238643169E-003  -8.3749380428344011E-004  -1.3008664827793837E-003  -1.1723840143531561E-003
   9.1201002305751899E-009   83255.320739999996        4.2050145566463470E-003  -8.1645004684105515E-004  -1.3463508803397417E-003  -1.1131941573694348E-003
   1.2023000373062587E-008   83255.320739999996        4.4111902825534344E-003  -7.9114589607343078E-004  -1.3960773358121514E-003  -1.0385435307398438E-003
   1.5849000334355878E-008   83255.320739999996        4.6285027638077736E-003  -7.6119648292660713E-004  -1.4506954466924071E-003  -9.4594235997647047E-004
   2.0892999330612838E-008   83255.320739999996        4.8576747067272663E-003  -7.2617002297192812E-004  -1.5109790256246924E-003  -8.3249970339238644E-004
   2.7542000680114143E-008   83255.320739999996        5.0993864424526691E-003  -6.8561313673853874E-004  -1.5777850057929754E-003  -6.9496693322435021E-004
   3.6307998385609608E-008   83255.320739999996        5.3544230759143829E-003  -6.3902686815708876E-004  -1.6521016368642449E-003  -5.2962504560127854E-004
   4.7863000673942224E-008   83255.320739999996        5.6235403753817081E-003  -5.8588827960193157E-004  -1.7350214766338468E-003  -3.3232138957828283E-004
   6.3096003088958241E-008   83255.320739999996        5.9076207689940929E-003  -5.2561960183084011E-004  -1.8277983181178570E-003  -9.8320844699628651E-005
   8.3175997644957533E-008   83255.320739999996        6.2075504101812840E-003  -4.5760962530039251E-004  -1.9318211125209928E-003   1.7765724624041468E-004
   1.0965000285523274E-007   83255.320739999996        6.5243509598076344E-003  -3.8118203519843519E-004  -2.0486712455749512E-003   5.0160777755081654E-004
   1.4453999597208167E-007   83255.320739999996        6.8589341826736927E-003  -2.9565265867859125E-004  -2.1800429094582796E-003   8.8003958808258176E-004
   1.9054999711443088E-007   83255.320739999996        7.2126123122870922E-003  -2.0019807561766356E-004  -2.3279523011296988E-003   1.3205948052927852E-003
   2.5118998792095226E-007   83255.320739999996        7.5863669626414776E-003  -9.4041737611405551E-005  -2.4944571778178215E-003   1.8312584143131971E-003
   3.3112999631157436E-007   83255.320739999996        7.9815518110990524E-003   2.3733482521492988E-005  -2.6819533668458462E-003   2.4212510325014591E-003
   4.3651999703797628E-007   83255.320739999996        8.3995480090379715E-003   1.5409865591209382E-004  -2.8930441476404667E-003   3.1006822828203440E-003
   5.7544002629583701E-007   83255.320739999996        8.8417418301105499E-003   2.9807019745931029E-004  -3.1305269803851843E-003   3.8805217482149601E-003
   7.5857997217099182E-007   83255.320739999996        9.3097472563385963E-003   4.5678345486521721E-004  -3.3975106198340654E-003   4.7730193473398685E-003
   9.9999999747524271E-007   83255.320739999996        9.8052108660340309E-003   6.3143321312963963E-004  -3.6973124369978905E-003   5.7914140634238720E-003
   1.3182999509808724E-006   83255.320739999996        1.0330021381378174E-002   8.2334852777421474E-004  -4.0335753001272678E-003   6.9503788836300373E-003
   1.7377999483869644E-006   83255.320739999996        1.0885926894843578E-002   1.0338578140363097E-003  -4.4100116938352585E-003   8.2652084529399872E-003
   2.2909000563231530E-006   83255.320739999996        1.1475265026092529E-002   1.2645601527765393E-003  -4.8308591358363628E-003   9.7534833475947380E-003
   3.0199998946045525E-006   83255.320739999996        1.2100197374820709E-002   1.5170443803071976E-003  -5.3003430366516113E-003   1.1433313600718975E-002
   3.9810997805034276E-006   83255.320739999996        1.2763211503624916E-002   1.7930786125361919E-003  -5.8229682035744190E-003   1.3324478641152382E-002
   5.2481000238913111E-006   83255.320739999996        1.3467061333358288E-002   2.0945952273905277E-003  -6.4034280367195606E-003   1.5448302030563354E-002
   6.9183001869532745E-006   83255.320739999996        1.4214693568646908E-002   2.4236603640019894E-003  -7.0464643649756908E-003   1.7827359959483147E-002
   9.1201000032015145E-006   83255.320739999996        1.5009411610662937E-002   2.7825434226542711E-003  -7.7568902634084225E-003   2.0485855638980865E-002
   1.2022999726468697E-005   83255.320739999996        1.5854913741350174E-002   3.1737380195409060E-003  -8.5394959896802902E-003   2.3449642583727837E-002
   1.5849000192247331E-005   83255.320739999996        1.6754956915974617E-002   3.5998001694679260E-003  -9.3985432758927345E-003   2.6744758710265160E-002
   2.0892999600619078E-005   83255.320739999996        1.7714304849505424E-002   4.0637818165123463E-003  -1.0338416323065758E-002   3.0400501564145088E-002
   2.7542000680114143E-005   83255.320739999996        1.8737938255071640E-002   4.5688604004681110E-003  -1.1362600140273571E-002   3.4446243196725845E-002
   3.6307999835116789E-005   83255.320739999996        1.9831800833344460E-002   5.1186769269406796E-003  -1.2474009767174721E-002   3.8913644850254059E-002
   4.7862999053904787E-005   83255.320739999996        2.1002348512411118E-002   5.7170982472598553E-003  -1.3674075715243816E-002   4.3834172189235687E-002
   6.3095998484641314E-005   83255.320739999996        2.2257408127188683E-002   6.3686226494610310E-003  -1.4963019639253616E-002   4.9241609871387482E-002
   8.3175997133366764E-005   83255.320739999996        2.3605875670909882E-002   7.0781894028186798E-003  -1.6338791698217392E-002   5.5169560015201569E-002
   1.0964999819407240E-004   83255.320739999996        2.5058617815375328E-002   7.8516034409403801E-003  -1.7797064036130905E-002   6.1653632670640945E-002
   1.4453999756369740E-004   83255.320739999996        2.6627734303474426E-002   8.6950771510601044E-003  -1.9329326227307320E-002   6.8725861608982086E-002
   1.9054999575018883E-004   83255.320739999996        2.8329448774456978E-002   9.6166972070932388E-003  -2.0924296230077744E-002   7.6424725353717804E-002
   2.5119000929407775E-004   83255.320739999996        3.0181346461176872E-002   1.0624833405017853E-002  -2.2563468664884567E-002   8.4778673946857452E-002
   3.3112999517470598E-004   83255.320739999996        3.2206550240516663E-002   1.1730267666280270E-002  -2.4222929030656815E-002   9.3819968402385712E-002
   4.3652000022120774E-004   83255.320739999996        3.4433223307132721E-002   1.2945771217346191E-002  -2.5870120152831078E-002  0.10357562452554703     
   5.7544000446796417E-004   83255.320739999996        3.6895811557769775E-002   1.4286597259342670E-002  -2.7461849153041840E-002  0.11406453698873520     
   7.5857999036088586E-004   83255.320739999996        3.9638046175241470E-002   1.5771914273500443E-002  -2.8942801058292389E-002  0.12529978156089783     
   1.0000000474974513E-003   83255.320739999996        4.2714163661003113E-002   1.7425242811441422E-002  -3.0242044478654861E-002  0.13728015124797821     
   1.3183000264689326E-003   83255.320739999996        4.6192992478609085E-002   1.9276462495326996E-002  -3.1270422041416168E-002  0.14999023079872131     
   1.7377999611198902E-003   83255.320739999996        5.0158899277448654E-002   2.1362176164984703E-002  -3.1916223466396332E-002  0.16338486969470978     
   2.2909000981599092E-003   83255.320739999996        5.4720867425203323E-002   2.3730503395199776E-002  -3.2042294740676880E-002  0.17739853262901306     
   3.0199999455362558E-003   83255.320739999996        6.0011979192495346E-002   2.6440978050231934E-002  -3.1480818986892700E-002  0.19191692769527435     
   3.9810999296605587E-003   83255.320739999996        6.6198028624057770E-002   2.9569648206233978E-002  -3.0029917135834694E-002  0.20677641034126282     
   5.2481000311672688E-003   83255.320739999996        7.3482356965541840E-002   3.3212736248970032E-002  -2.7450030669569969E-002  0.22174735367298126     
   6.9182999432086945E-003   83255.320739999996        8.2108952105045319E-002   3.7490297108888626E-002  -2.3462872952222824E-002  0.23651452362537384     
   9.1201001778244972E-003   83255.320739999996        9.2364758253097534E-002   4.2550843209028244E-002  -1.7753295600414276E-002  0.25065973401069641     
   1.2023000046610832E-002   83255.320739999996       0.10457471758127213        4.8574075102806091E-002  -9.9775306880474091E-003  0.26363918185234070     
   1.5848999843001366E-002   83255.320739999996       0.11907842755317688        5.5766899138689041E-002   2.1336316422093660E-004  0.27475565671920776     
   2.0893000066280365E-002   83255.320739999996       0.13620583713054657        6.4361691474914551E-002   1.3147223740816116E-002  0.28315043449401855     
   2.7542000636458397E-002   83255.320739999996       0.15619346499443054        7.4587859213352203E-002   2.9063573107123375E-002  0.28777965903282166     
   3.6308001726865768E-002   83255.320739999996       0.17907419800758362        8.6631588637828827E-002   4.8031575977802277E-002  0.28742811083793640     
   4.7862999141216278E-002   83255.320739999996       0.20447358489036560       0.10054561495780945        6.9811165332794189E-002  0.28075560927391052     
   6.3096001744270325E-002   83255.320739999996       0.23134173452854156       0.11611431837081909        9.3690745532512665E-002  0.26641869544982910     
   8.3176001906394958E-002   83255.320739999996       0.25756916403770447       0.13262636959552765       0.11826379597187042       0.24331744015216827     
  0.10000000149011612        83255.320739999996       0.27300530672073364       0.14345705509185791       0.13392883539199829       0.22278659045696259     
  0.12500000000000000        83255.320739999996       0.28707823157310486       0.15521791577339172       0.15057533979415894       0.19266311824321747     
  0.15000000596046448        83255.320739999996       0.29263430833816528       0.16253159940242767       0.16087704896926880       0.16443262994289398     
  0.17499999701976776        83255.320739999996       0.29150858521461487       0.16608518362045288       0.16617785394191742       0.13882170617580414     
  0.20000000298023224        83255.320739999996       0.28516629338264465       0.16646850109100342       0.16750563681125641       0.11607341468334198     
  0.22499999403953552        83255.320739999996       0.27480643987655640       0.16420061886310577       0.16567285358905792        9.6182093024253845E-002
  0.25000000000000000        83255.320739999996       0.26142373681068420       0.15974405407905579       0.16133840382099152        7.9009287059307098E-002
  0.27500000596046448        83255.320739999996       0.24584981799125671       0.15351328253746033       0.15504737198352814        6.4347013831138611E-002
  0.30000001192092896        83255.320739999996       0.22878174483776093       0.14588043093681335       0.14725756645202637        5.1954533904790878E-002
  0.32499998807907104        83255.320739999996       0.21080370247364044       0.13717932999134064       0.13835771381855011        4.1580691933631897E-002
  0.34999999403953552        83255.320739999996       0.19240339100360870       0.12770852446556091       0.12868033349514008        3.2977655529975891E-002
  0.37500000000000000        83255.320739999996       0.17398530244827271       0.11773382127285004       0.11851096898317337        2.5909366086125374E-002
  0.40000000596046448        83255.320739999996       0.15588158369064331       0.10749026387929916       0.10809497535228729        2.0156549289822578E-002
  0.42500001192092896        83255.320739999996       0.13836106657981873        9.7183994948863983E-002   9.7642675042152405E-002   1.5519411303102970E-002
  0.44999998807907104        83255.320739999996       0.12163702398538589        8.6993858218193054E-002   8.7333254516124725E-002   1.1818785220384598E-002
  0.47499999403953552        83255.320739999996       0.10587383061647415        7.7072858810424805E-002   7.7317826449871063E-002   8.8962288573384285E-003
  0.50000000000000000        83255.320739999996        9.1192848980426788E-002   6.7549608647823334E-002   6.7721962928771973E-002   6.6133844666182995E-003
  0.52499997615814209        83255.320739999996        7.7677600085735321E-002   5.8529671281576157E-002   5.8647714555263519E-002   4.8508732579648495E-003
  0.55000001192092896        83255.320739999996        6.5378390252590179E-002   5.0096850842237473E-002   5.0175406038761139E-002   3.5068874713033438E-003
  0.57499998807907104        83255.320739999996        5.4316528141498566E-002   4.2314529418945312E-002   4.2365189641714096E-002   2.4956054985523224E-003
  0.60000002384185791        83255.320739999996        4.4488102197647095E-002   3.5226937383413315E-002   3.5258490592241287E-002   1.7455323832109571E-003
  0.62500000000000000        83255.320739999996        3.5867471247911453E-002   2.8860475867986679E-002   2.8879379853606224E-002   1.1978294933214784E-003
  0.64999997615814209        83255.320739999996        2.8410486876964569E-002   2.3225048556923866E-002   2.3235879838466644E-002   8.0468744272366166E-004
  0.67500001192092896        83255.320739999996        2.2057440131902695E-002   1.8315399065613747E-002   1.8321292474865913E-002   5.2777881501242518E-004
  0.69999998807907104        83255.320739999996        1.6735870391130447E-002   1.4112531207501888E-002   1.4115548692643642E-002   3.3681662171147764E-004
  0.72500002384185791        83255.320739999996        1.2363146990537643E-002   1.0585131123661995E-002   1.0586569085717201E-002   2.0823531667701900E-004
  0.75000000000000000        83255.320739999996        8.8489390909671783E-003   7.6910783536732197E-003   7.6917107217013836E-003   1.2400526611600071E-004
  0.77499997615814209        83255.320739999996        6.0975425876677036E-003   5.3789992816746235E-003   5.3792605176568031E-003   7.0584297645837069E-005
  0.80000001192092896        83255.320739999996        4.0101110935211182E-003   3.5899037029594183E-003   3.5900187212973833E-003   3.8006099202902988E-005
  0.82499998807907104        83255.320739999996        2.4867977481335402E-003   2.2588991560041904E-003   2.2589731961488724E-003   1.9101329598925076E-005
  0.85000002384185791        83255.320739999996        1.4288414968177676E-003   1.3170100282877684E-003   1.3170817401260138E-003   8.8437718659406528E-006
  0.87500000000000000        83255.320739999996        7.4061815394088626E-004   6.9311918923631310E-004   6.9319130852818489E-004   3.8117618714750279E-006
  0.89999997615814209        83255.320739999996        3.3170735696330667E-004   3.1607589335180819E-004   3.1612961902283132E-004   1.7531191360831144E-006
  0.92500001192092896        83255.320739999996        1.1903611448360607E-004   1.1703681229846552E-004   1.1703743075486273E-004   1.2406874247972155E-006
  0.94999998807907104        83255.320739999996        2.9217289920779876E-005   3.2165076845558360E-005   3.2064381230156869E-005   1.4050048093849909E-006
  0.97500002384185791        83255.320739999996        1.3225909469838371E-006   5.9468397921591531E-006   5.6869494073907845E-006   1.7305466144534876E-006
   1.0000000000000000        83255.320739999996       -9.2485724962898530E-006  -4.1655266613815911E-006  -4.6440195546892937E-006   1.9020977788386517E-006
   9.9999997171806854E-010   106750.71640000000        2.8932178393006325E-003  -8.9230935554951429E-004  -1.0618324158713222E-003  -1.3294947566464543E-003
   1.3183000246996812E-009   106750.71640000000        3.0296924524009228E-003  -8.9214672334492207E-004  -1.0906605748459697E-003  -1.3291026698425412E-003
   1.7378000150003459E-009   106750.71640000000        3.1732544302940369E-003  -8.8977336417883635E-004  -1.1210276279598475E-003  -1.3234351063147187E-003
   2.2908999142146058E-009   106750.71640000000        3.3243708312511444E-003  -8.8495790259912610E-004  -1.1531957425177097E-003  -1.3115052133798599E-003
   3.0200000278313155E-009   106750.71640000000        3.4834428224712610E-003  -8.7745202472433448E-004  -1.1874495539814234E-003  -1.2921721208840609E-003
   3.9810998941902653E-009   106750.71640000000        3.6509307101368904E-003  -8.6698681116104126E-004  -1.2241282965987921E-003  -1.2641157954931259E-003
   5.2481001766579993E-009   106750.71640000000        3.8273339159786701E-003  -8.5327099077403545E-004  -1.2636272003874183E-003  -1.2258106144145131E-003
   6.9183001549788514E-009   106750.71640000000        4.0131649002432823E-003  -8.3599134813994169E-004  -1.3063984224572778E-003  -1.1755044106394053E-003
   9.1201002305751899E-009   106750.71640000000        4.2089833877980709E-003  -8.1480835797265172E-004  -1.3529658317565918E-003  -1.1111821513622999E-003
   1.2023000373062587E-008   106750.71640000000        4.4153947383165359E-003  -7.8935403143987060E-004  -1.4039331581443548E-003  -1.0305311297997832E-003
   1.5849000334355878E-008   106750.71640000000        4.6329577453434467E-003  -7.5924274278804660E-004  -1.4599681599065661E-003  -9.3094789190217853E-004
   2.0892999330612838E-008   106750.71640000000        4.8623969778418541E-003  -7.2404177626594901E-004  -1.5218658372759819E-003  -8.0941215856000781E-004
   2.7542000680114143E-008   106750.71640000000        5.1043927669525146E-003  -6.8329676287248731E-004  -1.5905046602711082E-003  -6.6253496333956718E-004
   3.6307998385609608E-008   106750.71640000000        5.3597325459122658E-003  -6.3650775700807571E-004  -1.6668969765305519E-003  -4.8644057824276388E-004
   4.7863000673942224E-008   106750.71640000000        5.6291730143129826E-003  -5.8315077330917120E-004  -1.7521602567285299E-003  -2.7680792845785618E-004
   6.3096003088958241E-008   106750.71640000000        5.9135984629392624E-003  -5.2264676196500659E-004  -1.8475754186511040E-003  -2.8714401196339168E-005
   8.3175997644957533E-008   106750.71640000000        6.2138964422047138E-003  -4.5438317465595901E-004  -1.9545594695955515E-003   2.6332199922762811E-004
   1.0965000285523274E-007   106750.71640000000        6.5310904756188393E-003  -3.7768238689750433E-004  -2.0747238304466009E-003   6.0551887145265937E-004
   1.4453999597208167E-007   106750.71640000000        6.8660946562886238E-003  -2.9185868334025145E-004  -2.2097919136285782E-003   1.0046148672699928E-003
   1.9054999711443088E-007   106750.71640000000        7.2202230803668499E-003  -1.9608683942351490E-004  -2.3618133272975683E-003   1.4685202622786164E-003
   2.5118998792095226E-007   106750.71640000000        7.5944601558148861E-003  -8.9588684204500169E-005  -2.5328753981739283E-003   2.0054804626852274E-003
   3.3112999631157436E-007   106750.71640000000        7.9901628196239471E-003   2.8554997697938234E-005  -2.7254060842096806E-003   2.6250130031257868E-003
   4.3651999703797628E-007   106750.71640000000        8.4087140858173370E-003   1.5931748203001916E-004  -2.9420400969684124E-003   3.3375388011336327E-003
   5.7544002629583701E-007   106750.71640000000        8.8515048846602440E-003   3.0371750472113490E-004  -3.1856030691415071E-003   4.1543482802808285E-003
   7.5857997217099182E-007   106750.71640000000        9.3201529234647751E-003   4.6289307647384703E-004  -3.4592312294989824E-003   5.0880382768809795E-003
   9.9999999747524271E-007   106750.71640000000        9.8163103684782982E-003   6.3804187811911106E-004  -3.7662654649466276E-003   6.1522014439105988E-003
   1.3182999509808724E-006   106750.71640000000        1.0341869667172432E-002   8.3049637032672763E-004  -4.1103684343397617E-003   7.3618898168206215E-003
   1.7377999483869644E-006   106750.71640000000        1.0898587293922901E-002   1.0415883734822273E-003  -4.4952626340091228E-003   8.7327593937516212E-003
   2.2909000563231530E-006   106750.71640000000        1.1488804593682289E-002   1.2729209847748280E-003  -4.9251937307417393E-003   1.0282804258167744E-002
   3.0199998946045525E-006   106750.71640000000        1.2114694342017174E-002   1.5260877553373575E-003  -5.4043829441070557E-003   1.2030513957142830E-002
   3.9810997805034276E-006   106750.71640000000        1.2778753414750099E-002   1.8028620397672057E-003  -5.9373178519308567E-003   1.3996064662933350E-002
   5.2481000238913111E-006   106750.71640000000        1.3483745977282524E-002   2.1051818039268255E-003  -6.5286639146506786E-003   1.6201177611947060E-002
   6.9183001869532745E-006   106750.71640000000        1.4232634566724300E-002   2.4351202882826328E-003  -7.1831149980425835E-003   1.8668808043003082E-002
   9.1201000032015145E-006   106750.71640000000        1.5028735622763634E-002   2.7949544601142406E-003  -7.9054189845919609E-003   2.1423531696200371E-002
   1.2022999726468697E-005   106750.71640000000        1.5875767916440964E-002   3.1871874816715717E-003  -8.7002776563167572E-003   2.4491554126143456E-002
   1.5849000192247331E-005   106750.71640000000        1.6777513548731804E-002   3.6143849138170481E-003  -9.5718316733837128E-003   2.7899192646145821E-002
   2.0892999600619078E-005   106750.71640000000        1.7738759517669678E-002   4.0796124376356602E-003  -1.0524320416152477E-002   3.1676046550273895E-002
   2.7542000680114143E-005   106750.71640000000        1.8764523789286613E-002   4.5860609970986843E-003  -1.1561040766537189E-002   3.5851679742336273E-002
   3.6307999835116789E-005   106750.71640000000        1.9860791042447090E-002   5.1373904570937157E-003  -1.2684683315455914E-002   4.0457919239997864E-002
   4.7862999053904787E-005   106750.71640000000        2.1034061908721924E-002   5.7374881580471992E-003  -1.3896401971578598E-002   4.5526247471570969E-002
   6.3095998484641314E-005   106750.71640000000        2.2292226552963257E-002   6.3908779993653297E-003  -1.5196087770164013E-002   5.1090404391288757E-002
   8.3175997133366764E-005   106750.71640000000        2.3644251748919487E-002   7.1025295183062553E-003  -1.6581300646066666E-002   5.7183764874935150E-002
   1.0964999819407240E-004   106750.71640000000        2.5101093575358391E-002   7.8782867640256882E-003  -1.8047254532575607E-002   6.3841573894023895E-002
   1.4453999756369740E-004   106750.71640000000        2.6674952358007431E-002   8.7244044989347458E-003  -1.9584899768233299E-002   7.1095190942287445E-002
   1.9054999575018883E-004   106750.71640000000        2.8382187709212303E-002   9.6490299329161644E-003  -2.1182339638471603E-002   7.8982315957546234E-002
   2.5119000929407775E-004   106750.71640000000        3.0240530148148537E-002   1.0660595260560513E-002  -2.2820364683866501E-002   8.7530069053173065E-002
   3.3112999517470598E-004   106750.71640000000        3.2273292541503906E-002   1.1769966222345829E-002  -2.4474257603287697E-002   9.6769139170646667E-002
   4.3652000022120774E-004   106750.71640000000        3.4508850425481796E-002   1.2990014627575874E-002  -2.6110565289855003E-002  0.10672441869974136     
   5.7544000446796417E-004   106750.71640000000        3.6981906741857529E-002   1.4336111955344677E-002  -2.7685113251209259E-002  0.11741205304861069     
   7.5857999036088586E-004   106750.71640000000        3.9736486971378326E-002   1.5827570110559464E-002  -2.9141517356038094E-002  0.12884171307086945     
   1.0000000474974513E-003   106750.71640000000        4.2827155441045761E-002   1.7488077282905579E-002  -3.0407721176743507E-002  0.14100794494152069     
   1.3183000264689326E-003   106750.71640000000        4.6323105692863464E-002   1.9347708672285080E-002  -3.1393408775329590E-002  0.15389016270637512     
   1.7377999611198902E-003   106750.71640000000        5.0309065729379654E-002   2.1443281322717667E-002  -3.1985774636268616E-002  0.16743686795234680     
   2.2909000981599092E-003   106750.71640000000        5.4894402623176575E-002   2.3823155090212822E-002  -3.2046649605035782E-002  0.18157514929771423     
   3.0199999455362558E-003   106750.71640000000        6.0212481766939163E-002   2.6547105982899666E-002  -3.1407471746206284E-002  0.19618199765682220     
   3.9810999296605587E-003   106750.71640000000        6.6429242491722107E-002   2.9691398143768311E-002  -2.9866036027669907E-002  0.21108387410640717     
   5.2481000311672688E-003   106750.71640000000        7.3747918009757996E-002   3.3352397382259369E-002  -2.7183106169104576E-002  0.22604015469551086     
   6.9182999432086945E-003   106750.71640000000        8.2411877810955048E-002   3.7650164216756821E-002  -2.3081690073013306E-002  0.24072375893592834     
   9.1201001778244972E-003   106750.71640000000        9.2706739902496338E-002   4.2732931673526764E-002  -1.7249288037419319E-002  0.25470438599586487     
   1.2023000046610832E-002   106750.71640000000       0.10495497286319733        4.8779681324958801E-002  -9.3466024845838547E-003  0.26742663979530334     
   1.5848999843001366E-002   106750.71640000000       0.11949203908443451        5.5995851755142212E-002   9.6844235667958856E-004  0.27818384766578674     
   2.0893000066280365E-002   106750.71640000000       0.13664151728153229        6.4611285924911499E-002   1.4014049433171749E-002  0.28611153364181519     
   2.7542000636458397E-002   106750.71640000000       0.15663060545921326        7.4851259589195251E-002   3.0016865581274033E-002  0.29016691446304321     
   3.6308001726865768E-002   106750.71640000000       0.17947930097579956        8.6895681917667389E-002   4.9030050635337830E-002  0.28914588689804077     
   4.7862999141216278E-002   106750.71640000000       0.20479670166969299       0.10078836977481842        7.0795126259326935E-002  0.28173431754112244     
   6.3096001744270325E-002   106750.71640000000       0.23151405155658722       0.11630189418792725        9.4581678509712219E-002  0.26663377881050110     
   8.3176001906394958E-002   106750.71640000000       0.25750395655632019       0.13271109759807587       0.11896771937608719       0.24281188845634460     
  0.10000000149011612        106750.71640000000       0.27272826433181763       0.14344006776809692       0.13445217907428741       0.22186739742755890     
  0.12500000000000000        106750.71640000000       0.28648999333381653       0.15503801405429840       0.15082323551177979       0.19136245548725128     
  0.15000000596046448        106750.71640000000       0.29175817966461182       0.16218723356723785       0.16086259484291077       0.16294939815998077     
  0.17499999701976776        106750.71640000000       0.29038017988204956       0.16558432579040527       0.16592632234096527       0.13729038834571838     
  0.20000000298023224        106750.71640000000       0.28382727503776550       0.16582539677619934       0.16704769432544708       0.11458274722099304     
  0.22499999403953552        106750.71640000000       0.27330064773559570       0.16343352198600769       0.16504105925559998        9.4787940382957458E-002
  0.25000000000000000        106750.71640000000       0.25979477167129517       0.15887355804443359       0.16056524217128754        7.7743902802467346E-002
  0.27500000596046448        106750.71640000000       0.24413926899433136       0.15256115794181824       0.15416415035724640        6.3225828111171722E-002
  0.30000001192092896        106750.71640000000       0.22702825069427490       0.14486862719058990       0.14629372954368591        5.0981201231479645E-002
  0.32499998807907104        106750.71640000000       0.20904216170310974       0.13612924516201019       0.13734047114849091        4.0750868618488312E-002
  0.34999999403953552        106750.71640000000       0.19066461920738220       0.12664054334163666       0.12763440608978271        3.2281845808029175E-002
  0.37500000000000000        106750.71640000000       0.17229585349559784       0.11666677892208099       0.11745844781398773        2.5335028767585754E-002
  0.40000000596046448        106750.71640000000       0.15426366031169891       0.10644123703241348       0.10705531388521194        1.9689641892910004E-002
  0.42500001192092896        106750.71640000000       0.13683262467384338        9.6168041229248047E-002   9.6632622182369232E-002   1.5145509503781796E-002
  0.44999998807907104        106750.71640000000       0.12021194398403168        8.6023867130279541E-002   8.6366891860961914E-002   1.1523862369358540E-002
  0.47499999403953552        106750.71640000000       0.10456214100122452        7.6159507036209106E-002   7.6406657695770264E-002   8.6671644821763039E-003
  0.50000000000000000        106750.71640000000        9.0000987052917480E-002   6.6701330244541168E-002   6.6874958574771881E-002   6.4382837153971195E-003
  0.52499997615814209        106750.71640000000        7.6608717441558838E-002   5.7752665132284164E-002   5.7871449738740921E-002   4.7192303463816643E-003
  0.55000001192092896        106750.71640000000        6.4432725310325623E-002   4.9395192414522171E-002   4.9474168568849564E-002   3.4096343442797661E-003
  0.57499998807907104        106750.71640000000        5.3491719067096710E-002   4.1690245270729065E-002   4.1741147637367249E-002   2.4250827264040709E-003
  0.60000002384185791        106750.71640000000        4.3779559433460236E-002   3.4680169075727463E-002   3.4711867570877075E-002   1.6954020829871297E-003
  0.62500000000000000        106750.71640000000        3.5268738865852356E-002   2.8389647603034973E-002   2.8408640995621681E-002   1.1629537912085652E-003
  0.64999997615814209        106750.71640000000        2.7913605794310570E-002   2.2827049717307091E-002   2.2837938740849495E-002   7.8098668018355966E-004
  0.67500001192092896        106750.71640000000        2.1653307601809502E-002   1.7985809594392776E-002   1.7991743981838226E-002   5.1208265358582139E-004
  0.69999998807907104        106750.71640000000        1.6414579004049301E-002   1.3845845125615597E-002   1.3848890550434589E-002   3.2671605003997684E-004
  0.72500002384185791        106750.71640000000        1.2114324606955051E-002   1.0375003330409527E-002   1.0376460850238800E-002   2.0194350508973002E-004
  0.75000000000000000        106750.71640000000        8.6620645597577095E-003   7.5305732898414135E-003   7.5312186963856220E-003   1.2023056478938088E-004
  0.77499997615814209        106750.71640000000        5.9622437693178654E-003   5.2608503028750420E-003   5.2611189894378185E-003   6.8418710725381970E-005
  0.80000001192092896        106750.71640000000        3.9164419285953045E-003   3.5067675635218620E-003   3.5068865399807692E-003   3.6830337194260210E-005
  0.82499998807907104        106750.71640000000        2.4254887830466032E-003   2.2036100272089243E-003   2.2036852315068245E-003   1.8506432752474211E-005
  0.85000002384185791        106750.71640000000        1.3915231684222817E-003   1.2828235048800707E-003   1.2828939361497760E-003   8.5686160673503764E-006
  0.87500000000000000        106750.71640000000        7.2001171065494418E-004   6.7394180223345757E-004   6.7401089472696185E-004   3.6950566482119029E-006
  0.89999997615814209        106750.71640000000        3.2177809043787420E-004   3.0667358078062534E-004   3.0672308639623225E-004   1.6980951613732032E-006
  0.92500001192092896        106750.71640000000        1.1510249169077724E-004   1.1321208876324818E-004   1.1320799239911139E-004   1.1905415249202633E-006
  0.94999998807907104        106750.71640000000        2.8005610147374682E-005   3.0889103072695434E-005   3.0784336559008807E-005   1.3271110219648108E-006
  0.97500002384185791        106750.71640000000        9.4659804972252459E-007   5.4225606618274469E-006   5.1610377340693958E-006   1.6075905477919150E-006
   1.0000000000000000        106750.71640000000       -9.4312881628866307E-006  -4.5636606955667958E-006  -5.0388721319905017E-006   1.7285397007071879E-006
   9.9999997171806854E-010   136876.72279999999        2.8957391623407602E-003  -8.9155026944354177E-004  -1.0630500037223101E-003  -1.3512204168364406E-003
   1.3183000246996812E-009   136876.72279999999        3.0323576647788286E-003  -8.9130731066688895E-004  -1.0922760702669621E-003  -1.3493144651874900E-003
   1.7378000150003459E-009   136876.72279999999        3.1760728452354670E-003  -8.8884698925539851E-004  -1.1231084354221821E-003  -1.3417850714176893E-003
   2.2908999142146058E-009   136876.72279999999        3.3273517619818449E-003  -8.8393763871863484E-004  -1.1558186961337924E-003  -1.3275913661345840E-003
   3.0200000278313155E-009   136876.72279999999        3.4865962807089090E-003  -8.7633024668321013E-004  -1.1907023144885898E-003  -1.3055332237854600E-003
   3.9810998941902653E-009   136876.72279999999        3.6542678717523813E-003  -8.6575548630207777E-004  -1.2281101662665606E-003  -1.2742228573188186E-003
   5.2481001766579993E-009   136876.72279999999        3.8308659568428993E-003  -8.5192132974043489E-004  -1.2684505200013518E-003  -1.2320586247369647E-003
   6.9183001549788514E-009   136876.72279999999        4.0169041603803635E-003  -8.3451397949829698E-004  -1.3121900847181678E-003  -1.1772036086767912E-003
   9.1201002305751899E-009   136876.72279999999        4.2129429057240486E-003  -8.1319321179762483E-004  -1.3598685618489981E-003  -1.1075475485995412E-003
   1.2023000373062587E-008   136876.72279999999        4.4195889495313168E-003  -7.8759028110653162E-004  -1.4121070271357894E-003  -1.0206715669482946E-003
   1.5849000334355878E-008   136876.72279999999        4.6374020166695118E-003  -7.5731868855655193E-004  -1.4695918653160334E-003  -9.1385684208944440E-004
   2.0892999330612838E-008   136876.72279999999        4.8671071417629719E-003  -7.2194490348920226E-004  -1.5331386821344495E-003  -7.8395137097686529E-004
   2.7542000680114143E-008   136876.72279999999        5.1093860529363155E-003  -6.8101368378847837E-004  -1.6036478336900473E-003  -6.2742404406890273E-004
   3.6307998385609608E-008   136876.72279999999        5.3650275804102421E-003  -6.3402391970157623E-004  -1.6821557655930519E-003  -4.4024019734933972E-004
   4.7863000673942224E-008   136876.72279999999        5.6347902864217758E-003  -5.8045051991939545E-004  -1.7698047449812293E-003  -2.1790835307911038E-004
   6.3096003088958241E-008   136876.72279999999        5.9195593930780888E-003  -5.1971332868561149E-004  -1.8679024651646614E-003   4.4683511077892035E-005
   8.3175997644957533E-008   136876.72279999999        6.2202238477766514E-003  -4.5119857531972229E-004  -1.9778937567025423E-003   3.5322070471011102E-004
   1.0965000285523274E-007   136876.72279999999        6.5378099679946899E-003  -3.7422700552269816E-004  -2.1014197263866663E-003   7.1414530975744128E-004
   1.4453999597208167E-007   136876.72279999999        6.8732332438230515E-003  -2.8811165248043835E-004  -2.2402324248105288E-003   1.1344272643327713E-003
   1.9054999711443088E-007   136876.72279999999        7.2278096340596676E-003  -1.9202535622753203E-004  -2.3964147549122572E-003   1.6222465783357620E-003
   2.5118998792095226E-007   136876.72279999999        7.6025272719562054E-003  -8.5188366938382387E-005  -2.5720826815813780E-003   2.1861097775399685E-003
   3.3112999631157436E-007   136876.72279999999        7.9987449571490288E-003   3.3320597140118480E-005  -2.7696955949068069E-003   2.8358323033899069E-003
   4.3651999703797628E-007   136876.72279999999        8.4178494289517403E-003   1.6447699454147369E-004  -2.9919184744358063E-003   3.5821462515741587E-003
   5.7544002629583701E-007   136876.72279999999        8.8612344115972519E-003   3.0930188950151205E-004  -3.2416037283837795E-003   4.4366628862917423E-003
   7.5857997217099182E-007   136876.72279999999        9.3305232003331184E-003   4.6893596299923956E-004  -3.5219145938754082E-003   5.4123243317008018E-003
   9.9999999747524271E-007   136876.72279999999        9.8273707553744316E-003   6.4457970438525081E-004  -3.8362129125744104E-003   6.5230764448642731E-003
   1.3182999509808724E-006   136876.72279999999        1.0353676043450832E-002   8.3756900858134031E-004  -4.1881804354488850E-003   7.7843470498919487E-003
   1.7377999483869644E-006   136876.72279999999        1.0911200195550919E-002   1.0492389556020498E-003  -4.5815468765795231E-003   9.2121502384543419E-003
   2.2909000563231530E-006   136876.72279999999        1.1502294801175594E-002   1.2811969500035048E-003  -5.0205662846565247E-003   1.0824886150658131E-002
   3.0199998946045525E-006   136876.72279999999        1.2129137292504311E-002   1.5350410249084234E-003  -5.5094496347010136E-003   1.2641423381865025E-002
   3.9810997805034276E-006   136876.72279999999        1.2794235721230507E-002   1.8125495407730341E-003  -6.0526677407324314E-003   1.4682325534522533E-002
   5.2481000238913111E-006   136876.72279999999        1.3500367291271687E-002   2.1156666334718466E-003  -6.6548534668982029E-003   1.6969701275229454E-002
   6.9183001869532745E-006   136876.72279999999        1.4250504784286022E-002   2.4464717134833336E-003  -7.3206522502005100E-003   1.9526874646544456E-002
   9.1201000032015145E-006   136876.72279999999        1.5047983266413212E-002   2.8072502464056015E-003  -8.0547425895929337E-003   2.2378783673048019E-002
   1.2022999726468697E-005   136876.72279999999        1.5896540135145187E-002   3.2005140092223883E-003  -8.8617336004972458E-003   2.5551969185471535E-002
   1.5849000192247331E-005   136876.72279999999        1.6799978911876678E-002   3.6288390401750803E-003  -9.7456434741616249E-003   2.9073014855384827E-002
   2.0892999600619078E-005   136876.72279999999        1.7763115465641022E-002   4.0953033603727818E-003  -1.0710563510656357E-002   3.2971791923046112E-002
   2.7542000680114143E-005   136876.72279999999        1.8791001290082932E-002   4.6031130477786064E-003  -1.1759599670767784E-002   3.7278048694133759E-002
   3.6307999835116789E-005   136876.72279999999        1.9889660179615021E-002   5.1559451967477798E-003  -1.2895214371383190E-002   4.2023736983537674E-002
   4.7862999053904787E-005   136876.72279999999        2.1065644919872284E-002   5.7577085681259632E-003  -1.4118281193077564E-002   4.7240335494279861E-002
   6.3095998484641314E-005   136876.72279999999        2.2326899692416191E-002   6.4129517413675785E-003  -1.5428361482918262E-002   5.2961494773626328E-002
   8.3175997133366764E-005   136876.72279999999        2.3682465776801109E-002   7.1266759186983109E-003  -1.6822623088955879E-002   5.9220328927040100E-002
   1.0964999819407240E-004   136876.72279999999        2.5143384933471680E-002   7.9047614708542824E-003  -1.8295818939805031E-002   6.6051676869392395E-002
   1.4453999756369740E-004   136876.72279999999        2.6721963658928871E-002   8.7535083293914795E-003  -1.9838364794850349E-002   7.3486164212226868E-002
   1.9054999575018883E-004   136876.72279999999        2.8434688225388527E-002   9.6811186522245407E-003  -2.1437754854559898E-002   8.1560656428337097E-002
   2.5119000929407775E-004   136876.72279999999        3.0299441888928413E-002   1.0696092620491982E-002  -2.3074069991707802E-002   9.0300902724266052E-002
   3.3112999517470598E-004   136876.72279999999        3.2339714467525482E-002   1.1809376999735832E-002  -2.4721806868910789E-002   9.9735915660858154E-002
   4.3652000022120774E-004   136876.72279999999        3.4584105014801025E-002   1.3033940456807613E-002  -2.6346625760197639E-002  0.10988843441009521     
   5.7544000446796417E-004   136876.72279999999        3.7067554891109467E-002   1.4385273680090904E-002  -2.7903385460376740E-002  0.12077176570892334     
   7.5857999036088586E-004   136876.72279999999        3.9834391325712204E-002   1.5882829204201698E-002  -2.9334656894207001E-002  0.13239212334156036     
   1.0000000474974513E-003   136876.72279999999        4.2939491569995880E-002   1.7550460994243622E-002  -3.0567284673452377E-002  0.14473973214626312     
   1.3183000264689326E-003   136876.72279999999        4.6452410519123077E-002   1.9418435171246529E-002  -3.1509831547737122E-002  0.15778875350952148     
   1.7377999611198902E-003   136876.72279999999        5.0458237528800964E-002   2.1523782983422279E-002  -3.2048437744379044E-002  0.17148138582706451     
   2.2909000981599092E-003   136876.72279999999        5.5066693574190140E-002   2.3915095254778862E-002  -3.2043974846601486E-002  0.18573732674121857     
   3.0199999455362558E-003   136876.72279999999        6.0411427170038223E-002   2.6652382686734200E-002  -3.1327202916145325E-002  0.20042492449283600     
   3.9810999296605587E-003   136876.72279999999        6.6658511757850647E-002   2.9812116175889969E-002  -2.9695661738514900E-002  0.21536087989807129     
   5.2481000311672688E-003   136876.72279999999        7.4011027812957764E-002   3.3490799367427826E-002  -2.6910504326224327E-002  0.23029375076293945     
   6.9182999432086945E-003   136876.72279999999        8.2711741328239441E-002   3.7808477878570557E-002  -2.2696115076541901E-002  0.24488498270511627     
   9.1201001778244972E-003   136876.72279999999        9.3044929206371307E-002   4.2913105338811874E-002  -1.6742710024118423E-002  0.25869256258010864     
   1.2023000046610832E-002   136876.72279999999       0.10533057153224945        4.8982925713062286E-002  -8.7154982611536980E-003  0.27115020155906677     
   1.5848999843001366E-002   136876.72279999999       0.11990004777908325        5.6221917271614075E-002   1.7207361524924636E-003  0.28154239058494568     
   2.0893000066280365E-002   136876.72279999999       0.13707059621810913        6.4857393503189087E-002   1.4874639920890331E-002  0.28899988532066345     
   2.7542000636458397E-002   136876.72279999999       0.15706019103527069        7.5110524892807007E-002   3.0960174277424812E-002  0.29248175024986267     
   3.6308001726865768E-002   136876.72279999999       0.17987619340419769        8.7155036628246307E-002   5.0014819949865341E-002  0.29079604148864746     
   4.7862999141216278E-002   136876.72279999999       0.20511154830455780       0.10102593153715134        7.1762189269065857E-002  0.28265526890754700     
   6.3096001744270325E-002   136876.72279999999       0.23167903721332550       0.11648423969745636        9.5453724265098572E-002  0.26680612564086914     
   8.3176001906394958E-002   136876.72279999999       0.25743404030799866       0.13279129564762115       0.11965274065732956       0.24228295683860779     
  0.10000000149011612        136876.72279999999       0.27244946360588074       0.14341966807842255       0.13495808839797974       0.22093915939331055     
  0.12500000000000000        136876.72279999999       0.28590515255928040       0.15485699474811554       0.15105736255645752       0.19007000327110291     
  0.15000000596046448        136876.72279999999       0.29089102149009705       0.16184450685977936       0.16083894670009613       0.16148678958415985     
  0.17499999701976776        136876.72279999999       0.28926628828048706       0.16508813202381134       0.16567046940326691       0.13578785955905914     
  0.20000000298023224        136876.72279999999       0.28250795602798462       0.16519004106521606       0.16659025847911835       0.11312553286552429     
  0.22499999403953552        136876.72279999999       0.27181923389434814       0.16267719864845276       0.16441431641578674        9.3429170548915863E-002
  0.25000000000000000        136876.72279999999       0.25819420814514160       0.15801669657230377       0.15980125963687897        7.6513789594173431E-002
  0.27500000596046448        136876.72279999999       0.24246045947074890       0.15162521600723267       0.15329371392726898        6.2138341367244720E-002
  0.30000001192092896        136876.72279999999       0.22530905902385712       0.14387519657611847       0.14534573256969452        5.0039019435644150E-002
  0.32499998807907104        136876.72279999999       0.20731672644615173       0.13509938120841980       0.13634154200553894        3.9949078112840652E-002
  0.34999999403953552        136876.72279999999       0.18896302580833435       0.12559416890144348       0.12660869956016541        3.1610675156116486E-002
  0.37500000000000000        136876.72279999999       0.17064394056797028       0.11562233418226242       0.11642753332853317        2.4781893938779831E-002
  0.40000000596046448        136876.72279999999       0.15268298983573914       0.10541535913944244       0.10603810101747513        1.9240627065300941E-002
  0.42500001192092896        136876.72279999999       0.13534058630466461        9.5175370573997498E-002   9.5645368099212646E-002   1.4786427840590477E-002
  0.44999998807907104        136876.72279999999       0.11882191896438599        8.5076928138732910E-002   8.5423253476619720E-002   1.1240988038480282E-002
  0.47499999403953552        136876.72279999999       0.10328371077775955        7.5268618762493134E-002   7.5517728924751282E-002   8.4477178752422333E-003
  0.50000000000000000        136876.72279999999        8.8840246200561523E-002   6.5874598920345306E-002   6.6049367189407349E-002   6.2707201577723026E-003
  0.52499997615814209        136876.72279999999        7.5568571686744690E-002   5.6996032595634460E-002   5.7115461677312851E-002   4.5933811925351620E-003
  0.55000001192092896        136876.72279999999        6.3513211905956268E-002   4.8712499439716339E-002   4.8791836947202682E-002   3.3167470246553421E-003
  0.57499998807907104        136876.72279999999        5.2690356969833374E-002   4.1083350777626038E-002   4.1134458035230637E-002   2.3577809333801270E-003
  0.60000002384185791        136876.72279999999        4.3091718107461929E-002   3.4149091690778732E-002   3.4180913120508194E-002   1.6475951997563243E-003
  0.62500000000000000        136876.72279999999        3.4687988460063934E-002   2.7932731434702873E-002   2.7951799333095551E-002   1.1297140736132860E-003
  0.64999997615814209        136876.72279999999        2.7432061731815338E-002   2.2441159933805466E-002   2.2452101111412048E-002   7.5840827776119113E-004
  0.67500001192092896        136876.72279999999        2.1261999383568764E-002   1.7666546627879143E-002   1.7672516405582428E-002   4.9713463522493839E-004
  0.69999998807907104        136876.72279999999        1.6103776171803474E-002   1.3587767258286476E-002   1.3590837828814983E-002   3.1709874747321010E-004
  0.72500002384185791        136876.72279999999        1.1873864568769932E-002   1.0171866044402122E-002   1.0173341259360313E-002   1.9595299090724438E-004
  0.75000000000000000        136876.72279999999        8.4816608577966690E-003   7.3755779303610325E-003   7.3762349784374237E-003   1.1663627810776234E-004
  0.77499997615814209        136876.72279999999        5.8317780494689941E-003   5.1468904130160809E-003   5.1471660844981670E-003   6.6356136812828481E-005
  0.80000001192092896        136876.72279999999        3.8262293674051762E-003   3.4266805741935968E-003   3.4268030431121588E-003   3.5709996154764667E-005
  0.82499998807907104        136876.72279999999        2.3665223270654678E-003   2.1504226606339216E-003   2.1504983305931091E-003   1.7939019016921520E-005
  0.85000002384185791        136876.72279999999        1.3556854100897908E-003   1.2499871663749218E-003   1.2500563170760870E-003   8.3054701462970115E-006
  0.87500000000000000        136876.72279999999        7.0025736931711435E-004   6.5555394394323230E-004   6.5562012605369091E-004   3.5825432860292494E-006
  0.89999997615814209        136876.72279999999        3.1227894942276180E-004   2.9767642263323069E-004   2.9772191192023456E-004   1.6441243815279449E-006
  0.92500001192092896        136876.72279999999        1.1134893429698423E-004   1.0956054757116362E-004   1.0955199832096696E-004   1.1413076208555140E-006
  0.94999998807907104        136876.72279999999        2.6854069801629521E-005   2.9674123652512208E-005   2.9565613658633083E-005   1.2521370535978349E-006
  0.97500002384185791        136876.72279999999        5.9378288597145001E-007   4.9262453103438020E-006   4.6634331738459878E-006   1.4912961887603160E-006
   1.0000000000000000        136876.72279999999       -9.5941977633628994E-006  -4.9335044423060026E-006  -5.4051592996984255E-006   1.5668060768803116E-006
   9.9999997171806854E-010   175504.55750000000        2.8982560615986586E-003  -8.9080759789794683E-004  -1.0643891291692853E-003  -1.3724236050620675E-003
   1.3183000246996812E-009   175504.55750000000        3.0350182205438614E-003  -8.9048518566414714E-004  -1.0940275387838483E-003  -1.3689154293388128E-003
   1.7378000150003459E-009   175504.55750000000        3.1788859050720930E-003  -8.8793894974514842E-004  -1.1253410484641790E-003  -1.3594238553196192E-003
   2.2908999142146058E-009   175504.55750000000        3.3303266391158104E-003  -8.8293675798922777E-004  -1.1586111504584551E-003  -1.3428529491648078E-003
   3.0200000278313155E-009   175504.55750000000        3.4897432196885347E-003  -8.7522895773872733E-004  -1.1941440170630813E-003  -1.3179415836930275E-003
   3.9810998941902653E-009   175504.55750000000        3.6575975827872753E-003  -8.6454575648531318E-004  -1.2323022820055485E-003  -1.2832330539822578E-003
   5.2481001766579993E-009   175504.55750000000        3.8343898486346006E-003  -8.5059460252523422E-004  -1.2735074851661921E-003  -1.2370480690151453E-003
   6.9183001549788514E-009   175504.55750000000        4.0206345729529858E-003  -8.3306082524359226E-004  -1.3182408874854445E-003  -1.1774630984291434E-003
   9.1201002305751899E-009   175504.55750000000        4.2168931104242802E-003  -8.1160367699339986E-004  -1.3670581392943859E-003  -1.1022711405530572E-003
   1.2023000373062587E-008   175504.55750000000        4.4237729161977768E-003  -7.8585359733551741E-004  -1.4205977786332369E-003  -1.0089449351653457E-003
   1.5849000334355878E-008   175504.55750000000        4.6418346464633942E-003  -7.5542338890954852E-004  -1.4795647002756596E-003  -8.9464866323396564E-004
   2.0892999330612838E-008   175504.55750000000        4.8718042671680450E-003  -7.1987847331911325E-004  -1.5447954647243023E-003  -7.5609656050801277E-004
   2.7542000680114143E-008   175504.55750000000        5.1143658347427845E-003  -6.7876273533329368E-004  -1.6172120813280344E-003  -5.8961327886208892E-004
   3.6307998385609608E-008   175504.55750000000        5.3703081794083118E-003  -6.3157407566905022E-004  -1.6978748608380556E-003  -3.9100338472053409E-004
   4.7863000673942224E-008   175504.55750000000        5.6403912603855133E-003  -5.7778641348704696E-004  -1.7879508668556809E-003  -1.5560296014882624E-004
   6.3096003088958241E-008   175504.55750000000        5.9255021624267101E-003  -5.1681819604709744E-004  -1.8887744517996907E-003   1.2189141853014007E-004
   8.3175997644957533E-008   175504.55750000000        6.2265321612358093E-003  -4.4805445941165090E-004  -2.0018178038299084E-003   4.4737008283846080E-004
   1.0965000285523274E-007   175504.55750000000        6.5445085056126118E-003  -3.7081458140164614E-004  -2.1287517156451941E-003   8.2750135334208608E-004
   1.4453999597208167E-007   175504.55750000000        6.8803485482931137E-003  -2.8441014001145959E-004  -2.2713565267622471E-003   1.2694877805188298E-003
   1.9054999711443088E-007   175504.55750000000        7.2353719733655453E-003  -1.8801217083819211E-004  -2.4317470379173756E-003   1.7817806219682097E-003
   2.5118998792095226E-007   175504.55750000000        7.6105673797428608E-003  -8.0839272413868457E-005  -2.6120678521692753E-003   2.3731482215225697E-003
   3.3112999631157436E-007   175504.55750000000        8.0072982236742973E-003   3.8031848816899583E-005  -2.8148088604211807E-003   3.0537042766809464E-003
   4.3651999703797628E-007   175504.55750000000        8.4269531071186066E-003   1.6957883781287819E-004  -3.0426641460508108E-003   3.8344929926097393E-003
   5.7544002629583701E-007   175504.55750000000        8.8709294795989990E-003   3.1482503982260823E-004  -3.2985121943056583E-003   4.7274446114897728E-003
   7.5857997217099182E-007   175504.55750000000        9.3408552929759026E-003   4.7491383156739175E-004  -3.5855413880199194E-003   5.7458467781543732E-003
   9.9999999747524271E-007   175504.55750000000        9.8383901640772820E-003   6.5104855457320809E-004  -3.9071338251233101E-003   6.9039966911077499E-003
   1.3182999509808724E-006   175504.55750000000        1.0365437716245651E-002   8.4456830518320203E-004  -4.2669875547289848E-003   8.2176942378282547E-003
   1.7377999483869644E-006   175504.55750000000        1.0923766531050205E-002   1.0568116558715701E-003  -4.6688397414982319E-003   9.7033074125647545E-003
   2.2909000563231530E-006   175504.55750000000        1.1515731923282146E-002   1.2893901439383626E-003  -5.1169469952583313E-003   1.1379642412066460E-002
   3.0199998946045525E-006   175504.55750000000        1.2143524363636971E-002   1.5439062844961882E-003  -5.6155123747885227E-003   1.3265935704112053E-002
   3.9810997805034276E-006   175504.55750000000        1.2809658423066139E-002   1.8221435602754354E-003  -6.1689843423664570E-003   1.5383130870759487E-002
   5.2481000238913111E-006   175504.55750000000        1.3516921550035477E-002   2.1260518115013838E-003  -6.7819622345268726E-003   1.7753718420863152E-002
   6.9183001869532745E-006   175504.55750000000        1.4268303290009499E-002   2.4577174335718155E-003  -7.4590388685464859E-003   2.0401380956172943E-002
   9.1201000032015145E-006   175504.55750000000        1.5067152678966522E-002   2.8194333426654339E-003  -8.2048214972019196E-003   2.3351402953267097E-002
   1.2022999726468697E-005   175504.55750000000        1.5917226672172546E-002   3.2137203961610794E-003  -9.0238247066736221E-003   2.6630649343132973E-002
   1.5849000192247331E-005   175504.55750000000        1.6822351142764091E-002   3.6431653425097466E-003  -9.9199386313557625E-003   3.0265947803854942E-002
   2.0892999600619078E-005   175504.55750000000        1.7787370830774307E-002   4.1108583100140095E-003  -1.0897104628384113E-002   3.4287430346012115E-002
   2.7542000680114143E-005   175504.55750000000        1.8817368894815445E-002   4.6200198121368885E-003  -1.1958234943449497E-002   3.8724996149539948E-002
   3.6307999835116789E-005   175504.55750000000        1.9918410107493401E-002   5.1743448711931705E-003  -1.3105561956763268E-002   4.3610703200101852E-002
   4.7862999053904787E-005   175504.55750000000        2.1097091957926750E-002   5.7777632027864456E-003  -1.4339677058160305E-002   4.8975992947816849E-002
   6.3095998484641314E-005   175504.55750000000        2.2361423820257187E-002   6.4348480664193630E-003  -1.5659809112548828E-002   5.4854393005371094E-002
   8.3175997133366764E-005   175504.55750000000        2.3720512166619301E-002   7.1506313979625702E-003  -1.7062731087207794E-002   6.1278719455003738E-002
   1.0964999819407240E-004   175504.55750000000        2.5185490027070045E-002   7.9310303553938866E-003  -1.8542738631367683E-002   6.8283349275588989E-002
   1.4453999756369740E-004   175504.55750000000        2.6768764480948448E-002   8.7823905050754547E-003  -2.0089713856577873E-002   7.5898140668869019E-002
   1.9054999575018883E-004   175504.55750000000        2.8486952185630798E-002   9.7129689529538155E-003  -2.1690536290407181E-002   8.4159068763256073E-002
   2.5119000929407775E-004   175504.55750000000        3.0358077958226204E-002   1.0731330141425133E-002  -2.3324595764279366E-002   9.3090437352657318E-002
   3.3112999517470598E-004   175504.55750000000        3.2405819743871689E-002   1.1848502792418003E-002  -2.4965602904558182E-002  0.10271955281496048     
   4.3652000022120774E-004   175504.55750000000        3.4658983349800110E-002   1.3077553361654282E-002  -2.6578346267342567E-002  0.11306688189506531     
   5.7544000446796417E-004   175504.55750000000        3.7152759730815887E-002   1.4434088021516800E-002  -2.8116732835769653E-002  0.12414287030696869     
   7.5857999036088586E-004   175504.55750000000        3.9931755512952805E-002   1.5937699005007744E-002  -2.9522307217121124E-002  0.13595019280910492     
   1.0000000474974513E-003   175504.55750000000        4.3051175773143768E-002   1.7612401396036148E-002  -3.0720846727490425E-002  0.14847469329833984     
   1.3183000264689326E-003   175504.55750000000        4.6580914407968521E-002   1.9488653168082237E-002  -3.1619831919670105E-002  0.16168527305126190     
   1.7377999611198902E-003   175504.55750000000        5.0606418401002884E-002   2.1603688597679138E-002  -3.2104384154081345E-002  0.17551776766777039     
   2.2909000981599092E-003   175504.55750000000        5.5237755179405212E-002   2.4006333202123642E-002  -3.2034467905759811E-002  0.18988454341888428     
   3.0199999455362558E-003   175504.55750000000        6.0608830302953720E-002   2.6756817474961281E-002  -3.1240234151482582E-002  0.20464533567428589     
   3.9810999296605587E-003   175504.55750000000        6.6885843873023987E-002   2.9931815341114998E-002  -2.9519025236368179E-002  0.21960723400115967     
   5.2481000311672688E-003   175504.55750000000        7.4271723628044128E-002   3.3627957105636597E-002  -2.6632467284798622E-002  0.23450824618339539     
   6.9182999432086945E-003   175504.55750000000        8.3008602261543274E-002   3.7965264171361923E-002  -2.2306390106678009E-002  0.24899859726428986     
   9.1201001778244972E-003   175504.55750000000        9.3379393219947815E-002   4.3091397732496262E-002  -1.6233783215284348E-002  0.26262509822845459     
   1.2023000046610832E-002   175504.55750000000       0.10570162534713745        4.9183856695890427E-002  -8.0843986943364143E-003  0.27481102943420410     
   1.5848999843001366E-002   175504.55750000000       0.12030256539583206        5.6445155292749405E-002   2.4701268412172794E-003  0.28483292460441589     
   2.0893000066280365E-002   175504.55750000000       0.13749322295188904        6.5100081264972687E-002   1.5728969126939774E-002  0.29181742668151855     
   2.7542000636458397E-002   175504.55750000000       0.15748244524002075        7.5365751981735229E-002   3.1893592327833176E-002  0.29472649097442627     
   3.6308001726865768E-002   175504.55750000000       0.18026511371135712        8.7409764528274536E-002   5.0986122339963913E-002  0.29238107800483704     
   4.7862999141216278E-002   175504.55750000000       0.20541836321353912       0.10125845670700073        7.2712749242782593E-002  0.28352093696594238     
   6.3096001744270325E-002   175504.55750000000       0.23183697462081909       0.11666152626276016        9.6307419240474701E-002  0.26693797111511230     
   8.3176001906394958E-002   175504.55750000000       0.25735959410667419       0.13286714255809784       0.12031949311494827       0.24173240363597870     
  0.10000000149011612        175504.55750000000       0.27216905355453491       0.14339601993560791       0.13544723391532898       0.22000315785408020     
  0.12500000000000000        175504.55750000000       0.28532370924949646       0.15467493236064911       0.15127831697463989       0.18878628313541412     
  0.15000000596046448        175504.55750000000       0.29003265500068665       0.16150343418121338       0.16080658137798309       0.16004469990730286     
  0.17499999701976776        175504.55750000000       0.28816652297973633       0.16459652781486511       0.16541063785552979       0.13431350886821747     
  0.20000000298023224        175504.55750000000       0.28120779991149902       0.16456229984760284       0.16613350808620453       0.11170078814029694     
  0.22499999403953552        175504.55750000000       0.27036151289939880       0.16193139553070068       0.16379263997077942        9.2104576528072357E-002
  0.25000000000000000        175504.55750000000       0.25662121176719666       0.15717308223247528       0.15904629230499268        7.5317606329917908E-002
  0.27500000596046448        175504.55750000000       0.24081240594387054       0.15070497989654541       0.15243576467037201        6.1083164066076279E-002
  0.30000001192092896        175504.55750000000       0.22362305223941803       0.14289960265159607       0.14441314339637756        4.9126628786325455E-002
  0.32499998807907104        175504.55750000000       0.20562618970870972       0.13408908247947693       0.13536040484905243        3.9174027740955353E-002
  0.34999999403953552        175504.55750000000       0.18729732930660248       0.12456868588924408       0.12560261785984039        3.0962958931922913E-002
  0.37500000000000000        175504.55750000000       0.16902822256088257       0.11459970474243164       0.11541752517223358        2.4248905479907990E-002
  0.40000000596046448        175504.55750000000       0.15113821625709534       0.10441181063652039       0.10504256933927536        1.8808582797646523E-002
  0.42500001192092896        175504.55750000000       0.13388359546661377        9.4205155968666077E-002   9.4680123031139374E-002   1.4441376551985741E-002
  0.44999998807907104        175504.55750000000       0.11746560037136078        8.4152191877365112E-002   8.4501512348651886E-002   1.0969503782689571E-002
  0.47499999403953552        175504.55750000000       0.10203725099563599        7.4399337172508240E-002   7.4650205671787262E-002   8.2373516634106636E-003
  0.50000000000000000        175504.55750000000        8.7709411978721619E-002   6.5068587660789490E-002   6.5244354307651520E-002   6.1102611944079399E-003
  0.52499997615814209        175504.55750000000        7.4556000530719757E-002   5.6258969008922577E-002   5.6378953158855438E-002   4.4729863293468952E-003
  0.55000001192092896        175504.55750000000        6.2618762254714966E-002   4.8048011958599091E-002   4.8127654939889908E-002   3.2279642764478922E-003
  0.57499998807907104        175504.55750000000        5.1911458373069763E-002   4.0493134409189224E-002   4.0544409304857254E-002   2.2935036104172468E-003
  0.60000002384185791        175504.55750000000        4.2423695325851440E-002   3.3633045852184296E-002   3.3664960414171219E-002   1.6019680770114064E-003
  0.62500000000000000        175504.55750000000        3.4124430269002914E-002   2.7489131316542625E-002   2.7508258819580078E-002   1.0980080114677548E-003
  0.64999997615814209        175504.55750000000        2.6965176686644554E-002   2.2066850215196609E-002   2.2077832370996475E-002   7.3688098927959800E-004
  0.67500001192092896        175504.55750000000        2.0882938057184219E-002   1.7357150092720985E-002   1.7363149672746658E-002   4.8288694233633578E-004
  0.69999998807907104        175504.55750000000        1.5802979469299316E-002   1.3337903656065464E-002   1.3340997509658337E-002   3.0793360201641917E-004
  0.72500002384185791        175504.55750000000        1.1641371995210648E-002   9.9753942340612411E-003   9.9768852815032005E-003   1.9024434732273221E-004
  0.75000000000000000        175504.55750000000        8.3074159920215607E-003   7.2258287109434605E-003   7.2264964692294598E-003   1.1321078636683524E-004
  0.77499997615814209        175504.55750000000        5.7059065438807011E-003   5.0369137898087502E-003   5.0371964462101460E-003   6.4389976614620537E-005
  0.80000001192092896        175504.55750000000        3.7392997182905674E-003   3.3494892995804548E-003   3.3496150281280279E-003   3.4641569072846323E-005
  0.82499998807907104        175504.55750000000        2.3097775410860777E-003   2.0992283243685961E-003   2.0993049256503582E-003   1.7397391275153495E-005
  0.85000002384185791        175504.55750000000        1.3212496414780617E-003   1.2184294173493981E-003   1.2184972874820232E-003   8.0536492532701232E-006
  0.87500000000000000        175504.55750000000        6.8130838917568326E-004   6.3791254069656134E-004   6.3797592883929610E-004   3.4740689898171695E-006
  0.89999997615814209        175504.55750000000        3.0318557401187718E-004   2.8906154329888523E-004   2.8910319088026881E-004   1.5912956996544381E-006
  0.92500001192092896        175504.55750000000        1.0776484850794077E-004   1.0607208969304338E-004   1.0605934221530333E-004   1.0931257747870404E-006
  0.94999998807907104        175504.55750000000        2.5759016352822073E-005   2.8516533348010853E-005   2.8404590921127237E-005   1.1801168966485420E-006
  0.97500002384185791        175504.55750000000        2.6268850206179195E-007   4.4562702896655537E-006   4.1924872675735969E-006   1.3814315025229007E-006
   1.0000000000000000        175504.55750000000       -9.7387537607573904E-006  -5.2768896239285823E-006  -5.7447423387202434E-006   1.4162263823891408E-006
   9.9999997171806854E-010   225033.51250000001        2.9007680714130402E-003  -8.9008058421313763E-004  -1.0658497922122478E-003  -1.3930932618677616E-003
   1.3183000246996812E-009   225033.51250000001        3.0376731883734465E-003  -8.8967964984476566E-004  -1.0959148639813066E-003  -1.3878932222723961E-003
   1.7378000150003459E-009   225033.51250000001        3.1816926784813404E-003  -8.8704848894849420E-004  -1.1277253506705165E-003  -1.3763381866738200E-003
   2.2908999142146058E-009   225033.51250000001        3.3332947641611099E-003  -8.8195438729599118E-004  -1.1615728726610541E-003  -1.3572756433859468E-003
   3.0200000278313155E-009   225033.51250000001        3.4928829409182072E-003  -8.7414740119129419E-004  -1.1977741960436106E-003  -1.3293820666149259E-003
   3.9810998941902653E-009   225033.51250000001        3.6609191447496414E-003  -8.6335686501115561E-004  -1.2367041781544685E-003  -1.2911303201690316E-003
   5.2481001766579993E-009   225033.51250000001        3.8379051256924868E-003  -8.4928981959819794E-004  -1.2787975138053298E-003  -1.2407619506120682E-003
   6.9183001549788514E-009   225033.51250000001        4.0243556722998619E-003  -8.3163101226091385E-004  -1.3245501322671771E-003  -1.1762651847675443E-003
   9.1201002305751899E-009   225033.51250000001        4.2208330705761909E-003  -8.1003888044506311E-004  -1.3745335163548589E-003  -1.0953343007713556E-003
   1.2023000373062587E-008   225033.51250000001        4.4279452413320541E-003  -7.8414304880425334E-004  -1.4294041320681572E-003  -9.9533202592283487E-004
   1.5849000334355878E-008   225033.51250000001        4.6462547034025192E-003  -7.5355573790147901E-004  -1.4898851513862610E-003  -8.7330368114635348E-004
   2.0892999330612838E-008   225033.51250000001        4.8764883540570736E-003  -7.1784137981012464E-004  -1.5568339731544256E-003  -7.2582782013341784E-004
   2.7542000680114143E-008   225033.51250000001        5.1193307153880596E-003  -6.7654292797669768E-004  -1.6311946092173457E-003  -5.4908293532207608E-004
   3.6307998385609608E-008   225033.51250000001        5.3755724802613258E-003  -6.2915723538026214E-004  -1.7140510026365519E-003  -3.3871072810143232E-004
   4.7863000673942224E-008   225033.51250000001        5.6459745392203331E-003  -5.7515717344358563E-004  -1.8065946642309427E-003  -8.9873086835723370E-005
   6.3096003088958241E-008   225033.51250000001        5.9314267709851265E-003  -5.1396008348092437E-004  -1.9101864891126752E-003   2.0292667613830417E-004
   8.3175997644957533E-008   225033.51250000001        6.2328199855983257E-003  -4.4494963367469609E-004  -2.0263262558728456E-003   5.4578564595431089E-004
   1.0965000285523274E-007   225033.51250000001        6.5511846914887428E-003  -3.6744383396580815E-004  -2.1567132789641619E-003   9.4560009893029928E-004
   1.4453999597208167E-007   225033.51250000001        6.8874401040375233E-003  -2.8075283626094460E-004  -2.3031558375805616E-003   1.4098061947152019E-003
   1.9054999711443088E-007   225033.51250000001        7.2429077699780464E-003  -1.8404588627163321E-004  -2.4678008630871773E-003   1.9471282139420509E-003
   2.5118998792095226E-007   225033.51250000001        7.6185795478522778E-003  -7.6539959991350770E-005  -2.6528199668973684E-003   2.5665964931249619E-003
   3.3112999631157436E-007   225033.51250000001        8.0158198252320290E-003   4.2690255213528872E-005  -2.8607330750674009E-003   3.2786240335553885E-003
   4.3651999703797628E-007   225033.51250000001        8.4360232576727867E-003   1.7462456889916211E-004  -3.0942626763135195E-003   4.0945662185549736E-003
   5.7544002629583701E-007   225033.51250000001        8.8805891573429108E-003   3.2028861460275948E-004  -3.3563124015927315E-003   5.0266725011169910E-003
   7.5857997217099182E-007   225033.51250000001        9.3511492013931274E-003   4.8082839930430055E-004  -3.6500936839729548E-003   6.0885748825967312E-003
   9.9999999747524271E-007   225033.51250000001        9.8493685945868492E-003   6.5745011670514941E-004  -3.9790077134966850E-003   7.2949184104800224E-003
   1.3182999509808724E-006   225033.51250000001        1.0377154685556889E-002   8.5149612277746201E-004  -4.3467674404382706E-003   8.6618745699524879E-003
   1.7377999483869644E-006   225033.51250000001        1.0936282575130463E-002   1.0643083369359374E-003  -4.7571146860718727E-003   1.0206161066889763E-002
   2.2909000563231530E-006   225033.51250000001        1.1529116891324520E-002   1.2975026620551944E-003  -5.2143093198537827E-003   1.1946982704102993E-002
   3.0199998946045525E-006   225033.51250000001        1.2157853692770004E-002   1.5526857459917665E-003  -5.7225408963859081E-003   1.3903940096497536E-002
   3.9810997805034276E-006   225033.51250000001        1.2825017794966698E-002   1.8316461937502027E-003  -6.2862355262041092E-003   1.6098352149128914E-002
   5.2481000238913111E-006   225033.51250000001        1.3533409684896469E-002   2.1363398991525173E-003  -6.9099557586014271E-003   1.8553076311945915E-002
   6.9183001869532745E-006   225033.51250000001        1.4286029152572155E-002   2.4688595440238714E-003  -7.5982389971613884E-003   2.1292148157954216E-002
   9.1201000032015145E-006   225033.51250000001        1.5086242929100990E-002   2.8315060772001743E-003  -8.3556184545159340E-003   2.4341180920600891E-002
   1.2022999726468697E-005   225033.51250000001        1.5937827527523041E-002   3.2268094364553690E-003  -9.1865109279751778E-003   2.7727354317903519E-002
   1.5849000192247331E-005   225033.51250000001        1.6844630241394043E-002   3.6573661491274834E-003  -1.0094678029417992E-002   3.1477719545364380E-002
   2.0892999600619078E-005   225033.51250000001        1.7811523750424385E-002   4.1262791492044926E-003  -1.1083904653787613E-002   3.5622652620077133E-002
   2.7542000680114143E-005   225033.51250000001        1.8843622878193855E-002   4.6367840841412544E-003  -1.2156909331679344E-002   4.0192175656557083E-002
   3.6307999835116789E-005   225033.51250000001        1.9947035238146782E-002   5.1925922743976116E-003  -1.3315691612660885E-002   4.5218434184789658E-002
   4.7862999053904787E-005   225033.51250000001        2.1128404885530472E-002   5.7976543903350830E-003  -1.4560556039214134E-002   5.0732791423797607E-002
   6.3095998484641314E-005   225033.51250000001        2.2395797073841095E-002   6.4565697684884071E-003  -1.5890398994088173E-002   5.6768629699945450E-002
   8.3175997133366764E-005   225033.51250000001        2.3758394643664360E-002   7.1743996813893318E-003  -1.7301600426435471E-002   6.3358411192893982E-002
   1.0964999819407240E-004   225033.51250000001        2.5227410718798637E-002   7.9570990055799484E-003  -1.8787996843457222E-002   7.0536039769649506E-002
   1.4453999756369740E-004   225033.51250000001        2.6815356686711311E-002   8.8110556825995445E-003  -2.0338933914899826E-002   7.8330524265766144E-002
   1.9054999575018883E-004   225033.51250000001        2.8538974002003670E-002   9.7445836290717125E-003  -2.1940691396594048E-002   8.6776912212371826E-002
   2.5119000929407775E-004   225033.51250000001        3.0416440218687057E-002   1.0766311548650265E-002  -2.3571958765387535E-002   9.5897994935512543E-002
   3.3112999517470598E-004   225033.51250000001        3.2471604645252228E-002   1.1887348257005215E-002  -2.5205677375197411E-002  0.10571930557489395     
   4.3652000022120774E-004   225033.51250000001        3.4733485430479050E-002   1.3120857067406178E-002  -2.6805775240063667E-002  0.11625901609659195     
   5.7544000446796417E-004   225033.51250000001        3.7237517535686493E-002   1.4482558704912663E-002  -2.8325222432613373E-002  0.12752459943294525     
   7.5857999036088586E-004   225033.51250000001        4.0028586983680725E-002   1.5992181375622749E-002  -2.9704559594392776E-002  0.13951514661312103     
   1.0000000474974513E-003   225033.51250000001        4.3162211775779724E-002   1.7673904076218605E-002  -3.0868520960211754E-002  0.15221208333969116     
   1.3183000264689326E-003   225033.51250000001        4.6708624809980392E-002   1.9558366388082504E-002  -3.1723536550998688E-002  0.16557902097702026     
   1.7377999611198902E-003   225033.51250000001        5.0753619521856308E-002   2.1683007478713989E-002  -3.2153770327568054E-002  0.17954540252685547     
   2.2909000981599092E-003   225033.51250000001        5.5407591164112091E-002   2.4096876382827759E-002  -3.2018311321735382E-002  0.19401626288890839     
   3.0199999455362558E-003   225033.51250000001        6.0804713517427444E-002   2.6860423386096954E-002  -3.1146766617894173E-002  0.20884287357330322     
   3.9810999296605587E-003   225033.51250000001        6.7111276090145111E-002   3.0050512403249741E-002  -2.9336350038647652E-002  0.22382281720638275     
   5.2481000311672688E-003   225033.51250000001        7.4530042707920074E-002   3.3763896673917770E-002  -2.6349229738116264E-002  0.23868374526500702     
   6.9182999432086945E-003   225033.51250000001        8.3302505314350128E-002   3.8120552897453308E-002  -2.1912744268774986E-002  0.25306504964828491     
   9.1201001778244972E-003   225033.51250000001        9.3710206449031830E-002   4.3267846107482910E-002  -1.5722716227173805E-002  0.26650273799896240     
   1.2023000046610832E-002   225033.51250000001       0.10606820881366730        4.9382522702217102E-002  -7.4534774757921696E-003  0.27841031551361084     
   1.5848999843001366E-002   225033.51250000001       0.12069972604513168        5.6665629148483276E-002   3.2165066804736853E-003  0.28805696964263916     
   2.0893000066280365E-002   225033.51250000001       0.13790954649448395        6.5339438617229462E-002   1.6577020287513733E-002  0.29456609487533569     
   2.7542000636458397E-002   225033.51250000001       0.15789751708507538        7.5617045164108276E-002   3.2817218452692032E-002  0.29690337181091309     
   3.6308001726865768E-002   225033.51250000001       0.18064627051353455        8.7659984827041626E-002   5.1944192498922348E-002  0.29390341043472290     
   4.7862999141216278E-002   225033.51250000001       0.20571739971637726       0.10148608684539795        7.3647186160087585E-002  0.28433373570442200     
   6.3096001744270325E-002   225033.51250000001       0.23198808729648590       0.11683391034603119        9.7143270075321198E-002  0.26703152060508728     
   8.3176001906394958E-002   225033.51250000001       0.25728085637092590       0.13293880224227905       0.12096856534481049       0.24116188287734985     
  0.10000000149011612        225033.51250000001       0.27188718318939209       0.14336922764778137       0.13592018187046051       0.21906054019927979     
  0.12500000000000000        225033.51250000001       0.28474566340446472       0.15449191629886627       0.15148663520812988       0.18751175701618195     
  0.15000000596046448        225033.51250000001       0.28918293118476868       0.16116404533386230       0.16076593101024628       0.15862298011779785     
  0.17499999701976776        225033.51250000001       0.28708055615425110       0.16410946846008301       0.16514712572097778       0.13286672532558441     
  0.20000000298023224        225033.51250000001       0.27992630004882812       0.16394199430942535       0.16567760705947876       0.11030759662389755     
  0.22499999403953552        225033.51250000001       0.26892682909965515       0.16119587421417236       0.16317604482173920        9.0812996029853821E-002
  0.25000000000000000        225033.51250000001       0.25507497787475586       0.15634237229824066       0.15830023586750031        7.4154078960418701E-002
  0.27500000596046448        225033.51250000001       0.23919415473937988       0.14979998767375946       0.15159003436565399        6.0058988630771637E-002
  0.30000001192092896        225033.51250000001       0.22196917235851288       0.14194129407405853       0.14349558949470520        4.8242747783660889E-002
  0.32499998807907104        225033.51250000001       0.20396938920021057       0.13309772312641144       0.13439653813838959        3.8424506783485413E-002
  0.34999999403953552        225033.51250000001       0.18566629290580750       0.12356342375278473       0.12461552768945694        3.0337588861584663E-002
  0.37500000000000000        225033.51250000001       0.16744746267795563       0.11359815299510956       0.11442773044109344        2.3735074326395988E-002
  0.40000000596046448        225033.51250000001       0.14962807297706604       0.10342982411384583       0.10406798869371414        1.8392646685242653E-002
  0.42500001192092896        225033.51250000001       0.13246038556098938        9.3256592750549316E-002   9.3736112117767334E-002   1.4109619893133640E-002
  0.44999998807907104        225033.51250000001       0.11614172905683517        8.3248838782310486E-002   8.3600878715515137E-002   1.0708796791732311E-002
  0.47499999403953552        225033.51250000001       0.10082153975963593        7.3550857603549957E-002   7.3803290724754333E-002   8.0355629324913025E-003
  0.50000000000000000        225033.51250000001        8.6607299745082855E-002   6.4282499253749847E-002   6.4459145069122314E-002   5.9565054252743721E-003
  0.52499997615814209        225033.51250000001        7.3569901287555695E-002   5.5540710687637329E-002   5.5661167949438095E-002   4.3577305041253567E-003
  0.55000001192092896        225033.51250000001        6.1748370528221130E-002   4.7401003539562225E-002   4.7480899840593338E-002   3.1430441886186600E-003
  0.57499998807907104        225033.51250000001        5.1154091954231262E-002   3.9918914437294006E-002   3.9970323443412781E-002   2.2320700809359550E-003
  0.60000002384185791        225033.51250000001        4.1774652898311615E-002   3.3131401985883713E-002   3.3163394778966904E-002   1.5583880012854934E-003
  0.62500000000000000        225033.51250000001        3.3577334135770798E-002   2.7058279141783714E-002   2.7077455073595047E-002   1.0677407262846828E-003
  0.64999997615814209        225033.51250000001        2.6512304320931435E-002   2.1703615784645081E-002   2.1714631468057632E-002   7.1633938932791352E-004
  0.67500001192092896        225033.51250000001        2.0515576004981995E-002   1.7057180404663086E-002   1.7063204199075699E-002   4.6929556992836297E-004
  0.69999998807907104        225033.51250000001        1.5511730685830116E-002   1.3095884583890438E-002   1.3098997063934803E-002   2.9919203370809555E-004
  0.72500002384185791        225033.51250000001        1.1416476219892502E-002   9.7852796316146851E-003   9.7867855802178383E-003   1.8479970458429307E-004
  0.75000000000000000        225033.51250000001        8.1390365958213806E-003   7.0810783654451370E-003   7.0817554369568825E-003   1.0994340846082196E-004
  0.77499997615814209        225033.51250000001        5.5844066664576530E-003   4.9307290464639664E-003   4.9310172908008099E-003   6.2514161982107908E-005
  0.80000001192092896        225033.51250000001        3.6554893013089895E-003   3.2750505488365889E-003   3.2751790713518858E-003   3.3621818147366866E-005
  0.82499998807907104        225033.51250000001        2.2551412694156170E-003   2.0499262027442455E-003   2.0500030368566513E-003   1.6879987015272491E-005
  0.85000002384185791        225033.51250000001        1.2881422881036997E-003   1.1880836682394147E-003   1.1881501413881779E-003   7.8125194704625756E-006
  0.87500000000000000        225033.51250000001        6.6312128910794854E-004   6.2097742920741439E-004   6.2103808159008622E-004   3.3694855119392741E-006
  0.89999997615814209        225033.51250000001        2.9447523411363363E-004   2.8080766787752509E-004   2.8084561927244067E-004   1.5396792605315568E-006
  0.92500001192092896        225033.51250000001        1.0434041178086773E-004   1.0273732914356515E-004   1.0272063082084060E-004   1.0461069450684590E-006
  0.94999998807907104        225033.51250000001        2.4717059204704128E-005   2.7412983399699442E-005   2.7297899578115903E-005   1.1110571449535200E-006
  0.97500002384185791        225033.51250000001       -4.8038572231234866E-008   4.0111222006089520E-006   3.7466611502168234E-006   1.2777535403074580E-006
   1.0000000000000000        225033.51250000001       -9.8662967502605170E-006  -5.5955160860321485E-006  -6.0593497437366750E-006   1.2761529433191754E-006
   9.9999997171806854E-010   288539.98119999998        2.9032742604613304E-003  -8.8936870452016592E-004  -1.0674321092665195E-003  -1.4132182113826275E-003
   1.3183000246996812E-009   288539.98119999998        3.0403223354369402E-003  -8.8889012113213539E-004  -1.0979380458593369E-003  -1.4062362024560571E-003
   1.7378000150003459E-009   288539.98119999998        3.1844929326325655E-003  -8.8617496658116579E-004  -1.1302613420411944E-003  -1.3925153762102127E-003
   2.2908999142146058E-009   288539.98119999998        3.3362559042870998E-003  -8.8099000276997685E-004  -1.1647037463262677E-003  -1.3708457117900252E-003
   3.0200000278313155E-009   288539.98119999998        3.4960145130753517E-003  -8.7308470392599702E-004  -1.2015928514301777E-003  -1.3398400042206049E-003
   3.9810998941902653E-009   288539.98119999998        3.6642323248088360E-003  -8.6218805518001318E-004  -1.2413155054673553E-003  -1.2978991726413369E-003
   5.2481001766579993E-009   288539.98119999998        3.8414108566939831E-003  -8.4800634067505598E-004  -1.2843200238421559E-003  -1.2431838549673557E-003
   6.9183001549788514E-009   288539.98119999998        4.0280665270984173E-003  -8.3022366743534803E-004  -1.3311168877407908E-003  -1.1735924053937197E-003
   9.1201002305751899E-009   288539.98119999998        4.2247613891959190E-003  -8.0849789083003998E-004  -1.3822938781231642E-003  -1.0867189848795533E-003
   1.2023000373062587E-008   288539.98119999998        4.4321059249341488E-003  -7.8245782060548663E-004  -1.4385248068720102E-003  -9.7981421276926994E-004
   1.5849000334355878E-008   288539.98119999998        4.6506617218255997E-003  -7.5171486241742969E-004  -1.5005514724180102E-003  -8.4980303654447198E-004
   2.0892999330612838E-008   288539.98119999998        4.8811580054461956E-003  -7.1583263343200088E-004  -1.5692523447796702E-003  -6.9312611594796181E-004
   2.7542000680114143E-008   288539.98119999998        5.1242797635495663E-003  -6.7435315577313304E-004  -1.6455928562209010E-003  -5.0581403775140643E-004
   3.6307998385609608E-008   288539.98119999998        5.3808200173079967E-003  -6.2677229288965464E-004  -1.7306808149442077E-003  -2.8334371745586395E-004
   4.7863000673942224E-008   288539.98119999998        5.6515401229262352E-003  -5.7256181025877595E-004  -1.8257321789860725E-003  -2.0701154426205903E-005
   6.3096003088958241E-008   288539.98119999998        5.9373308904469013E-003  -5.1113782683387399E-004  -1.9321340369060636E-003   2.8780550928786397E-004
   8.3175997644957533E-008   288539.98119999998        6.2390863895416260E-003  -4.4188290485180914E-004  -2.0514130592346191E-003   6.4848171314224601E-004
   1.0965000285523274E-007   288539.98119999998        6.5578380599617958E-003  -3.6411354085430503E-004  -2.1852971985936165E-003   1.0684531880542636E-003
   1.4453999597208167E-007   288539.98119999998        6.8945065140724182E-003  -2.7713846066035330E-004  -2.3356224410235882E-003   1.5553910052403808E-003
   1.9054999711443088E-007   288539.98119999998        7.2504170238971710E-003  -1.8012519285548478E-004  -2.5045666843652725E-003   2.1182936616241932E-003
   2.5118998792095226E-007   288539.98119999998        7.6265623793005943E-003  -7.2289061790797859E-005  -2.6943280827254057E-003   2.7664536610245705E-003
   3.3112999631157436E-007   288539.98119999998        8.0243106931447983E-003   4.7297242417698726E-005  -2.9074563644826412E-003   3.5105841234326363E-003
   4.3651999703797628E-007   288539.98119999998        8.4450598806142807E-003   1.7961567209567875E-004  -3.1467003282159567E-003   4.3623512610793114E-003
   5.7544002629583701E-007   288539.98119999998        8.8902125135064125E-003   3.2569415634498000E-004  -3.4149878192692995E-003   5.3343237377703190E-003
   7.5857997217099182E-007   288539.98119999998        9.3614030629396439E-003   4.8668129602447152E-004  -3.7155530881136656E-003   6.4404755830764771E-003
   9.9999999747524271E-007   288539.98119999998        9.8603032529354095E-003   6.6378613701090217E-004  -4.0518138557672501E-003   7.6957982964813709E-003
   1.3182999509808724E-006   288539.98119999998        1.0388825088739395E-002   8.5835426580160856E-004  -4.4274977408349514E-003   9.1168312355875969E-003
   1.7377999483869644E-006   288539.98119999998        1.0948749259114265E-002   1.0717308614403009E-003  -4.8463484272360802E-003   1.0720638558268547E-002
   2.2909000563231530E-006   288539.98119999998        1.1542447842657566E-002   1.3055361341685057E-003  -5.3126267157495022E-003   1.2526818551123142E-002
   3.0199998946045525E-006   288539.98119999998        1.2172124348580837E-002   1.5613811556249857E-003  -5.8305067941546440E-003   1.4555330388247967E-002
   3.9810997805034276E-006   288539.98119999998        1.2840313836932182E-002   1.8410594202578068E-003  -6.4043910242617130E-003   1.6827858984470367E-002
   5.2481000238913111E-006   288539.98119999998        1.3549827970564365E-002   2.1465327590703964E-003  -7.0388014428317547E-003   1.9367624074220657E-002
   6.9183001869532745E-006   288539.98119999998        1.4303679578006268E-002   2.4799003731459379E-003  -7.7382181771099567E-003   2.2198995575308800E-002
   9.1201000032015145E-006   288539.98119999998        1.5105252154171467E-002   2.8434710111469030E-003  -8.5070980712771416E-003   2.5347912684082985E-002
   1.2022999726468697E-005   288539.98119999998        1.5958338975906372E-002   3.2397834584116936E-003  -9.3497568741440773E-003   2.8841849416494370E-002
   1.5849000192247331E-005   288539.98119999998        1.6866812482476234E-002   3.6714444868266582E-003  -1.0269823484122753E-002   3.2708063721656799E-002
   2.0892999600619078E-005   288539.98119999998        1.7835572361946106E-002   4.1415696032345295E-003  -1.1270926333963871E-002   3.6977153271436691E-002
   2.7542000680114143E-005   288539.98119999998        1.8869765102863312E-002   4.6534081920981407E-003  -1.2355587445199490E-002   4.1679251939058304E-002
   3.6307999835116789E-005   288539.98119999998        1.9975535571575165E-002   5.2106902003288269E-003  -1.3525567017495632E-002   4.6846546232700348E-002
   4.7862999053904787E-005   288539.98119999998        2.1159579977393150E-002   5.8173863217234612E-003  -1.4780887402594090E-002   5.2510309964418411E-002
   6.3095998484641314E-005   288539.98119999998        2.2430019453167915E-002   6.4781205728650093E-003  -1.6120107844471931E-002   5.8703739196062088E-002
   8.3175997133366764E-005   288539.98119999998        2.3796107620000839E-002   7.1979844942688942E-003  -1.7539210617542267E-002   6.5458916127681732E-002
   1.0964999819407240E-004   288539.98119999998        2.5269141420722008E-002   7.9829692840576172E-003  -1.9031576812267303E-002   7.2809189558029175E-002
   1.4453999756369740E-004   288539.98119999998        2.6861736550927162E-002   8.8395075872540474E-003  -2.0586023107171059E-002   8.0782718956470490E-002
   1.9054999575018883E-004   288539.98119999998        2.8590757399797440E-002   9.7759673371911049E-003  -2.2188218310475349E-002   8.9413538575172424E-002
   2.5119000929407775E-004   288539.98119999998        3.0474524945020676E-002   1.0801041498780251E-002  -2.3816175758838654E-002   9.8722897469997406E-002
   3.3112999517470598E-004   288539.98119999998        3.2537069171667099E-002   1.1925918981432915E-002  -2.5442061945796013E-002  0.10873448103666306     
   4.3652000022120774E-004   288539.98119999998        3.4807614982128143E-002   1.3163857161998749E-002  -2.7028959244489670E-002  0.11946409940719604     
   5.7544000446796417E-004   288539.98119999998        3.7321832031011581E-002   1.4530691318213940E-002  -2.8528917580842972E-002  0.13091620802879333     
   7.5857999036088586E-004   288539.98119999998        4.0124885737895966E-002   1.6046285629272461E-002  -2.9881495982408524E-002  0.14308626949787140     
   1.0000000474974513E-003   288539.98119999998        4.3272599577903748E-002   1.7734974622726440E-002  -3.1010415405035019E-002  0.15595120191574097     
   1.3183000264689326E-003   288539.98119999998        4.6835545450448990E-002   1.9627584144473076E-002  -3.1821090728044510E-002  0.16946932673454285     
   1.7377999611198902E-003   288539.98119999998        5.0899844616651535E-002   2.1761748939752579E-002  -3.2196749001741409E-002  0.18356369435787201     
   2.2909000981599092E-003   288539.98119999998        5.5576223880052567E-002   2.4186737835407257E-002  -3.1995687633752823E-002  0.19813205301761627     
   3.0199999455362558E-003   288539.98119999998        6.0999091714620590E-002   2.6963213458657265E-002  -3.1047001481056213E-002  0.21301724016666412     
   3.9810999296605587E-003   288539.98119999998        6.7334830760955811E-002   3.0168224126100540E-002  -2.9147850349545479E-002  0.22800751030445099     
   5.2481000311672688E-003   288539.98119999998        7.4786022305488586E-002   3.3898629248142242E-002  -2.6061009615659714E-002  0.24282039701938629     
   6.9182999432086945E-003   288539.98119999998        8.3593502640724182E-002   3.8274366408586502E-002  -2.1515395492315292E-002  0.25708475708961487     
   9.1201001778244972E-003   288539.98119999998        9.4037435948848724E-002   4.3442483991384506E-002  -1.5209711156785488E-002  0.27032628655433655     
   1.2023000046610832E-002   288539.98119999998       0.10643042623996735        4.9578964710235596E-002  -6.8228929303586483E-003  0.28194919228553772     
   1.5848999843001366E-002   288539.98119999998       0.12109164148569107        5.6883390992879868E-002   3.9597772993147373E-003  0.29121607542037964     
   2.0893000066280365E-002   288539.98119999998       0.13831971585750580        6.5575540065765381E-002   1.7418785020709038E-002  0.29724776744842529     
   2.7542000636458397E-002   288539.98119999998       0.15830563008785248        7.5864493846893311E-002   3.3731158822774887E-002  0.29901453852653503     
   3.6308001726865768E-002   288539.98119999998       0.18101988732814789        8.7905824184417725E-002   5.2889272570610046E-002  0.29536533355712891     
   4.7862999141216278E-002   288539.98119999998       0.20600888133049011       0.10170895606279373        7.4565887451171875E-002  0.28509598970413208     
   6.3096001744270325E-002   288539.98119999998       0.23213262856006622       0.11700155586004257        9.7961783409118652E-002  0.26708877086639404     
   8.3176001906394958E-002   288539.98119999998       0.25719803571701050       0.13300642371177673       0.12160054594278336       0.24057289958000183     
  0.10000000149011612        288539.98119999998       0.27160394191741943       0.14333947002887726       0.13637755811214447       0.21811234951019287     
  0.12500000000000000        288539.98119999998       0.28417104482650757       0.15430805087089539       0.15168288350105286       0.18624682724475861     
  0.15000000596046448        288539.98119999998       0.28834170103073120       0.16082635521888733       0.16071745753288269       0.15722148120403290     
  0.17499999701976776        288539.98119999998       0.28600808978080750       0.16362686455249786       0.16488026082515717       0.13144691288471222     
  0.20000000298023224        288539.98119999998       0.27866300940513611       0.16332897543907166       0.16522271931171417       0.10894502699375153     
  0.22499999403953552        288539.98119999998       0.26751449704170227       0.16047035157680511       0.16256454586982727        8.9553333818912506E-002
  0.25000000000000000        288539.98119999998       0.25355473160743713       0.15552419424057007       0.15756292641162872        7.3021993041038513E-002
  0.27500000596046448        288539.98119999998       0.23760478198528290       0.14890983700752258       0.15075625479221344        5.9064570814371109E-002
  0.30000001192092896        288539.98119999998       0.22034640610218048       0.14099974930286407       0.14259263873100281        4.7386158257722855E-002
  0.32499998807907104        288539.98119999998       0.20234523713588715       0.13212472200393677       0.13344946503639221        3.7699375301599503E-002
  0.34999999403953552        288539.98119999998       0.18406873941421509       0.12257771939039230       0.12364686280488968        2.9733520001173019E-002
  0.37500000000000000        288539.98119999998       0.16590042412281036       0.11261699348688126       0.11345750838518143        2.3239469155669212E-002
  0.40000000596046448        288539.98119999998       0.14815132319927216       0.10246865451335907       0.10311366617679596        1.7992010340094566E-002
  0.42500001192092896        288539.98119999998       0.13106970489025116        9.2328928411006927E-002   9.2812597751617432E-002   1.3790471479296684E-002
  0.44999998807907104        288539.98119999998       0.11484911292791367        8.2366116344928741E-002   8.2720592617988586E-002   1.0458292439579964E-002
  0.47499999403953552        288539.98119999998        9.9635414779186249E-002   7.2722420096397400E-002   7.2976239025592804E-002   7.8418841585516930E-003
  0.50000000000000000        288539.98119999998        8.5532814264297485E-002   6.3515588641166687E-002   6.3692994415760040E-002   5.8090775273740292E-003
  0.52499997615814209        288539.98119999998        7.2609238326549530E-002   5.4840531200170517E-002   5.4961387068033218E-002   4.2473203502595425E-003
  0.55000001192092896        288539.98119999998        6.0901068150997162E-002   4.6770785003900528E-002   4.6850886195898056E-002   3.0617625452578068E-003
  0.57499998807907104        288539.98119999998        5.0417382270097733E-002   3.9360046386718750E-002   3.9411563426256180E-002   2.1733115427196026E-003
  0.60000002384185791        288539.98119999998        4.1143804788589478E-002   3.2643571496009827E-002   3.2675623893737793E-002   1.5167321544140577E-003
  0.62500000000000000        288539.98119999998        3.3045999705791473E-002   2.6639644056558609E-002   2.6658857241272926E-002   1.0388250229880214E-003
  0.64999997615814209        288539.98119999998        2.6072844862937927E-002   2.1350987255573273E-002   2.1362029016017914E-002   6.9672282552346587E-004
  0.67500001192092896        288539.98119999998        2.0159397274255753E-002   1.6766229644417763E-002   1.6772273927927017E-002   4.5631983084604144E-004
  0.69999998807907104        288539.98119999998        1.5229603275656700E-002   1.2861360795795918E-002   1.2864490039646626E-002   2.9084767447784543E-004
  0.72500002384185791        288539.98119999998        1.1198829859495163E-002   9.6012335270643234E-003   9.6027515828609467E-003   1.7960258992388844E-004
  0.75000000000000000        288539.98119999998        7.9762497916817665E-003   6.9410935975611210E-003   6.9417799822986126E-003   1.0682429274311289E-004
  0.77499997615814209        288539.98119999998        5.4670684039592743E-003   4.8281550407409668E-003   4.8284488730132580E-003   6.0723094065906480E-005
  0.80000001192092896        288539.98119999998        3.5746451467275620E-003   3.2032302115112543E-003   3.2033612951636314E-003   3.2647763873683289E-005
  0.82499998807907104        288539.98119999998        2.2025071084499359E-003   2.0024210680276155E-003   2.0024986006319523E-003   1.6385361959692091E-005
  0.85000002384185791        288539.98119999998        1.2562946649268270E-003   1.1588872876018286E-003   1.1589524801820517E-003   7.5814914453076199E-006
  0.87500000000000000        288539.98119999998        6.4565544016659260E-004   6.0471100732684135E-004   6.0476904036477208E-004   3.2686496069800342E-006
  0.89999997615814209        288539.98119999998        2.8612685855478048E-004   2.7289497666060925E-004   2.7292940649203956E-004   1.4893288380335434E-006
  0.92500001192092896        288539.98119999998        1.0106649278895929E-004   9.9547556601464748E-005   9.9527118436526507E-005   1.0003371926359250E-006
  0.94999998807907104        288539.98119999998        2.3725058781565167E-005   2.6360365154687315E-005   2.6242409148835577E-005   1.0449422234160011E-006
  0.97500002384185791        288539.98119999998       -3.3965679335778987E-007   3.5893863241653889E-006   3.3245180475205416E-006   1.1800121910710004E-006
   1.0000000000000000        288539.98119999998       -9.9780681921401992E-006  -5.8909668041451368E-006  -6.3505881371384021E-006   1.1459636652944027E-006
   9.9999997171806854E-010   369968.54300000001        2.9057746287435293E-003  -8.8867137674242258E-004  -1.0691357310861349E-003  -1.4327877433970571E-003
   1.3183000246996812E-009   369968.54300000001        3.0429647304117680E-003  -8.8811590103432536E-004  -1.1000968515872955E-003  -1.4239323791116476E-003
   1.7378000150003459E-009   369968.54300000001        3.1872862018644810E-003  -8.8531768415123224E-004  -1.1329489061608911E-003  -1.4079427346587181E-003
   2.2908999142146058E-009   369968.54300000001        3.3392091281712055E-003  -8.8004278950393200E-004  -1.1680035386234522E-003  -1.3835496501997113E-003
   3.0200000278313155E-009   369968.54300000001        3.4991379361599684E-003  -8.7204028386622667E-004  -1.2055995175614953E-003  -1.3493009610101581E-003
   3.9810998941902653E-009   369968.54300000001        3.6675361916422844E-003  -8.6103851208463311E-004  -1.2461359146982431E-003  -1.3035241281613708E-003
   5.2481001766579993E-009   369968.54300000001        3.8449065759778023E-003  -8.4674329264089465E-004  -1.2900745496153831E-003  -1.2442974839359522E-003
   6.9183001549788514E-009   369968.54300000001        4.0317662060260773E-003  -8.2883803406730294E-004  -1.3379406882449985E-003  -1.1694279965013266E-003
   9.1201002305751899E-009   369968.54300000001        4.2286785319447517E-003  -8.0697989324107766E-004  -1.3903380604460835E-003  -1.0764077305793762E-003
   1.2023000373062587E-008   369968.54300000001        4.4362535700201988E-003  -7.8079692320898175E-004  -1.4479584060609341E-003  -9.6237374236807227E-004
   1.5849000334355878E-008   369968.54300000001        4.6550552360713482E-003  -7.4989983113482594E-004  -1.5115621499717236E-003  -8.2412845222279429E-004
   2.0892999330612838E-008   369968.54300000001        4.8858127556741238E-003  -7.1385136106982827E-004  -1.5820483677089214E-003  -6.5797311253845692E-004
   2.7542000680114143E-008   369968.54300000001        5.1292129792273045E-003  -6.7219254560768604E-004  -1.6604042612016201E-003  -4.5978851267136633E-004
   3.6307998385609608E-008   369968.54300000001        5.3860498592257500E-003  -6.2441825866699219E-004  -1.7477612709626555E-003  -2.2488490503747016E-004
   4.7863000673942224E-008   369968.54300000001        5.6570866145193577E-003  -5.6999927619472146E-004  -1.8453594530001283E-003   5.1929404435213655E-005
   6.3096003088958241E-008   369968.54300000001        5.9432149864733219E-003  -5.0835049478337169E-004  -1.9546120893210173E-003   3.7654305924661458E-004
   8.3175997644957533E-008   369968.54300000001        6.2453304417431355E-003  -4.3885319610126317E-004  -2.0770726259797812E-003   7.5547146843746305E-004
   1.0965000285523274E-007   369968.54300000001        6.5644672140479088E-003  -3.6082250881008804E-004  -2.2144971881061792E-003   1.1960712727159262E-003
   1.4453999597208167E-007   369968.54300000001        6.9015473127365112E-003  -2.7356581995263696E-004  -2.3687484208494425E-003   1.7062494298443198E-003
   1.9054999711443088E-007   369968.54300000001        7.2578978724777699E-003  -1.7624881002120674E-004  -2.5420354213565588E-003   2.2952798753976822E-003
   2.5118998792095226E-007   369968.54300000001        7.6345149427652359E-003  -6.8085246311966330E-005  -2.7365819551050663E-003   2.9727178625762463E-003
   3.3112999631157436E-007   369968.54300000001        8.0327698960900307E-003   5.1854189223377034E-005  -2.9549659229815006E-003   3.7495763972401619E-003
   4.3651999703797628E-007   369968.54300000001        8.4540611132979393E-003   1.8455358804203570E-004  -3.1999628990888596E-003   4.6378336846828461E-003
   5.7544002629583701E-007   369968.54300000001        8.8997967541217804E-003   3.3104312024079263E-004  -3.4745230805128813E-003   5.6503745727241039E-003
   7.5857997217099182E-007   369968.54300000001        9.3716168776154518E-003   4.9247406423091888E-004  -3.7819021381437778E-003   6.8015144206583500E-003
   9.9999999747524271E-007   369968.54300000001        9.8711941391229630E-003   6.7005812888965011E-004  -4.1255336254835129E-003   8.1065902486443520E-003
   1.3182999509808724E-006   369968.54300000001        1.0400447994470596E-002   8.6514430586248636E-004  -4.5091570354998112E-003   9.5825055614113808E-003
   1.7377999483869644E-006   369968.54300000001        1.0961164720356464E-002   1.0790810920298100E-003  -4.9365167506039143E-003   1.1246666312217712E-002
   2.2909000563231530E-006   369968.54300000001        1.1555723845958710E-002   1.3134926557540894E-003  -5.4118726402521133E-003   1.3119060546159744E-002
   3.0199998946045525E-006   369968.54300000001        1.2186335399746895E-002   1.5699944924563169E-003  -5.9393825940787792E-003   1.5219998545944691E-002
   3.9810997805034276E-006   369968.54300000001        1.2855545617640018E-002   1.8503853352740407E-003  -6.5234201028943062E-003   1.7571523785591125E-002
   5.2481000238913111E-006   369968.54300000001        1.3566176407039165E-002   2.1566324867308140E-003  -7.1684671565890312E-003   2.0197208970785141E-002
   6.9183001869532745E-006   369968.54300000001        1.4321255497634411E-002   2.4908422492444515E-003  -7.8789433464407921E-003   2.3121751844882965E-002
   9.1201000032015145E-006   369968.54300000001        1.5124180354177952E-002   2.8553302399814129E-003  -8.6592249572277069E-003   2.6371397078037262E-002
   1.2022999726468697E-005   369968.54300000001        1.5978764742612839E-002   3.2526450231671333E-003  -9.5135252922773361E-003   2.9973901808261871E-002
   1.5849000192247331E-005   369968.54300000001        1.6888899728655815E-002   3.6854026839137077E-003  -1.0445338673889637E-002   3.3956717699766159E-002
   2.0892999600619078E-005   369968.54300000001        1.7859514802694321E-002   4.1567315347492695E-003  -1.1458134278655052E-002   3.8350638002157211E-002
   2.7542000680114143E-005   369968.54300000001        1.8895791843533516E-002   4.6698958612978458E-003  -1.2554232031106949E-002   4.3185882270336151E-002
   3.6307999835116789E-005   369968.54300000001        2.0003911107778549E-002   5.2286419086158276E-003  -1.3735156506299973E-002   4.8494670540094376E-002
   4.7862999053904787E-005   369968.54300000001        2.1190617233514786E-002   5.8369613252580166E-003  -1.5000639483332634E-002   5.4308142513036728E-002
   6.3095998484641314E-005   369968.54300000001        2.2464090958237648E-002   6.4995032735168934E-003  -1.6348905861377716E-002   6.0659270733594894E-002
   8.3175997133366764E-005   369968.54300000001        2.3833651095628738E-002   7.2213886305689812E-003  -1.7775541171431541E-002   6.7579716444015503E-002
   1.0964999819407240E-004   369968.54300000001        2.5310685858130455E-002   8.0086458474397659E-003  -1.9273467361927032E-002   7.5102269649505615E-002
   1.4453999756369740E-004   369968.54300000001        2.6907902210950851E-002   8.8677499443292618E-003  -2.0830972120165825E-002   8.3254136145114899E-002
   1.9054999575018883E-004   369968.54300000001        2.8642298653721809E-002   9.8071247339248657E-003  -2.2433126345276833E-002   9.2068336904048920E-002
   2.5119000929407775E-004   369968.54300000001        3.0532333999872208E-002   1.0835524648427963E-002  -2.4057261645793915E-002  0.10156448930501938     
   3.3112999517470598E-004   369968.54300000001        3.2602213323116302E-002   1.1964217759668827E-002  -2.5674784556031227E-002  0.11176440119743347     
   4.3652000022120774E-004   369968.54300000001        3.4881368279457092E-002   1.3206558302044868E-002  -2.7247942984104156E-002  0.12268143147230148     
   5.7544000446796417E-004   369968.54300000001        3.7405703216791153E-002   1.4578490518033504E-002  -2.8727885335683823E-002  0.13431699573993683     
   7.5857999036088586E-004   369968.54300000001        4.0220655500888824E-002   1.6100015491247177E-002  -3.0053203925490379E-002  0.14666283130645752     
   1.0000000474974513E-003   369968.54300000001        4.3382346630096436E-002   1.7795620486140251E-002  -3.1146636232733727E-002  0.15969137847423553     
   1.3183000264689326E-003   369968.54300000001        4.6961683779954910E-002   1.9696312025189400E-002  -3.1912609934806824E-002  0.17335556447505951     
   1.7377999611198902E-003   369968.54300000001        5.1045104861259460E-002   2.1839918568730354E-002  -3.2233476638793945E-002  0.18757210671901703     
   2.2909000981599092E-003   369968.54300000001        5.5743660777807236E-002   2.4275925010442734E-002  -3.1966764479875565E-002  0.20223145186901093     
   3.0199999455362558E-003   369968.54300000001        6.1191983520984650E-002   2.7065198868513107E-002  -3.0941130593419075E-002  0.21716815233230591     
   3.9810999296605587E-003   369968.54300000001        6.7556537687778473E-002   3.0284963548183441E-002  -2.8953734785318375E-002  0.23216123878955841     
   5.2481000311672688E-003   369968.54300000001        7.5039699673652649E-002   3.4032180905342102E-002  -2.5768024846911430E-002  0.24691838026046753     
   6.9182999432086945E-003   369968.54300000001        8.3881638944149017E-002   3.8426730781793594E-002  -2.1114552393555641E-002  0.26105821132659912     
   9.1201001778244972E-003   369968.54300000001        9.4361148774623871E-002   4.3615341186523438E-002  -1.4694954268634319E-002  0.27409651875495911     
   1.2023000046610832E-002   369968.54300000001       0.10678835958242416        4.9773223698139191E-002  -6.1927963979542255E-003  0.28542882204055786     
   1.5848999843001366E-002   369968.54300000001       0.12147842347621918        5.7098496705293655E-002   4.6998499892652035E-003  0.29431170225143433     
   2.0893000066280365E-002   369968.54300000001       0.13872388005256653        6.5808445215225220E-002   1.8254255875945091E-002  0.29986429214477539     
   2.7542000636458397E-002   369968.54300000001       0.15870691835880280        7.6108187437057495E-002   3.4635514020919800E-002  0.30106207728385925     
   3.6308001726865768E-002   369968.54300000001       0.18138615787029266        8.8147394359111786E-002   5.3821589797735214E-002  0.29676908254623413     
   4.7862999141216278E-002   369968.54300000001       0.20629303157329559       0.10192720592021942        7.5469195842742920E-002  0.28580984473228455     
   6.3096001744270325E-002   369968.54300000001       0.23227079212665558       0.11716459691524506        9.8763428628444672E-002  0.26711162924766541     
   8.3176001906394958E-002   369968.54300000001       0.25711125135421753       0.13307014107704163       0.12221597880125046       0.23996691405773163     
  0.10000000149011612        369968.54300000001       0.27131947875022888       0.14330686628818512       0.13681989908218384       0.21715958416461945     
  0.12500000000000000        369968.54300000001       0.28359985351562500       0.15412342548370361       0.15186753869056702       0.18499183654785156     
  0.15000000596046448        369968.54300000001       0.28750878572463989       0.16049037873744965       0.16066153347492218       0.15584000945091248     
  0.17499999701976776        369968.54300000001       0.28494882583618164       0.16314868628978729       0.16461031138896942       0.13005347549915314     
  0.20000000298023224        369968.54300000001       0.27741742134094238       0.16272309422492981       0.16476897895336151       0.10761220753192902     
  0.22499999403953552        369968.54300000001       0.26612395048141479       0.15975460410118103       0.16195811331272125        8.8324509561061859E-002
  0.25000000000000000        369968.54300000001       0.25205966830253601       0.15471826493740082       0.15683424472808838        7.1920186281204224E-002
  0.27500000596046448        369968.54300000001       0.23604340851306915       0.14803408086299896       0.14993414282798767        5.8098729699850082E-002
  0.30000001192092896        369968.54300000001       0.21875375509262085       0.14007447659969330       0.14170394837856293        4.6555709093809128E-002
  0.32499998807907104        369968.54300000001       0.20075266063213348       0.13116951286792755       0.13251869380474091        3.6997549235820770E-002
  0.34999999403953552        369968.54300000001       0.18250358104705811       0.12161096185445786       0.12269607931375504        2.9149767011404037E-002
  0.37500000000000000        369968.54300000001       0.16438595950603485       0.11165554821491241       0.11250624060630798        2.2761216387152672E-002
  0.40000000596046448        369968.54300000001       0.14670678973197937       0.10152760148048401       0.10217893123626709        1.7605911940336227E-002
  0.42500001192092896        369968.54300000001       0.12971040606498718        9.1421425342559814E-002   9.1908887028694153E-002   1.3483285903930664E-002
  0.44999998807907104        369968.54300000001       0.11358661204576492        8.1503272056579590E-002   8.1859953701496124E-002   1.0217456147074699E-002
  0.47499999403953552        369968.54300000001        9.8477773368358612E-002   7.1913287043571472E-002   7.2168327867984772E-002   7.6558785513043404E-003
  0.50000000000000000        369968.54300000001        8.4484905004501343E-002   6.2767148017883301E-002   6.2945194542407990E-002   5.6676301173865795E-003
  0.52499997615814209        369968.54300000001        7.1673028171062469E-002   5.4157741367816925E-002   5.4278928786516190E-002   4.1414843872189522E-003
  0.55000001192092896        369968.54300000001        6.0075946152210236E-002   4.6156708151102066E-002   4.6236965805292130E-002   2.9839107301086187E-003
  0.57499998807907104        369968.54300000001        4.9700498580932617E-002   3.8815926760435104E-002   3.8867518305778503E-002   2.1170729305595160E-003
  0.60000002384185791        369968.54300000001        4.0530405938625336E-002   3.2168999314308167E-002   3.2201088964939117E-002   1.4768869150429964E-003
  0.62500000000000000        369968.54300000001        3.2529763877391815E-002   2.6232721284031868E-002   2.6251958683133125E-002   1.0111798765137792E-003
  0.64999997615814209        369968.54300000001        2.5646222755312920E-002   2.1008515730500221E-002   2.1019576117396355E-002   6.7797536030411720E-004
  0.67500001192092896        369968.54300000001        1.9813917577266693E-002   1.6483908519148827E-002   1.6489969566464424E-002   4.4392221025191247E-004
  0.69999998807907104        369968.54300000001        1.4956191182136536E-002   1.2634001672267914E-002   1.2637144885957241E-002   2.8287619352340698E-004
  0.72500002384185791        369968.54300000001        1.0988104157149792E-002   9.4229839742183685E-003   9.4245132058858871E-003   1.7463781114201993E-004
  0.75000000000000000        369968.54300000001        7.8187957406044006E-003   6.8056569434702396E-003   6.8063512444496155E-003   1.0384435881860554E-004
  0.77499997615814209        369968.54300000001        5.3536961786448956E-003   4.7290222719311714E-003   4.7293212264776230E-003   5.9011606936110184E-005
  0.80000001192092896        369968.54300000001        3.4966240637004375E-003   3.1339018605649471E-003   3.1340357381850481E-003   3.1716659577796236E-005
  0.82499998807907104        369968.54300000001        2.1517758723348379E-003   1.9566244445741177E-003   1.9567022100090981E-003   1.5912177332211286E-005
  0.85000002384185791        369968.54300000001        1.2256426271051168E-003   1.1307818349450827E-003   1.1308457469567657E-003   7.3600185714894906E-006
  0.87500000000000000        369968.54300000001        6.2887289095669985E-004   5.8907829225063324E-004   5.8913376415148377E-004   3.1714223496237537E-006
  0.89999997615814209        369968.54300000001        2.7812077314592898E-004   2.6530495961196721E-004   2.6533604250289500E-004   1.4402838814930874E-006
  0.92500001192092896        369968.54300000001        9.7934607765637338E-005   9.6494644822087139E-005   9.6470699645578861E-005   9.5588120530010201E-007
  0.94999998807907104        369968.54300000001        2.2780090148444287E-005   2.5355782781844027E-005   2.5235207431251183E-005   9.8173791229783092E-007
  0.97500002384185791        369968.54300000001       -6.1333707890298683E-007   3.1897416192805395E-006   2.9247157726786099E-006   1.0879545015995973E-006
   1.0000000000000000        369968.54300000001       -1.0075214959215373E-005  -6.1647128859476652E-006  -6.6199527282151394E-006   1.0250629429719993E-006
   9.9999997171806854E-010   474376.97289999999        2.9082687105983496E-003  -8.8798790238797665E-004  -1.0709608905017376E-003  -1.4517912641167641E-003
   1.3183000246996812E-009   474376.97289999999        3.0456001404672861E-003  -8.8735652389004827E-004  -1.1023915139958262E-003  -1.4409704599529505E-003
   1.7378000150003459E-009   474376.97289999999        3.1900717876851559E-003  -8.8447600137442350E-004  -1.1357878101989627E-003  -1.4226080384105444E-003
   2.2908999142146058E-009   474376.97289999999        3.3421539701521397E-003  -8.7911210721358657E-004  -1.1714722495526075E-003  -1.3953744200989604E-003
   3.0200000278313155E-009   474376.97289999999        3.5022520460188389E-003  -8.7101338431239128E-004  -1.2097941944375634E-003  -1.3577509671449661E-003
   3.9810998941902653E-009   474376.97289999999        3.6708302795886993E-003  -8.5990765364840627E-004  -1.2511651730164886E-003  -1.3079905183985829E-003
   5.2481001766579993E-009   474376.97289999999        3.8483920507133007E-003  -8.4550003521144390E-004  -1.2960606254637241E-003  -1.2440875871106982E-003
   6.9183001549788514E-009   474376.97289999999        4.0354547090828419E-003  -8.2747341366484761E-004  -1.3450206024572253E-003  -1.1637558927759528E-003
   9.1201002305751899E-009   474376.97289999999        4.2325826361775398E-003  -8.0548413097858429E-004  -1.3986652484163642E-003  -1.0643838904798031E-003
   1.2023000373062587E-008   474376.97289999999        4.4403877109289169E-003  -7.7915971633046865E-004  -1.4577038818970323E-003  -9.4299326883628964E-004
   1.5849000334355878E-008   474376.97289999999        4.6594338491559029E-003  -7.4810994556173682E-004  -1.5229155542328954E-003  -7.9626252409070730E-004
   2.0892999330612838E-008   474376.97289999999        4.8904521390795708E-003  -7.1189668960869312E-004  -1.5952199464663863E-003  -6.2035134760662913E-004
   2.7542000680114143E-008   474376.97289999999        5.1341294310986996E-003  -6.7006016615778208E-004  -1.6756261466071010E-003  -4.1098913061432540E-004
   3.6307998385609608E-008   474376.97289999999        5.3912620060145855E-003  -6.2209420138970017E-004  -1.7652889946475625E-003  -1.6331764345522970E-004
   4.7863000673942224E-008   474376.97289999999        5.6626135483384132E-003  -5.6746852351352572E-004  -1.8654726445674896E-003   1.2803418212570250E-004
   6.3096003088958241E-008   474376.97289999999        5.9490776620805264E-003  -5.0559692317619920E-004  -1.9776162225753069E-003   4.6915345592424273E-004
   8.3175997644957533E-008   474376.97289999999        6.2515521422028542E-003  -4.3585937237367034E-004  -2.1032993681728840E-003   8.6676690261811018E-004
   1.0965000285523274E-007   474376.97289999999        6.5710716880857944E-003  -3.5756963188759983E-004  -2.2443064954131842E-003   1.3284636661410332E-003
   1.4453999597208167E-007   474376.97289999999        6.9085615687072277E-003  -2.7003372088074684E-004  -2.4025260936468840E-003   1.8623875221237540E-003
   1.9054999711443088E-007   474376.97289999999        7.2653507813811302E-003  -1.7241552995983511E-004  -2.5801982264965773E-003   2.4780887179076672E-003
   2.5118998792095226E-007   474376.97289999999        7.6424372382462025E-003  -6.3927269366104156E-005  -2.7795711066573858E-003   3.1853858381509781E-003
   3.3112999631157436E-007   474376.97289999999        8.0411946401000023E-003   5.6362401664955541E-005  -3.0032503418624401E-003   3.9955917745828629E-003
   4.3651999703797628E-007   474376.97289999999        8.4630269557237625E-003   1.8943967006634921E-004  -3.2540371175855398E-003   4.9209957942366600E-003
   5.7544002629583701E-007   474376.97289999999        8.9093437418341637E-003   3.3633696148172021E-004  -3.5349030513316393E-003   5.9747993946075439E-003
   7.5857997217099182E-007   474376.97289999999        9.3817887827754021E-003   4.9820815911516547E-004  -3.8491238374263048E-003   7.1716574020683765E-003
   9.9999999747524271E-007   474376.97289999999        9.8820393905043602E-003   6.7626778036355972E-004  -4.2001474648714066E-003   8.5272481665015221E-003
   1.3182999509808724E-006   474376.97289999999        1.0412022471427917E-002   8.7186798918992281E-004  -4.5917239040136337E-003   1.0058838874101639E-002
   1.7377999483869644E-006   474376.97289999999        1.0973528027534485E-002   1.0863605421036482E-003  -5.0275968387722969E-003   1.1784171685576439E-002
   2.2909000563231530E-006   474376.97289999999        1.1568942107260227E-002   1.3213738566264510E-003  -5.5120228789746761E-003   1.3723618350923061E-002
   3.0199998946045525E-006   474376.97289999999        1.2200485914945602E-002   1.5785277355462313E-003  -6.0491408221423626E-003   1.5897836536169052E-002
   3.9810997805034276E-006   474376.97289999999        1.2870712205767632E-002   1.8596258014440536E-003  -6.6432948224246502E-003   1.8329218029975891E-002
   5.2481000238913111E-006   474376.97289999999        1.3582454994320869E-002   2.1666414104402065E-003  -7.2989230975508690E-003   2.1041681990027428E-002
   6.9183001869532745E-006   474376.97289999999        1.4338754117488861E-002   2.5016868021339178E-003  -8.0203823745250702E-003   2.4060240015387535E-002
   9.1201000032015145E-006   474376.97289999999        1.5143024735152721E-002   2.8670860920101404E-003  -8.8119665160775185E-003   2.7411432936787605E-002
   1.2022999726468697E-005   474376.97289999999        1.5999097377061844E-002   3.2653959933668375E-003  -9.6777845174074173E-003   3.1123284250497818E-002
   1.5849000192247331E-005   474376.97289999999        1.6910890117287636E-002   3.6992430686950684E-003  -1.0621191002428532E-002   3.5223416984081268E-002
   2.0892999600619078E-005   474376.97289999999        1.7883352935314178E-002   4.1717677377164364E-003  -1.1645494960248470E-002   3.9742816239595413E-002
   2.7542000680114143E-005   474376.97289999999        1.8921703100204468E-002   4.6862484887242317E-003  -1.2752813287079334E-002   4.4711750000715256E-002
   3.6307999835116789E-005   474376.97289999999        2.0032159984111786E-002   5.2464497275650501E-003  -1.3944429345428944E-002   5.0162442028522491E-002
   4.7862999053904787E-005   474376.97289999999        2.1221516653895378E-002   5.8563826605677605E-003  -1.5219786204397678E-002   5.6125879287719727E-002
   6.3095998484641314E-005   474376.97289999999        2.2498007863759995E-002   6.5207206644117832E-003  -1.6576768830418587E-002   6.2634781002998352E-002
   8.3175997133366764E-005   474376.97289999999        2.3871026933193207E-002   7.2446153499186039E-003  -1.8010569736361504E-002   6.9720350205898285E-002
   1.0964999819407240E-004   474376.97289999999        2.5352038443088531E-002   8.0341314896941185E-003  -1.9513653591275215E-002   7.7414743602275848E-002
   1.4453999756369740E-004   474376.97289999999        2.6953857392072678E-002   8.8957855477929115E-003  -2.1073779091238976E-002   8.5744231939315796E-002
   1.9054999575018883E-004   474376.97289999999        2.8693599626421928E-002   9.8380576819181442E-003  -2.2675421088933945E-002   9.4740711152553558E-002
   2.5119000929407775E-004   474376.97289999999        3.0589867383241653E-002   1.0869763791561127E-002  -2.4295233190059662E-002  0.10442215204238892     
   3.3112999517470598E-004   474376.97289999999        3.2667040824890137E-002   1.2002250179648399E-002  -2.5903878733515739E-002  0.11480840295553207     
   4.3652000022120774E-004   474376.97289999999        3.4954749047756195E-002   1.3248965144157410E-002  -2.7462776750326157E-002  0.12591034173965454     
   5.7544000446796417E-004   474376.97289999999        3.7489131093025208E-002   1.4625962823629379E-002  -2.8922187164425850E-002  0.13772627711296082     
   7.5857999036088586E-004   474376.97289999999        4.0315896272659302E-002   1.6153376549482346E-002  -3.0219767242670059E-002  0.15024417638778687     
   1.0000000474974513E-003   474376.97289999999        4.3491456657648087E-002   1.7855847254395485E-002  -3.1277287751436234E-002  0.16343194246292114     
   1.3183000264689326E-003   474376.97289999999        4.7087043523788452E-002   1.9764557480812073E-002  -3.1998232007026672E-002  0.17723715305328369     
   1.7377999611198902E-003   474376.97289999999        5.1189411431550980E-002   2.1917527541518211E-002  -3.2264102250337601E-002  0.19157010316848755     
   2.2909000981599092E-003   474376.97289999999        5.5909916758537292E-002   2.4364449083805084E-002  -3.1931713223457336E-002  0.20631408691406250     
   3.0199999455362558E-003   474376.97289999999        6.1383407562971115E-002   2.7166390791535378E-002  -3.0829340219497681E-002  0.22129537165164948     
   3.9810999296605587E-003   474376.97289999999        6.7776419222354889E-002   3.0400745570659637E-002  -2.8754200786352158E-002  0.23628395795822144     
   5.2481000311672688E-003   474376.97289999999        7.5291104614734650E-002   3.4164566546678543E-002  -2.5470474734902382E-002  0.25097787380218506     
   6.9182999432086945E-003   474376.97289999999        8.4166973829269409E-002   3.8577672094106674E-002  -2.0710412412881851E-002  0.26498585939407349     
   9.1201001778244972E-003   474376.97289999999        9.4681404531002045E-002   4.3786447495222092E-002  -1.4178626239299774E-002  0.27781417965888977     
   1.2023000046610832E-002   474376.97289999999       0.10714208334684372        4.9965348094701767E-002  -5.5633280426263809E-003  0.28885027766227722     
   1.5848999843001366E-002   474376.97289999999       0.12186017632484436        5.7311005890369415E-002   5.4366425611078739E-003  0.29734531044960022     
   2.0893000066280365E-002   474376.97289999999       0.13912217319011688        6.6038236021995544E-002   1.9083436578512192E-002  0.30241736769676208     
   2.7542000636458397E-002   474376.97289999999       0.15910159051418304        7.6348222792148590E-002   3.5530392080545425E-002  0.30304792523384094     
   3.6308001726865768E-002   474376.97289999999       0.18174529075622559        8.8384799659252167E-002   5.4741367697715759E-002  0.29811677336692810     
   4.7862999141216278E-002   474376.97289999999       0.20657008886337280       0.10214096307754517        7.6357476413249969E-002  0.28647735714912415     
   6.3096001744270325E-002   474376.97289999999       0.23240283131599426       0.11732318252325058        9.9548675119876862E-002  0.26710197329521179     
   8.3176001906394958E-002   474376.97289999999       0.25702074170112610       0.13313011825084686       0.12281538546085358       0.23934523761272430     
  0.10000000149011612        474376.97289999999       0.27103391289710999       0.14327152073383331       0.13724775612354279       0.21620315313339233     
  0.12500000000000000        474376.97289999999       0.28303202986717224       0.15393809974193573       0.15204109251499176       0.18374709784984589     
  0.15000000596046448        474376.97289999999       0.28668409585952759       0.16015614569187164       0.16059857606887817       0.15447837114334106     
  0.17499999701976776        474376.97289999999       0.28390246629714966       0.16267484426498413       0.16433751583099365       0.12868584692478180     
  0.20000000298023224        474376.97289999999       0.27618911862373352       0.16212420165538788       0.16431650519371033       0.10630828887224197     
  0.22499999403953552        474376.97289999999       0.26475456357002258       0.15904840826988220       0.16135677695274353        8.7125502526760101E-002
  0.25000000000000000        474376.97289999999       0.25058910250663757       0.15392422676086426       0.15611402690410614        7.0847548544406891E-002
  0.27500000596046448        474376.97289999999       0.23450922966003418       0.14717234671115875       0.14912347495555878        5.7160340249538422E-002
  0.30000001192092896        474376.97289999999       0.21719032526016235       0.13916501402854919       0.14082913100719452        4.5750312507152557E-002
  0.32499998807907104        474376.97289999999       0.19919066131114960       0.13023155927658081       0.13160377740859985        3.6318011581897736E-002
  0.34999999403953552        474376.97289999999       0.18096975982189178       0.12066255509853363       0.12176262587308884        2.8585402294993401E-002
  0.37500000000000000        474376.97289999999       0.16290299594402313       0.11071317642927170       0.11157333105802536        2.2299492731690407E-002
  0.40000000596046448        474376.97289999999       0.14529338479042053       0.10060600191354752       0.10126314312219620        1.7233643680810928E-002
  0.42500001192092896        474376.97289999999       0.12838138639926910        9.0533398091793060E-002   9.1024316847324371E-002   1.3187459670007229E-002
  0.44999998807907104        474376.97289999999       0.11235313117504120        8.0659627914428711E-002   8.1018276512622833E-002   9.9857859313488007E-003
  0.47499999403953552        474376.97289999999        9.7347572445869446E-002   7.1122765541076660E-002   7.1378879249095917E-002   7.4771386571228504E-003
  0.50000000000000000        474376.97289999999        8.3462581038475037E-002   6.2036488205194473E-002   6.2215086072683334E-002   5.5318381637334824E-003
  0.52499997615814209        474376.97289999999        7.0760332047939301E-002   5.3491696715354919E-002   5.3613144904375076E-002   4.0399683639407158E-003
  0.55000001192092896        474376.97289999999        5.9272140264511108E-002   4.5558154582977295E-002   4.5638527721166611E-002   2.9092954937368631E-003
  0.57499998807907104        474376.97289999999        4.9002651125192642E-002   3.8285974413156509E-002   3.8337618112564087E-002   2.0632091909646988E-003
  0.60000002384185791        474376.97289999999        3.9933748543262482E-002   3.1707156449556351E-002   3.1739268451929092E-002   1.4387465780600905E-003
  0.62500000000000000        474376.97289999999        3.2028011977672577E-002   2.5837033987045288E-002   2.5856288149952888E-002   9.8473031539469957E-004
  0.64999997615814209        474376.97289999999        2.5231899693608284E-002   2.0675780251622200E-002   2.0686853677034378E-002   6.6004524705931544E-004
  0.67500001192092896        474376.97289999999        1.9478676840662956E-002   1.6209850087761879E-002   1.6215926036238670E-002   4.3206801638007164E-004
  0.69999998807907104        474376.97289999999        1.4691115356981754E-002   1.2413498945534229E-002   1.2416654266417027E-002   2.7525509358383715E-004
  0.72500002384185791        474376.97289999999        1.0783990845084190E-002   9.2502729967236519E-003   9.2518115416169167E-003   1.6989132564049214E-004
  0.75000000000000000        474376.97289999999        7.6664313673973083E-003   6.6745621152222157E-003   6.6752634011209011E-003   1.0099521023221314E-004
  0.77499997615814209        474376.97289999999        5.2441041916608810E-003   4.6331714838743210E-003   4.6334750950336456E-003   5.7374934840481728E-005
  0.80000001192092896        474376.97289999999        3.4212910104542971E-003   3.0669476836919785E-003   3.0670836567878723E-003   3.0825955036561936E-005
  0.82499998807907104        474376.97289999999        2.1028544288128614E-003   1.9124530954286456E-003   1.9125312101095915E-003   1.5459196220035665E-005
  0.85000002384185791        474376.97289999999        1.1961259879171848E-003   1.1037128278985620E-003   1.1037754593417048E-003   7.1475901677331422E-006
  0.87500000000000000        474376.97289999999        6.1273830942809582E-004   5.7404651306569576E-004   5.7409954024478793E-004   3.0776693620282458E-006
  0.89999997615814209        474376.97289999999        2.7043858426623046E-004   2.5802038726396859E-004   2.5804826873354614E-004   1.3925717894380796E-006
  0.92500001192092896        474376.97289999999        9.4936840469017625E-005   9.3571048637386411E-005   9.3543792900163680E-005   9.1278570835129358E-007
  0.94999998807907104        474376.97289999999        2.1879439373151399E-005   2.4396536900894716E-005   2.4273584131151438E-005   9.2139572416272131E-007
  0.97500002384185791        474376.97289999999       -8.7016985617083265E-007   2.8109523100283695E-006   2.5459985408815555E-006   1.0013266091846162E-006
   1.0000000000000000        474376.97289999999       -1.0158799341297708E-005  -6.4181249399553053E-006  -6.8688345891132485E-006   9.1288188741600607E-007
   9.9999997171806854E-010   608250.39500000002        2.9107558075338602E-003  -8.8731781579554081E-004  -1.0729074710980058E-003  -1.4702182961627841E-003
   1.3183000246996812E-009   608250.39500000002        3.0482280999422073E-003  -8.8661129120737314E-004  -1.1048216838389635E-003  -1.4573392691090703E-003
   1.7378000150003459E-009   608250.39500000002        3.1928492244333029E-003  -8.8364939438179135E-004  -1.1387781705707312E-003  -1.4364991802722216E-003
   2.2908999142146058E-009   608250.39500000002        3.3450901973992586E-003  -8.7819749023765326E-004  -1.1751095298677683E-003  -1.4063069829717278E-003
   3.0200000278313155E-009   608250.39500000002        3.5053570754826069E-003  -8.7000348139554262E-004  -1.2141762999817729E-003  -1.3651764020323753E-003
   3.9810998941902653E-009   608250.39500000002        3.6741141229867935E-003  -8.5879478137940168E-004  -1.2564026983454823E-003  -1.3112839078530669E-003
   5.2481001766579993E-009   608250.39500000002        3.8518663495779037E-003  -8.4427586989477277E-004  -1.3022776693105698E-003  -1.2425387976691127E-003
   6.9183001549788514E-009   608250.39500000002        4.0391311049461365E-003  -8.2612899132072926E-004  -1.3523560483008623E-003  -1.1565601453185081E-003
   9.1201002305751899E-009   608250.39500000002        4.2364746332168579E-003  -8.0400990555062890E-004  -1.4072743942961097E-003  -1.0506310500204563E-003
   1.2023000373062587E-008   608250.39500000002        4.4445083476603031E-003  -7.7754526864737272E-004  -1.4677598373964429E-003  -9.2165626119822264E-004
   1.5849000334355878E-008   608250.39500000002        4.6637975610792637E-003  -7.4634421616792679E-004  -1.5346098225563765E-003  -7.6618837192654610E-004
   2.0892999330612838E-008   608250.39500000002        4.8950752243399620E-003  -7.0996774593368173E-004  -1.6087649855762720E-003  -5.8024411555379629E-004
   2.7542000680114143E-008   608250.39500000002        5.1390286535024643E-003  -6.6795514430850744E-004  -1.6912560677155852E-003  -3.5939950612373650E-004
   3.6307998385609608E-008   608250.39500000002        5.3964550606906414E-003  -6.1979924794286489E-004  -1.7832609592005610E-003  -9.8626180260907859E-005
   4.7863000673942224E-008   608250.39500000002        5.6681199930608273E-003  -5.6496873730793595E-004  -1.8860679119825363E-003   2.0762784697581083E-004
   6.3096003088958241E-008   608250.39500000002        5.9549189172685146E-003  -5.0287618068978190E-004  -2.0011416636407375E-003   5.6564976694062352E-004
   8.3175997644957533E-008   608250.39500000002        6.2577500939369202E-003  -4.3290047324262559E-004  -2.1300879307091236E-003   9.8237919155508280E-004
   1.0965000285523274E-007   608250.39500000002        6.5776514820754528E-003  -3.5435389145277441E-004  -2.2747186012566090E-003   1.4656387502327561E-003
   1.4453999597208167E-007   608250.39500000002        6.9155488163232803E-003  -2.6654108660295606E-004  -2.4369480088353157E-003   2.0238100551068783E-003
   1.9054999711443088E-007   608250.39500000002        7.2727738879621029E-003  -1.6862421762198210E-004  -2.6190460193902254E-003   2.6667208876460791E-003
   2.5118998792095226E-007   608250.39500000002        7.6503274030983448E-003  -5.9813908592332155E-005  -2.8232850600033998E-003   3.4044531639665365E-003
   3.3112999631157436E-007   608250.39500000002        8.0495858564972878E-003   6.0823142121080309E-005  -3.0522977467626333E-003   4.2486200109124184E-003
   4.3651999703797628E-007   608250.39500000002        8.4719555452466011E-003   1.9427525694482028E-004  -3.3089094795286655E-003   5.2118208259344101E-003
   5.7544002629583701E-007   608250.39500000002        8.9188506826758385E-003   3.4157707705162466E-004  -3.5961125977337360E-003   6.3075725920498371E-003
   7.5857997217099182E-007   608250.39500000002        9.3919178470969200E-003   5.0388503586873412E-004  -3.9172014221549034E-003   7.5508682057261467E-003
   9.9999999747524271E-007   608250.39500000002        9.8928399384021759E-003   6.8241648841649294E-004  -4.2756372131407261E-003   8.9577268809080124E-003
   1.3182999509808724E-006   608250.39500000002        1.0423547588288784E-002   8.7852677097544074E-004  -4.6751783229410648E-003   1.0545772500336170E-002
   1.7377999483869644E-006   608250.39500000002        1.0985838249325752E-002   1.0935709578916430E-003  -5.1195658743381500E-003   1.2333080172538757E-002
   2.2909000563231530E-006   608250.39500000002        1.1582104489207268E-002   1.3291815994307399E-003  -5.6130522862076759E-003   1.4340404421091080E-002
   3.0199998946045525E-006   608250.39500000002        1.2214574962854385E-002   1.5869826311245561E-003  -6.1597554013133049E-003   1.6588738188147545E-002
   3.9810997805034276E-006   608250.39500000002        1.2885811738669872E-002   1.8687827978283167E-003  -6.7639872431755066E-003   1.9100816920399666E-002
   5.2481000238913111E-006   608250.39500000002        1.3598660938441753E-002   2.1765611600130796E-003  -7.4301394633948803E-003   2.1900894120335579E-002
   6.9183001869532745E-006   608250.39500000002        1.4356176368892193E-002   2.5124365929514170E-003  -8.1625040620565414E-003   2.5014288723468781E-002
   9.1201000032015145E-006   608250.39500000002        1.5161786228418350E-002   2.8787406627088785E-003  -8.9652910828590393E-003   2.8467822819948196E-002
   1.2022999726468697E-005   608250.39500000002        1.6019342467188835E-002   3.2780389301478863E-003  -9.8425000905990601E-003   3.2289769500494003E-002
   1.5849000192247331E-005   608250.39500000002        1.6932779923081398E-002   3.7129679694771767E-003  -1.0797346942126751E-002   3.6507911980152130E-002
   2.0892999600619078E-005   608250.39500000002        1.7907083034515381E-002   4.1866810061037540E-003  -1.1832975782454014E-002   4.1153393685817719E-002
   2.7542000680114143E-005   608250.39500000002        1.8947497010231018E-002   4.7024697996675968E-003  -1.2951298616826534E-002   4.6256527304649353E-002
   3.6307999835116789E-005   608250.39500000002        2.0060282200574875E-002   5.2641169168055058E-003  -1.4153355732560158E-002   5.1849506795406342E-002
   4.7862999053904787E-005   608250.39500000002        2.1252276375889778E-002   5.8756526559591293E-003  -1.5438299626111984E-002   5.7963132858276367E-002
   6.3095998484641314E-005   608250.39500000002        2.2531772032380104E-002   6.5417764708399773E-003  -1.6803678125143051E-002   6.4629837870597839E-002
   8.3175997133366764E-005   608250.39500000002        2.3908231407403946E-002   7.2676683776080608E-003  -1.8244283273816109E-002   7.1880333125591278E-002
   1.0964999819407240E-004   608250.39500000002        2.5393202900886536E-002   8.0594290047883987E-003  -1.9752126187086105E-002   7.9746119678020477E-002
   1.4453999756369740E-004   608250.39500000002        2.6999598369002342E-002   8.9236190542578697E-003  -2.1314440295100212E-002   8.8252447545528412E-002
   1.9054999575018883E-004   608250.39500000002        2.8744658455252647E-002   9.8687708377838135E-003  -2.2915106266736984E-002   9.7430080175399780E-002
   2.5119000929407775E-004   608250.39500000002        3.0647125095129013E-002   1.0903762653470039E-002  -2.4530110880732536E-002  0.10729525983333588     
   3.3112999517470598E-004   608250.39500000002        3.2731547951698303E-002   1.2040019966661930E-002  -2.6129374280571938E-002  0.11786585301160812     
   4.3652000022120774E-004   608250.39500000002        3.5027753561735153E-002   1.3291080482304096E-002  -2.7673505246639252E-002  0.12915018200874329     
   5.7544000446796417E-004   608250.39500000002        3.7572119385004044E-002   1.4673111028969288E-002  -2.9111890122294426E-002  0.14114338159561157     
   7.5857999036088586E-004   608250.39500000002        4.0410611778497696E-002   1.6206372529268265E-002  -3.0381266027688980E-002  0.15382966399192810     
   1.0000000474974513E-003   608250.39500000002        4.3599933385848999E-002   1.7915660515427589E-002  -3.1402472406625748E-002  0.16717231273651123     
   1.3183000264689326E-003   608250.39500000002        4.7211632132530212E-002   1.9832326099276543E-002  -3.2078072428703308E-002  0.18111351132392883     
   1.7377999611198902E-003   608250.39500000002        5.1332771778106689E-002   2.1994579583406448E-002  -3.2288763672113419E-002  0.19555723667144775     
   2.2909000981599092E-003   608250.39500000002        5.6075002998113632E-002   2.4452317506074905E-002  -3.1890697777271271E-002  0.21037957072257996     
   3.0199999455362558E-003   608250.39500000002        6.1573382467031479E-002   2.7266800403594971E-002  -3.0711809173226357E-002  0.22539867460727692     
   3.9810999296605587E-003   608250.39500000002        6.7994497716426849E-002   3.0515585094690323E-002  -2.8549438342452049E-002  0.24037565290927887     
   5.2481000311672688E-003   608250.39500000002        7.5540274381637573E-002   3.4295804798603058E-002  -2.5168558582663536E-002  0.25499907135963440     
   6.9182999432086945E-003   608250.39500000002        8.4449537098407745E-002   3.8727208971977234E-002  -2.0303165540099144E-002  0.26886814832687378     
   9.1201001778244972E-003   608250.39500000002        9.4998270273208618E-002   4.3955840170383453E-002  -1.3660894706845284E-002  0.28148013353347778     
   1.2023000046610832E-002   608250.39500000002       0.10749169439077377        5.0155371427536011E-002  -4.9346196465194225E-003  0.29221466183662415     
   1.5848999843001366E-002   608250.39500000002       0.12223701179027557        5.7520966976881027E-002   6.1700819060206413E-003  0.30031830072402954     
   2.0893000066280365E-002   608250.39500000002       0.13951472938060760        6.6264972090721130E-002   1.9906330853700638E-002  0.30490872263908386     
   2.7542000636458397E-002   608250.39500000002       0.15948976576328278        7.6584689319133759E-002   3.6415897309780121E-002  0.30497407913208008     
   3.6308001726865768E-002   608250.39500000002       0.18209747970104218        8.8618151843547821E-002   5.5648829787969589E-002  0.29941040277481079     
   4.7862999141216278E-002   608250.39500000002       0.20684023201465607       0.10235034674406052        7.7231064438819885E-002  0.28710055351257324     
   6.3096001744270325E-002   608250.39500000002       0.23252892494201660       0.11747745424509048       0.10031796246767044       0.26706150174140930     
   8.3176001906394958E-002   608250.39500000002       0.25692662596702576       0.13318647444248199       0.12339928746223450       0.23870912194252014     
  0.10000000149011612        608250.39500000002       0.27074733376502991       0.14323356747627258       0.13766160607337952       0.21524389088153839     
  0.12500000000000000        608250.39500000002       0.28246763348579407       0.15375214815139771       0.15220399200916290       0.18251286447048187     
  0.15000000596046448        608250.39500000002       0.28586742281913757       0.15982365608215332       0.16052891314029694       0.15313635766506195     
  0.17499999701976776        608250.39500000002       0.28286868333816528       0.16220530867576599       0.16406214237213135       0.12734343111515045     
  0.20000000298023224        608250.39500000002       0.27497765421867371       0.16153217852115631       0.16386543214321136       0.10503242909908295     
  0.22499999403953552        608250.39500000002       0.26340579986572266       0.15835152566432953       0.16076049208641052        8.5955336689949036E-002
  0.25000000000000000        608250.39500000002       0.24914236366748810       0.15314178168773651       0.15540215373039246        6.9803029298782349E-002
  0.27500000596046448        608250.39500000002       0.23300144076347351       0.14632423222064972       0.14832396805286407        5.6248329579830170E-002
  0.30000001192092896        608250.39500000002       0.21565520763397217       0.13827089965343475       0.13996785879135132        4.4968936592340469E-002
  0.32499998807907104        608250.39500000002       0.19765827059745789       0.12931035459041595       0.13070426881313324        3.5659793764352798E-002
  0.34999999403953552        608250.39500000002       0.17946623265743256       0.11973192542791367       0.12084600329399109        2.8039552271366119E-002
  0.37500000000000000        608250.39500000002       0.16145047545433044       0.10978927463293076       0.11065822839736938        2.1853525191545486E-002
  0.40000000596046448        608250.39500000002       0.14391003549098969        9.9703215062618256E-002  0.10036569833755493        1.6874533146619797E-002
  0.42500001192092896        608250.39500000002       0.12708158791065216        8.9664198458194733E-002   9.0158246457576752E-002   1.2902428396046162E-002
  0.44999998807907104        608250.39500000002       0.11114765703678131        7.9834505915641785E-002   8.0194905400276184E-002   9.7628142684698105E-003
  0.47499999403953552        608250.39500000002        9.6243821084499359E-002   7.0350207388401031E-002   7.0607244968414307E-002   7.3052840307354927E-003
  0.50000000000000000        608250.39500000002        8.2464888691902161E-002   6.1322968453168869E-002   6.1502024531364441E-002   5.4013985209167004E-003
  0.52499997615814209        608250.39500000002        6.9870270788669586E-002   5.2841775119304657E-002   5.2963428199291229E-002   3.9425366558134556E-003
  0.55000001192092896        608250.39500000002        5.8488830924034119E-002   4.4974531978368759E-002   4.5054990798234940E-002   2.8377361595630646E-003
  0.57499998807907104        608250.39500000002        4.8323098570108414E-002   3.7769649177789688E-002   3.7821318954229355E-002   2.0115859806537628E-003
  0.60000002384185791        608250.39500000002        3.9353169500827789E-002   3.1257536262273788E-002   3.1289659440517426E-002   1.4022133545950055E-003
  0.62500000000000000        608250.39500000002        3.1540151685476303E-002   2.5452133268117905E-002   2.5471393018960953E-002   9.5940689789131284E-004
  0.64999997615814209        608250.39500000002        2.4829367175698280E-002   2.0352380350232124E-002   2.0363461226224899E-002   6.4288446446880698E-004
  0.67500001192092896        608250.39500000002        1.9153244793415070E-002   1.5943711623549461E-002   1.5949796885251999E-002   4.2072508949786425E-004
  0.69999998807907104        608250.39500000002        1.4434015378355980E-002   1.2199558317661285E-002   1.2202722951769829E-002   2.6796356542035937E-004
  0.72500002384185791        608250.39500000002        1.0586199350655079E-002   9.0828603133559227E-003   9.0844072401523590E-003   1.6535018221475184E-004
  0.75000000000000000        608250.39500000002        7.5189289636909962E-003   6.5476149320602417E-003   6.5483227372169495E-003   9.8269090813118964E-005
  0.77499997615814209        608250.39500000002        5.1381192170083523E-003   4.5404527336359024E-003   4.5407600700855255E-003   5.5808664910728112E-005
  0.80000001192092896        608250.39500000002        3.3485195599496365E-003   3.0022561550140381E-003   3.0023939907550812E-003   2.9973300115671009E-005
  0.82499998807907104        608250.39500000002        2.0556554663926363E-003   1.8698287894949317E-003   1.8699070205911994E-003   1.5025272659840994E-005
  0.85000002384185791        608250.39500000002        1.1676882859319448E-003   1.0776288108900189E-003   1.0776901617646217E-003   6.9437305683095474E-006
  0.87500000000000000        608250.39500000002        5.9721840079873800E-004   5.5958499433472753E-004   5.5963563499972224E-004   2.9872608138248324E-006
  0.89999997615814209        608250.39500000002        2.6306314975954592E-004   2.5102519430220127E-004   2.5105001986958086E-004   1.3462093875205028E-006
  0.92500001192092896        608250.39500000002        9.2065820354036987E-005   9.0769717644434422E-005   9.0739355073310435E-005   8.7108162460936001E-007
  0.94999998807907104        608250.39500000002        2.1020579879404977E-005   2.3480115487473086E-005   2.3355009034276009E-005   8.6385506392616662E-007
  0.97500002384185791        608250.39500000002       -1.1111711728517548E-006   2.4518619738955749E-006   2.1871917397220386E-006   9.1987675432392280E-007
   1.0000000000000000        608250.39500000002       -1.0229805411654525E-005  -6.6524803514766973E-006  -7.0985306592774577E-006   8.0887940612228704E-007
   9.9999997171806854E-010   779904.09349999996        2.9132356867194176E-003  -8.8666065130382776E-004  -1.0749754728749394E-003  -1.4880588278174400E-003
   1.3183000246996812E-009   779904.09349999996        3.0508481431752443E-003  -8.8587967911735177E-004  -1.1073875939473510E-003  -1.4730277471244335E-003
   1.7378000150003459E-009   779904.09349999996        3.1956182792782784E-003  -8.8283728109672666E-004  -1.1419198708608747E-003  -1.4496045187115669E-003
   2.2908999142146058E-009   779904.09349999996        3.3480175770819187E-003  -8.7729818187654018E-004  -1.1789152631536126E-003  -1.4163348823785782E-003
   3.0200000278313155E-009   779904.09349999996        3.5084520932286978E-003  -8.6900993483141065E-004  -1.2187459506094456E-003  -1.3715638779103756E-003
   3.9810998941902653E-009   779904.09349999996        3.6773874890059233E-003  -8.5769925499334931E-004  -1.2618482578545809E-003  -1.3133903266862035E-003
   5.2481001766579993E-009   779904.09349999996        3.8553290069103241E-003  -8.4307009819895029E-004  -1.3087249826639891E-003  -1.2396365636959672E-003
   6.9183001549788514E-009   779904.09349999996        4.0427953936159611E-003  -8.2480418495833874E-004  -1.3599462108686566E-003  -1.1478256201371551E-003
   9.1201002305751899E-009   779904.09349999996        4.2403526604175568E-003  -8.0255646025761962E-004  -1.4161645667627454E-003  -1.0351336095482111E-003
   1.2023000373062587E-008   779904.09349999996        4.4486145488917828E-003  -7.7595299808308482E-004  -1.4781249919906259E-003  -8.9834659593179822E-004
   1.5849000334355878E-008   779904.09349999996        4.6681463718414307E-003  -7.4460206087678671E-004  -1.5466435579583049E-003  -7.3388993041589856E-004
   2.0892999330612838E-008   779904.09349999996        4.8996815457940102E-003  -7.0806377334520221E-004  -1.6226816223934293E-003  -5.3763535106554627E-004
   2.7542000680114143E-008   779904.09349999996        5.1439097151160240E-003  -6.6587666515260935E-004  -1.7072912305593491E-003  -3.0500401044264436E-004
   3.6307998385609608E-008   779904.09349999996        5.4016290232539177E-003  -6.1753246700391173E-004  -1.8016740214079618E-003  -3.0795647035120055E-005
   4.7863000673942224E-008   779904.09349999996        5.6736059486865997E-003  -5.6249886984005570E-004  -1.9071414135396481E-003   2.9072415782138705E-004
   6.3096003088958241E-008   779904.09349999996        5.9607378207147121E-003  -5.0018733600154519E-004  -2.0251839887350798E-003   6.6604424500837922E-004
   8.3175997644957533E-008   779904.09349999996        6.2639242969453335E-003  -4.2997548007406294E-004  -2.1574327256530523E-003   1.1023181723430753E-003
   1.0965000285523274E-007   779904.09349999996        6.5842047333717346E-003  -3.5117421066388488E-004  -2.3057269863784313E-003   1.6076038591563702E-003
   1.4453999597208167E-007   779904.09349999996        6.9225081242620945E-003  -2.6308684027753770E-004  -2.4720064830034971E-003   2.1905209869146347E-003
   1.9054999711443088E-007   779904.09349999996        7.2801671922206879E-003  -1.6487375251017511E-004  -2.6585699524730444E-003   2.8611761517822742E-003
   2.5118998792095226E-007   779904.09349999996        7.6581859029829502E-003  -5.5744021665304899E-005  -2.8677140362560749E-003   3.6299144849181175E-003
   3.3112999631157436E-007   779904.09349999996        8.0579426139593124E-003   6.5237618400715292E-005  -3.1020969618111849E-003   4.5086489990353584E-003
   4.3651999703797628E-007   779904.09349999996        8.4808478131890297E-003   1.9906158559024334E-004  -3.3645674120634794E-003   5.5102896876633167E-003
   5.7544002629583701E-007   779904.09349999996        8.9283175766468048E-003   3.4676474751904607E-004  -3.6581372842192650E-003   6.6486671566963196E-003
   7.5857997217099182E-007   779904.09349999996        9.4020040705800056E-003   5.0950609147548676E-004  -3.9861188270151615E-003   7.9391114413738251E-003
   9.9999999747524271E-007   779904.09349999996        9.9035939201712608E-003   6.8850576644763350E-004  -4.3519842438399792E-003   9.3979770317673683E-003
   1.3182999509808724E-006   779904.09349999996        1.0435023345053196E-002   8.8512222282588482E-004  -4.7594998031854630E-003   1.1043244972825050E-002
   1.7377999483869644E-006   779904.09349999996        1.0998094454407692E-002   1.1007138527929783E-003  -5.2124029025435448E-003   1.2893319129943848E-002
   2.2909000563231530E-006   779904.09349999996        1.1595209129154682E-002   1.3369172811508179E-003  -5.7149385102093220E-003   1.4969327487051487E-002
   3.0199998946045525E-006   779904.09349999996        1.2228601612150669E-002   1.5953608090057969E-003  -6.2712011858820915E-003   1.7292594537138939E-002
   3.9810997805034276E-006   779904.09349999996        1.2900845147669315E-002   1.8778580706566572E-003  -6.8854698911309242E-003   1.9886193796992302E-002
   5.2481000238913111E-006   779904.09349999996        1.3614795170724392E-002   2.1863938309252262E-003  -7.5620878487825394E-003   2.2774700075387955E-002
   6.9183001869532745E-006   779904.09349999996        1.4373519457876682E-002   2.5230934843420982E-003  -8.3052795380353928E-003   2.5983726605772972E-002
   9.1201000032015145E-006   779904.09349999996        1.5180462971329689E-002   2.8902960475534201E-003  -9.1191679239273071E-003   2.9540369287133217E-002
   1.2022999726468697E-005   779904.09349999996        1.6039494425058365E-002   3.2905759289860725E-003  -1.0007642209529877E-002   3.3473137766122818E-002
   1.5849000192247331E-005   779904.09349999996        1.6954572871327400E-002   3.7265799473971128E-003  -1.0973775759339333E-002   3.7809949368238449E-002
   2.0892999600619078E-005   779904.09349999996        1.7930706962943077E-002   4.2014732025563717E-003  -1.2020546011626720E-002   4.2582094669342041E-002
   2.7542000680114143E-005   779904.09349999996        1.8973175436258316E-002   4.7185621224343777E-003  -1.3149657286703587E-002   4.7819901257753372E-002
   3.6307999835116789E-005   779904.09349999996        2.0088275894522667E-002   5.2816453389823437E-003  -1.4361907728016376E-002   5.3555510938167572E-002
   4.7862999053904787E-005   779904.09349999996        2.1282894536852837E-002   5.8947745710611343E-003  -1.5656154602766037E-002   5.9819519519805908E-002
   6.3095998484641314E-005   779904.09349999996        2.2565383464097977E-002   6.5626730211079121E-003  -1.7029607668519020E-002   6.6644020378589630E-002
   8.3175997133366764E-005   779904.09349999996        2.3945264518260956E-002   7.2905500419437885E-003  -1.8476665019989014E-002   7.4059218168258667E-002
   1.0964999819407240E-004   779904.09349999996        2.5434177368879318E-002   8.0845430493354797E-003  -1.9988875836133957E-002   8.2095898687839508E-002
   1.4453999756369740E-004   779904.09349999996        2.7045127004384995E-002   8.9512532576918602E-003  -2.1552953869104385E-002   9.0778261423110962E-002
   1.9054999575018883E-004   779904.09349999996        2.8795477002859116E-002   9.8992669954895973E-003  -2.3152191191911697E-002  0.10013588517904282     
   2.5119000929407775E-004   779904.09349999996        3.0704107135534286E-002   1.0937525890767574E-002  -2.4761911481618881E-002  0.11018323153257370     
   3.3112999517470598E-004   779904.09349999996        3.2795734703540802E-002   1.2077529914677143E-002  -2.6351304724812508E-002  0.12093613296747208     
   4.3652000022120774E-004   779904.09349999996        3.5100392997264862E-002   1.3332910835742950E-002  -2.7880173176527023E-002  0.13240031898021698     
   5.7544000446796417E-004   779904.09349999996        3.7654671818017960E-002   1.4719940721988678E-002  -2.9297053813934326E-002  0.14456769824028015     
   7.5857999036088586E-004   779904.09349999996        4.0504805743694305E-002   1.6259010881185532E-002  -3.0537782236933708E-002  0.15741865336894989     
   1.0000000474974513E-003   779904.09349999996        4.3707784265279770E-002   1.7975063994526863E-002  -3.1522288918495178E-002  0.17091186344623566     
   1.3183000264689326E-003   779904.09349999996        4.7335457056760788E-002   1.9899625331163406E-002  -3.2152250409126282E-002  0.18498411774635315     
   1.7377999611198902E-003   779904.09349999996        5.1475193351507187E-002   2.2071085870265961E-002  -3.2307602465152740E-002  0.19953303039073944     
   2.2909000981599092E-003   779904.09349999996        5.6238934397697449E-002   2.4539541453123093E-002  -3.1843870878219604E-002  0.21442759037017822     
   3.0199999455362558E-003   779904.09349999996        6.1761926859617233E-002   2.7366440743207932E-002  -3.0588708817958832E-002  0.22947788238525391     
   3.9810999296605587E-003   779904.09349999996        6.8210795521736145E-002   3.0629497021436691E-002  -2.8339633718132973E-002  0.24443630874156952     
   5.2481000311672688E-003   779904.09349999996        7.5787246227264404E-002   3.4425918012857437E-002  -2.4862460792064667E-002  0.25898224115371704     
   6.9182999432086945E-003   779904.09349999996        8.4729380905628204E-002   3.8875367492437363E-002  -1.9892994314432144E-002  0.27270561456680298     
   9.1201001778244972E-003   779904.09349999996        9.5311805605888367E-002   4.4123545289039612E-002  -1.3141920790076256E-002  0.28509506583213806     
   1.2023000046610832E-002   779904.09349999996       0.10783726722002029        5.0343334674835205E-002  -4.3067946098744869E-003  0.29552310705184937     
   1.5848999843001366E-002   779904.09349999996       0.12260903418064117        5.7728432118892670E-002   6.9001005031168461E-003  0.30323207378387451     
   2.0893000066280365E-002   779904.09349999996       0.13990168273448944        6.6488727927207947E-002   2.0722951740026474E-002  0.30733999609947205     
   2.7542000636458397E-002   779904.09349999996       0.15987163782119751        7.6817654073238373E-002   3.7292141467332840E-002  0.30684229731559753     
   3.6308001726865768E-002   779904.09349999996       0.18244290351867676        8.8847547769546509E-002   5.6544195860624313E-002  0.30065190792083740     
   4.7862999141216278E-002   779904.09349999996       0.20710369944572449       0.10255548357963562        7.8090295195579529E-002  0.28768122196197510     
   6.3096001744270325E-002   779904.09349999996       0.23264928162097931       0.11762753129005432       0.10107172280550003       0.26699179410934448     
   8.3176001906394958E-002   779904.09349999996       0.25682908296585083       0.13323932886123657       0.12396816164255142       0.23805975914001465     
  0.10000000149011612        779904.09349999996       0.27045983076095581       0.14319311082363129       0.13806195557117462       0.21428255736827850     
  0.12500000000000000        779904.09349999996       0.28190660476684570       0.15356566011905670       0.15235669910907745       0.18128935992717743     
  0.15000000596046448        779904.09349999996       0.28505867719650269       0.15949292480945587       0.16045290231704712       0.15181373059749603     
  0.17499999701976776        779904.09349999996       0.28184726834297180       0.16173997521400452       0.16378439962863922       0.12602567672729492     
  0.20000000298023224        779904.09349999996       0.27378264069557190       0.16094684600830078       0.16341583430767059       0.10378383845090866     
  0.22499999403953552        779904.09349999996       0.26207712292671204       0.15766376256942749       0.16016924381256104        8.4813065826892853E-002
  0.25000000000000000        779904.09349999996       0.24771876633167267       0.15237066149711609       0.15469850599765778        6.8785615265369415E-002
  0.27500000596046448        779904.09349999996       0.23151925206184387       0.14548936486244202       0.14753539860248566        5.5361688137054443E-002
  0.30000001192092896        779904.09349999996       0.21414755284786224       0.13739170134067535       0.13911978900432587        4.4210597872734070E-002
  0.32499998807907104        779904.09349999996       0.19615457952022552       0.12840537726879120       0.12981976568698883        3.5021983087062836E-002
  0.34999999403953552        779904.09349999996       0.17799206078052521       0.11881852895021439       0.11994572728872299        2.7511389926075935E-002
  0.37500000000000000        779904.09349999996       0.16002738475799561       0.10888325423002243       0.10976037383079529        2.1422587335109711E-002
  0.40000000596046448        779904.09349999996       0.14255574345588684        9.8818622529506683E-002   9.9486015737056732E-002   1.6527956351637840E-002
  0.42500001192092896        779904.09349999996       0.12581001222133636        8.8813193142414093E-002   8.9310072362422943E-002   1.2627661228179932E-002
  0.44999998807907104        779904.09349999996       0.10996919870376587        7.9027287662029266E-002   7.9389229416847229E-002   9.5481006428599358E-003
  0.47499999403953552        779904.09349999996        9.5165573060512543E-002   6.9594979286193848E-002   6.9852806627750397E-002   7.1399589069187641E-003
  0.50000000000000000        779904.09349999996        8.1490933895111084E-002   6.0625985264778137E-002   6.0805410146713257E-002   5.2760285325348377E-003
  0.52499997615814209        779904.09349999996        6.9002002477645874E-002   5.2207387983798981E-002   5.2329190075397491E-002   3.8489685393869877E-003
  0.55000001192092896        779904.09349999996        5.7725239545106888E-002   4.4405292719602585E-002   4.4485796242952347E-002   2.7690653223544359E-003
  0.57499998807907104        779904.09349999996        4.7661133110523224E-002   3.7266425788402557E-002   3.7318099290132523E-002   1.9620782695710659E-003
  0.60000002384185791        779904.09349999996        3.8788028061389923E-002   3.0819667503237724E-002   3.0851786956191063E-002   1.3671964406967163E-003
  0.62500000000000000        779904.09349999996        3.1065626069903374E-002   2.5077586993575096E-002   2.5096844881772995E-002   9.3514507170766592E-004
  0.64999997615814209        779904.09349999996        2.4438142776489258E-002   2.0037939772009850E-002   2.0049024373292923E-002   6.2644860008731484E-004
  0.67500001192092896        779904.09349999996        1.8837209790945053E-002   1.5685163438320160E-002   1.5691254287958145E-002   4.0986368549056351E-004
  0.69999998807907104        779904.09349999996        1.4184552244842052E-002   1.1991903185844421E-002   1.1995075270533562E-002   2.6098234229721129E-004
  0.72500002384185791        779904.09349999996        1.0394454933702946E-002   8.9205168187618256E-003   8.9220702648162842E-003   1.6100233187898993E-004
  0.75000000000000000        779904.09349999996        7.3760724626481533E-003   6.4246328547596931E-003   6.4253462478518486E-003   9.5658811915200204E-005
  0.77499997615814209        779904.09349999996        5.0355778075754642E-003   4.4507244601845741E-003   4.4510355219244957E-003   5.4308711696648970E-005
  0.80000001192092896        779904.09349999996        3.2781909685581923E-003   2.9397229664027691E-003   2.9398624319583178E-003   2.9156510208849795E-005
  0.82499998807907104        779904.09349999996        2.0100967958569527E-003   1.8286780687049031E-003   1.8287564162164927E-003   1.4609337995352689E-005
  0.85000002384185791        779904.09349999996        1.1402767850086093E-003   1.0524818208068609E-003   1.0525420075282454E-003   6.7479950303095393E-006
  0.87500000000000000        779904.09349999996        5.8228219859302044E-004   5.4566503968089819E-004   5.4571341024711728E-004   2.9000709673709935E-006
  0.89999997615814209        779904.09349999996        2.5597846251912415E-004   2.4430427583865821E-004   2.4432616191916168E-004   1.3012048611926730E-006
  0.92500001192092896        779904.09349999996        8.9314678916707635E-005   8.8084081653505564E-005   8.8050779595505446E-005   8.3078720081175561E-007
  0.94999998807907104        779904.09349999996        2.0201152437948622E-005   2.2604173864237964E-005   2.2477122911368497E-005   8.0904641208690009E-007
  0.97500002384185791        779904.09349999996       -1.3372888361118385E-006   2.1113876300660195E-006   1.8471956764187780E-006   8.4335681549418950E-007
   1.0000000000000000        779904.09349999996       -1.0289143574482296E-005  -6.8689687395817600E-006  -7.3102482929243706E-006   7.1254140721066506E-007
   9.9999997171806854E-010   1000000.0000000000        2.9157078824937344E-003  -8.8601588504388928E-004  -1.0771648958325386E-003  -1.5053026145324111E-003
   1.3183000246996812E-009   1000000.0000000000        3.0534602701663971E-003  -8.8516128016635776E-004  -1.1100890114903450E-003  -1.4880251837894320E-003
   1.7378000150003459E-009   1000000.0000000000        3.1983784865587950E-003  -8.8203919585794210E-004  -1.1452126782387495E-003  -1.4619125286117196E-003
   2.2908999142146058E-009   1000000.0000000000        3.3509351778775454E-003  -8.7641377467662096E-004  -1.1828894494101405E-003  -1.4254460111260414E-003
   3.0200000278313155E-009   1000000.0000000000        3.5115368664264679E-003  -8.6803216254338622E-004  -1.2235026806592941E-003  -1.3769005890935659E-003
   3.9810998941902653E-009   1000000.0000000000        3.6806499119848013E-003  -8.5662049241364002E-004  -1.2675013858824968E-003  -1.3142961543053389E-003
   5.2481001766579993E-009   1000000.0000000000        3.8587800227105618E-003  -8.4188219625502825E-004  -1.3154023326933384E-003  -1.2353665661066771E-003
   6.9183001549788514E-009   1000000.0000000000        4.0464471094310284E-003  -8.2349829608574510E-004  -1.3677903916686773E-003  -1.1375374160706997E-003
   9.1201002305751899E-009   1000000.0000000000        4.2442176491022110E-003  -8.0112321302294731E-004  -1.4253347180783749E-003  -1.0178763186559081E-003
   1.2023000373062587E-008   1000000.0000000000        4.4527058489620686E-003  -7.7438208973035216E-004  -1.4887980651110411E-003  -8.7304884800687432E-004
   1.5849000334355878E-008   1000000.0000000000        4.6724788844585419E-003  -7.4288260657340288E-004  -1.5590148977935314E-003  -6.9935165811330080E-004
   2.0892999330612838E-008   1000000.0000000000        4.9042706377804279E-003  -7.0618401514366269E-004  -1.6369675286114216E-003  -4.9250968731939793E-004
   2.7542000680114143E-008   1000000.0000000000        5.1487726159393787E-003  -6.6382391378283501E-004  -1.7237293068319559E-003  -2.4778771330602467E-004
   3.6307998385609608E-008   1000000.0000000000        5.4067829623818398E-003  -6.1529310187324882E-004  -1.8205248052254319E-003   4.0188071579905227E-005
   4.7863000673942224E-008   1000000.0000000000        5.6790704838931561E-003  -5.6005816441029310E-004  -1.9286893075332046E-003   3.7733605131506920E-004
   6.3096003088958241E-008   1000000.0000000000        5.9665339067578316E-003  -4.9752951599657536E-004  -2.0497383084148169E-003   7.7034812420606613E-004
   8.3175997644957533E-008   1000000.0000000000        6.2700738199055195E-003  -4.2708349064923823E-004  -2.1853283978998661E-003   1.2265932746231556E-003
   1.0965000285523274E-007   1000000.0000000000        6.5907323732972145E-003  -3.4802962909452617E-004  -2.3373253643512726E-003   1.7543653957545757E-003
   1.4453999597208167E-007   1000000.0000000000        6.9294390268623829E-003  -2.5966996327042580E-004  -2.5076940655708313E-003   2.3625234607607126E-003
   1.9054999711443088E-007   1000000.0000000000        7.2875302284955978E-003  -1.6116305778268725E-004  -2.6987618766725063E-003   3.0614531133323908E-003
   2.5118998792095226E-007   1000000.0000000000        7.6660113409161568E-003  -5.1716488087549806E-005  -2.9128480236977339E-003   3.8617632817476988E-003
   3.3112999631157436E-007   1000000.0000000000        8.0662649124860764E-003   6.9606991019099951E-005  -3.1526363454759121E-003   4.7756670974195004E-003
   4.3651999703797628E-007   1000000.0000000000        8.4897018969058990E-003   2.0379986381158233E-004  -3.4209978766739368E-003   5.8163832873106003E-003
   5.7544002629583701E-007   1000000.0000000000        8.9377444237470627E-003   3.5190122434869409E-004  -3.7209629081189632E-003   6.9980556145310402E-003
   7.5857997217099182E-007   1000000.0000000000        9.4120465219020844E-003   5.1507260650396347E-004  -4.0558595210313797E-003   8.3363484591245651E-003
   9.9999999747524271E-007   1000000.0000000000        9.9143013358116150E-003   6.9453695323318243E-004  -4.4291713275015354E-003   9.8479511216282845E-003
   1.3182999509808724E-006   1000000.0000000000        1.0446448810398579E-002   8.9165579993277788E-004  -4.8446697182953358E-003   1.1551197618246078E-002
   1.7377999483869644E-006   1000000.0000000000        1.1010297574102879E-002   1.1077907402068377E-003  -5.3060865029692650E-003   1.3464814051985741E-002
   2.2909000563231530E-006   1000000.0000000000        1.1608255095779896E-002   1.3445826480165124E-003  -5.8176578022539616E-003   1.5610298141837120E-002
   3.0199998946045525E-006   1000000.0000000000        1.2242564931511879E-002   1.6036638990044594E-003  -6.3834534958004951E-003   1.8009301275014877E-002
   3.9810997805034276E-006   1000000.0000000000        1.2915809638798237E-002   1.8868532497435808E-003  -7.0077171549201012E-003   2.0685221999883652E-002
   5.2481000238913111E-006   1000000.0000000000        1.3630856759846210E-002   2.1961410529911518E-003  -7.6947407796978951E-003   2.3662952706217766E-002
   6.9183001869532745E-006   1000000.0000000000        1.4390784315764904E-002   2.5336591061204672E-003  -8.4486799314618111E-003   2.6968387886881828E-002
   9.1201000032015145E-006   1000000.0000000000        1.5199054963886738E-002   2.9017541091889143E-003  -9.2735672369599342E-003   3.0628882348537445E-002
   1.2022999726468697E-005   1000000.0000000000        1.6059555113315582E-002   3.3030093181878328E-003  -1.0173180140554905E-002   3.4673165529966354E-002
   1.5849000192247331E-005   1000000.0000000000        1.6976265236735344E-002   3.7400808651000261E-003  -1.1150446720421314E-002   3.9129283279180527E-002
   2.0892999600619078E-005   1000000.0000000000        1.7954222857952118E-002   4.2161466553807259E-003  -1.2208175845444202E-002   4.4028639793395996E-002
   2.7542000680114143E-005   1000000.0000000000        1.8998734652996063E-002   4.7345268540084362E-003  -1.3347863219678402E-002   4.9401562660932541E-002
   3.6307999835116789E-005   1000000.0000000000        2.0116142928600311E-002   5.2990377880632877E-003  -1.4570059254765511E-002   5.5280119180679321E-002
   4.7862999053904787E-005   1000000.0000000000        2.1313374862074852E-002   5.9137507341802120E-003  -1.5873329713940620E-002   6.1694655567407608E-002
   6.3095998484641314E-005   1000000.0000000000        2.2598838433623314E-002   6.5834131091833115E-003  -1.7254542559385300E-002   6.8676926195621490E-002
   8.3175997133366764E-005   1000000.0000000000        2.3982128128409386E-002   7.3132636025547981E-003  -1.8707698211073875E-002   7.6256550848484039E-002
   1.0964999819407240E-004   1000000.0000000000        2.5474961847066879E-002   8.1094745546579361E-003  -2.0223893225193024E-002   8.4463596343994141E-002
   1.4453999756369740E-004   1000000.0000000000        2.7090441435575485E-002   8.9786909520626068E-003  -2.1789319813251495E-002   9.3321152031421661E-002
   1.9054999575018883E-004   1000000.0000000000        2.8846053406596184E-002   9.9295508116483688E-003  -2.3386685177683830E-002  0.10285756736993790     
   2.5119000929407775E-004   1000000.0000000000        3.0760813504457474E-002   1.0971057228744030E-002  -2.4990657344460487E-002  0.11308549344539642     
   3.3112999517470598E-004   1000000.0000000000        3.2859608530998230E-002   1.2114785611629486E-002  -2.6569699868559837E-002  0.12401866167783737     
   4.3652000022120774E-004   1000000.0000000000        3.5172659903764725E-002   1.3374458998441696E-002  -2.8082828968763351E-002  0.13566015660762787     
   5.7544000446796417E-004   1000000.0000000000        3.7736788392066956E-002   1.4766456559300423E-002  -2.9477741569280624E-002  0.14799863100051880     
   7.5857999036088586E-004   1000000.0000000000        4.0598478168249130E-002   1.6311297193169594E-002  -3.0689392238855362E-002  0.16101059317588806     
   1.0000000474974513E-003   1000000.0000000000        4.3815009295940399E-002   1.8034067004919052E-002  -3.1636830419301987E-002  0.17465007305145264     
   1.3183000264689326E-003   1000000.0000000000        4.7458522021770477E-002   1.9966460764408112E-002  -3.2220881432294846E-002  0.18884846568107605     
   1.7377999611198902E-003   1000000.0000000000        5.1616691052913666E-002   2.2147051990032196E-002  -3.2320752739906311E-002  0.20349708199501038     
   2.2909000981599092E-003   1000000.0000000000        5.6401722133159637E-002   2.4626128375530243E-002  -3.1791388988494873E-002  0.21845781803131104     
   3.0199999455362558E-003   1000000.0000000000        6.1949055641889572E-002   2.7465321123600006E-002  -3.0460210517048836E-002  0.23353283107280731     
   3.9810999296605587E-003   1000000.0000000000        6.8425349891185760E-002   3.0742492526769638E-002  -2.8124962002038956E-002  0.24846594035625458     
   5.2481000311672688E-003   1000000.0000000000        7.6032049953937531E-002   3.4554917365312576E-002  -2.4552363902330399E-002  0.26292756199836731     
   6.9182999432086945E-003   1000000.0000000000        8.5006557404994965E-002   3.9022170007228851E-002  -1.9480068236589432E-002  0.27649873495101929     
   9.1201001778244972E-003   1000000.0000000000        9.5622062683105469E-002   4.4289596378803253E-002  -1.2621857225894928E-002  0.28865978121757507     
   1.2023000046610832E-002   1000000.0000000000       0.10817888379096985        5.0529278814792633E-002  -3.6799693480134010E-003  0.29877659678459167     
   1.5848999843001366E-002   1000000.0000000000       0.12297634035348892        5.7933453470468521E-002   7.6266382820904255E-003  0.30608797073364258     
   2.0893000066280365E-002   1000000.0000000000       0.14028315246105194        6.6709563136100769E-002   2.1533310413360596E-002  0.30971276760101318     
   2.7542000636458397E-002   1000000.0000000000       0.16024735569953918        7.7047206461429596E-002   3.8159228861331940E-002  0.30865445733070374     
   3.6308001726865768E-002   1000000.0000000000       0.18278172612190247        8.9073091745376587E-002   5.7427681982517242E-002  0.30184316635131836     
   4.7862999141216278E-002   1000000.0000000000       0.20736064016819000       0.10275648534297943        7.8935489058494568E-002  0.28822124004364014     
   6.3096001744270325E-002   1000000.0000000000       0.23276409506797791       0.11777354776859283       0.10181036591529846       0.26689442992210388     
   8.3176001906394958E-002   1000000.0000000000       0.25672826170921326       0.13328883051872253       0.12452247738838196       0.23739822208881378     
  0.10000000149011612        1000000.0000000000       0.27017155289649963       0.14315026998519897       0.13844928145408630       0.21331986784934998     
  0.12500000000000000        1000000.0000000000       0.28134897351264954       0.15337868034839630       0.15249958634376526       0.18007677793502808     
  0.15000000596046448        1000000.0000000000       0.28425770998001099       0.15916395187377930       0.16037087142467499       0.15051026642322540     
  0.17499999701976776        1000000.0000000000       0.28083792328834534       0.16127882897853851       0.16350452601909637       0.12473203241825104     
  0.20000000298023224        1000000.0000000000       0.27260366082191467       0.16036811470985413       0.16296781599521637       0.10256174206733704     
  0.22499999403953552        1000000.0000000000       0.26076799631118774       0.15698488056659698       0.15958303213119507        8.3697780966758728E-002
  0.25000000000000000        1000000.0000000000       0.24631766974925995       0.15161055326461792       0.15400291979312897        6.7794345319271088E-002
  0.27500000596046448        1000000.0000000000       0.23006194829940796       0.14466741681098938       0.14675752818584442        5.4499443620443344E-002
  0.30000001192092896        1000000.0000000000       0.21266654133796692       0.13652700185775757       0.13828457891941071        4.3474368751049042E-002
  0.32499998807907104        1000000.0000000000       0.19467870891094208       0.12751618027687073       0.12894983589649200        3.4403722733259201E-002
  0.34999999403953552        1000000.0000000000       0.17654630541801453       0.11792185157537460       0.11906131356954575        2.7000136673450470E-002
  0.37500000000000000        1000000.0000000000       0.15863281488418579       0.10799456387758255       0.10887925326824188        2.1005989983677864E-002
  0.40000000596046448        1000000.0000000000       0.14122955501079559        9.7951643168926239E-002   9.8623543977737427E-002   1.6193319112062454E-002
  0.42500001192092896        1000000.0000000000       0.12456572055816650        8.7979786098003387E-002   8.8479213416576385E-002   1.2362658977508545E-002
  0.44999998807907104        1000000.0000000000       0.10881681740283966        7.8237354755401611E-002   7.8600667417049408E-002   9.3412352725863457E-003
  0.47499999403953552        1000000.0000000000        9.4111919403076172E-002   6.8856477737426758E-002   6.9114983081817627E-002   6.9808294065296650E-003
  0.50000000000000000        1000000.0000000000        8.0539859831333160E-002   5.9944946318864822E-002   6.0124661773443222E-002   5.1554637029767036E-003
  0.52499997615814209        1000000.0000000000        6.8154715001583099E-002   5.1587972790002823E-002   5.1709871739149094E-002   3.7590586580336094E-003
  0.55000001192092896        1000000.0000000000        5.6980632245540619E-002   4.3849904090166092E-002   4.3930418789386749E-002   2.7031265199184418E-003
  0.57499998807907104        1000000.0000000000        4.7016080468893051E-002   3.6775816231966019E-002   3.6827474832534790E-002   1.9145695259794593E-003
  0.60000002384185791        1000000.0000000000        3.8237728178501129E-002   3.0393101274967194E-002   3.0425203964114189E-002   1.3336109695956111E-003
  0.62500000000000000        1000000.0000000000        3.0603906139731407E-002   2.4712994694709778E-002   2.4732241407036781E-002   9.1188499936833978E-004
  0.64999997615814209        1000000.0000000000        2.4057768285274506E-002   1.9732099026441574E-002   1.9743181765079498E-002   6.1069626826792955E-004
  0.67500001192092896        1000000.0000000000        1.8530186265707016E-002   1.5433898195624352E-002   1.5439991839230061E-002   3.9945615571923554E-004
  0.69999998807907104        1000000.0000000000        1.3942404650151730E-002   1.1790271848440170E-002   1.1793449521064758E-002   2.5429355446249247E-004
  0.72500002384185791        1000000.0000000000        1.0208497755229473E-002   8.7630264461040497E-003   8.7645864114165306E-003   1.5683664241805673E-004
  0.75000000000000000        1000000.0000000000        7.2376579046249390E-003   6.3054431229829788E-003   6.3061616383492947E-003   9.3157716037239879E-005
  0.77499997615814209        1000000.0000000000        4.9363248981535435E-003   4.3638539500534534E-003   4.3641682714223862E-003   5.2871280786348507E-005
  0.80000001192092896        1000000.0000000000        3.2101927790790796E-003   2.8792491648346186E-003   2.8793902602046728E-003   2.8373557142913342E-005
  0.82499998807907104        1000000.0000000000        1.9661011174321175E-003   1.7889320151880383E-003   1.7890103626996279E-003   1.4210403605829924E-005
  0.85000002384185791        1000000.0000000000        1.1138417758047581E-003   1.0282266885042191E-003   1.0282855946570635E-003   6.5599679146544077E-006
  0.87500000000000000        1000000.0000000000        5.6790059898048639E-004   5.3225975716486573E-004   5.3230591583997011E-004   2.8159784051240422E-006
  0.89999997615814209        1000000.0000000000        2.4916950496844947E-004   2.3784357472322881E-004   2.3786268138792366E-004   1.2575582104545902E-006
  0.92500001192092896        1000000.0000000000        8.6676991486456245E-005   8.5507985204458237E-005   8.5471932834479958E-005   7.9190937185558141E-007
  0.94999998807907104        1000000.0000000000        1.9418963347561657E-005   2.1766520148958080E-005   2.1637722966261208E-005   7.5689297318604076E-007
  0.97500002384185791        1000000.0000000000       -1.5494072158617200E-006   1.7885139413920115E-006   1.5249792113536387E-006   7.7152373023636756E-007
   1.0000000000000000        1000000.0000000000       -1.0337660569348373E-005  -7.0687010520487092E-006  -7.5051138992421329E-006   6.2338062889466528E-007


==> anc/PolNLOM <==
 ***** POL NNLO MSbar scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870020925228175E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730925958506148E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308175915919875E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566709236006147E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185913051001307E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963008278963571E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8508733958005905E-003  -9.8323437850922346E-004  -1.1679253075271845E-003  -4.4231110223336145E-005
   1.3183000246996812E-009   5.1288357549999999        2.9836546164005995E-003  -9.8850042559206486E-004  -1.1932305060327053E-003  -4.5224780478747562E-005
   1.7378000150003459E-009   5.1288357549999999        3.1232400797307491E-003  -9.9189789034426212E-004  -1.2187958927825093E-003  -4.6247670979937539E-005
   2.2908999142146058E-009   5.1288357549999999        3.2700730953365564E-003  -9.9322071764618158E-004  -1.2446503387764096E-003  -4.7303892642958090E-005
   3.0200000278313155E-009   5.1288357549999999        3.4245334099978209E-003  -9.9224364385008812E-004  -1.2708141002804041E-003  -4.8397381760878488E-005
   3.9810998941902653E-009   5.1288357549999999        3.5870559513568878E-003  -9.8872371017932892E-004  -1.2973210541531444E-003  -4.9532834964338690E-005
   5.2481001766579993E-009   5.1288357549999999        3.7581124342978001E-003  -9.8239805083721876E-004  -1.3242164859548211E-003  -5.0715523684630170E-005
   6.9183001549788514E-009   5.1288357549999999        3.9381864480674267E-003  -9.7298301989212632E-004  -1.3515545288100839E-003  -5.1951148634543642E-005
   9.1201002305751899E-009   5.1288357549999999        4.1278060525655746E-003  -9.6017151372507215E-004  -1.3794044498354197E-003  -5.3246028983267024E-005
   1.2023000373062587E-008   5.1288357549999999        4.3275407515466213E-003  -9.4363081734627485E-004  -1.4078528620302677E-003  -5.4607040510745719E-005
   1.5849000334355878E-008   5.1288357549999999        4.5379139482975006E-003  -9.2300929827615619E-004  -1.4369927812367678E-003  -5.6040924391709268E-005
   2.0892999330612838E-008   5.1288357549999999        4.7596064396202564E-003  -8.9791667414829135E-004  -1.4669552911072969E-003  -5.7555582316126674E-005
   2.7542000680114143E-008   5.1288357549999999        4.9932543188333511E-003  -8.6794019443914294E-004  -1.4978839317336679E-003  -5.9158504882361740E-005
   3.6307998385609608E-008   5.1288357549999999        5.2395947277545929E-003  -8.3262746920809150E-004  -1.5299575170502067E-003  -6.0857539210701361E-005
   4.7863000673942224E-008   5.1288357549999999        5.4993303492665291E-003  -7.9150218516588211E-004  -1.5633772127330303E-003  -6.2659666582476348E-005
   6.3096003088958241E-008   5.1288357549999999        5.7732835412025452E-003  -7.4404035694897175E-004  -1.5983895864337683E-003  -6.4571628172416240E-005
   8.3175997644957533E-008   5.1288357549999999        6.0622761957347393E-003  -6.8968650884926319E-004  -1.6352765960618854E-003  -6.6598513512872159E-005
   1.0965000285523274E-007   5.1288357549999999        6.3672545365989208E-003  -6.2782823806628585E-004  -1.6743773594498634E-003  -6.8744018790312111E-005
   1.4453999597208167E-007   5.1288357549999999        6.6890544258058071E-003  -5.5784260621294379E-004  -1.7160633578896523E-003  -7.1007816586643457E-005
   1.9054999711443088E-007   5.1288357549999999        7.0288870483636856E-003  -4.7898845514282584E-004  -1.7608096823096275E-003  -7.3387876909691840E-005
   2.5118998792095226E-007   5.1288357549999999        7.3876404203474522E-003  -3.9055926026776433E-004  -1.8091107485815883E-003  -7.5874173489864916E-005
   3.3112999631157436E-007   5.1288357549999999        7.7665480785071850E-003  -2.9172890936024487E-004  -1.8615776207298040E-003  -7.8451550507452339E-005
   4.3651999703797628E-007   5.1288357549999999        8.1668579950928688E-003  -1.8162275955546647E-004  -1.9189050653949380E-003  -8.1095291534438729E-005
   5.7544002629583701E-007   5.1288357549999999        8.5898069664835930E-003  -5.9325968322809786E-005  -1.9818781875073910E-003  -8.3768281911034137E-005
   7.5857997217099182E-007   5.1288357549999999        9.0368352830410004E-003   7.6178504968993366E-005  -2.0514163188636303E-003  -8.6419153376482427E-005
   9.9999999747524271E-007   5.1288357549999999        9.5093911513686180E-003   2.2595880727749318E-004  -2.1285584662109613E-003  -8.8977096311282367E-005
   1.3182999509808724E-006   5.1288357549999999        1.0009128600358963E-002   3.9119747816585004E-004  -2.2145111579447985E-003  -9.1348170826677233E-005
   1.7377999483869644E-006   5.1288357549999999        1.0537538677453995E-002   5.7307386305183172E-004  -2.3106031585484743E-003  -9.3407863460015506E-005
   2.2909000563231530E-006   5.1288357549999999        1.1096634902060032E-002   7.7299657277762890E-004  -2.4184251669794321E-003  -9.4997107225935906E-005
   3.0199998946045525E-006   5.1288357549999999        1.1688217520713806E-002   9.9235959351062775E-004  -2.5397220160812140E-003  -9.5911054813768715E-005
   3.9810997805034276E-006   5.1288357549999999        1.2314341031014919E-002   1.2327024014666677E-003  -2.6764986105263233E-003  -9.5891104137990624E-005
   5.2481000238913111E-006   5.1288357549999999        1.2977245263755322E-002   1.4956946251913905E-003  -2.8310394845902920E-003  -9.4612609245814383E-005
   6.9183001869532745E-006   5.1288357549999999        1.3679267838597298E-002   1.7831044970080256E-003  -3.0059155542403460E-003  -9.1670990514103323E-005
   9.1201000032015145E-006   5.1288357549999999        1.4422978274524212E-002   2.0968543831259012E-003  -3.2040469814091921E-003  -8.6564883531536907E-005
   1.2022999726468697E-005   5.1288357549999999        1.5211191959679127E-002   2.4390311446040869E-003  -3.4287422895431519E-003  -7.8675540862604976E-005
   1.5849000192247331E-005   5.1288357549999999        1.6046628355979919E-002   2.8117352630943060E-003  -3.6836280487477779E-003  -6.7247550759930164E-005
   2.0892999600619078E-005   5.1288357549999999        1.6932744532823563E-002   3.2174480147659779E-003  -3.9729266427457333E-003  -5.1350420108065009E-005
   2.7542000680114143E-005   5.1288357549999999        1.7872974276542664E-002   3.6586916539818048E-003  -4.3012592941522598E-003  -2.9852642910555005E-005
   3.6307999835116789E-005   5.1288357549999999        1.8871335312724113E-002   4.1383048519492149E-003  -4.6738702803850174E-003  -1.3678620689461241E-006
   4.7862999053904787E-005   5.1288357549999999        1.9931962713599205E-002   4.6592094004154205E-003  -5.0964690744876862E-003   3.5787234082818031E-005
   6.3095998484641314E-005   5.1288357549999999        2.1059799939393997E-002   5.2247289568185806E-003  -5.5754897184669971E-003   8.3681581600103527E-005
   8.3175997133366764E-005   5.1288357549999999        2.2260209545493126E-002   5.8383843861520290E-003  -6.1179148033261299E-003   1.4484675193671137E-004
   1.0964999819407240E-004   5.1288357549999999        2.3539660498499870E-002   6.5042045898735523E-003  -6.7315059714019299E-003   2.2242600971367210E-004
   1.4453999756369740E-004   5.1288357549999999        2.4904923513531685E-002   7.2262668982148170E-003  -7.4242884293198586E-003   3.2028026180341840E-004
   1.9054999575018883E-004   5.1288357549999999        2.6365416124463081E-002   8.0098714679479599E-003  -8.2055088132619858E-003   4.4336210703477263E-004
   2.5119000929407775E-004   5.1288357549999999        2.7930602431297302E-002   8.8600767776370049E-003  -9.0839490294456482E-003   5.9781072195619345E-004
   3.3112999517470598E-004   5.1288357549999999        2.9613381251692772E-002   9.7833890467882156E-003  -1.0069179348647594E-002   7.9162616748362780E-004
   4.3652000022120774E-004   5.1288357549999999        3.1429383903741837E-002   1.0787252336740494E-002  -1.1170427314937115E-002   1.0351958917453885E-003
   5.7544000446796417E-004   5.1288357549999999        3.3397845923900604E-002   1.1880298145115376E-002  -1.2395860627293587E-002   1.3421463081613183E-003
   7.5857999036088586E-004   5.1288357549999999        3.5543899983167648E-002   1.3073355890810490E-002  -1.3752262108027935E-002   1.7307418165728450E-003
   1.0000000474974513E-003   5.1288357549999999        3.7899561226367950E-002   1.4379639178514481E-002  -1.5243151225149632E-002   2.2255433723330498E-003
   1.3183000264689326E-003   5.1288357549999999        4.0507216006517410E-002   1.5816235914826393E-002  -1.6867419704794884E-002   2.8601160738617182E-003
   1.7377999611198902E-003   5.1288357549999999        4.3421115726232529E-002   1.7404414713382721E-002  -1.8615333363413811E-002   3.6800750531256199E-003
   2.2909000981599092E-003   5.1288357549999999        4.6715695410966873E-002   1.9173543900251389E-002  -2.0466726273298264E-002   4.7489395365118980E-003
   3.0199999455362558E-003   5.1288357549999999        5.0487838685512543E-002   2.1161634474992752E-002  -2.2382903844118118E-002   6.1537697911262512E-003
   3.9810999296605587E-003   5.1288357549999999        5.4867628961801529E-002   2.3420471698045731E-002  -2.4300161749124527E-002   8.0149015411734581E-003
   5.2481000311672688E-003   5.1288357549999999        6.0028880834579468E-002   2.6020700111985207E-002  -2.6118474081158638E-002   1.0497908107936382E-002
   6.9182999432086945E-003   5.1288357549999999        6.6202208399772644E-002   2.9058596119284630E-002  -2.7686154469847679E-002   1.3828504830598831E-002
   9.1201001778244972E-003   5.1288357549999999        7.3692843317985535E-002   3.2666135579347610E-002  -2.8780130669474602E-002   1.8311357125639915E-002
   1.2023000046610832E-002   5.1288357549999999        8.2900509238243103E-002   3.7023566663265228E-002  -2.9079902917146683E-002   2.4350477382540703E-002
   1.5848999843001366E-002   5.1288357549999999        9.4334699213504791E-002   4.2372684925794601E-002  -2.8136197477579117E-002   3.2463580369949341E-002
   2.0893000066280365E-002   5.1288357549999999       0.10864061117172241        4.9039386212825775E-002  -2.5335373356938362E-002   4.3295092880725861E-002
   2.7542000636458397E-002   5.1288357549999999       0.12658970057964325        5.7446297258138657E-002  -1.9866527989506721E-002   5.7585395872592926E-002
   3.6308001726865768E-002   5.1288357549999999       0.14905457198619843        6.8127319216728210E-002  -1.0702555999159813E-002   7.6091051101684570E-002
   4.7862999141216278E-002   5.1288357549999999       0.17689283192157745        8.1710867583751678E-002   3.3696067985147238E-003   9.9373094737529755E-002
   6.3096001744270325E-002   5.1288357549999999       0.21072563529014587        9.8864063620567322E-002   2.3635271936655045E-002  0.12741401791572571     
   8.3176001906394958E-002   5.1288357549999999       0.25047212839126587       0.12012070417404175        5.1154378801584244E-002  0.15894517302513123     
  0.10000000149011612        5.1288357549999999       0.27958372235298157       0.13663415610790253        7.3721833527088165E-002  0.18032483756542206     
  0.12500000000000000        5.1288357549999999       0.31594672799110413       0.15878234803676605       0.10510791838169098       0.20374171435832977     
  0.15000000596046448        5.1288357549999999       0.34437927603721619       0.17788161337375641       0.13300549983978271       0.21788993477821350     
  0.17499999701976776        5.1288357549999999       0.36533829569816589       0.19380865991115570       0.15689606964588165       0.22389975190162659     
  0.20000000298023224        5.1288357549999999       0.37936091423034668       0.20652548968791962       0.17659147083759308       0.22305159270763397     
  0.22499999403953552        5.1288357549999999       0.38703438639640808       0.21606352925300598       0.19210328161716461       0.21664738655090332     
  0.25000000000000000        5.1288357549999999       0.38897398114204407       0.22251044213771820       0.20356896519660950       0.20593482255935669     
  0.27500000596046448        5.1288357549999999       0.38580635190010071       0.22599919140338898       0.21120706200599670       0.19206300377845764     
  0.30000001192092896        5.1288357549999999       0.37815725803375244       0.22669932246208191       0.21528820693492889       0.17605765163898468     
  0.32499998807907104        5.1288357549999999       0.36664229631423950       0.22480955719947815       0.21611587703227997       0.15880934894084930     
  0.34999999403953552        5.1288357549999999       0.35185968875885010       0.22055159509181976       0.21401301026344299       0.14107061922550201     
  0.37500000000000000        5.1288357549999999       0.33438500761985779       0.21416468918323517       0.20931260287761688       0.12345881015062332     
  0.40000000596046448        5.1288357549999999       0.31476670503616333       0.20590089261531830       0.20235081017017365       0.10646338760852814     
  0.42500001192092896        5.1288357549999999       0.29352283477783203       0.19602081179618835       0.19346195459365845        9.0455658733844757E-002
  0.44999998807907104        5.1288357549999999       0.27113860845565796       0.18478974699974060       0.18297450244426727        7.5700461864471436E-002
  0.47499999403953552        5.1288357549999999       0.24806426465511322       0.17247408628463745       0.17120818793773651        6.2368705868721008E-002
  0.50000000000000000        5.1288357549999999       0.22471363842487335       0.15933805704116821       0.15847134590148926        5.0550382584333420E-002
  0.52499997615814209        5.1288357549999999       0.20146308839321136       0.14564065635204315       0.14505894482135773        4.0267568081617355E-002
  0.55000001192092896        5.1288357549999999       0.17865066230297089       0.13163268566131592       0.13125061988830566        3.1487017869949341E-002
  0.57499998807907104        5.1288357549999999       0.15657560527324677       0.11755409091711044       0.11730899661779404        2.4132158607244492E-002
  0.60000002384185791        5.1288357549999999       0.13549813628196716       0.10363125801086426       0.10347805172204971        1.8094254657626152E-002
  0.62500000000000000        5.1288357549999999       0.11563934385776520        9.0074583888053894E-002   8.9981503784656525E-002   1.3242577202618122E-002
  0.64999997615814209        5.1288357549999999        9.7181335091590881E-002   7.7076040208339691E-002   7.7021241188049316E-002   9.4334790483117104E-003
  0.67500001192092896        5.1288357549999999        8.0267496407032013E-002   6.4806945621967316E-002   6.4775779843330383E-002   6.5182941034436226E-003
  0.69999998807907104        5.1288357549999999        6.5002955496311188E-002   5.3415752947330475E-002   5.3398706018924713E-002   4.3500033207237720E-003
  0.72500002384185791        5.1288357549999999        5.1455169916152954E-002   4.3026044964790344E-002   4.3017107993364334E-002   2.7886596508324146E-003
  0.75000000000000000        5.1288357549999999        3.9654623717069626E-002   3.3734571188688278E-002   3.3730104565620422E-002   1.7055738717317581E-003
  0.77499997615814209        5.1288357549999999        2.9595736414194107E-002   2.5609482079744339E-002   2.5607367977499962E-002   9.8630425054579973E-004
  0.80000001192092896        5.1288357549999999        2.1237829700112343E-002   1.8688661977648735E-002   1.8687728792428970E-002   5.3251732606440783E-004
  0.82499998807907104        5.1288357549999999        1.4506254345178604E-002   1.2978217564523220E-002   1.2977858074009418E-002   2.6282036560587585E-004
  0.85000002384185791        5.1288357549999999        9.2936158180236816E-003   8.4510985761880875E-003   8.4510277956724167E-003   1.1268715024925768E-004
  0.87500000000000000        5.1288357549999999        5.4610716179013252E-003   5.0458423793315887E-003   5.0459410995244980E-003   3.3630123652983457E-005
  0.89999997615814209        5.1288357549999999        2.8397114947438240E-003   2.6654098182916641E-003   2.6656426489353180E-003  -8.2159058365505189E-006
  0.92500001192092896        5.1288357549999999        1.2319537345319986E-003   1.1760964989662170E-003   1.1764572700485587E-003  -3.3919728593900800E-005
  0.94999998807907104        5.1288357549999999        4.1295570554211736E-004   4.0647157584317029E-004   4.0695062489248812E-004  -5.3815405408386141E-005
  0.97500002384185791        5.1288357549999999        1.3201314141042531E-004   1.4631108206231147E-004   1.4687236398458481E-004  -6.9646579504478723E-005
   1.0000000000000000        5.1288357549999999        1.1401641677366570E-004   1.4554531662724912E-004   1.4610873768106103E-004  -7.6692223956342787E-005
   9.9999997171806854E-010   6.5762390499999999        2.8711888007819653E-003  -9.8304741550236940E-004  -1.1665113270282745E-003  -8.8360517111141235E-005
   1.3183000246996812E-009   6.5762390499999999        3.0050328932702541E-003  -9.8797574173659086E-004  -1.1917488882318139E-003  -9.0356545115355402E-005
   1.7378000150003459E-009   6.5762390499999999        3.1457417644560337E-003  -9.9100079387426376E-004  -1.2172474525868893E-003  -9.2412505182437599E-005
   2.2908999142146058E-009   6.5762390499999999        3.2937636133283377E-003  -9.9191372282803059E-004  -1.2430371716618538E-003  -9.4536386313848197E-005
   3.0200000278313155E-009   6.5762390499999999        3.4494809806346893E-003  -9.9048588890582323E-004  -1.2691391166299582E-003  -9.6735711849760264E-005
   3.9810998941902653E-009   6.5762390499999999        3.6133336834609509E-003  -9.8647153936326504E-004  -1.2955892598256469E-003  -9.9019329354632646E-005
   5.2481001766579993E-009   6.5762390499999999        3.7857983261346817E-003  -9.7960419952869415E-004  -1.3224345166236162E-003  -1.0139701771549881E-004
   6.9183001549788514E-009   6.5762390499999999        3.9673633873462677E-003  -9.6959632355719805E-004  -1.3497314648702741E-003  -1.0387913062004372E-004
   9.1201002305751899E-009   6.5762390499999999        4.1585611179471016E-003  -9.5613690791651607E-004  -1.3775526313111186E-003  -1.0647689487086609E-004
   1.2023000373062587E-008   6.5762390499999999        4.3599680066108704E-003  -9.3888875562697649E-004  -1.4059880049899220E-003  -1.0920221393462270E-004
   1.5849000334355878E-008   6.5762390499999999        4.5721121132373810E-003  -9.1749592684209347E-004  -1.4351350255310535E-003  -1.1206619092263281E-004
   2.0892999330612838E-008   6.5762390499999999        4.7956821508705616E-003  -8.9156284229829907E-004  -1.4651302481070161E-003  -1.1508160241646692E-004
   2.7542000680114143E-008   6.5762390499999999        5.0313207320868969E-003  -8.6067151278257370E-004  -1.4961234992370009E-003  -1.1825960245914757E-004
   3.6307998385609608E-008   6.5762390499999999        5.2797715179622173E-003  -8.2436361117288470E-004  -1.5283019747585058E-003  -1.2161114136688411E-004
   4.7863000673942224E-008   6.5762390499999999        5.5417460389435291E-003  -7.8215671237558126E-004  -1.5618759207427502E-003  -1.2514430272858590E-004
   6.3096003088958241E-008   6.5762390499999999        5.8180755004286766E-003  -7.3352007893845439E-004  -1.5971037792041898E-003  -1.2886532931588590E-004
   8.3175997644957533E-008   6.5762390499999999        6.1095901764929295E-003  -6.7789107561111450E-004  -1.6342813614755869E-003  -1.3277567632030696E-004
   1.0965000285523274E-007   6.5762390499999999        6.4172479324042797E-003  -6.1464926693588495E-004  -1.6737643163651228E-003  -1.3687208411283791E-004
   1.4453999597208167E-007   6.5762390499999999        6.7418934777379036E-003  -5.4316374007612467E-004  -1.7159443814307451E-003  -1.4114128134679049E-004
   1.9054999711443088E-007   6.5762390499999999        7.0847528986632824E-003  -4.6268335427157581E-004  -1.7613206291571259E-003  -1.4556395763065666E-004
   2.5118998792095226E-007   6.5762390499999999        7.4467249214649200E-003  -3.7249267916195095E-004  -1.8104162300005555E-003  -1.5010227798484266E-004
   3.3112999631157436E-007   6.5762390499999999        7.8290589153766632E-003  -2.7175439754500985E-004  -1.8638764740899205E-003  -1.5470487414859235E-004
   4.3651999703797628E-007   6.5762390499999999        8.2330172881484032E-003  -1.5958212316036224E-004  -1.9224369898438454E-003  -1.5929774963296950E-004
   5.7544002629583701E-007   6.5762390499999999        8.6598554626107216E-003  -3.5048658901359886E-005  -1.9869313109666109E-003  -1.6377844440285116E-004
   7.5857997217099182E-007   6.5762390499999999        9.1110346838831902E-003   1.0287710756529123E-004  -2.0583358127623796E-003  -1.6801161109469831E-004
   9.9999999747524271E-007   6.5762390499999999        9.5880227163434029E-003   2.5527828256599605E-004  -2.1377569064497948E-003  -1.7181879957206547E-004
   1.3182999509808724E-006   6.5762390499999999        1.0092499665915966E-002   4.2335447506047785E-004  -2.2264814469963312E-003  -1.7497035150881857E-004
   1.7377999483869644E-006   6.5762390499999999        1.0625983588397503E-002   6.0830218717455864E-004  -2.3259292356669903E-003  -1.7717177979648113E-004
   2.2909000563231530E-006   6.5762390499999999        1.1190519668161869E-002   8.1155152292922139E-004  -2.4378015659749508E-003  -1.7805375682655722E-004
   3.0199998946045525E-006   6.5762390499999999        1.1787945404648781E-002   1.0345180053263903E-003  -2.5639680679887533E-003  -1.7715274589136243E-004
   3.9810997805034276E-006   6.5762390499999999        1.2420356273651123E-002   1.2787663144990802E-003  -2.7065798640251160E-003  -1.7389465938322246E-004
   5.2481000238913111E-006   6.5762390499999999        1.3090039603412151E-002   1.5459941932931542E-003  -2.8680884279310703E-003  -1.6757201228756458E-004
   6.9183001869532745E-006   6.5762390499999999        1.3799389824271202E-002   1.8380011897534132E-003  -3.0512560624629259E-003  -1.5731941675767303E-004
   9.1201000032015145E-006   6.5762390499999999        1.4551043510437012E-002   2.1567458752542734E-003  -3.2592196948826313E-003  -1.4208313950803131E-004
   1.2022999726468697E-005   6.5762390499999999        1.5347894281148911E-002   2.5043559726327658E-003  -3.4955330193042755E-003  -1.2058544962201267E-004
   1.5849000192247331E-005   6.5762390499999999        1.6192751005291939E-002   2.8829772491008043E-003  -3.7640894297510386E-003  -9.1296969912946224E-005
   2.0892999600619078E-005   6.5762390499999999        1.7089184373617172E-002   3.2951470930129290E-003  -4.0694130584597588E-003  -5.2365205192472786E-005
   2.7542000680114143E-005   6.5762390499999999        1.8040759488940239E-002   3.7434496916830540E-003  -4.4164475984871387E-003  -1.5847889471842791E-006
   3.6307999835116789E-005   6.5762390499999999        1.9051654264330864E-002   4.2307991534471512E-003  -4.8107830807566643E-003   6.3691964896861464E-005
   4.7862999053904787E-005   6.5762390499999999        2.0126199349761009E-002   4.7602029517292976E-003  -5.2584833465516567E-003   1.4660297892987728E-004
   6.3095998484641314E-005   6.5762390499999999        2.1269569173455238E-002   5.3350911475718021E-003  -5.7663451880216599E-003   2.5091378483921289E-004
   8.3175997133366764E-005   6.5762390499999999        2.2487415000796318E-002   5.9591075405478477E-003  -6.3416948541998863E-003   3.8110365858301520E-004
   1.0964999819407240E-004   6.5762390499999999        2.3786561563611031E-002   6.6364356316626072E-003  -6.9926087744534016E-003   5.4257630836218596E-004
   1.4453999756369740E-004   6.5762390499999999        2.5174198672175407E-002   7.3713306337594986E-003  -7.7273356728255749E-003   7.4173731263726950E-004
   1.9054999575018883E-004   6.5762390499999999        2.6660284027457237E-002   8.1693259999155998E-003  -8.5552753880620003E-003   9.8656106274574995E-004
   2.5119000929407775E-004   6.5762390499999999        2.8254916891455650E-002   9.0357465669512749E-003  -9.4851404428482056E-003   1.2865074677392840E-003
   3.3112999517470598E-004   6.5762390499999999        2.9971793293952942E-002   9.9774422124028206E-003  -1.0526226833462715E-002   1.6534834867343307E-003
   4.3652000022120774E-004   6.5762390499999999        3.1827516853809357E-002   1.1002277955412865E-002  -1.1687141843140125E-002   2.1023310255259275E-003
   5.7544000446796417E-004   6.5762390499999999        3.3842496573925018E-002   1.2119398452341557E-002  -1.2974957935512066E-002   2.6517289225012064E-003
   7.5857999036088586E-004   6.5762390499999999        3.6043308675289154E-002   1.3340278528630733E-002  -1.4394777826964855E-002   3.3257945906370878E-003
   1.0000000474974513E-003   6.5762390499999999        3.8463700562715530E-002   1.4678918756544590E-002  -1.5947632491588593E-002   4.1557308286428452E-003
   1.3183000264689326E-003   6.5762390499999999        4.1148114949464798E-002   1.6153384000062943E-002  -1.7628928646445274E-002   5.1827449351549149E-003
   1.7377999611198902E-003   6.5762390499999999        4.4153209775686264E-002   1.7786107957363129E-002  -1.9424146041274071E-002   6.4608524553477764E-003
   2.2909000981599092E-003   6.5762390499999999        4.7556243836879730E-002   1.9607907161116600E-002  -2.1306805312633514E-002   8.0632446333765984E-003
   3.0199999455362558E-003   6.5762390499999999        5.1457196474075317E-002   2.1658470854163170E-002  -2.3229984566569328E-002   1.0087086819112301E-002
   3.9810999296605587E-003   6.5762390499999999        5.5989470332860947E-002   2.3991547524929047E-002  -2.5119580328464508E-002   1.2663107365369797E-002
   5.2481000311672688E-003   6.5762390499999999        6.1330169439315796E-002   2.6679970324039459E-002  -2.6862744241952896E-002   1.5966435894370079E-002
   6.9182999432086945E-003   6.5762390499999999        6.7712642252445221E-002   2.9822312295436859E-002  -2.8292493894696236E-002   2.0229440182447433E-002
   9.1201001778244972E-003   6.5762390499999999        7.5443543493747711E-002   3.3552698791027069E-002  -2.9168337583541870E-002   2.5757374241948128E-002
   1.2023000046610832E-002   6.5762390499999999        8.4921285510063171E-002   3.8052931427955627E-002  -2.9151234775781631E-002   3.2943528145551682E-002
   1.5848999843001366E-002   6.5762390499999999        9.6649147570133209E-002   4.3564811348915100E-002  -2.7774702757596970E-002   4.2275045067071915E-002
   2.0893000066280365E-002   6.5762390499999999       0.11125818639993668        5.0411459058523178E-002  -2.4412989616394043E-002   5.4335832595825195E-002
   2.7542000636458397E-002   6.5762390499999999       0.12949292361736298        5.9007506817579269E-002  -1.8255488947033882E-002   6.9759815931320190E-002
   3.6308001726865768E-002   6.5762390499999999       0.15218001604080200        6.9870248436927795E-002  -8.2980273291468620E-003   8.9135117828845978E-002
   4.7862999141216278E-002   6.5762390499999999       0.18010440468788147        8.3597749471664429E-002   6.6120503470301628E-003  0.11277790367603302     
   6.3096001744270325E-002   6.5762390499999999       0.21378010511398315       0.10080639272928238        2.7645738795399666E-002  0.14035047590732574     
   8.3176001906394958E-002   6.5762390499999999       0.25298106670379639       0.12195137143135071        5.5680379271507263E-002  0.17022570967674255     
  0.10000000149011612        6.5762390499999999       0.28142774105072021       0.13824380934238434        7.8329950571060181E-002  0.18969064950942993     
  0.12500000000000000        6.5762390499999999       0.31657734513282776       0.15990103781223297       0.10939626395702362       0.20987023413181305     
  0.15000000596046448        6.5762390499999999       0.34364387392997742       0.17836834490299225       0.13660004734992981       0.22072374820709229     
  0.17499999701976776        6.5762390499999999       0.36318185925483704       0.19357156753540039       0.15955905616283417       0.22367218136787415     
  0.20000000298023224        6.5762390499999999       0.37580054998397827       0.20551328361034393       0.17818938195705414       0.22016286849975586     
  0.22499999403953552        6.5762390499999999       0.38214102387428284       0.21425905823707581       0.19258162379264832       0.21158120036125183     
  0.25000000000000000        6.5762390499999999       0.38285818696022034       0.21992512047290802       0.20293277502059937       0.19920128583908081     
  0.27500000596046448        6.5762390499999999       0.37860709428787231       0.22266839444637299       0.20950548350811005       0.18415977060794830     
  0.30000001192092896        6.5762390499999999       0.37003287672996521       0.22267811000347137       0.21260248124599457       0.16744421422481537     
  0.32499998807907104        6.5762390499999999       0.35776290297508240       0.22016888856887817       0.21254977583885193       0.14989118278026581     
  0.34999999403953552        6.5762390499999999       0.34240099787712097       0.21537478268146515       0.20968531072139740       0.13219046592712402     
  0.37500000000000000        6.5762390499999999       0.32452309131622314       0.20854420959949493       0.20435099303722382       0.11489357054233551     
  0.40000000596046448        6.5762390499999999       0.30467364192008972       0.19993536174297333       0.19688712060451508        9.8424918949604034E-002
  0.42500001192092896        6.5762390499999999       0.28336316347122192       0.18981216847896576       0.18762822449207306        8.3094552159309387E-002
  0.44999998807907104        6.5762390499999999       0.26106622815132141       0.17844067513942719       0.17689986526966095        6.9111786782741547E-002
  0.47499999403953552        6.5762390499999999       0.23822014033794403       0.16608566045761108       0.16501627862453461        5.6599032133817673E-002
  0.50000000000000000        6.5762390499999999       0.21522389352321625       0.15300755202770233       0.15227822959423065        4.5605529099702835E-002
  0.52499997615814209        6.5762390499999999       0.19243746995925903       0.13945952057838440       0.13897137343883514        3.6120530217885971E-002
  0.55000001192092896        6.5762390499999999       0.17018157243728638       0.12568485736846924       0.12536463141441345        2.8085770085453987E-002
  0.57499998807907104        6.5762390499999999       0.14873744547367096       0.11191436648368835       0.11170879751443863        2.1407019346952438E-002
  0.60000002384185791        6.5762390499999999       0.12834697961807251        9.8363988101482391E-002   9.8235063254833221E-002   1.5964578837156296E-002
  0.62500000000000000        6.5762390499999999       0.10921299457550049        8.5232578217983246E-002   8.5153721272945404E-002   1.1622639372944832E-002
  0.64999997615814209        6.5762390499999999        9.1499626636505127E-002   7.2699703276157379E-002   7.2652764618396759E-002   8.2374382764101028E-003
  0.67500001192092896        6.5762390499999999        7.5332954525947571E-002   6.0923676937818527E-002   6.0896541923284531E-002   5.6641879491508007E-003
  0.69999998807907104        6.5762390499999999        6.0801714658737183E-002   5.0039641559123993E-002   5.0024446099996567E-002   3.7627660203725100E-003
  0.72500002384185791        6.5762390499999999        4.7958146780729294E-002   4.0157809853553772E-002   4.0149588137865067E-002   2.4021943099796772E-003
  0.75000000000000000        6.5762390499999999        3.6818984895944595E-002   3.1361859291791916E-002   3.1357578933238983E-002   1.4639473520219326E-003
  0.77499997615814209        6.5762390499999999        2.7366599068045616E-002   2.3707455024123192E-002   2.3705322295427322E-002   8.4415514720603824E-004
  0.80000001192092896        6.5762390499999999        1.9550232216715813E-002   1.7220947891473770E-002   1.7219951376318932E-002   4.5479589607566595E-004
  0.82499998807907104        6.5762390499999999        1.3287388719618320E-002   1.1898246593773365E-002   1.1897841468453407E-002   2.2398891451302916E-004
  0.85000002384185791        6.5762390499999999        8.4653310477733612E-003   7.7038481831550598E-003   7.7037638984620571E-003   9.5520103059243411E-005
  0.87500000000000000        6.5762390499999999        4.9426830373704433E-003   4.5700529590249062E-003   4.5701712369918823E-003   2.7749514629249461E-005
  0.89999997615814209        6.5762390499999999        2.5511605199426413E-003   2.3963525891304016E-003   2.3966310545802116E-003  -7.9412930062972009E-006
  0.92500001192092896        6.5762390499999999        1.0974131291732192E-003   1.0490112472325563E-003   1.0494368616491556E-003  -2.9001805160078220E-005
  0.94999998807907104        6.5762390499999999        3.6505056777969003E-004   3.6089669447392225E-004   3.6144998739473522E-004  -4.3714480852941051E-005
  0.97500002384185791        6.5762390499999999        1.1702739720931277E-004   1.3173274055588990E-004   1.3236039376351982E-004  -5.3221279813442379E-005
   1.0000000000000000        6.5762390499999999        9.9134558695368469E-005   1.2952758697792888E-004   1.3012099952902645E-004  -5.3499748901231214E-005
   9.9999997171806854E-010   8.4321124930000000        2.8903642669320107E-003  -9.8282913677394390E-004  -1.1652532266452909E-003  -1.3244630827102810E-004
   1.3183000246996812E-009   8.4321124930000000        3.0252123251557350E-003  -9.8743650596588850E-004  -1.1904286220669746E-003  -1.3545074034482241E-004
   1.7378000150003459E-009   8.4321124930000000        3.1669826712459326E-003  -9.9010788835585117E-004  -1.2158663012087345E-003  -1.3854613644070923E-004
   2.2908999142146058E-009   8.4321124930000000        3.3161269966512918E-003  -9.9063117522746325E-004  -1.2415975797921419E-003  -1.4174389070831239E-004
   3.0200000278313155E-009   8.4321124930000000        3.4730322659015656E-003  -9.8877551499754190E-004  -1.2676453916355968E-003  -1.4505450963042676E-004
   3.9810998941902653E-009   8.4321124930000000        3.6381417885422707E-003  -9.8429177887737751E-004  -1.2940472224727273E-003  -1.4849010040052235E-004
   5.2481001766579993E-009   8.4321124930000000        3.8119365926831961E-003  -9.7691011615097523E-004  -1.3208525488153100E-003  -1.5206386160571128E-004
   6.9183001549788514E-009   8.4321124930000000        3.9949100464582443E-003  -9.6633954672142863E-004  -1.3481207424774766E-003  -1.5578931197524071E-004
   9.1201002305751899E-009   8.4321124930000000        4.1875992901623249E-003  -9.5226528355851769E-004  -1.3759278226643801E-003  -1.5968074148986489E-004
   1.2023000373062587E-008   8.4321124930000000        4.3905861675739288E-003  -9.3434588052332401E-004  -1.4043680857867002E-003  -1.6375271661672741E-004
   1.5849000334355878E-008   8.4321124930000000        4.6044043265283108E-003  -9.1222126502543688E-004  -1.4335443265736103E-003  -1.6801778110675514E-004
   2.0892999330612838E-008   8.4321124930000000        4.8297489993274212E-003  -8.8549091015011072E-004  -1.4635993866249919E-003  -1.7248990479856730E-004
   2.7542000680114143E-008   8.4321124930000000        5.0672683864831924E-003  -8.5373170441016555E-004  -1.4946908922865987E-003  -1.7717947775963694E-004
   3.6307998385609608E-008   8.4321124930000000        5.3177140653133392E-003  -8.1647990737110376E-004  -1.5270153526216745E-003  -1.8209504196420312E-004
   4.7863000673942224E-008   8.4321124930000000        5.5818050168454647E-003  -7.7324721496552229E-004  -1.5607941895723343E-003  -1.8723917310126126E-004
   6.3096003088958241E-008   8.4321124930000000        5.8603808283805847E-003  -7.2349648689851165E-004  -1.5962993493303657E-003  -1.9260967383161187E-004
   8.3175997644957533E-008   8.4321124930000000        6.1542806215584278E-003  -6.6665816120803356E-004  -1.6338429413735867E-003  -1.9819482986349612E-004
   1.0965000285523274E-007   8.4321124930000000        6.4644720405340195E-003  -6.0210435185581446E-004  -1.6738002886995673E-003  -2.0397308981046081E-004
   1.4453999597208167E-007   8.4321124930000000        6.7918091081082821E-003  -5.2919657900929451E-004  -1.7165858298540115E-003  -2.0990495977457613E-004
   1.9054999711443088E-007   8.4321124930000000        7.1375314146280289E-003  -4.4717415585182607E-004  -1.7627266934141517E-003  -2.1593789278995246E-004
   2.5118998792095226E-007   8.4321124930000000        7.5025488622486591E-003  -3.5531309549696743E-004  -1.8127782968804240E-003  -2.2198820079211146E-004
   3.3112999631157436E-007   8.4321124930000000        7.8881243243813515E-003  -2.5276551605202258E-004  -1.8674250459298491E-003  -2.2794691903982311E-004
   4.3651999703797628E-007   8.4321124930000000        8.2955379039049149E-003  -1.3863386993762106E-004  -1.9274483202025294E-003  -2.3366620007436723E-004
   5.7544002629583701E-007   8.4321124930000000        8.7260594591498375E-003  -1.1979204828094225E-005  -1.9937350880354643E-003  -2.3895032063592225E-004
   7.5857997217099182E-007   8.4321124930000000        9.1811679303646088E-003   1.2824306031689048E-004  -2.0673249382525682E-003  -2.4354801280423999E-004
   9.9999999747524271E-007   8.4321124930000000        9.6623562276363373E-003   2.8313029906712472E-004  -2.1493982058018446E-003  -2.4713727179914713E-004
   1.3182999509808724E-006   8.4321124930000000        1.0171324945986271E-002   4.5389836304821074E-004  -2.2413274273276329E-003  -2.4931220104917884E-004
   1.7377999483869644E-006   8.4321124930000000        1.0709619149565697E-002   6.4176018349826336E-004  -2.3446313571184874E-003  -2.4956447305157781E-004
   2.2909000563231530E-006   8.4321124930000000        1.1279315687716007E-002   8.4816629532724619E-004  -2.4611265398561954E-003  -2.4726454284973443E-004
   3.0199998946045525E-006   8.4321124930000000        1.1882286518812180E-002   1.0745532345026731E-003  -2.5928134564310312E-003  -2.4163747730199248E-004
   3.9810997805034276E-006   8.4321124930000000        1.2520666234195232E-002   1.3225093716755509E-003  -2.7419936377555132E-003  -2.3173641238827258E-004
   5.2481000238913111E-006   8.4321124930000000        1.3196791522204876E-002   1.5937597490847111E-003  -2.9112887568771839E-003  -2.1641016064677387E-004
   6.9183001869532745E-006   8.4321124930000000        1.3913108967244625E-002   1.8901338335126638E-003  -3.1036525033414364E-003  -1.9426942162681371E-004
   9.1201000032015145E-006   8.4321124930000000        1.4672319404780865E-002   2.2136247716844082E-003  -3.3224362414330244E-003  -1.6364312614314258E-004
   1.2022999726468697E-005   8.4321124930000000        1.5477393753826618E-002   2.5664004497230053E-003  -3.5714311525225639E-003  -1.2252917804289609E-004
   1.5849000192247331E-005   8.4321124930000000        1.6331225633621216E-002   2.9506497085094452E-003  -3.8547846488654613E-003  -6.8563240347430110E-005
   2.0892999600619078E-005   8.4321124930000000        1.7237501218914986E-002   3.3689634874463081E-003  -4.1773030534386635E-003   1.0898534128500614E-006
   2.7542000680114143E-005   8.4321124930000000        1.8199903890490532E-002   3.8239867426455021E-003  -4.5442222617566586E-003   8.9760491391643882E-005
   3.6307999835116789E-005   8.4321124930000000        1.9222775474190712E-002   4.3187052942812443E-003  -4.9614412710070610E-003   2.0140100969001651E-004
   4.7862999053904787E-005   8.4321124930000000        2.0310625433921814E-002   4.8562111333012581E-003  -5.4353256709873676E-003   3.4063076600432396E-004
   6.3095998484641314E-005   8.4321124930000000        2.1468859165906906E-002   5.4400344379246235E-003  -5.9729688800871372E-003   5.1292381249368191E-004
   8.3175997133366764E-005   8.4321124930000000        2.2703407332301140E-002   6.0739400796592236E-003  -6.5819593146443367E-003   7.2469509905204177E-004
   1.0964999819407240E-004   8.4321124930000000        2.4021426215767860E-002   6.7622582428157330E-003  -7.2705871425569057E-003   9.8357326351106167E-004
   1.4453999756369740E-004   8.4321124930000000        2.5430515408515930E-002   7.5094169005751610E-003  -8.0472081899642944E-003   1.2984331697225571E-003
   1.9054999575018883E-004   8.4321124930000000        2.6941152289509773E-002   8.3211725577712059E-003  -8.9212357997894287E-003   1.6801723977550864E-003
   2.5119000929407775E-004   8.4321124930000000        2.8564034029841423E-002   9.2031061649322510E-003  -9.9011585116386414E-003   2.1414109505712986E-003
   3.3112999517470598E-004   8.4321124930000000        3.0313616618514061E-002   1.0162396356463432E-002  -1.0995824821293354E-002   2.6977614033967257E-003
   4.3652000022120774E-004   8.4321124930000000        3.2207433134317398E-002   1.1207306757569313E-002  -1.2213038280606270E-002   3.3682514913380146E-003
   5.7544000446796417E-004   8.4321124930000000        3.4266993403434753E-002   1.2347473762929440E-002  -1.3558593578636646E-002   4.1762618348002434E-003
   7.5857999036088586E-004   8.4321124930000000        3.6520235240459442E-002   1.3594978488981724E-002  -1.5035730786621571E-002   5.1513132639229298E-003
   1.0000000474974513E-003   8.4321124930000000        3.9002515375614166E-002   1.4964565634727478E-002  -1.6642842441797256E-002   6.3306614756584167E-003
   1.3183000264689326E-003   8.4321124930000000        4.1760213673114777E-002   1.6475215554237366E-002  -1.8371745944023132E-002   7.7623883262276649E-003
   1.7377999611198902E-003   8.4321124930000000        4.4852189719676971E-002   1.8150454387068748E-002  -2.0203111693263054E-002   9.5078786835074425E-003
   2.2909000981599092E-003   8.4321124930000000        4.8358302563428879E-002   2.0022429525852203E-002  -2.2104246541857719E-002   1.1648626066744328E-002
   3.0199999455362558E-003   8.4321124930000000        5.2381332963705063E-002   2.2132385522127151E-002  -2.4020282551646233E-002   1.4290058054029942E-002
   3.9810999296605587E-003   8.4321124930000000        5.7057656347751617E-002   2.4535849690437317E-002  -2.5867247954010963E-002   1.7570827156305313E-002
   5.2481000311672688E-003   8.4321124930000000        6.2567234039306641E-002   2.7307627722620964E-002  -2.7520339936017990E-002   2.1672368049621582E-002
   6.9182999432086945E-003   8.4321124930000000        6.9145672023296356E-002   3.0548311769962311E-002  -2.8798617422580719E-002   2.6829520240426064E-002
   9.1201001778244972E-003   8.4321124930000000        7.7100493013858795E-002   3.4393854439258575E-002  -2.9446052387356758E-002   3.3342968672513962E-002
   1.2023000046610832E-002   8.4321124930000000        8.6828343570232391E-002   3.9027232676744461E-002  -2.9107654467225075E-002   4.1589263826608658E-002
   1.5848999843001366E-002   8.4321124930000000        9.8825894296169281E-002   4.4689878821372986E-002  -2.7303045615553856E-002   5.2018765360116959E-002
   2.0893000066280365E-002   8.4321124930000000       0.11371004581451416        5.1701806485652924E-002  -2.3398347198963165E-002   6.5149530768394470E-002
   2.7542000636458397E-002   8.4321124930000000       0.13219903409481049        6.0469496995210648E-002  -1.6587512567639351E-002   8.1507094204425812E-002
   3.6308001726865768E-002   8.4321124930000000       0.15507550537586212        7.1493931114673615E-002  -5.8929659426212311E-003  0.10151625424623489     
   4.7862999141216278E-002   8.4321124930000000       0.18305560946464539        8.5343934595584869E-002   9.7761433571577072E-003  0.12526601552963257     
   6.3096001744270325E-002   8.4321124930000000       0.21655341982841492       0.10258782655000687        3.1480029225349426E-002  0.15213505923748016     
   8.3176001906394958E-002   8.4321124930000000       0.25520926713943481       0.12360733747482300        5.9925504028797150E-002  0.18019846081733704     
  0.10000000149011612        8.4321124930000000       0.28301116824150085       0.13967733085155487        8.2594893872737885E-002  0.19772897660732269     
  0.12500000000000000        8.4321124930000000       0.31700339913368225       0.16085641086101532       0.11329093575477600       0.21478104591369629     
  0.15000000596046448        8.4321124930000000       0.34278330206871033       0.17871980369091034       0.13979457318782806       0.22256168723106384     
  0.17499999701976776        8.4321124930000000       0.36099541187286377       0.19323959946632385       0.16185119748115540       0.22273269295692444     
  0.20000000298023224        8.4321124930000000       0.37231492996215820       0.20445628464221954       0.17947223782539368       0.21686957776546478     
  0.22499999403953552        8.4321124930000000       0.37743148207664490       0.21246692538261414       0.19281941652297974       0.20641261339187622     
  0.25000000000000000        8.4321124930000000       0.37703514099121094       0.21741393208503723       0.20214231312274933       0.19264224171638489     
  0.27500000596046448        8.4321124930000000       0.37180572748184204       0.21947586536407471       0.20774196088314056       0.17666961252689362     
  0.30000001192092896        8.4321124930000000       0.36240464448928833       0.21885958313941956       0.20994845032691956       0.15943688154220581     
  0.32499998807907104        8.4321124930000000       0.34946867823600769       0.21579365432262421       0.20910656452178955       0.14172378182411194     
  0.34999999403953552        8.4321124930000000       0.33360537886619568       0.21052286028862000       0.20556627213954926       0.12415810674428940     
  0.37500000000000000        8.4321124930000000       0.31538966298103333       0.20330323278903961       0.19967623054981232       0.10722877085208893     
  0.40000000596046448        8.4321124930000000       0.29536104202270508       0.19439782202243805       0.19177919626235962        9.1300159692764282E-002
  0.42500001192092896        8.4321124930000000       0.27402192354202271       0.18407285213470459       0.18220882117748260        7.6627150177955627E-002
  0.44999998807907104        8.4321124930000000       0.25183624029159546       0.17259429395198822       0.17128704488277435        6.3370145857334137E-002
  0.47499999403953552        8.4321124930000000       0.22922846674919128       0.16022467613220215       0.15932223200798035        5.1609788089990616E-002
  0.50000000000000000        8.4321124930000000       0.20658323168754578       0.14722028374671936       0.14660759270191193        4.1360989212989807E-002
  0.52499997615814209        8.4321124930000000       0.18424497544765472       0.13382834196090698       0.13341963291168213        3.2586079090833664E-002
  0.55000001192092896        8.4321124930000000       0.16251802444458008       0.12028465420007706       0.12001706659793854        2.5206945836544037E-002
  0.57499998807907104        8.4321124930000000       0.14166681468486786       0.10681121796369553       0.10663942992687225        1.9116016104817390E-002
  0.60000002384185791        8.4321124930000000       0.12191629409790039        9.3614026904106140E-002   9.3506023287773132E-002   1.4186039566993713E-002
  0.62500000000000000        8.4321124930000000       0.10345251113176346        8.0881088972091675E-002   8.0814652144908905E-002   1.0278617963194847E-002
  0.64999997615814209        8.4321124930000000        8.6423285305500031E-002   6.8780452013015747E-002   6.8740531802177429E-002   7.2514875791966915E-003
  0.67500001192092896        8.4321124930000000        7.0939078927040100E-002   5.7458497583866119E-002   5.7435084134340286E-002   4.9645486287772655E-003
  0.69999998807907104        8.4321124930000000        5.7073965668678284E-002   4.7038231045007706E-002   4.7024857252836227E-002   3.2846850808709860E-003
  0.72500002384185791        8.4321124930000000        4.4866729527711868E-002   3.7617839872837067E-002   3.7610419094562531E-002   2.0894177723675966E-003
  0.75000000000000000        8.4321124930000000        3.4322079271078110E-002   2.9269341379404068E-002   2.9265355318784714E-002   1.2694678734987974E-003
  0.77499997615814209        8.4321124930000000        2.5412006303668022E-002   2.2037398070096970E-002   2.2035343572497368E-002   7.3031050851568580E-004
  0.80000001192092896        8.4321124930000000        1.8077241256833076E-002   1.5938347205519676E-002   1.5937354415655136E-002   3.9283122168853879E-004
  0.82499998807907104        8.4321124930000000        1.2228871695697308E-002   1.0959387756884098E-002   1.0958976112306118E-002   1.9320090359542519E-004
  0.85000002384185791        8.4321124930000000        7.7500543557107449E-003   7.0579890161752701E-003   7.0579093880951405E-003   8.2107006164733320E-005
  0.87500000000000000        8.4321124930000000        4.4978796504437923E-003   4.1615031659603119E-003   4.1616405360400677E-003   2.3482936740037985E-005
  0.89999997615814209        8.4321124930000000        2.3053805343806744E-003   2.1670227870345116E-003   2.1673326846212149E-003  -7.1164186010719277E-006
  0.92500001192092896        8.4321124930000000        9.8373217042535543E-004   9.4152934616431594E-004   9.4199238810688257E-004  -2.4350174498977140E-005
  0.94999998807907104        8.4321124930000000        3.2476562773808837E-004   3.2245164038613439E-004   3.2303851912729442E-004  -3.5008593840757385E-005
  0.97500002384185791        8.4321124930000000        1.0411559196654707E-004   1.1897909280378371E-004   1.1962105054408312E-004  -3.9910195482661948E-005
   1.0000000000000000        8.4321124930000000        8.6241459939628839E-005   1.1539856495801359E-004   1.1596469266805798E-004  -3.5723754990613088E-005
   9.9999997171806854E-010   10.811730010000000        2.9085304122418165E-003  -9.8258489742875099E-004  -1.1641241144388914E-003  -1.7652670794632286E-004
   1.3183000246996812E-009   10.811730010000000        3.0443300493061543E-003  -9.8688632715493441E-004  -1.1892430484294891E-003  -1.8054204701911658E-004
   1.7378000150003459E-009   10.811730010000000        3.1871064566075802E-003  -9.8922045435756445E-004  -1.2146264780312777E-003  -1.8467850168235600E-004
   2.2908999142146058E-009   10.811730010000000        3.3373152837157249E-003  -9.8937260918319225E-004  -1.2403071159496903E-003  -1.8895026005338877E-004
   3.0200000278313155E-009   10.811730010000000        3.4953467547893524E-003  -9.8710926249623299E-004  -1.2663096422329545E-003  -1.9336986588314176E-004
   3.9810998941902653E-009   10.811730010000000        3.6616479046642780E-003  -9.8217825870960951E-004  -1.2926736380904913E-003  -1.9795159460045397E-004
   5.2481001766579993E-009   10.811730010000000        3.8367041852325201E-003  -9.7430666210129857E-004  -1.3194516068324447E-003  -2.0271059474907815E-004
   6.9183001549788514E-009   10.811730010000000        4.0210131555795670E-003  -9.6320029115304351E-004  -1.3467061799019575E-003  -2.0766176749020815E-004
   9.1201002305751899E-009   10.811730010000000        4.2151166126132011E-003  -9.4854057533666492E-004  -1.3745174510404468E-003  -2.1282018860802054E-004
   1.2023000373062587E-008   10.811730010000000        4.4196019880473614E-003  -9.2998211039230227E-004  -1.4029848389327526E-003  -2.1820032270625234E-004
   1.5849000334355878E-008   10.811730010000000        4.6350080519914627E-003  -9.0716086560860276E-004  -1.4322171919047832E-003  -2.2381276357918978E-004
   2.0892999330612838E-008   10.811730010000000        4.8620351590216160E-003  -8.7967154104262590E-004  -1.4623648021370173E-003  -2.2966854157857597E-004
   2.7542000680114143E-008   10.811730010000000        5.1013389602303505E-003  -8.4708642680197954E-004  -1.4935943763703108E-003  -2.3577228421345353E-004
   3.6307998385609608E-008   10.811730010000000        5.3536775521934032E-003  -8.0893625272437930E-004  -1.5261130174621940E-003  -2.4212412245105952E-004
   4.7863000673942224E-008   10.811730010000000        5.6197769008576870E-003  -7.6472741784527898E-004  -1.5601553022861481E-003  -2.4871403002180159E-004
   6.3096003088958241E-008   10.811730010000000        5.9004840441048145E-003  -7.1391643723472953E-004  -1.5960086602717638E-003  -2.5552284205332398E-004
   8.3175997644957533E-008   10.811730010000000        6.1966469511389732E-003  -6.5592746250331402E-004  -1.6340035945177078E-003  -2.6251576491631567E-004
   1.0965000285523274E-007   10.811730010000000        6.5092425793409348E-003  -5.9012521523982286E-004  -1.6745373141020536E-003  -2.6964113931171596E-004
   1.4453999597208167E-007   10.811730010000000        6.8391347303986549E-003  -5.1586417248472571E-004  -1.7180503346025944E-003  -2.7681980282068253E-004
   1.9054999711443088E-007   10.811730010000000        7.1875755675137043E-003  -4.3237445061095059E-004  -1.7651011003181338E-003  -2.8394986293278635E-004
   2.5118998792095226E-007   10.811730010000000        7.5554843060672283E-003  -3.3892397186718881E-004  -1.8162807682529092E-003  -2.9088385053910315E-004
   3.3112999631157436E-007   10.811730010000000        7.9441396519541740E-003  -2.3465481353923678E-004  -1.8723165849223733E-003  -2.9743424966000021E-004
   4.3651999703797628E-007   10.811730010000000        8.3548333495855331E-003  -1.1865866690641269E-004  -1.9340401049703360E-003  -3.0335556948557496E-004
   5.7544002629583701E-007   10.811730010000000        8.7888548150658607E-003   1.0014637155109085E-005  -2.0023966208100319E-003  -3.0833226628601551E-004
   7.5857997217099182E-007   10.811730010000000        9.2476997524499893E-003   1.5242250810842961E-004  -2.0784935913980007E-003  -3.1196692725643516E-004
   9.9999999747524271E-007   10.811730010000000        9.7328796982765198E-003   3.0967599013820291E-004  -2.1635896991938353E-003  -3.1376068363897502E-004
   1.3182999509808724E-006   10.811730010000000        1.0246121324598789E-002   4.8300650087185204E-004  -2.2591487504541874E-003  -3.1309429323300719E-004
   1.7377999483869644E-006   10.811730010000000        1.0788992047309875E-002   6.7364273127168417E-004  -2.3667919449508190E-003  -3.0920596327632666E-004
   2.2909000563231530E-006   10.811730010000000        1.1363600380718708E-002   8.8305486133322120E-004  -2.4884564336389303E-003  -3.0116157722659409E-004
   3.0199998946045525E-006   10.811730010000000        1.1971851810812950E-002   1.1126993922516704E-003  -2.6262761093676090E-003  -2.8782853041775525E-004
   3.9810997805034276E-006   10.811730010000000        1.2615919113159180E-002   1.3641878031194210E-003  -2.7827045414596796E-003  -2.6783804059959948E-004
   5.2481000238913111E-006   10.811730010000000        1.3298184610903263E-002   1.6392710385844111E-003  -2.9605338349938393E-003  -2.3954380594659597E-004
   6.9183001869532745E-006   10.811730010000000        1.4021147973835468E-002   1.9398077856749296E-003  -3.1629065051674843E-003  -2.0098043023608625E-004
   9.1201000032015145E-006   10.811730010000000        1.4787573367357254E-002   2.2678242530673742E-003  -3.3933818340301514E-003  -1.4980699052102864E-004
   1.2022999726468697E-005   10.811730010000000        1.5600502490997314E-002   2.6255268603563309E-003  -3.6559787113219500E-003  -8.3245526184327900E-005
   1.5849000192247331E-005   10.811730010000000        1.6462918370962143E-002   3.0151465907692909E-003  -3.9550829678773880E-003   1.9491255898174131E-006
   2.0892999600619078E-005   10.811730010000000        1.7378605902194977E-002   3.4393260721117258E-003  -4.2957607656717300E-003   1.0963914246531203E-004
   2.7542000680114143E-005   10.811730010000000        1.8351377919316292E-002   3.9007682353258133E-003  -4.6835108660161495E-003   2.4431422934867442E-004
   3.6307999835116789E-005   10.811730010000000        1.9385723397135735E-002   4.4025299139320850E-003  -5.1245009526610374E-003   4.1125749703496695E-004
   4.7862999053904787E-005   10.811730010000000        2.0486334338784218E-002   4.9477820284664631E-003  -5.6253494694828987E-003   6.1657972401008010E-004
   6.3095998484641314E-005   10.811730010000000        2.1658835932612419E-002   5.5401544086635113E-003  -6.1933845281600952E-003   8.6745986482128501E-004
   8.3175997133366764E-005   10.811730010000000        2.2909421473741531E-002   6.1835274100303650E-003  -6.8363798782229424E-003   1.1722225463017821E-003
   1.0964999819407240E-004   10.811730010000000        2.4245578795671463E-002   6.8823732435703278E-003  -7.5627537444233894E-003   1.5406738966703415E-003
   1.4453999756369740E-004   10.811730010000000        2.5675293058156967E-002   7.6412861235439777E-003  -8.3808610215783119E-003   1.9840756431221962E-003
   1.9054999575018883E-004   10.811730010000000        2.7209537103772163E-002   8.4662372246384621E-003  -9.3000140041112900E-003   2.5161441881209612E-003
   2.5119000929407775E-004   10.811730010000000        2.8859589248895645E-002   9.3630533665418625E-003  -1.0328344069421291E-002   3.1524992082268000E-003
   3.3112999517470598E-004   10.811730010000000        3.0640628188848495E-002   1.0339227505028248E-002  -1.1474112980067730E-002   3.9122602902352810E-003
   4.3652000022120774E-004   10.811730010000000        3.2571058720350266E-002   1.1403406038880348E-002  -1.2744171544909477E-002   4.8183803446590900E-003
   5.7544000446796417E-004   10.811730010000000        3.4673448652029037E-002   1.2565691024065018E-002  -1.4142894186079502E-002   5.8985981158912182E-003
   7.5857999036088586E-004   10.811730010000000        3.6977011710405350E-002   1.3838741928339005E-002  -1.5671525150537491E-002   7.1873986162245274E-003
   1.0000000474974513E-003   10.811730010000000        3.9518617093563080E-002   1.5238004736602306E-002  -1.7325717955827713E-002   8.7275151163339615E-003
   1.3183000264689326E-003   10.811730010000000        4.2346447706222534E-002   1.6783321276307106E-002  -1.9093636423349380E-002   1.0573145002126694E-002
   1.7377999611198902E-003   10.811730010000000        4.5521415770053864E-002   1.8499232828617096E-002  -2.0951176062226295E-002   1.2792036868631840E-002
   2.2909000981599092E-003   10.811730010000000        4.9125760793685913E-002   2.0419139415025711E-002  -2.2859551012516022E-002   1.5472654253244400E-002
   3.0199999455362558E-003   10.811730010000000        5.3264822810888290E-002   2.2585704922676086E-002  -2.4756252765655518E-002   1.8726911395788193E-002
   3.9810999296605587E-003   10.811730010000000        5.8077625930309296E-002   2.5056093931198120E-002  -2.6547959074378014E-002   2.2699061781167984E-002
   5.2481000311672688E-003   10.811730010000000        6.3746631145477295E-002   2.7906883507966995E-002  -2.8098734095692635E-002   2.7573848143219948E-002
   6.9182999432086945E-003   10.811730010000000        7.0509277284145355E-002   3.1240446493029594E-002  -2.9214886948466301E-002   3.3584844321012497E-002
   9.1201001778244972E-003   10.811730010000000        7.8673534095287323E-002   3.5194292664527893E-002  -2.9626565054059029E-002   4.1023697704076767E-002
   1.2023000046610832E-002   10.811730010000000        8.8633842766284943E-002   3.9952240884304047E-002  -2.8965091332793236E-002   5.0245273858308792E-002
   1.5848999843001366E-002   10.811730010000000       0.10087999701499939        4.5755047351121902E-002  -2.6739070191979408E-002   6.1658356338739395E-002
   2.0893000066280365E-002   10.811730010000000       0.11601479351520538        5.2919343113899231E-002  -2.2309845313429832E-002   7.5711719691753387E-002
   2.7542000636458397E-002   10.811730010000000       0.13473081588745117        6.1843384057283401E-002  -1.4879406429827213E-002   9.2822588980197906E-002
   3.6308001726865768E-002   10.811730010000000       0.15776850283145905        7.3012135922908783E-002  -3.4995563328266144E-003  0.11325927823781967     
   4.7862999141216278E-002   10.811730010000000       0.18577884137630463        8.6966276168823242E-002   1.2858167290687561E-002  0.13690178096294403     
   6.3096001744270325E-002   10.811730010000000       0.21908225119113922       0.10422848165035248        3.5147078335285187E-002  0.16287942230701447     
   8.3176001906394958E-002   10.811730010000000       0.25719571113586426       0.12511163949966431        6.3914760947227478E-002  0.18902286887168884     
  0.10000000149011612        10.811730010000000       0.28437250852584839       0.14095902442932129        8.6553052067756653E-002  0.20462483167648315     
  0.12500000000000000        10.811730010000000       0.31725913286209106       0.16167281568050385       0.11684049665927887       0.21867407858371735     
  0.15000000596046448        10.811730010000000       0.34182399511337280       0.17895838618278503       0.14264398813247681       0.22359542548656464     
  0.17499999701976776        10.811730010000000       0.35879504680633545       0.19283142685890198       0.16382828354835510       0.22124736011028290     
  0.20000000298023224        10.811730010000000       0.36890795826911926       0.20336796343326569       0.18049228191375732       0.21330083906650543     
  0.22499999403953552        10.811730010000000       0.37289616465568542       0.21069414913654327       0.19286178052425385       0.20122760534286499     
  0.25000000000000000        10.811730010000000       0.37148115038871765       0.21497647464275360       0.20123299956321716       0.18629865348339081     
  0.27500000596046448        10.811730010000000       0.36536431312561035       0.21641312539577484       0.20594042539596558       0.16959008574485779     
  0.30000001192092896        10.811730010000000       0.35522079467773438       0.21522673964500427       0.20733755826950073       0.15199385583400726     
  0.32499998807907104        10.811730010000000       0.34169471263885498       0.21165826916694641       0.20578485727310181       0.13423185050487518     
  0.34999999403953552        10.811730010000000       0.32539585232734680       0.20596167445182800       0.20164188742637634       0.11687155067920685     
  0.37500000000000000        10.811730010000000       0.30689692497253418       0.19839937984943390       0.19526222348213196       0.10034289956092834     
  0.40000000596046448        10.811730010000000       0.28673186898231506       0.18923823535442352       0.18698985874652863        8.4955178201198578E-002
  0.42500001192092896        10.811730010000000       0.26539462804794312       0.17874586582183838       0.17715661227703094        7.0913687348365784E-002
  0.44999998807907104        10.811730010000000       0.24333840608596802       0.16718752682209015       0.16608032584190369        5.8335818350315094E-002
  0.47499999403953552        10.811730010000000       0.22097514569759369       0.15482307970523834       0.15406331419944763        4.7266203910112381E-002
  0.50000000000000000        10.811730010000000       0.19867561757564545       0.14190430939197540       0.14139117300510406        3.7690833210945129E-002
  0.52499997615814209        10.811730010000000       0.17676942050457001       0.12867251038551331       0.12833160161972046        2.9549967497587204E-002
  0.55000001192092896        10.811730010000000       0.15554548799991608       0.11535610258579254       0.11513347923755646        2.2749787196516991E-002
  0.57499998807907104        10.811730010000000       0.13525252044200897       0.10216857492923737       0.10202574729919434        1.7172763124108315E-002
  0.60000002384185791        10.811730010000000       0.11609977483749390        8.9306488633155823E-002   8.9216515421867371E-002   1.2686679139733315E-002
  0.62500000000000000        10.811730010000000        9.8257854580879211E-002   7.6947644352912903E-002   7.6892018318176270E-002   9.1523658484220505E-003
  0.64999997615814209        10.811730010000000        8.1859685480594635E-002   6.5249390900135040E-002   6.5215662121772766E-002   6.4301504753530025E-003
  0.67500001192092896        10.811730010000000        6.7001603543758392E-002   5.4347094148397446E-002   5.4327055811882019E-002   4.3850694783031940E-003
  0.69999998807907104        10.811730010000000        5.3744517266750336E-002   4.4352706521749496E-002   4.4341057538986206E-002   2.8909118846058846E-003
  0.72500002384185791        10.811730010000000        4.2115263640880585E-002   3.5353533923625946E-002   3.5346925258636475E-002   1.8331558676436543E-003
  0.75000000000000000        10.811730010000000        3.2107982784509659E-002   2.7411153540015221E-002   2.7407515794038773E-002   1.1109012411907315E-003
  0.77499997615814209        10.811730010000000        2.3685682564973831E-002   2.0560501143336296E-002   2.0558577030897141E-002   6.3788780244067311E-004
  0.80000001192092896        10.811730010000000        1.6781887039542198E-002   1.4809165149927139E-002   1.4808215200901031E-002   3.4272065386176109E-004
  0.82499998807907104        10.811730010000000        1.1302422732114792E-002   1.0136881843209267E-002   1.0136485099792480E-002   1.6842417244333774E-004
  0.85000002384185791        10.811730010000000        7.1273404173552990E-003   6.4952541142702103E-003   6.4951870590448380E-003   7.1458511229138821E-005
  0.87500000000000000        10.811730010000000        4.1129696182906628E-003   3.8077216595411301E-003   3.8078757934272289E-003   2.0334564396762289E-005
  0.89999997615814209        10.811730010000000        2.0941612310707569E-003   1.9698136020451784E-003   1.9701435230672359E-003  -6.0371417021087836E-006
  0.92500001192092896        10.811730010000000        8.8677159510552883E-004   8.4976991638541222E-004   8.5025065345689654E-004  -2.0136640159762464E-005
  0.94999998807907104        10.811730010000000        2.9055817867629230E-004   2.8970267158001661E-004   2.9029569122940302E-004  -2.7653302822727710E-005
  0.97500002384185791        10.811730010000000        9.2914597189519554E-005   1.0775556438602507E-004   1.0837903391802683E-004  -2.9250488296383992E-005
   1.0000000000000000        10.811730010000000        7.5030977313872427E-005   1.0290597128914669E-004   1.0341221059206873E-004  -2.2236265067476779E-005
   9.9999997171806854E-010   13.862896859999999        2.9257957357913256E-003  -9.8231900483369827E-004  -1.1631044326350093E-003  -2.2062475909478962E-004
   1.3183000246996812E-009   13.862896859999999        3.0625006183981895E-003  -9.8632788285613060E-004  -1.1881734244525433E-003  -2.2564931714441627E-004
   1.7378000150003459E-009   13.862896859999999        3.2062339596450329E-003  -9.8833953961730003E-004  -1.2135101715102792E-003  -2.3082314874045551E-004
   2.2908999142146058E-009   13.862896859999999        3.3574553672224283E-003  -9.8813697695732117E-004  -1.2391488999128342E-003  -2.3616233374923468E-004
   3.0200000278313155E-009   13.862896859999999        3.5165576264262199E-003  -9.8548398818820715E-004  -1.2651165015995502E-003  -2.4168036179617047E-004
   3.9810998941902653E-009   13.862896859999999        3.6839924287050962E-003  -9.8012574017047882E-004  -1.2914551189169288E-003  -2.4739230866543949E-004
   5.2481001766579993E-009   13.862896859999999        3.8602487184107304E-003  -9.7178621217608452E-004  -1.3182205148041248E-003  -2.5331354117952287E-004
   6.9183001549788514E-009   13.862896859999999        4.0458277799189091E-003  -9.6016802126541734E-004  -1.3454792788252234E-003  -2.5945826200768352E-004
   9.1201002305751899E-009   13.862896859999999        4.2412769980728626E-003  -9.4494916265830398E-004  -1.3733161613345146E-003  -2.6583971339277923E-004
   1.2023000373062587E-008   13.862896859999999        4.4471882283687592E-003  -9.2578044859692454E-004  -1.4018365181982517E-003  -2.7246912941336632E-004
   1.5849000334355878E-008   13.862896859999999        4.6641048975288868E-003  -9.0229400666430593E-004  -1.4311562990769744E-003  -2.7935139951296151E-004
   2.0892999330612838E-008   13.862896859999999        4.8927334137260914E-003  -8.7408017134293914E-004  -1.4614341780543327E-003  -2.8649013256654143E-004
   2.7542000680114143E-008   13.862896859999999        5.1337350159883499E-003  -8.4070657612755895E-004  -1.4928471064195037E-003  -2.9387875110842288E-004
   3.6307998385609608E-008   13.862896859999999        5.3878747858107090E-003  -8.0169888678938150E-004  -1.5256145270541310E-003  -3.0150261591188610E-004
   4.7863000673942224E-008   13.862896859999999        5.6558852083981037E-003  -7.5655826367437840E-004  -1.5599854523316026E-003  -3.0933160451240838E-004
   6.3096003088958241E-008   13.862896859999999        5.9386212378740311E-003  -7.0473540108650923E-004  -1.5962648903951049E-003  -3.1732083880342543E-004
   8.3175997644957533E-008   13.862896859999999        6.2369382940232754E-003  -6.4564816420897841E-004  -1.6348036006093025E-003  -3.2540207030251622E-004
   1.0965000285523274E-007   13.862896859999999        6.5518235787749290E-003  -5.7865446433424950E-004  -1.6760238213464618E-003  -3.3348170109093189E-004
   1.4453999597208167E-007   13.862896859999999        6.8841488100588322E-003  -5.0310179358348250E-004  -1.7203941242769361E-003  -3.4142733784392476E-004
   1.9054999711443088E-007   13.862896859999999        7.2351777926087379E-003  -4.1821174090728164E-004  -1.7685072962194681E-003  -3.4907180815935135E-004
   2.5118998792095226E-007   13.862896859999999        7.6058413833379745E-003  -3.2324437052011490E-004  -1.8209936097264290E-003  -3.5618629772216082E-004
   3.3112999631157436E-007   13.862896859999999        7.9974299296736717E-003  -2.1733206813223660E-004  -1.8786266446113586E-003  -3.6248442484065890E-004
   4.3651999703797628E-007   13.862896859999999        8.4112510085105896E-003  -9.9556324130389839E-005  -1.9422919722273946E-003  -3.6760026705451310E-004
   5.7544002629583701E-007   13.862896859999999        8.8486066088080406E-003   3.1043800845509395E-005  -2.0129962358623743E-003  -3.7107322714291513E-004
   7.5857997217099182E-007   13.862896859999999        9.3110138550400734E-003   1.7553803627379239E-004  -2.0919195376336575E-003  -3.7233161856420338E-004
   9.9999999747524271E-007   13.862896859999999        9.8000010475516319E-003   3.3505051396787167E-004  -2.1804023999720812E-003  -3.7066888762637973E-004
   1.3182999509808724E-006   13.862896859999999        1.0317319072782993E-002   5.1082763820886612E-004  -2.2800033912062645E-003  -3.6521861329674721E-004
   1.7377999483869644E-006   13.862896859999999        1.0864557698369026E-002   7.0411321939900517E-004  -2.3924489505589008E-003  -3.5493005998432636E-004
   2.2909000563231530E-006   13.862896859999999        1.1443856172263622E-002   9.1639638412743807E-004  -2.5197991635650396E-003  -3.3852501655928791E-004
   3.0199998946045525E-006   13.862896859999999        1.2057150714099407E-002   1.1491528712213039E-003  -2.6643234305083752E-003  -3.1447308720089495E-004
   3.9810997805034276E-006   13.862896859999999        1.2706655077636242E-002   1.4040161622688174E-003  -2.8286261949688196E-003  -2.8094128356315196E-004
   5.2481000238913111E-006   13.862896859999999        1.3394791632890701E-002   1.6827625222504139E-003  -3.0156683642417192E-003  -2.3574491206090897E-004
   6.9183001869532745E-006   13.862896859999999        1.4124114997684956E-002   1.9872786942869425E-003  -3.2287756912410259E-003  -1.7629950889386237E-004
   9.1201000032015145E-006   13.862896859999999        1.4897446148097515E-002   2.3196232505142689E-003  -3.4717081580311060E-003  -9.9552111350931227E-005
   1.2022999726468697E-005   13.862896859999999        1.5717901289463043E-002   2.6820392813533545E-003  -3.7486997898668051E-003  -1.9087337932433002E-006
   1.5849000192247331E-005   13.862896859999999        1.6588542610406876E-002   3.0767982825636864E-003  -4.0643569082021713E-003   1.2079044245183468E-004
   2.0892999600619078E-005   13.862896859999999        1.7513262107968330E-002   3.5065938718616962E-003  -4.4239833950996399E-003   2.7346616843715310E-004
   2.7542000680114143E-005   13.862896859999999        1.8495989963412285E-002   3.9741848595440388E-003  -4.8333103768527508E-003   4.6178870252333581E-004
   3.6307999835116789E-005   13.862896859999999        1.9541362300515175E-002   4.4826958328485489E-003  -5.2987360395491123E-003   6.9238489959388971E-004
   4.7862999053904787E-005   13.862896859999999        2.0654242485761642E-002   5.0353761762380600E-003  -5.8270827867090702E-003   9.7285478841513395E-004
   6.3095998484641314E-005   13.862896859999999        2.1840471774339676E-002   5.6359507143497467E-003  -6.4258580096065998E-003   1.3120668008923531E-003
   8.3175997133366764E-005   13.862896859999999        2.3106498643755913E-002   6.2884110957384109E-003  -7.1029532700777054E-003   1.7202191520482302E-003
   1.0964999819407240E-004   13.862896859999999        2.4460127577185631E-002   6.9973682984709740E-003  -7.8668314963579178E-003   2.2092403378337622E-003
   1.4453999756369740E-004   13.862896859999999        2.5909714400768280E-002   7.7675757929682732E-003  -8.7257605046033859E-003   2.7926901821047068E-003
   1.9054999575018883E-004   13.862896859999999        2.7466716244816780E-002   8.6052129045128822E-003  -9.6888449043035507E-003   3.4869962837547064E-003
   2.5119000929407775E-004   13.862896859999999        2.9142957180738449E-002   9.5163416117429733E-003  -1.0763753205537796E-002   4.3106176890432835E-003
   3.3112999517470598E-004   13.862896859999999        3.0954310670495033E-002   1.0508758015930653E-002  -1.1958041228353977E-002   5.2859839051961899E-003
   4.3652000022120774E-004   13.862896859999999        3.2920017838478088E-002   1.1591473594307899E-002  -1.3277492485940456E-002   6.4397132955491543E-003
   5.7544000446796417E-004   13.862896859999999        3.5063643008470535E-002   1.2775034643709660E-002  -1.4724946580827236E-002   7.8035672195255756E-003
   7.5857999036088586E-004   13.862896859999999        3.7415608763694763E-002   1.4072651043534279E-002  -1.6299556940793991E-002   9.4165606424212456E-003
   1.0000000474974513E-003   13.862896859999999        4.0014207363128662E-002   1.5500432811677456E-002  -1.7994165420532227E-002   1.1326335370540619E-002
   1.3183000264689326E-003   13.862896859999999        4.2909309267997742E-002   1.7079034820199013E-002  -1.9793270155787468E-002   1.3592460192739964E-002
   1.7377999611198902E-003   13.862896859999999        4.6163734048604965E-002   1.8833952024579048E-002  -2.1668035537004471E-002   1.6288060694932938E-002
   2.2909000981599092E-003   13.862896859999999        4.9861922860145569E-002   2.0799746736884117E-002  -2.3573745042085648E-002   1.9507281482219696E-002
   3.0199999455362558E-003   13.862896859999999        5.4111536592245102E-002   2.3020403459668159E-002  -2.5440549477934837E-002   2.3366834968328476E-002
   3.9810999296605587E-003   13.862896859999999        5.9053998440504074E-002   2.5554578751325607E-002  -2.7166280895471573E-002   2.8014404699206352E-002
   5.2481000311672688E-003   13.862896859999999        6.4873926341533661E-002   2.8480455279350281E-002  -2.8604643419384956E-002   3.3635310828685760E-002
   6.9182999432086945E-003   13.862896859999999        7.1810252964496613E-002   3.1901981681585312E-002  -2.9550310224294662E-002   4.0458537638187408E-002
   9.1201001778244972E-003   13.862896859999999        8.0170996487140656E-002   3.5957969725131989E-002  -2.9721135273575783E-002   4.8762883991003036E-002
   1.2023000046610832E-002   13.862896859999999        9.0348049998283386E-002   4.0832825005054474E-002  -2.8736775740981102E-002   5.8877501636743546E-002
   1.5848999843001366E-002   13.862896859999999       0.10282415151596069        4.6766348183155060E-002  -2.6097303256392479E-002   7.1166060864925385E-002
   2.0893000066280365E-002   13.862896859999999       0.11818803846836090        5.4071579128503799E-002  -2.1162142977118492E-002   8.6006060242652893E-002
   2.7542000636458397E-002   13.862896859999999       0.13710734248161316        6.3138499855995178E-002  -1.3144154101610184E-002  0.10370804369449615     
   3.6308001726865768E-002   13.862896859999999       0.16028192639350891        7.4436403810977936E-002  -1.1266027577221394E-003  0.12439181655645370     
   4.7862999141216278E-002   13.862896859999999       0.18830090761184692        8.8478833436965942E-002   1.5856603160500526E-002  0.14774639904499054     
   6.3096001744270325E-002   13.862896859999999       0.22139683365821838       0.10574503988027573        3.8655936717987061E-002  0.17268340289592743     
   8.3176001906394958E-002   13.862896859999999       0.25897243618965149       0.12648327648639679        6.7670293152332306E-002  0.19683593511581421     
  0.10000000149011612        13.862896859999999       0.28554311394691467       0.14210884273052216        9.0235628187656403E-002  0.21053361892700195     
  0.12500000000000000        13.862896859999999       0.31737202405929565       0.16237007081508636       0.12008558958768845       0.22171272337436676     
  0.15000000596046448        13.862896859999999       0.34078675508499146       0.17910209298133850       0.14519345760345459       0.22397762537002563     
  0.17499999701976776        13.862896859999999       0.35659280419349670       0.19236186146736145       0.16553564369678497       0.21934483945369720     
  0.20000000298023224        13.862896859999999       0.36558133363723755       0.20225860178470612       0.18129137158393860       0.20955295860767365     
  0.22499999403953552        13.862896859999999       0.36852562427520752       0.20894557237625122       0.19274431467056274       0.19608609378337860     
  0.25000000000000000        13.862896859999999       0.36617511510848999       0.21261137723922729       0.20023214817047119       0.18019354343414307     
  0.27500000596046448        13.862896859999999       0.35925006866455078       0.21347208321094513       0.20411860942840576       0.16290937364101410     
  0.30000001192092896        13.862896859999999       0.34843716025352478       0.21176451444625854       0.20477725565433502       0.14507251977920532     
  0.32499998807907104        13.862896859999999       0.33438616991043091       0.20774051547050476       0.20258158445358276       0.12734706699848175     
  0.34999999403953552        13.862896859999999       0.31770774722099304       0.20166203379631042       0.19789882004261017       0.11024259030818939     
  0.37500000000000000        13.862896859999999       0.29897162318229675       0.19379681348800659       0.19108597934246063        9.4133794307708740E-002
  0.40000000596046448        13.862896859999999       0.27870553731918335       0.18441456556320190       0.18248717486858368        7.9279549419879913E-002
  0.42500001192092896        13.862896859999999       0.25739479064941406       0.17378364503383636       0.17243179678916931        6.5840691328048706E-002
  0.44999998807907104        13.862896859999999       0.23548182845115662       0.16216804087162018       0.16123317182064056        5.3896777331829071E-002
  0.47499999403953552        13.862896859999999       0.21336643397808075       0.14982457458972931       0.14918743073940277        4.3461401015520096E-002
  0.50000000000000000        13.862896859999999       0.19140596687793732       0.13700041174888611       0.13657267391681671        3.4496184438467026E-002
  0.52499997615814209        13.862896859999999       0.16991597414016724       0.12393083423376083       0.12364805489778519        2.6923295110464096E-002
  0.55000001192092896        13.862896859999999       0.14917075634002686       0.11083709448575974       0.11065303534269333        2.0636567845940590E-002
  0.57499998807907104        13.862896859999999       0.12940436601638794        9.7924493253231049E-002   9.7806543111801147E-002   1.5511164441704750E-002
  0.60000002384185791        13.862896859999999       0.11081143468618393        8.5380598902702332E-002   8.5306182503700256E-002   1.1411879211664200E-002
  0.62500000000000000        13.862896859999999        9.3548342585563660E-002   7.3373630642890930E-002   7.3327407240867615E-002   8.2000922411680222E-003
  0.64999997615814209        13.862896859999999        7.7734366059303284E-002   6.2050975859165192E-002   6.2022697180509567E-002   5.7394448667764664E-003
  0.67500001192092896        13.862896859999999        6.3453011214733124E-002   5.1537819206714630E-002   5.1520802080631256E-002   3.9003137499094009E-003
  0.69999998807907104        13.862896859999999        5.0753343850374222E-002   4.1936002671718597E-002   4.1925936937332153E-002   2.5631645694375038E-003
  0.72500002384185791        13.862896859999999        3.9651520550251007E-002   3.3322956413030624E-002   3.3317133784294128E-002   1.6208703164011240E-003
  0.75000000000000000        13.862896859999999        3.0132370069622993E-002   2.5750886648893356E-002   2.5747608393430710E-002   9.8010816145688295E-004
  0.77499997615814209        13.862896859999999        2.2151097655296326E-002   1.9246080890297890E-002   1.9244309514760971E-002   5.6193658383563161E-004
  0.80000001192092896        13.862896859999999        1.5635102987289429E-002   1.3808459974825382E-002   1.3807571493089199E-002   3.0167572549544275E-004
  0.82499998807907104        13.862896859999999        1.0485917329788208E-002   9.4113377854228020E-003   9.4109689816832542E-003   1.4821547665633261E-004
  0.85000002384185791        13.862896859999999        6.5812808461487293E-003   6.0014165937900543E-003   6.0013658367097378E-003   6.2878672906663269E-005
  0.87500000000000000        13.862896859999999        3.7773649673908949E-003   3.4990583080798388E-003   3.4992264118045568E-003   1.7968057363759726E-005
  0.89999997615814209        13.862896859999999        1.9111990695819259E-003   1.7988813342526555E-003   1.7992224311456084E-003  -4.8799174692248926E-006
  0.92500001192092896        13.862896859999999        8.0337928375229239E-004   7.7077659079805017E-004   7.7126082032918930E-004  -1.6422432963736355E-005
  0.94999998807907104        13.862896859999999        2.6126045850105584E-004   2.6156389503739774E-004   2.6214469107799232E-004  -2.1524640033021569E-005
  0.97500002384185791        13.862896859999999        8.3139355410821736E-005   9.7827098215930164E-005   9.8412041552364826E-005  -2.0794106603716500E-005
   1.0000000000000000        13.862896859999999        6.5250227635260671E-005   9.1833055194001645E-005   9.2262336693238467E-005  -1.2107367183489259E-005
   9.9999997171806854E-010   17.775130269999998        2.9422524385154247E-003  -9.8203495144844055E-004  -1.1621802113950253E-003  -2.6475181221030653E-004
   1.3183000246996812E-009   17.775130269999998        3.0798204243183136E-003  -9.8576326854526997E-004  -1.1872064787894487E-003  -2.7077927370555699E-004
   1.7378000150003459E-009   17.775130269999998        3.2244666945189238E-003  -9.8746595904231071E-004  -1.2125049252063036E-003  -2.7698106714524329E-004
   2.2908999142146058E-009   17.775130269999998        3.3766534179449081E-003  -9.8692346364259720E-004  -1.2381118722259998E-003  -2.8337404364719987E-004
   3.0200000278313155E-009   17.775130269999998        3.5367775708436966E-003  -9.8389713093638420E-004  -1.2640563072636724E-003  -2.8997144545428455E-004
   3.9810998941902653E-009   17.775130269999998        3.7052936386317015E-003  -9.7812956664711237E-004  -1.2903838651254773E-003  -2.9678744613192976E-004
   5.2481001766579993E-009   17.775130269999998        3.8826945237815380E-003  -9.6934189787134528E-004  -1.3171536847949028E-003  -3.0383572448045015E-004
   6.9183001549788514E-009   17.775130269999998        4.0694857016205788E-003  -9.5723359845578671E-004  -1.3444368960335851E-003  -3.1112736905924976E-004
   9.1201002305751899E-009   17.775130269999998        4.2662187479436398E-003  -9.4147934578359127E-004  -1.3723238371312618E-003  -3.1867099460214376E-004
   1.2023000373062587E-008   17.775130269999998        4.4734901748597622E-003  -9.2172634322196245E-004  -1.4009263832122087E-003  -3.2647119951434433E-004
   1.5849000334355878E-008   17.775130269999998        4.6918480657041073E-003  -8.9760316768661141E-004  -1.4303686330094934E-003  -3.3452309435233474E-004
   2.0892999330612838E-008   17.775130269999998        4.9220044165849686E-003  -8.6869572987779975E-004  -1.4608186902478337E-003  -3.4281794796697795E-004
   2.7542000680114143E-008   17.775130269999998        5.1646265201270580E-003  -8.3456747233867645E-004  -1.4924649149179459E-003  -3.5133241908624768E-004
   3.6307998385609608E-008   17.775130269999998        5.4204855114221573E-003  -7.9473905498161912E-004  -1.5255406033247709E-003  -3.6003038985654712E-004
   4.7863000673942224E-008   17.775130269999998        5.6903199292719364E-003  -7.4870669050142169E-004  -1.5603108331561089E-003  -3.6885394365526736E-004
   6.3096003088958241E-008   17.775130269999998        5.9749926440417767E-003  -6.9591536885127425E-004  -1.5970998210832477E-003  -3.7772339419461787E-004
   8.3175997644957533E-008   17.775130269999998        6.2753665260970592E-003  -6.3577719265595078E-004  -1.6362810274586082E-003  -3.8652680814266205E-004
   1.0965000285523274E-007   17.775130269999998        6.5924371592700481E-003  -5.6764326291158795E-004  -1.6783032333478332E-003  -3.9511659997515380E-004
   1.4453999597208167E-007   17.775130269999998        6.9270855747163296E-003  -4.9085466889664531E-004  -1.7236659768968821E-003  -4.0329384501092136E-004
   1.9054999711443088E-007   17.775130269999998        7.2805872187018394E-003  -4.0462455945089459E-004  -1.7729991814121604E-003  -4.1081028757616878E-004
   2.5118998792095226E-007   17.775130269999998        7.6538813300430775E-003  -3.0820554820820689E-004  -1.8269746797159314E-003  -4.1733882972039282E-004
   3.3112999631157436E-007   17.775130269999998        8.0482726916670799E-003  -2.0072079496458173E-004  -1.8864156445488334E-003  -4.2247460805810988E-004
   4.3651999703797628E-007   17.775130269999998        8.4650814533233643E-003  -8.1241945736110210E-005  -1.9522644579410553E-003  -4.2570967343635857E-004
   5.7544002629583701E-007   17.775130269999998        8.9056259021162987E-003   5.1202303438913077E-005  -2.0255928393453360E-003  -4.2641474283300340E-004
   7.5857997217099182E-007   17.775130269999998        9.3714371323585510E-003   1.9769350183196366E-004  -2.1076556295156479E-003  -4.2381748789921403E-004
   9.9999999747524271E-007   17.775130269999998        9.8640657961368561E-003   3.5936842323280871E-004  -2.1998784504830837E-003  -4.1697552660480142E-004
   1.3182999509808724E-006   17.775130269999998        1.0385283268988132E-002   5.3748779464513063E-004  -2.3039174266159534E-003  -4.0474437992088497E-004
   1.7377999483869644E-006   17.775130269999998        1.0936701670289040E-002   7.3331006569787860E-004  -2.4216056335717440E-003  -3.8575276266783476E-004
   2.2909000563231530E-006   17.775130269999998        1.1520490050315857E-002   9.4834266928955913E-004  -2.5551274884492159E-003  -3.5834326990880072E-004
   3.0199998946045525E-006   17.775130269999998        1.2138616293668747E-002   1.1840796796604991E-003  -2.7068867348134518E-003  -3.2055284827947617E-004
   3.9810997805034276E-006   17.775130269999998        1.2793328613042831E-002   1.4421762898564339E-003  -2.8796377591788769E-003  -2.7004830189980567E-004
   5.2481000238913111E-006   17.775130269999998        1.3487095944583416E-002   1.7244329210370779E-003  -3.0765058472752571E-003  -2.0407015108503401E-004
   6.9183001869532745E-006   17.775130269999998        1.4222518540918827E-002   2.0327635575085878E-003  -3.3009941689670086E-003  -1.1937963427044451E-004
   9.1201000032015145E-006   17.775130269999998        1.5002478845417500E-002   2.3692573886364698E-003  -3.5570531617850065E-003  -1.2178117685834877E-005
   1.2022999726468697E-005   17.775130269999998        1.5830162912607193E-002   2.7361942920833826E-003  -3.8491184823215008E-003   1.2197530304547399E-004
   1.5849000192247331E-005   17.775130269999998        1.6708711162209511E-002   3.1358846463263035E-003  -4.1819992475211620E-003   2.8817923157475889E-004
   2.0892999600619078E-005   17.775130269999998        1.7642118036746979E-002   3.5710709635168314E-003  -4.5612137764692307E-003   4.9243430839851499E-004
   2.7542000680114143E-005   17.775130269999998        1.8634427338838577E-002   4.0445667691528797E-003  -4.9926945939660072E-003   7.4160256190225482E-004
   3.6307999835116789E-005   17.775130269999998        1.9690418615937233E-002   4.5595620758831501E-003  -5.4830345325171947E-003   1.0436574229970574E-003
   4.7862999053904787E-005   17.775130269999998        2.0815124735236168E-002   5.1193828694522381E-003  -6.0392166487872601E-003   1.4076764928176999E-003
   6.3095998484641314E-005   17.775130269999998        2.2014591842889786E-002   5.7278452441096306E-003  -6.6688721999526024E-003   1.8441935535520315E-003
   8.3175997133366764E-005   17.775130269999998        2.3295516148209572E-002   6.3890502788126469E-003  -7.3799495585262775E-003   2.3652373347431421E-003
   1.0964999819407240E-004   17.775130269999998        2.4666009470820427E-002   7.1077407337725163E-003  -8.1808874383568764E-003   2.9847964178770781E-003
   1.4453999756369740E-004   17.775130269999998        2.6134788990020752E-002   7.8888265416026115E-003  -9.0797841548919678E-003   3.7186378613114357E-003
   1.9054999575018883E-004   17.775130269999998        2.7713768184185028E-002   8.7386863306164742E-003  -1.0085451416671276E-002   4.5857876539230347E-003
   2.5119000929407775E-004   17.775130269999998        2.9415303841233253E-002   9.6636107191443443E-003  -1.1205001734197140E-002   5.6073837913572788E-003
   3.3112999517470598E-004   17.775130269999998        3.1255930662155151E-002   1.0671683587133884E-002  -1.2445188127458096E-002   6.8089691922068596E-003
   4.3652000022120774E-004   17.775130269999998        3.3255688846111298E-002   1.1772269383072853E-002  -1.3810631819069386E-002   8.2205701619386673E-003
   5.7544000446796417E-004   17.775130269999998        3.5439088940620422E-002   1.2976340018212795E-002  -1.5302550978958607E-002   9.8776351660490036E-003
   7.5857999036088586E-004   17.775130269999998        3.7837699055671692E-002   1.4297626912593842E-002  -1.6917940229177475E-002   1.1823281645774841E-002
   1.0000000474974513E-003   17.775130269999998        4.0491156280040741E-002   1.5752872452139854E-002  -1.8646789714694023E-002   1.4109495095908642E-002
   1.3183000264689326E-003   17.775130269999998        4.3450918048620224E-002   1.7363496124744415E-002  -2.0469930022954941E-002   1.6800487414002419E-002
   1.7377999611198902E-003   17.775130269999998        4.6781573444604874E-002   1.9155895337462425E-002  -2.2353878244757652E-002   1.9973803311586380E-002
   2.2909000981599092E-003   17.775130269999998        5.0569601356983185E-002   2.1165713667869568E-002  -2.4248149245977402E-002   2.3728026077151299E-002
   3.0199999455362558E-003   17.775130269999998        5.4924797266721725E-002   2.3438163101673126E-002  -2.6075856760144234E-002   2.8183070942759514E-002
   3.9810999296605587E-003   17.775130269999998        5.9990722686052322E-002   2.6033269241452217E-002  -2.7726482599973679E-002   3.3488038927316666E-002
   5.2481000311672688E-003   17.775130269999998        6.5953887999057770E-002   2.9030673205852509E-002  -2.9044086113572121E-002   3.9826348423957825E-002
   6.9182999432086945E-003   17.775130269999998        7.3054380714893341E-002   3.2535713165998459E-002  -2.9812732711434364E-002   4.7419488430023193E-002
   9.1201001778244972E-003   17.775130269999998        8.1599973142147064E-002   3.6688283085823059E-002  -2.9739376157522202E-002   5.6530173867940903E-002
   1.2023000046610832E-002   17.775130269999998        9.1979719698429108E-002   4.1673149913549423E-002  -2.8433792293071747E-002   6.7458622157573700E-002
   1.5848999843001366E-002   17.775130269999998       0.10466913878917694        4.7728929668664932E-002  -2.5389706715941429E-002   8.0520883202552795E-002
   2.0893000066280365E-002   17.775130269999998       0.12024302780628204        5.5164899677038193E-002  -1.9967054948210716E-002   9.6022382378578186E-002
   2.7542000636458397E-002   17.775130269999998       0.13934473693370819        6.4362779259681702E-002  -1.1391888372600079E-002  0.11416972428560257     
   3.6308001726865768E-002   17.775130269999998       0.16263508796691895        7.5776487588882446E-002   1.2195329181849957E-003  0.13494285941123962     
   4.7862999141216278E-002   17.775130269999998       0.19064436852931976        8.9893430471420288E-002   1.8771395087242126E-002  0.15785735845565796     
   6.3096001744270325E-002   17.775130269999998       0.22352243959903717       0.10715148597955704        4.2015455663204193E-002  0.18163616955280304     
   8.3176001906394958E-002   17.775130269999998       0.26056587696075439       0.12773804366588593        7.1211747825145721E-002  0.20375576615333557     
  0.10000000149011612        17.775130269999998       0.28654879331588745       0.14314329624176025        9.3669593334197998E-002  0.21558655798435211     
  0.12500000000000000        17.775130269999998       0.31736433506011963       0.16296446323394775       0.12306053191423416       0.22403144836425781     
  0.15000000596046448        17.775130269999998       0.33968809247016907       0.17916557192802429       0.14748054742813110       0.22383083403110504     
  0.17499999701976776        17.775130269999998       0.35439771413803101       0.19184267520904541       0.16701051592826843       0.21712543070316315     
  0.20000000298023224        17.775130269999998       0.36233541369438171       0.20113615691661835       0.18190346658229828       0.20569798350334167     
  0.22499999403953552        17.775130269999998       0.36431068181991577       0.20722451806068420       0.19249545037746429       0.19102941453456879     
  0.25000000000000000        17.775130269999998       0.36109808087348938       0.21031673252582550       0.19916109740734100       0.17433783411979675     
  0.27500000596046448        17.775130269999998       0.35343432426452637       0.21064516901969910       0.20228976011276245       0.15661038458347321     
  0.30000001192092896        17.775130269999998       0.34201568365097046       0.20845943689346313       0.20227222144603729       0.13863137364387512     
  0.32499998807907104        17.775130269999998       0.32749620079994202       0.20402105152606964       0.19949278235435486       0.12100816518068314     
  0.34999999403953552        17.775130269999998       0.31048628687858582       0.19759885966777802       0.19432467222213745       0.10419501364231110     
  0.37500000000000000        17.775130269999998       0.29155194759368896       0.18946494162082672       0.18712711334228516        8.8515244424343109E-002
  0.40000000596046448        17.775130269999998       0.27121439576148987       0.17989119887351990       0.17824356257915497        7.4181653559207916E-002
  0.42500001192092896        17.775130269999998       0.24995003640651703       0.16914610564708710       0.16800042986869812        6.1315264552831650E-002
  0.44999998807907104        17.775130269999998       0.22819076478481293       0.15749190747737885       0.15670622885227203        4.9962345510721207E-002
  0.47499999403953552        17.775130269999998       0.20632444322109222       0.14518213272094727       0.14465090632438660        4.0109734982252121E-002
  0.50000000000000000        17.775130269999998       0.18469561636447906       0.13245925307273865       0.13210514187812805        3.1698510050773621E-002
  0.52499997615814209        17.775130269999998       0.16360631585121155       0.11955256015062332       0.11931983381509781        2.4636061862111092E-002
  0.55000001192092896        17.775130269999998       0.14331714808940887       0.10667630285024643       0.10652545094490051        1.8806563690304756E-002
  0.57499998807907104        17.775130269999998       0.12404833734035492        9.4027921557426453E-002   9.3931429088115692E-002   1.4079975895583630E-002
  0.60000002384185791        17.775130269999998       0.10598092526197433        8.1786446273326874E-002   8.1725493073463440E-002   1.0319610126316547E-002
  0.62500000000000000        17.775130269999998        8.9258149266242981E-002   7.0111081004142761E-002   7.0073023438453674E-002   7.3883454315364361E-003
  0.64999997615814209        17.775130269999998        7.3986768722534180E-002   5.9139896184206009E-002   5.9116400778293610E-002   5.1535987295210361E-003
  0.67500001192092896        17.775130269999998        6.0238569974899292E-002   4.8988681286573410E-002   4.8974350094795227E-002   3.4911280963569880E-003
  0.69999998807907104        17.775130269999998        4.8051916062831879E-002   3.9749983698129654E-002   3.9741359651088715E-002   2.2877757437527180E-003
  0.72500002384185791        17.775130269999998        3.7433415651321411E-002   3.1492259353399277E-002   3.1487170606851578E-002   1.4432544121518731E-003
  0.75000000000000000        17.775130269999998        2.8359651565551758E-002   2.4259258061647415E-002   2.4256333708763123E-002   8.7108911247923970E-004
  0.77499997615814209        17.775130269999998        2.0779032260179520E-002   1.8069557845592499E-002   1.8067948520183563E-002   4.9883197061717510E-004
  0.80000001192092896        17.775130269999998        1.4613744802772999E-002   1.2916339561343193E-002   1.2915522791445255E-002   2.6766693918034434E-004
  0.82499998807907104        17.775130269999998        9.7618177533149719E-003   8.7673673406243324E-003   8.7670311331748962E-003   1.3153071631677449E-004
  0.85000002384185791        17.775130269999998        6.0993293300271034E-003   5.5652451701462269E-003   5.5652121081948280E-003   5.5869702919153497E-005
  0.87500000000000000        17.775130269999998        3.4827636554837227E-003   3.2279400620609522E-003   3.2281191088259220E-003   1.6153135220520198E-005
  0.89999997615814209        17.775130269999998        1.7515844665467739E-003   1.6496720490977168E-003   1.6500172205269337E-003  -3.7466159028554102E-006
  0.92500001192092896        17.775130269999998        7.3111843084916472E-004   7.0226320531219244E-004   7.0274091558530927E-004  -1.3208245945861563E-005
  0.94999998807907104        17.775130269999998        2.3597455583512783E-004   2.3719962337054312E-004   2.3775633599143475E-004  -1.6470305126858875E-005
  0.97500002384185791        17.775130269999998        7.4562951340340078E-005   8.9003595348913223E-005   8.9538429165259004E-005  -1.4140819075691979E-005
   1.0000000000000000        17.775130269999998        5.6689565099077299E-005   8.1994316133204848E-005   8.2339254731778055E-005  -4.5890892579336651E-006
   9.9999997171806854E-010   22.791430920000000        2.9579785186797380E-003  -9.8173541482537985E-004  -1.1613415554165840E-003  -3.0891018104739487E-004
   1.3183000246996812E-009   22.791430920000000        3.0963718891143799E-003  -9.8519423045217991E-004  -1.1863332474604249E-003  -3.1592932646162808E-004
   1.7378000150003459E-009   22.791430920000000        3.2418908085674047E-003  -9.8660006187856197E-004  -1.2116028228774667E-003  -3.2314361305907369E-004
   2.2908999142146058E-009   22.791430920000000        3.3950011711567640E-003  -9.8573113791644573E-004  -1.2371890479698777E-003  -3.3056960091926157E-004
   3.0200000278313155E-009   22.791430920000000        3.5561022814363241E-003  -9.8234636243432760E-004  -1.2631239369511604E-003  -3.3821861143223941E-004
   3.9810998941902653E-009   22.791430920000000        3.7256523501127958E-003  -9.7618578001856804E-004  -1.2894561514258385E-003  -3.4610231523402035E-004
   5.2481001766579993E-009   22.791430920000000        3.9041477721184492E-003  -9.6696784021332860E-004  -1.3162493705749512E-003  -3.5423043300397694E-004
   6.9183001549788514E-009   22.791430920000000        4.0920982137322426E-003  -9.5438910648226738E-004  -1.3435797300189734E-003  -3.6260837805457413E-004
   9.1201002305751899E-009   22.791430920000000        4.2900592088699341E-003  -9.3812099657952785E-004  -1.3715437380596995E-003  -3.7123708170838654E-004
   1.2023000373062587E-008   22.791430920000000        4.4986316934227943E-003  -9.1780727962031960E-004  -1.4002608368173242E-003  -3.8011075230315328E-004
   1.5849000334355878E-008   22.791430920000000        4.7183684073388577E-003  -8.9307309826835990E-004  -1.4298638561740518E-003  -3.8921055966056883E-004
   2.0892999330612838E-008   22.791430920000000        4.9499864690005779E-003  -8.6350017227232456E-004  -1.4605316100642085E-003  -3.9851033943705261E-004
   2.7542000680114143E-008   22.791430920000000        5.1941587589681149E-003  -8.2864781143143773E-004  -1.4924652641639113E-003  -4.0796404937282205E-004
   3.6307998385609608E-008   22.791430920000000        5.4516624659299850E-003  -7.8803201904520392E-004  -1.5259127831086516E-003  -4.1750731179490685E-004
   4.7863000673942224E-008   22.791430920000000        5.7232421822845936E-003  -7.4114417657256126E-004  -1.5611574053764343E-003  -4.2704647057689726E-004
   6.3096003088958241E-008   22.791430920000000        6.0097677633166313E-003  -6.8742386065423489E-004  -1.5985438367351890E-003  -4.3645797995850444E-004
   8.3175997644957533E-008   22.791430920000000        6.3121104612946510E-003  -6.2627752777189016E-004  -1.6384703340008855E-003  -4.4557588989846408E-004
   1.0965000285523274E-007   22.791430920000000        6.6312733106315136E-003  -5.5704987607896328E-004  -1.6814141999930143E-003  -4.5418678200803697E-004
   1.4453999597208167E-007   22.791430920000000        6.9681457243859768E-003  -4.7907573753036559E-004  -1.7279082676395774E-003  -4.6201192890293896E-004
   1.9054999711443088E-007   22.791430920000000        7.3240138590335846E-003  -3.9156017010100186E-004  -1.7786218086257577E-003  -4.6870685764588416E-004
   2.5118998792095226E-007   22.791430920000000        7.6998276636004448E-003  -2.9374871519394219E-004  -1.8342708935961127E-003  -4.7382971388287842E-004
   3.3112999631157436E-007   22.791430920000000        8.0969026312232018E-003  -1.8475553952157497E-004  -1.8957305001094937E-003  -4.7683849697932601E-004
   4.3651999703797628E-007   22.791430920000000        8.5165742784738541E-003  -6.3642866734880954E-005  -1.9640026148408651E-003  -4.7706277109682560E-004
   5.7544002629583701E-007   22.791430920000000        8.9601725339889526E-003   7.0570575189776719E-005  -2.0402262452989817E-003  -4.7368230298161507E-004
   7.5857997217099182E-007   22.791430920000000        9.4292480498552322E-003   2.1897774422541261E-004  -2.1257337648421526E-003  -4.6569990809075534E-004
   9.9999999747524271E-007   22.791430920000000        9.9253682419657707E-003   3.8272756501100957E-004  -2.2220378741621971E-003  -4.5191144454292953E-004
   1.3182999509808724E-006   22.791430920000000        1.0450324043631554E-002   5.6309468345716596E-004  -2.3308927193284035E-003  -4.3086652294732630E-004
   1.7377999483869644E-006   22.791430920000000        1.1005752719938755E-002   7.6135160634294152E-004  -2.4542401079088449E-003  -4.0084504871629179E-004
   2.2909000563231530E-006   22.791430920000000        1.1593850329518318E-002   9.7902340348809958E-004  -2.5943876244127750E-003  -3.5977951483801007E-004
   3.0199998946045525E-006   22.791430920000000        1.2216614559292793E-002   1.2176220770925283E-003  -2.7538726571947336E-003  -3.0524391331709921E-004
   3.9810997805034276E-006   22.791430920000000        1.2876329943537712E-002   1.4788236003369093E-003  -2.9355958104133606E-003  -2.3437415075022727E-004
   5.2481000238913111E-006   22.791430920000000        1.3575507327914238E-002   1.7644517356529832E-003  -3.1428420916199684E-003  -1.4380551874637604E-004
   6.9183001869532745E-006   22.791430920000000        1.4316795393824577E-002   2.0764470100402832E-003  -3.3792844042181969E-003  -2.9616423489642330E-005
   9.1201000032015145E-006   22.791430920000000        1.5103133395314217E-002   2.4169289972633123E-003  -3.6490529309958220E-003   1.1276396980974823E-004
   1.2022999726468697E-005   22.791430920000000        1.5937775373458862E-002   2.7882116846740246E-003  -3.9567714557051659E-003   2.8864678461104631E-004
   1.5849000192247331E-005   22.791430920000000        1.6823941841721535E-002   3.1926447991281748E-003  -4.3074325658380985E-003   5.0408561946824193E-004
   2.0892999600619078E-005   22.791430920000000        1.7765719443559647E-002   3.6330171860754490E-003  -4.7067445702850819E-003   7.6617428567260504E-004
   2.7542000680114143E-005   22.791430920000000        1.8767271190881729E-002   4.1121961548924446E-003  -5.1608150824904442E-003   1.0829695966094732E-003
   3.6307999835116789E-005   22.791430920000000        1.9833512604236603E-002   4.6334355138242245E-003  -5.6763957254588604E-003   1.4637864660471678E-003
   4.7862999053904787E-005   22.791430920000000        2.0969636738300323E-002   5.2001350559294224E-003  -6.2605873681604862E-003   1.9191614119336009E-003
   6.3095998484641314E-005   22.791430920000000        2.2181894630193710E-002   5.8161993511021137E-003  -6.9210985675454140E-003   2.4612625129520893E-003
   8.3175997133366764E-005   22.791430920000000        2.3477222770452499E-002   6.4858361147344112E-003  -7.6658772304654121E-003   3.1039000023156404E-003
   1.0964999819407240E-004   22.791430920000000        2.4864027276635170E-002   7.2139166295528412E-003  -8.5032740607857704E-003   3.8630566559731960E-003
   1.4453999756369740E-004   22.791430920000000        2.6351375505328178E-002   8.0055017024278641E-003  -9.4411512836813927E-003   4.7566108405590057E-003
   1.9054999575018883E-004   22.791430920000000        2.7951618656516075E-002   8.8671604171395302E-003  -1.0487950406968594E-002   5.8060721494257450E-003
   2.5119000929407775E-004   22.791430920000000        2.9677627608180046E-002   9.8054064437747002E-003  -1.1650147847831249E-002   7.0350971072912216E-003
   3.3112999517470598E-004   22.791430920000000        3.1546574085950851E-002   1.0828602127730846E-002  -1.2933617457747459E-002   8.4721436724066734E-003
   4.3652000022120774E-004   22.791430920000000        3.3579252660274506E-002   1.1946448124945164E-002  -1.4341738075017929E-002   1.0150388814508915E-002
   5.7544000446796417E-004   22.791430920000000        3.5801086574792862E-002   1.3170323334634304E-002  -1.5874044969677925E-002   1.2108637951314449E-002
   7.5857999036088586E-004   22.791430920000000        3.8244724273681641E-002   1.4514459297060966E-002  -1.7525320872664452E-002   1.4393681660294533E-002
   1.0000000474974513E-003   22.791430920000000        4.0951084345579147E-002   1.5996197238564491E-002  -1.9282685592770576E-002   1.7061298713088036E-002
   1.3183000264689326E-003   22.791430920000000        4.3973099440336227E-002   1.7637686803936958E-002  -2.1123327314853668E-002   2.0179623737931252E-002
   1.7377999611198902E-003   22.791430920000000        4.7377027571201324E-002   1.9466167315840721E-002  -2.3009203374385834E-002   2.3829698562622070E-002
   2.2909000981599092E-003   22.791430920000000        5.1251228898763657E-002   2.1518301218748093E-002  -2.4884236976504326E-002   2.8113353997468948E-002
   3.0199999455362558E-003   22.791430920000000        5.5707458406686783E-002   2.3840436711907387E-002  -2.6664812117815018E-002   3.3152215182781219E-002
   3.9810999296605587E-003   22.791430920000000        6.0891199856996536E-002   2.6493865996599197E-002  -2.8232514858245850E-002   3.9094939827919006E-002
   5.2481000311672688E-003   22.791430920000000        6.6990599036216736E-002   2.9559545218944550E-002  -2.9422452673316002E-002   4.6120833605527878E-002
   6.9182999432086945E-003   22.791430920000000        7.4246652424335480E-002   3.3144041895866394E-002  -3.0009023845195770E-002   5.4441336542367935E-002
   9.1201001778244972E-003   22.791430920000000        8.2966573536396027E-002   3.7388157099485397E-002  -2.9689541086554527E-002   6.4300388097763062E-002
   1.2023000046610832E-002   22.791430920000000        9.3536362051963806E-002   4.2476795613765717E-002  -2.8065513819456100E-002   7.5966767966747284E-002
   1.5848999843001366E-002   22.791430920000000       0.10642419755458832        4.8647213727235794E-002  -2.4626221507787704E-002   8.9707203209400177E-002
   2.0893000066280365E-002   22.791430920000000       0.12219110131263733        5.6204788386821747E-002  -1.8734194338321686E-002  0.10575522482395172     
   2.7542000636458397E-002   22.791430920000000       0.14145673811435699        6.5522991120815277E-002  -9.6305832266807556E-003  0.12421704828739166     
   3.6308001726865768E-002   22.791430920000000       0.16484439373016357        7.7040717005729675E-002   3.5342772025614977E-003  0.14494173228740692     
   4.7862999141216278E-002   22.791430920000000       0.19282826781272888        9.1220133006572723E-002   2.1603459492325783E-002  0.16728827357292175     
   6.3096001744270325E-002   22.791430920000000       0.22548028826713562       0.10845965147018433        4.5234128832817078E-002  0.18981733918190002     
   8.3176001906394958E-002   22.791430920000000       0.26199823617935181       0.12888927757740021        7.4556596577167511E-002  0.20988452434539795     
  0.10000000149011612        22.791430920000000       0.28741091489791870       0.14407622814178467        9.6878364682197571E-002  0.21989499032497406     
  0.12500000000000000        22.791430920000000       0.31725439429283142       0.16346949338912964       0.12579454481601715       0.22574153542518616     
  0.15000000596046448        22.791430920000000       0.33854126930236816       0.17916084825992584       0.14953681826591492       0.22325402498245239     
  0.17499999701976776        22.791430920000000       0.35221645236015320       0.19128337502479553       0.16828374564647675       0.21466782689094543     
  0.20000000298023224        22.791430920000000       0.35916942358016968       0.20000681281089783       0.18235634267330170       0.20179000496864319     
  0.22499999403953552        22.791430920000000       0.36024263501167297       0.20553316175937653       0.19213810563087463       0.18608567118644714     
  0.25000000000000000        22.791430920000000       0.35623311996459961       0.20809021592140198       0.19803665578365326       0.16873444616794586     
  0.27500000596046448        22.791430920000000       0.34789195656776428       0.20792528986930847       0.20046383142471313       0.15067318081855774     
  0.30000001192092896        22.791430920000000       0.33592343330383301       0.20529949665069580       0.19982515275478363       0.13263115286827087     
  0.32499998807907104        22.791430920000000       0.32098457217216492       0.20048293471336365       0.19651390612125397       0.11516045778989792     
  0.34999999403953552        22.791430920000000       0.30368465185165405       0.19375038146972656       0.19090789556503296        9.8662935197353363E-002
  0.37500000000000000        22.791430920000000       0.28458541631698608       0.18537752330303192       0.18336759507656097        8.3414167165756226E-002
  0.40000000596046448        22.791430920000000       0.26420113444328308       0.17563773691654205       0.17423507571220398        6.9585002958774567E-002
  0.42500001192092896        22.791430920000000       0.24299934506416321       0.16479913890361786       0.16383337974548340        5.7260785251855850E-002
  0.44999998807907104        22.791430920000000       0.22140152752399445       0.15312193334102631       0.15246605873107910        4.6458508819341660E-002
  0.47499999403953552        22.791430920000000       0.19978392124176025       0.14085614681243896       0.14041678607463837        3.7141926586627960E-002
  0.50000000000000000        22.791430920000000       0.17847873270511627       0.12823943793773651       0.12794904410839081        2.9234826564788818E-002
  0.52499997615814209        22.791430920000000       0.15777519345283508       0.11549520492553711       0.11530574411153793        2.2632542997598648E-002
  0.55000001192092896        22.791430920000000       0.13792087137699127       0.10283090174198151       0.10270874202251434        1.7211794853210449E-002
  0.57499998807907104        22.791430920000000       0.11912304162979126        9.0436413884162903E-002   9.0358465909957886E-002   1.2838999740779400E-002
  0.60000002384185791        22.791430920000000       0.10155007988214493        7.8482650220394135E-002   7.8433357179164886E-002   9.3771275132894516E-003
  0.62500000000000000        22.791430920000000        8.5333019495010376E-002   6.7120328545570374E-002   6.7089378833770752E-002   6.6912402398884296E-003
  0.64999997615814209        22.791430920000000        7.0567093789577484E-002   5.6478813290596008E-002   5.6459508836269379E-002   4.6528037637472153E-003
  0.67500001192092896        22.791430920000000        5.7313390076160431E-002   4.6665180474519730E-002   4.6653229743242264E-002   3.1428891234099865E-003
  0.69999998807907104        22.791430920000000        4.5600570738315582E-002   3.7763424217700958E-002   3.7756100296974182E-002   2.0543797872960567E-003
  0.72500002384185791        22.791430920000000        3.5426665097475052E-002   2.9833814129233360E-002   2.9829403385519981E-002   1.2932955287396908E-003
  0.75000000000000000        22.791430920000000        2.6760933920741081E-002   2.2912453860044479E-002   2.2909866645932198E-002   7.7935220906510949E-004
  0.77499997615814209        22.791430920000000        1.9545853137969971E-002   1.7011024057865143E-002   1.7009574919939041E-002   4.4587650336325169E-004
  0.80000001192092896        22.791430920000000        1.3699161820113659E-002   1.2116753496229649E-002   1.2116011232137680E-002   2.3919265368022025E-004
  0.82499998807907104        22.791430920000000        9.1160517185926437E-003   8.1926099956035614E-003   8.1923091784119606E-003   1.1760201596189290E-004
  0.85000002384185791        22.791430920000000        5.6714662350714207E-003   5.1777651533484459E-003   5.1777493208646774E-003   5.0070142606273293E-005
  0.87500000000000000        22.791430920000000        3.2225721515715122E-003   2.9883496463298798E-003   2.9885363765060902E-003   1.4730817383679096E-005
  0.89999997615814209        22.791430920000000        1.6114433528855443E-003   1.5185907250270247E-003   1.5189348487183452E-003  -2.6927293674816610E-006
  0.92500001192092896        22.791430920000000        6.6808017436414957E-004   6.4243801170960069E-004   6.4290233422070742E-004  -1.0463490070833359E-005
  0.94999998807907104        22.791430920000000        2.1400045079644769E-004   2.1595777070615441E-004   2.1648292022291571E-004  -1.2335937753960025E-005
  0.97500002384185791        22.791430920000000        6.7002598370891064E-005   8.1129583122674376E-005   8.1608319305814803E-005  -8.9480154201737605E-006
   1.0000000000000000        22.791430920000000        4.9174501327797771E-005   7.3231094575021416E-005   7.3490351496730000E-005   9.1143550662309281E-007
   9.9999997171806854E-010   29.223376460000001        2.9716379940509796E-003  -9.8145310766994953E-004  -1.1606507468968630E-003  -3.4889933886006474E-004
   1.3183000246996812E-009   29.223376460000001        3.1107487156987190E-003  -9.8467664793133736E-004  -1.1856185737997293E-003  -3.5680204746313393E-004
   1.7378000150003459E-009   29.223376460000001        3.2570261973887682E-003  -9.8582345526665449E-004  -1.2108711525797844E-003  -3.6491436185315251E-004
   2.2908999142146058E-009   29.223376460000001        3.4109391272068024E-003  -9.8466954659670591E-004  -1.2364493450149894E-003  -3.7325121229514480E-004
   3.0200000278313155E-009   29.223376460000001        3.5728893708437681E-003  -9.8097196314483881E-004  -1.2623880757018924E-003  -3.8182098069228232E-004
   3.9810998941902653E-009   29.223376460000001        3.7433381658047438E-003  -9.7446859581395984E-004  -1.2887397315353155E-003  -3.9063123404048383E-004
   5.2481001766579993E-009   29.223376460000001        3.9227851666510105E-003  -9.6487539121881127E-004  -1.3155719498172402E-003  -3.9968616329133511E-004
   6.9183001549788514E-009   29.223376460000001        4.1117435321211815E-003  -9.5188635168597102E-004  -1.3429663376882672E-003  -4.0898370207287371E-004
   9.1201002305751899E-009   29.223376460000001        4.3107718229293823E-003  -9.3517015920951962E-004  -1.3710254570469260E-003  -4.1851494461297989E-004
   1.2023000373062587E-008   29.223376460000001        4.5204753987491131E-003  -9.1436755610629916E-004  -1.3998762005940080E-003  -4.2826143908314407E-004
   1.5849000334355878E-008   29.223376460000001        4.7414102591574192E-003  -8.8910060003399849E-004  -1.4296601293608546E-003  -4.3818785343319178E-004
   2.0892999330612838E-008   29.223376460000001        4.9742995761334896E-003  -8.5894751828163862E-004  -1.4605667674914002E-003  -4.4824776705354452E-004
   2.7542000680114143E-008   29.223376460000001        5.2198194898664951E-003  -8.2346395356580615E-004  -1.4928097371011972E-003  -4.5836943900212646E-004
   3.6307998385609608E-008   29.223376460000001        5.4787532426416874E-003  -7.8216171823441982E-004  -1.5266516711562872E-003  -4.6845679753459990E-004
   4.7863000673942224E-008   29.223376460000001        5.7518510147929192E-003  -7.3452817741781473E-004  -1.5623930376023054E-003  -4.7837710008025169E-004
   6.3096003088958241E-008   29.223376460000001        6.0399887152016163E-003  -6.7999813472852111E-004  -1.6003990313038230E-003  -4.8795918701216578E-004
   8.3175997644957533E-008   29.223376460000001        6.3440431840717793E-003  -6.1797309899702668E-004  -1.6410913085564971E-003  -4.9697939539328218E-004
   1.0965000285523274E-007   29.223376460000001        6.6650258377194405E-003  -5.4779218044131994E-004  -1.6849751118570566E-003  -5.0515466136857867E-004
   1.4453999597208167E-007   29.223376460000001        7.0038330741226673E-003  -4.6878468128852546E-004  -1.7326145898550749E-003  -5.1212310791015625E-004
   1.9054999711443088E-007   29.223376460000001        7.3617608286440372E-003  -3.8014876190572977E-004  -1.7847167328000069E-003  -5.1744008669629693E-004
   2.5118998792095226E-007   29.223376460000001        7.7397669665515423E-003  -2.8112358995713294E-004  -1.8420392880216241E-003  -5.2054662955924869E-004
   3.3112999631157436E-007   29.223376460000001        8.1391781568527222E-003  -1.7081563419196755E-004  -1.9055064767599106E-003  -5.2076112478971481E-004
   4.3651999703797628E-007   29.223376460000001        8.5613420233130455E-003  -4.8278794565703720E-005  -1.9761754665523767E-003  -5.1724928198382258E-004
   5.7544002629583701E-007   29.223376460000001        9.0076001361012459E-003   8.7476895714644343E-005  -2.0552482455968857E-003  -5.0900049973279238E-004
   7.5857997217099182E-007   29.223376460000001        9.4795180484652519E-003   2.3755438451189548E-004  -2.1441283170133829E-003  -4.9479445442557335E-004
   9.9999999747524271E-007   29.223376460000001        9.9786790087819099E-003   4.0311325574293733E-004  -2.2444084752351046E-003  -4.7316969721578062E-004
   1.3182999509808724E-006   29.223376460000001        1.0506893508136272E-002   5.8544031344354153E-004  -2.3579327389597893E-003  -4.4237711699679494E-004
   1.7377999483869644E-006   29.223376460000001        1.1065817438066006E-002   7.8582036076113582E-004  -2.4867402389645576E-003  -4.0035936399362981E-004
   2.2909000563231530E-006   29.223376460000001        1.1657672934234142E-002   1.0057939216494560E-003  -2.6332505512982607E-003  -3.4465393400751054E-004
   3.0199998946045525E-006   29.223376460000001        1.2284483760595322E-002   1.2468888889998198E-003  -2.8001186437904835E-003  -2.7239340124651790E-004
   3.9810997805034276E-006   29.223376460000001        1.2948565185070038E-002   1.5107993967831135E-003  -2.9903745744377375E-003  -1.8021040887106210E-004
   5.2481000238913111E-006   29.223376460000001        1.3652466237545013E-002   1.7993700457736850E-003  -3.2074430491775274E-003  -6.4170701080001891E-005
   6.9183001869532745E-006   29.223376460000001        1.4398877508938313E-002   2.1145639475435019E-003  -3.4551427233964205E-003   8.0285331932827830E-005
   9.1201000032015145E-006   29.223376460000001        1.5190790407359600E-002   2.4585279170423746E-003  -3.7377574481070042E-003   2.5844521587714553E-004
   1.2022999726468697E-005   29.223376460000001        1.6031518578529358E-002   2.8336066752672195E-003  -4.0600677020847797E-003   4.7642248682677746E-004
   1.5849000192247331E-005   29.223376460000001        1.6924347728490829E-002   3.2421830110251904E-003  -4.4272174127399921E-003   7.4114371091127396E-004
   2.0892999600619078E-005   29.223376460000001        1.7873456701636314E-002   3.6870881449431181E-003  -4.8450669273734093E-003   1.0606978321447968E-003
   2.7542000680114143E-005   29.223376460000001        1.8883103504776955E-002   4.1712359525263309E-003  -5.3198579698801041E-003   1.4442201936617494E-003
   3.6307999835116789E-005   29.223376460000001        1.9958326593041420E-002   4.6979365870356560E-003  -5.8584571816027164E-003   1.9022306660190225E-003
   4.7862999053904787E-005   29.223376460000001        2.1104466170072556E-002   5.2706548012793064E-003  -6.4680399373173714E-003   2.4465643800795078E-003
   6.3095998484641314E-005   29.223376460000001        2.2327948361635208E-002   5.8933743275702000E-003  -7.1563445962965488E-003   3.0908379703760147E-003
   8.3175997133366764E-005   29.223376460000001        2.3635918274521828E-002   6.5703946165740490E-003  -7.9312762245535851E-003   3.8504283875226974E-003
   1.0964999819407240E-004   29.223376460000001        2.5037046521902084E-002   7.3067019693553448E-003  -8.8010579347610474E-003   4.7430624254047871E-003
   1.4453999756369740E-004   29.223376460000001        2.6540700346231461E-002   8.1074871122837067E-003  -9.7732823342084885E-003   5.7884440757334232E-003
   1.9054999575018883E-004   29.223376460000001        2.8159623965620995E-002   8.9794918894767761E-003  -1.0856002569198608E-002   7.0102321915328503E-003
   2.5119000929407775E-004   29.223376460000001        2.9907127842307091E-002   9.9294185638427734E-003  -1.2055060826241970E-002   8.4342211484909058E-003
   3.3112999517470598E-004   29.223376460000001        3.1800940632820129E-002   1.0965875349938869E-002  -1.3375477865338326E-002   1.0091334581375122E-002
   4.3652000022120774E-004   29.223376460000001        3.3862516283988953E-002   1.2098858132958412E-002  -1.4819456264376640E-002   1.2017383240163326E-002
   5.7544000446796417E-004   29.223376460000001        3.6118064075708389E-002   1.3340096920728683E-002  -1.6384961083531380E-002   1.4253922738134861E-002
   7.5857999036088586E-004   29.223376460000001        3.8601171225309372E-002   1.4704258181154728E-002  -1.8064744770526886E-002   1.6850704327225685E-002
   1.0000000474974513E-003   29.223376460000001        4.1353840380907059E-002   1.6209201887249947E-002  -1.9843330606818199E-002   1.9866472110152245E-002
   1.3183000264689326E-003   29.223376460000001        4.4430289417505264E-002   1.7877701669931412E-002  -2.1694639697670937E-002   2.3372305557131767E-002
   1.7377999611198902E-003   29.223376460000001        4.7898177057504654E-002   1.9737724214792252E-002  -2.3576587438583374E-002   2.7451641857624054E-002
   2.2909000981599092E-003   29.223376460000001        5.1847461611032486E-002   2.1826794371008873E-002  -2.5428190827369690E-002   3.2208282500505447E-002
   3.0199999455362558E-003   29.223376460000001        5.6391526013612747E-002   2.4192227050662041E-002  -2.7160003781318665E-002   3.7764187902212143E-002
   3.9810999296605587E-003   29.223376460000001        6.1677426099777222E-002   2.6896370574831963E-002  -2.8646850958466530E-002   4.4266153126955032E-002
   5.2481000311672688E-003   29.223376460000001        6.7894607782363892E-002   3.0021267011761665E-002  -2.9716284945607185E-002   5.1888037472963333E-002
   6.9182999432086945E-003   29.223376460000001        7.5284652411937714E-002   3.3674474805593491E-002  -3.0134718865156174E-002   6.0830298811197281E-002
   9.1201001778244972E-003   29.223376460000001        8.4154099225997925E-002   3.7997469305992126E-002  -2.9591731727123260E-002   7.1317933499813080E-002
   1.2023000046610832E-002   29.223376460000001        9.4885990023612976E-002   4.3175131082534790E-002  -2.7682591229677200E-002   8.3589598536491394E-002
   1.5848999843001366E-002   29.223376460000001       0.10794180631637573        4.9443338066339493E-002  -2.3894019424915314E-002   9.7866579890251160E-002
   2.0893000066280365E-002   29.223376460000001       0.12387022376060486        5.7103853672742844E-002  -1.7592435702681541E-002  0.11431803554296494     
   2.7542000636458397E-002   29.223376460000001       0.14327004551887512        6.6522717475891113E-002  -8.0340001732110977E-003  0.13296288251876831     
   3.6308001726865768E-002   29.223376460000001       0.16673168540000916        7.8125521540641785E-002   5.5994689464569092E-003  0.15353956818580627     
   4.7862999141216278E-002   29.223376460000001       0.19468091428279877        9.2352330684661865E-002   2.4096626788377762E-002  0.17527912557125092     
   6.3096001744270325E-002   29.223376460000001       0.22712278366088867       0.10956736654043198        4.8032537102699280E-002  0.19661615788936615     
   8.3176001906394958E-002   29.223376460000001       0.26317137479782104       0.12985143065452576        7.7427424490451813E-002  0.21482372283935547     
  0.10000000149011612        29.223376460000001       0.28808251023292542       0.14484287798404694        9.9605485796928406E-002  0.22323204576969147     
  0.12500000000000000        29.223376460000001       0.31707939505577087       0.16385903954505920       0.12808230519294739       0.22684222459793091     
  0.15000000596046448        29.223376460000001       0.33747071027755737       0.17910610139369965       0.15122124552726746       0.22242870926856995     
  0.17499999701976776        29.223376460000001       0.35025849938392639       0.19074907898902893       0.16928392648696899       0.21229024231433868     
  0.20000000298023224        29.223376460000001       0.35637181997299194       0.19898277521133423       0.18264822661876678       0.19824144244194031     
  0.22499999403953552        29.223376460000001       0.35668057203292847       0.20402911305427551       0.19173683226108551       0.18172422051429749     
  0.25000000000000000        29.223376460000001       0.35200011730194092       0.20613177120685577       0.19698415696620941       0.16387857496738434     
  0.27500000596046448        29.223376460000001       0.34309291839599609       0.20555041730403900       0.19882005453109741       0.14559398591518402     
  0.30000001192092896        29.223376460000001       0.33066934347152710       0.20255568623542786       0.19766153395175934       0.12755011022090912     
  0.32499998807907104        29.223376460000001       0.31538811326026917       0.19742456078529358       0.19390864670276642       0.11025070399045944     
  0.34999999403953552        29.223376460000001       0.29785692691802979       0.19043648242950439       0.18794231116771698        9.4052657485008240E-002
  0.37500000000000000        29.223376460000001       0.27863314747810364       0.18186983466148376       0.18012340366840363        7.9191401600837708E-002
  0.40000000596046448        29.223376460000001       0.25822466611862183       0.17199884355068207       0.17079231142997742        6.5803043544292450E-002
  0.42500001192092896        29.223376460000001       0.23709096014499664       0.16109092533588409       0.16026873886585236        5.3943891078233719E-002
  0.44999998807907104        29.223376460000001       0.21564415097236633       0.14940422773361206       0.14885158836841583        4.3607469648122787E-002
  0.47499999403953552        29.223376460000001       0.19425036013126373       0.13718542456626892       0.13681896030902863        3.4739401191473007E-002
  0.50000000000000000        29.223376460000001       0.17323099076747894       0.12466784566640854       0.12442792207002640        2.7250198647379875E-002
  0.52499997615814209        29.223376460000001       0.15286418795585632       0.11206963658332825       0.11191437393426895        2.1026257425546646E-002
  0.55000001192092896        29.223376460000001       0.13338632881641388        9.9592253565788269E-002   9.9492751061916351E-002   1.5939101576805115E-002
  0.57499998807907104        29.223376460000001       0.11499363929033279        8.7418995797634125E-002   8.7355695664882660E-002   1.1853074654936790E-002
  0.60000002384185791        29.223376460000001        9.7843743860721588E-002   7.5713798403739929E-002   7.5673721730709076E-002   8.6316037923097610E-003
  0.62500000000000000        29.223376460000001        8.2057379186153412E-002   6.4620085060596466E-002   6.4594782888889313E-002   6.1421422287821770E-003
  0.64999997615814209        29.223376460000001        6.7720122635364532E-002   5.4259847849607468E-002   5.4243888705968857E-002   4.2599411681294441E-003
  0.67500001192092896        29.223376460000001        5.4884150624275208E-002   4.4732797890901566E-002   4.4722765684127808E-002   2.8707631863653660E-003
  0.69999998807907104        29.223376460000001        4.3570108711719513E-002   3.6115773022174835E-002   3.6109510809183121E-002   1.8726574489846826E-003
  0.72500002384185791        29.223376460000001        3.3768989145755768E-002   2.8462229296565056E-002   2.8458377346396446E-002   1.1769200209528208E-003
  0.75000000000000000        29.223376460000001        2.5444133207201958E-002   2.1801965311169624E-002   2.1799664944410324E-002   7.0835987571626902E-004
  0.77499997615814209        29.223376460000001        1.8533280119299889E-002   1.6141038388013840E-002   1.6139730811119080E-002   4.0498780435882509E-004
  0.80000001192092896        29.223376460000001        1.2950720265507698E-002   1.1461881920695305E-002   1.1461206711828709E-002   2.1724557154811919E-004
  0.82499998807907104        29.223376460000001        8.5895517840981483E-003   7.7236732468008995E-003   7.7234031632542610E-003   1.0689003102015704E-004
  0.85000002384185791        29.223376460000001        5.3240698762238026E-003   4.8629660159349442E-003   4.8629646189510822E-003   4.5640183088835329E-005
  0.87500000000000000        29.223376460000001        3.0123067554086447E-003   2.7946298941969872E-003   2.7948210481554270E-003   1.3688983017345890E-005
  0.89999997615814209        29.223376460000001        1.4988010516390204E-003   1.4131739735603333E-003   1.4135135570541024E-003  -1.8302185935681337E-006
  0.92500001192092896        29.223376460000001        6.1770761385560036E-004   5.9459032490849495E-004   5.9503834927454591E-004  -8.3466138676158153E-006
  0.94999998807907104        29.223376460000001        1.9650391186587512E-004   1.9899194012396038E-004   1.9948469707742333E-004  -9.2668478828272782E-006
  0.97500002384185791        29.223376460000001        6.0911126638529822E-005   7.4713978392537683E-005   7.5139891123399138E-005  -5.2674558901344426E-006
   1.0000000000000000        29.223376460000001        4.3152027501491830E-005   6.6113338107243180E-005   6.6296954173594713E-005   4.5411225073621608E-006
   9.9999997171806854E-010   37.470474510000003        2.9847905971109867E-003  -9.8116172011941671E-004  -1.1600216384977102E-003  -3.8888189010322094E-004
   1.3183000246996812E-009   37.470474510000003        3.1245925929397345E-003  -9.8415766842663288E-004  -1.1849735165014863E-003  -3.9765052497386932E-004
   1.7378000150003459E-009   37.470474510000003        3.2716006971895695E-003  -9.8505394998937845E-004  -1.2102182954549789E-003  -4.0663816616870463E-004
   2.2908999142146058E-009   37.470474510000003        3.4262868575751781E-003  -9.8362448625266552E-004  -1.2357993982732296E-003  -4.1585706640034914E-004
   3.0200000278313155E-009   37.470474510000003        3.5890555009245872E-003  -9.7962468862533569E-004  -1.2617550091817975E-003  -4.2531112558208406E-004
   3.9810998941902653E-009   37.470474510000003        3.7603701930493116E-003  -9.7278988687321544E-004  -1.2881414731964469E-003  -4.3500208994373679E-004
   5.2481001766579993E-009   37.470474510000003        3.9407340809702873E-003  -9.6283393213525414E-004  -1.3150312006473541E-003  -4.4492672896012664E-004
   6.9183001549788514E-009   37.470474510000003        4.1306633502244949E-003  -9.4944832380861044E-004  -1.3425111537799239E-003  -4.5507299364544451E-004
   9.1201002305751899E-009   37.470474510000003        4.3307202868163586E-003  -9.3229912454262376E-004  -1.3706909958273172E-003  -4.6541937626898289E-004
   1.2023000373062587E-008   37.470474510000003        4.5415139757096767E-003  -9.1102410806342959E-004  -1.3997055357322097E-003  -4.7593159251846373E-004
   1.5849000334355878E-008   37.470474510000003        4.7636041417717934E-003  -8.8524236343801022E-004  -1.4297059969976544E-003  -4.8655399587005377E-004
   2.0892999330612838E-008   37.470474510000003        4.9977181479334831E-003  -8.5452880011871457E-004  -1.4608931960538030E-003  -4.9721554387360811E-004
   2.7542000680114143E-008   37.470474510000003        5.2445372566580772E-003  -8.1843533553183079E-004  -1.4934940263628960E-003  -5.0781382014974952E-004
   3.6307998385609608E-008   37.470474510000003        5.5048493668437004E-003  -7.7647005673497915E-004  -1.5277871862053871E-003  -5.1821535453200340E-004
   4.7863000673942224E-008   37.470474510000003        5.7794102467596531E-003  -7.2811613790690899E-004  -1.5640913043171167E-003  -5.2824179874733090E-004
   6.3096003088958241E-008   37.470474510000003        6.0691018588840961E-003  -6.7280390067026019E-004  -1.6027931123971939E-003  -5.3766707424074411E-004
   8.3175997644957533E-008   37.470474510000003        6.3748066313564777E-003  -6.0993002261966467E-004  -1.6443391796201468E-003  -5.4620153969153762E-004
   1.0965000285523274E-007   37.470474510000003        6.6975448280572891E-003  -5.3882825886830688E-004  -1.6892639687284827E-003  -5.5348296882584691E-004
   1.4453999597208167E-007   37.470474510000003        7.0382175035774708E-003  -4.5882261474616826E-004  -1.7381644574925303E-003  -5.5905635235831141E-004
   1.9054999711443088E-007   37.470474510000003        7.3981317691504955E-003  -3.6910446942783892E-004  -1.7917869845405221E-003  -5.6236516684293747E-004
   2.5118998792095226E-007   37.470474510000003        7.7782529406249523E-003  -2.6890693698078394E-004  -1.8509322544559836E-003  -5.6272099027410150E-004
   3.3112999631157436E-007   37.470474510000003        8.1799179315567017E-003  -1.5732887550257146E-004  -1.9165747798979282E-003  -5.5928889196366072E-004
   4.3651999703797628E-007   37.470474510000003        8.6044855415821075E-003  -3.3416239602956921E-005  -1.9898291211575270E-003  -5.5105594219639897E-004
   5.7544002629583701E-007   37.470474510000003        9.0533113107085228E-003   1.0382939944975078E-004  -2.0719605963677168E-003  -5.3680519340559840E-004
   7.5857997217099182E-007   37.470474510000003        9.5279728993773460E-003   2.5552065926603973E-004  -2.1644455846399069E-003  -5.1507639000192285E-004
   9.9999999747524271E-007   37.470474510000003        1.0030070319771767E-002   4.2282746289856732E-004  -2.2689567413181067E-003  -4.8413322656415403E-004
   1.3182999509808724E-006   37.470474510000003        1.0561431758105755E-002   6.0704839415848255E-004  -2.3874284233897924E-003  -4.4190904009155929E-004
   1.7377999483869644E-006   37.470474510000003        1.1123732663691044E-002   8.0948037793859839E-004  -2.5219963863492012E-003  -3.8599100662395358E-004
   2.2909000563231530E-006   37.470474510000003        1.1719219386577606E-002   1.0316787520423532E-003  -2.6751901023089886E-003  -3.1350195058621466E-004
   3.0199998946045525E-006   37.470474510000003        1.2349941767752171E-002   1.2751870090141892E-003  -2.8497804887592793E-003  -2.2111463476903737E-004
   3.9810997805034276E-006   37.470474510000003        1.3018246740102768E-002   1.5417167451232672E-003  -3.0489230994135141E-003  -1.0494038724573329E-004
   5.2481000238913111E-006   37.470474510000003        1.3726717792451382E-002   1.8331327009946108E-003  -3.2761760521680117E-003   3.9541682781418785E-005
   6.9183001869532745E-006   37.470474510000003        1.4478089287877083E-002   2.1514210384339094E-003  -3.5354972351342440E-003   2.1754410408902913E-004
   9.1201000032015145E-006   37.470474510000003        1.5275400131940842E-002   2.4987538345158100E-003  -3.8313139230012894E-003   4.3508375529199839E-004
   1.2022999726468697E-005   37.470474510000003        1.6122022643685341E-002   2.8775059618055820E-003  -4.1685518808662891E-003   6.9908594014123082E-004
   1.5849000192247331E-005   37.470474510000003        1.7021313309669495E-002   3.2900932710617781E-003  -4.5524905435740948E-003   1.0173539631068707E-003
   2.0892999600619078E-005   37.470474510000003        1.7977531999349594E-002   3.7393877282738686E-003  -4.9891253001987934E-003   1.3989727012813091E-003
   2.7542000680114143E-005   37.470474510000003        1.8995033577084541E-002   4.2283488437533379E-003  -5.4848091676831245E-003   1.8541485769674182E-003
   3.6307999835116789E-005   37.470474510000003        2.0078979432582855E-002   4.7603421844542027E-003  -6.0464991256594658E-003   2.3945928551256657E-003
   4.7862999053904787E-005   37.470474510000003        2.1234847605228424E-002   5.3388946689665318E-003  -6.6814143210649490E-003   3.0334151815623045E-003
   6.3095998484641314E-005   37.470474510000003        2.2469235584139824E-002   5.9680677950382233E-003  -7.3972903192043304E-003   3.7856469862163067E-003
   8.3175997133366764E-005   37.470474510000003        2.3789497092366219E-002   6.6522518172860146E-003  -8.2019511610269547E-003   4.6681850217282772E-003
   1.0964999819407240E-004   37.470474510000003        2.5204550474882126E-002   7.3965424671769142E-003  -9.1034509241580963E-003   5.7004378177225590E-003
   1.4453999756369740E-004   37.470474510000003        2.6724066585302353E-002   8.2062594592571259E-003  -1.0109069757163525E-002   6.9038555957376957E-003
   1.9054999575018883E-004   37.470474510000003        2.8361156582832336E-002   9.0883085504174232E-003  -1.1226423084735870E-002   8.3041433244943619E-003
   2.5119000929407775E-004   37.470474510000003        3.0129568651318550E-002   1.0049579665064812E-002  -1.2460676021873951E-002   9.9291009828448296E-003
   3.3112999517470598E-004   37.470474510000003        3.2047558575868607E-002   1.1098916642367840E-002  -1.3815945945680141E-002   1.1811954900622368E-002
   4.3652000022120774E-004   37.470474510000003        3.4137226641178131E-002   1.2246599420905113E-002  -1.5293221920728683E-002   1.3990934938192368E-002
   5.7544000446796417E-004   37.470474510000003        3.6425523459911346E-002   1.3504698872566223E-002  -1.6888869926333427E-002   1.6510076820850372E-002
   7.5857999036088586E-004   37.470474510000003        3.8946937769651413E-002   1.4888298697769642E-002  -1.8593596294522285E-002   1.9421752542257309E-002
   1.0000000474974513E-003   37.470474510000003        4.1744511574506760E-002   1.6415752470493317E-002  -2.0389327779412270E-002   2.2787226364016533E-002
   1.3183000264689326E-003   37.470474510000003        4.4873673468828201E-002   1.8110435456037521E-002  -2.2246764972805977E-002   2.6679968461394310E-002
   1.7377999611198902E-003   37.470474510000003        4.8403412103652954E-002   2.0000996068120003E-002  -2.4119872599840164E-002   3.1185111030936241E-002
   2.2909000981599092E-003   37.470474510000003        5.2425175905227661E-002   2.2125786170363426E-002  -2.5942914187908173E-002   3.6407545208930969E-002
   3.0199999455362558E-003   37.470474510000003        5.7053852826356888E-002   2.4533018469810486E-002  -2.7620846405625343E-002   4.2468491941690445E-002
   3.9810999296605587E-003   37.470474510000003        6.2437936663627625E-002   2.7286024764180183E-002  -2.9022097587585449E-002   4.9511618912220001E-002
   5.2481000311672688E-003   37.470474510000003        6.8768002092838287E-002   3.0467849224805832E-002  -2.9967159032821655E-002   5.7703882455825806E-002
   6.9182999432086945E-003   37.470474510000003        7.6286055147647858E-002   3.4186925739049911E-002  -3.0215132981538773E-002   6.7233197391033173E-002
   9.1201001778244972E-003   37.470474510000003        8.5297755897045135E-002   3.8585282862186432E-002  -2.9448736459016800E-002   7.8304134309291840E-002
   1.2023000046610832E-002   37.470474510000003        9.6183083951473236E-002   4.3847654014825821E-002  -2.7258073911070824E-002   9.1124042868614197E-002
   1.5848999843001366E-002   37.470474510000003       0.10939675569534302        5.0208427011966705E-002  -2.3128537461161613E-002  0.10586843639612198     
   2.0893000066280365E-002   37.470474510000003       0.12547528743743896        5.7965677231550217E-002  -1.6431707888841629E-002  0.12264329940080643     
   2.7542000636458397E-002   37.470474510000003       0.14499707520008087        6.7478068172931671E-002  -6.4397989772260189E-003  0.14138397574424744     
   3.6308001726865768E-002   37.470474510000003       0.16852083802223206        7.9158157110214233E-002   7.6335207559168339E-003  0.16172572970390320     
   4.7862999141216278E-002   37.470474510000003       0.19642578065395355        9.3424603343009949E-002   2.6523506268858910E-002  0.18278408050537109     
   6.3096001744270325E-002   37.470474510000003       0.22865346074104309       0.11060882359743118        5.0726421177387238E-002  0.20288553833961487     
   8.3176001906394958E-002   37.470474510000003       0.26423922181129456       0.13074479997158051        8.0158978700637817E-002  0.21924313902854919     
  0.10000000149011612        37.470474510000003       0.28866231441497803       0.14554303884506226       0.10217703133821487       0.22609639167785645     
  0.12500000000000000        37.470474510000003       0.31684261560440063       0.16419164836406708       0.13020837306976318       0.22757802903652191     
  0.15000000596046448        37.470474510000003       0.33637651801109314       0.17900991439819336       0.15275475382804871       0.22136694192886353     
  0.17499999701976776        37.470474510000003       0.34831985831260681       0.19019331037998199       0.17015600204467773       0.20980660617351532     
  0.20000000298023224        37.470474510000003       0.35363867878913879       0.19796039164066315       0.18284277617931366       0.19470748305320740     
  0.22499999403953552        37.470474510000003       0.35322812199592590       0.20255188643932343       0.19127371907234192       0.17748145759105682     
  0.25000000000000000        37.470474510000003       0.34792017936706543       0.20422619581222534       0.19590745866298676       0.15922546386718750     
  0.27500000596046448        37.470474510000003       0.33848738670349121       0.20325450599193573       0.19718985259532928       0.14078061282634735     
  0.30000001192092896        37.470474510000003       0.32564508914947510       0.19991607964038849       0.19554790854454041       0.12277761846780777     
  0.32499998807907104        37.470474510000003       0.31005302071571350       0.19449412822723389       0.19138725101947784       0.10567359626293182     
  0.34999999403953552        37.470474510000003       0.29231673479080200       0.18727213144302368       0.18509113788604736        8.9782968163490295E-002
  0.37500000000000000        37.470474510000003       0.27298891544342041       0.17853061854839325       0.17702026665210724        7.5303740799427032E-002
  0.40000000596046448        37.470474510000003       0.25257092714309692       0.16854436695575714       0.16751293838024139        6.2340162694454193E-002
  0.42500001192092896        37.470474510000003       0.23151421546936035       0.15757977962493896       0.15688532590866089        5.0922259688377380E-002
  0.44999998807907104        37.470474510000003       0.21022173762321472       0.14589270949363708       0.14543166756629944        4.1022688150405884E-002
  0.47499999403953552        37.470474510000003       0.18904972076416016       0.13372646272182465       0.13342449069023132        3.2571207731962204E-002
  0.50000000000000000        37.470474510000003       0.16830916702747345       0.12131000310182571       0.12111462652683258        2.5467008352279663E-002
  0.52499997615814209        37.470474510000003       0.14826761186122894       0.10885630548000336       0.10873118788003922        1.9589127972722054E-002
  0.55000001192092896        37.470474510000003       0.12915080785751343        9.6561014652252197E-002   9.6481464803218842E-002   1.4805108308792114E-002
  0.57499998807907104        37.470474510000003       0.11114449054002762        8.4601096808910370E-002   8.4550701081752777E-002   1.0978099890053272E-002
  0.60000002384185791        37.470474510000003        9.4396144151687622E-002   7.3133811354637146E-002   7.3101863265037537E-002   7.9725356772542000E-003
  0.62500000000000000        37.470474510000003        7.9016886651515961E-002   6.2295675277709961E-002   6.2275353819131851E-002   5.6585357524454594E-003
  0.64999997615814209        37.470474510000003        6.5083295106887817E-002   5.2201710641384125E-002   5.2188724279403687E-002   3.9151771925389767E-003
  0.67500001192092896        37.470474510000003        5.2639301866292953E-002   4.2944755405187607E-002   4.2936433106660843E-002   2.6327660307288170E-003
  0.69999998807907104        37.470474510000003        4.1698183864355087E-002   3.4594971686601639E-002   3.4589663147926331E-002   1.7142262076959014E-003
  0.72500002384185791        37.470474510000003        3.2244533300399780E-002   2.7199523523449898E-002   2.7196185663342476E-002   1.0757452109828591E-003
  0.75000000000000000        37.470474510000003        2.4236343801021576E-002   2.0782435312867165E-002   2.0780401304364204E-002   6.4678594935685396E-004
  0.77499997615814209        37.470474510000003        1.7607154324650764E-002   1.5344653278589249E-002   1.5343478880822659E-002   3.6958808777853847E-004
  0.80000001192092896        37.470474510000003        1.2268272228538990E-002   1.0864311829209328E-002   1.0863700881600380E-002   1.9827033975161612E-004
  0.82499998807907104        37.470474510000003        8.1110941246151924E-003   7.2972532361745834E-003   7.2970138862729073E-003   9.7643409390002489E-005
  0.85000002384185791        37.470474510000003        5.0095617771148682E-003   4.5778132043778896E-003   4.5778253115713596E-003   4.1834995499812067E-005
  0.87500000000000000        37.470474510000003        2.8227607253938913E-003   2.6199149433523417E-003   2.6201088912785053E-003   1.2819991752621718E-005
  0.89999997615814209        37.470474510000003        1.3977541821077466E-003   1.3185621937736869E-003   1.3188949087634683E-003  -1.0628864401951432E-006
  0.92500001192092896        37.470474510000003        5.7276082225143909E-004   5.5186054669320583E-004   5.5228971177712083E-004  -6.5415133576607332E-006
  0.94999998807907104        37.470474510000003        1.8094360711984336E-004   1.8385951989330351E-004   1.8431796343065798E-004  -6.7390660660748836E-006
  0.97500002384185791        37.470474510000003        5.5440948926843703E-005   6.8893568823114038E-005   6.9266636273823678E-005  -2.3737536594126141E-006
   1.0000000000000000        37.470474510000003        3.7777394027216360E-005   5.9681504353648052E-005   5.9793044783873484E-005   7.1720082814863417E-006
   9.9999997171806854E-010   48.044977359999997        2.9974884819239378E-003  -9.8086218349635601E-004  -1.1594515526667237E-003  -4.2888862662948668E-004
   1.3183000246996812E-009   48.044977359999997        3.1379580032080412E-003  -9.8363764118403196E-004  -1.1843959800899029E-003  -4.3850258225575089E-004
   1.7378000150003459E-009   48.044977359999997        3.2856720499694347E-003  -9.8429096397012472E-004  -1.2096427381038666E-003  -4.4833926949650049E-004
   2.2908999142146058E-009   48.044977359999997        3.4411051310598850E-003  -9.8259455990046263E-004  -1.2352386256679893E-003  -4.5840698294341564E-004
   3.0200000278313155E-009   48.044977359999997        3.6046640016138554E-003  -9.7830151207745075E-004  -1.2612252030521631E-003  -4.6870359801687300E-004
   3.9810998941902653E-009   48.044977359999997        3.7768152542412281E-003  -9.7114563686773181E-004  -1.2876630062237382E-003  -4.7922335215844214E-004
   5.2481001766579993E-009   48.044977359999997        3.9580650627613068E-003  -9.6083822427317500E-004  -1.3146296842023730E-003  -4.8995326505973935E-004
   6.9183001549788514E-009   48.044977359999997        4.1489317081868649E-003  -9.4706844538450241E-004  -1.3422183692455292E-003  -5.0086900591850281E-004
   9.1201002305751899E-009   48.044977359999997        4.3499823659658432E-003  -9.2949968529865146E-004  -1.3705459423363209E-003  -5.1193358376622200E-004
   1.2023000373062587E-008   48.044977359999997        4.5618293806910515E-003  -9.0776709839701653E-004  -1.3997562928125262E-003  -5.2309333113953471E-004
   1.5849000334355878E-008   48.044977359999997        4.7850357368588448E-003  -8.8148674694821239E-004  -1.4300104230642319E-003  -5.3426867816597223E-004
   2.0892999330612838E-008   48.044977359999997        5.0203334540128708E-003  -8.5023022256791592E-004  -1.4615217223763466E-003  -5.4535933304578066E-004
   2.7542000680114143E-008   48.044977359999997        5.2684075199067593E-003  -8.1354612484574318E-004  -1.4945312868803740E-003  -5.5622728541493416E-004
   3.6307998385609608E-008   48.044977359999997        5.5300523526966572E-003  -7.7093869913369417E-004  -1.5293345786631107E-003  -5.6669575860723853E-004
   4.7863000673942224E-008   48.044977359999997        5.8060269802808762E-003  -7.2188716148957610E-004  -1.5662694349884987E-003  -5.7653442490845919E-004
   6.3096003088958241E-008   48.044977359999997        6.0972203500568867E-003  -6.6581746796146035E-004  -1.6057454049587250E-003  -5.8545486535876989E-004
   8.3175997644957533E-008   48.044977359999997        6.4045214094221592E-003  -6.0212158132344484E-004  -1.6482354840263724E-003  -5.9309316566213965E-004
   1.0965000285523274E-007   48.044977359999997        6.7289555445313454E-003  -5.3012813441455364E-004  -1.6943040536716580E-003  -5.9899903135374188E-004
   1.4453999597208167E-007   48.044977359999997        7.0714326575398445E-003  -4.4915592297911644E-004  -1.7445826670154929E-003  -6.0261413455009460E-004
   1.9054999711443088E-007   48.044977359999997        7.4332673102617264E-003  -3.5838977782987058E-004  -1.7998580588027835E-003  -6.0325872618705034E-004
   2.5118998792095226E-007   48.044977359999997        7.8154336661100388E-003  -2.5705690495669842E-004  -1.8609752878546715E-003  -6.0010311426594853E-004
   3.3112999631157436E-007   48.044977359999997        8.2192784175276756E-003  -1.4424888649955392E-004  -1.9289607880637050E-003  -5.9214577777311206E-004
   4.3651999703797628E-007   48.044977359999997        8.6461724713444710E-003  -1.9003871784661897E-005  -2.0049870945513248E-003  -5.7818094501271844E-004
   5.7544002629583701E-007   48.044977359999997        9.0974820777773857E-003   1.1968476610491052E-004  -2.0903842523694038E-003  -5.5677053751423955E-004
   7.5857997217099182E-007   48.044977359999997        9.5747988671064377E-003   2.7293906896375120E-004  -2.1867014002054930E-003  -5.2619824418798089E-004
   9.9999999747524271E-007   48.044977359999997        1.0079738683998585E-002   4.4193895882926881E-004  -2.2956919856369495E-003  -4.8443634295836091E-004
   1.3182999509808724E-006   48.044977359999997        1.0614147409796715E-002   6.2799459556117654E-004  -2.4193804711103439E-003  -4.2908356408588588E-004
   1.7377999483869644E-006   48.044977359999997        1.1179719120264053E-002   8.3241448737680912E-004  -2.5599976070225239E-003  -3.5735481651499867E-004
   2.2909000563231530E-006   48.044977359999997        1.1778724379837513E-002   1.0567686986178160E-003  -2.7201813645660877E-003  -2.6594029623083770E-004
   3.0199998946045525E-006   48.044977359999997        1.2413237243890762E-002   1.3026155065745115E-003  -2.9028155840933323E-003  -1.5103651094250381E-004
   3.9810997805034276E-006   48.044977359999997        1.3085637241601944E-002   1.5716840280219913E-003  -3.1111768912523985E-003  -8.2176111391163431E-006
   5.2481000238913111E-006   48.044977359999997        1.3798540458083153E-002   1.8658585613593459E-003  -3.3489516936242580E-003   1.6763867461122572E-004
   6.9183001869532745E-006   48.044977359999997        1.4554724097251892E-002   2.1871470380574465E-003  -3.6202294286340475E-003   3.8241030415520072E-004
   9.1201000032015145E-006   48.044977359999997        1.5357275493443012E-002   2.5377473793923855E-003  -3.9295712485909462E-003   6.4285361440852284E-004
   1.2022999726468697E-005   48.044977359999997        1.6209624707698822E-002   2.9200632125139236E-003  -4.2820372618734837E-003   9.5671269809827209E-004
   1.5849000192247331E-005   48.044977359999997        1.7115194350481033E-002   3.3365432173013687E-003  -4.6830256469547749E-003   1.3326685875654221E-003
   2.0892999600619078E-005   48.044977359999997        1.8078323453664780E-002   3.7900984752923250E-003  -5.1386514678597450E-003   1.7808005213737488E-003
   2.7542000680114143E-005   48.044977359999997        1.9103465601801872E-002   4.2837332002818584E-003  -5.6553571484982967E-003   2.3123768623918295E-003
   3.6307999835116789E-005   48.044977359999997        2.0195899531245232E-002   4.8208674415946007E-003  -6.2401662580668926E-003   2.9402840882539749E-003
   4.7862999053904787E-005   48.044977359999997        2.1361237391829491E-002   5.4050893522799015E-003  -6.9003151729702950E-003   3.6788810975849628E-003
   6.3095998484641314E-005   48.044977359999997        2.2606248036026955E-002   6.0405358672142029E-003  -7.6435049995779991E-003   4.5445794239640236E-003
   8.3175997133366764E-005   48.044977359999997        2.3938484489917755E-002   6.7316847853362560E-003  -8.4774447605013847E-003   5.5557470768690109E-003
   1.0964999819407240E-004   48.044977359999997        2.5367112830281258E-002   7.4837408028542995E-003  -9.4099789857864380E-003   6.7334142513573170E-003
   1.4453999756369740E-004   48.044977359999997        2.6902087032794952E-002   8.3021484315395355E-003  -1.0448040440678596E-002   8.1006931141018867E-003
   1.9054999575018883E-004   48.044977359999997        2.8556887060403824E-002   9.1939717531204224E-003  -1.1598763056099415E-002   9.6852388232946396E-003
   2.5119000929407775E-004   48.044977359999997        3.0345676466822624E-002   1.0166285559535027E-002  -1.2866591103374958E-002   1.1516721919178963E-002
   3.3112999517470598E-004   48.044977359999997        3.2287228852510452E-002   1.1228160001337528E-002  -1.4254705049097538E-002   1.3630508445203304E-002
   4.3652000022120774E-004   48.044977359999997        3.4404251724481583E-002   1.2390149757266045E-002  -1.5762843191623688E-002   1.6067039221525192E-002
   5.7544000446796417E-004   48.044977359999997        3.6724429577589035E-002   1.3664657250046730E-002  -1.7385747283697128E-002   1.8872566521167755E-002
   7.5857999036088586E-004   48.044977359999997        3.9283104240894318E-002   1.5067163854837418E-002  -1.9112067297101021E-002   2.2101743146777153E-002
   1.0000000474974513E-003   48.044977359999997        4.2124316096305847E-002   1.6616502776741982E-002  -2.0921153947710991E-002   2.5817926973104477E-002
   1.3183000264689326E-003   48.044977359999997        4.5304637402296066E-002   1.8336616456508636E-002  -2.2780520841479301E-002   3.0096447095274925E-002
   1.7377999611198902E-003   48.044977359999997        4.8894312232732773E-002   2.0256813615560532E-002  -2.4640273302793503E-002   3.5023443400859833E-002
   2.2909000981599092E-003   48.044977359999997        5.2986200898885727E-002   2.2416219115257263E-002  -2.6430070400238037E-002   4.0704078972339630E-002
   3.0199999455362558E-003   48.044977359999997        5.7696577161550522E-002   2.4863895028829575E-002  -2.8049506247043610E-002   4.7257836908102036E-002
   3.9810999296605587E-003   48.044977359999997        6.3175246119499207E-002   2.7664091438055038E-002  -2.9360938817262650E-002   5.4824095219373703E-002
   5.2481000311672688E-003   48.044977359999997        6.9613762199878693E-002   3.0900768935680389E-002  -3.0178269371390343E-002   6.3561595976352692E-002
   6.9182999432086945E-003   48.044977359999997        7.7254399657249451E-002   3.4683145582675934E-002  -3.0253907665610313E-002   7.3644369840621948E-002
   9.1201001778244972E-003   48.044977359999997        8.6401805281639099E-002   3.9153683930635452E-002  -2.9264511540532112E-002   8.5255287587642670E-002
   1.2023000046610832E-002   48.044977359999997        9.7432732582092285E-002   4.4496867805719376E-002  -2.6795996353030205E-002   9.8569549620151520E-002
   1.5848999843001366E-002   48.044977359999997       0.11079516261816025        5.0945490598678589E-002  -2.2333523258566856E-002  0.11371689289808273     
   2.0893000066280365E-002   48.044977359999997       0.12701356410980225        5.8793880045413971E-002  -1.5254946425557137E-002  0.13074156641960144     
   2.7542000636458397E-002   48.044977359999997       0.14664639532566071        6.8393379449844360E-002  -4.8494059592485428E-003  0.14949917793273926     
   3.6308001726865768E-002   48.044977359999997       0.17022165656089783        8.0143779516220093E-002   9.6373502165079117E-003  0.16952899098396301     
   4.7862999141216278E-002   48.044977359999997       0.19807384908199310        9.4442963600158691E-002   2.8888236731290817E-002  0.18984262645244598     
   6.3096001744270325E-002   48.044977359999997       0.23008398711681366       0.11159077286720276        5.3323864936828613E-002  0.20867484807968140     
   8.3176001906394958E-002   48.044977359999997       0.26521316170692444       0.13157661259174347        8.2763478159904480E-002  0.22319826483726501     
  0.10000000149011612        48.044977359999997       0.28916072845458984       0.14618389308452606       0.10460760444402695       0.22854381799697876     
  0.12500000000000000        48.044977359999997       0.31655183434486389       0.16447383165359497       0.13218915462493896       0.22799916565418243     
  0.15000000596046448        48.044977359999997       0.33526295423507690       0.17887748777866364       0.15415373444557190       0.22010867297649384     
  0.17499999701976776        48.044977359999997       0.34640067815780640       0.18961945176124573       0.17091485857963562       0.20724417269229889     
  0.20000000298023224        48.044977359999997       0.35096564888954163       0.19694088399410248       0.18295238912105560       0.19120195508003235     
  0.22499999403953552        48.044977359999997       0.34987634420394897       0.20110018551349640       0.19075790047645569       0.17335826158523560     
  0.25000000000000000        48.044977359999997       0.34397980570793152       0.20236961543560028       0.19481202960014343       0.15476441383361816     
  0.27500000596046448        48.044977359999997       0.33405745029449463       0.20103096961975098       0.19557479023933411       0.13621264696121216     
  0.30000001192092896        48.044977359999997       0.32082876563072205       0.19737142324447632       0.19348190724849701       0.11828558146953583     
  0.32499998807907104        48.044977359999997       0.30495372414588928       0.19167976081371307       0.18894359469413757       0.10139557719230652     
  0.34999999403953552        48.044977359999997       0.28703531622886658       0.18424297869205475       0.18234471976757050        8.5816860198974609E-002
  0.37500000000000000        48.044977359999997       0.26762136816978455       0.17534336447715759       0.17404530942440033        7.1712628006935120E-002
  0.40000000596046448        48.044977359999997       0.24720655381679535       0.16525581479072571       0.16438132524490356        5.9157859534025192E-002
  0.42500001192092896        48.044977359999997       0.22623427212238312       0.15424552559852600       0.15366519987583160        4.8158794641494751E-002
  0.44999998807907104        48.044977359999997       0.20509856939315796       0.14256593585014343       0.14218647778034210        3.8669481873512268E-002
  0.47499999403953552        48.044977359999997       0.18414601683616638       0.13045686483383179       0.13021218776702881        3.0605817213654518E-002
  0.50000000000000000        48.044977359999997       0.16367758810520172       0.11814294755458832       0.11798705160617828        2.3857330903410912E-002
  0.52499997615814209        48.044977359999997       0.14395062625408173       0.10583207756280899       0.10573362559080124        1.8297040835022926E-002
  0.55000001192092896        48.044977359999997       0.12518072128295898        9.3714244663715363E-002   9.3652330338954926E-002   1.3789523392915726E-002
  0.57499998807907104        48.044977359999997       0.10754368454217911        8.1960335373878479E-002   8.1921331584453583E-002   1.0197435505688190E-002
  0.60000002384185791        48.044977359999997        9.1177441179752350E-002   7.0721186697483063E-002   7.0696435868740082E-002   7.3866466991603374E-003
  0.62500000000000000        48.044977359999997        7.6184064149856567E-002   6.0126788914203644E-002   6.0110881924629211E-002   5.2301338873803616E-003
  0.64999997615814209        48.044977359999997        6.2631718814373016E-002   5.0285562872886658E-002   5.0275214016437531E-002   3.6107932683080435E-003
  0.67500001192092896        48.044977359999997        5.0556704401969910E-002   4.1283883154392242E-002   4.1277095675468445E-002   2.4233069270849228E-003
  0.69999998807907104        48.044977359999997        3.9965495467185974E-002   3.3185698091983795E-002   3.3181250095367432E-002   1.5751962782815099E-003
  0.72500002384185791        48.044977359999997        3.0836828052997589E-002   2.6032339781522751E-002   2.6029471307992935E-002   9.8718644585460424E-004
  0.75000000000000000        48.044977359999997        2.3123875260353088E-002   1.9842518493533134E-002   1.9840730354189873E-002   5.9300294378772378E-004
  0.77499997615814209        48.044977359999997        1.6756437718868256E-002   1.4612524770200253E-002   1.4611475169658661E-002   3.3871538471430540E-004
  0.80000001192092896        48.044977359999997        1.1643238365650177E-002   1.0316629894077778E-002   1.0316081345081329E-002   1.8173924763686955E-004
  0.82499998807907104        48.044977359999997        7.6743108220398426E-003   6.9077382795512676E-003   6.9075278006494045E-003   8.9597124315332621E-005
  0.85000002384185791        48.044977359999997        4.7234878875315189E-003   4.3183048255741596E-003   4.3183290399610996E-003   3.8535326893907040E-005
  0.87500000000000000        48.044977359999997        2.6510600000619888E-003   2.4615759029984474E-003   2.4617710150778294E-003   1.2080596206942573E-005
  0.89999997615814209        48.044977359999997        1.3066509272903204E-003   1.2332195183262229E-003   1.2335433857515454E-003  -3.9027594311846769E-007
  0.92500001192092896        48.044977359999997        5.3244462469592690E-004   5.1350094145163894E-004   5.1390961743891239E-004  -5.0096418817702215E-006
  0.94999998807907104        48.044977359999997        1.6703196160960943E-004   1.7029103764798492E-004   1.7071436741389334E-004  -4.6660443331347778E-006
  0.97500002384185791        48.044977359999997        5.0509304855950177E-005   6.3594074163120240E-005   6.3915438659023494E-005  -1.1794048049296180E-007
   1.0000000000000000        48.044977359999997        3.2966643630061299E-005   5.3853327699471265E-005   5.3897208999842405E-005   9.0238681877963245E-006
   9.9999997171806854E-010   61.603699429999999        3.0097644776105881E-003  -9.8055577836930752E-004  -1.1589396744966507E-003  -4.6890549128875136E-004
   1.3183000246996812E-009   61.603699429999999        3.1508796382695436E-003  -9.8311691544950008E-004  -1.1838854989036918E-003  -4.7934017493389547E-004
   1.7378000150003459E-009   61.603699429999999        3.2992763444781303E-003  -9.8353449720889330E-004  -1.2091450626030564E-003  -4.8999511636793613E-004
   2.2908999142146058E-009   61.603699429999999        3.4554316662251949E-003  -9.8157895263284445E-004  -1.2347681913524866E-003  -5.0087308045476675E-004
   3.0200000278313155E-009   61.603699429999999        3.6197551526129246E-003  -9.7700161859393120E-004  -1.2608005199581385E-003  -5.1196449203416705E-004
   3.9810998941902653E-009   61.603699429999999        3.7927157245576382E-003  -9.6953409956768155E-004  -1.2873072410002351E-003  -5.2325404249131680E-004
   5.2481001766579993E-009   61.603699429999999        3.9748218841850758E-003  -9.5888570649549365E-004  -1.3143714750185609E-003  -5.3471693536266685E-004
   6.9183001549788514E-009   61.603699429999999        4.1665965691208839E-003  -9.4474322395399213E-004  -1.3420931063592434E-003  -5.4631388047710061E-004
   9.1201002305751899E-009   61.603699429999999        4.3686088174581528E-003  -9.2676753411069512E-004  -1.3705969322472811E-003  -5.5798946414142847E-004
   1.2023000373062587E-008   61.603699429999999        4.5814742334187031E-003  -9.0459099737927318E-004  -1.4000360388308764E-003  -5.6966731790453196E-004
   1.5849000334355878E-008   61.603699429999999        4.8057604581117630E-003  -8.7782711489126086E-004  -1.4305827207863331E-003  -5.8123987400904298E-004
   2.0892999330612838E-008   61.603699429999999        5.0422032363712788E-003  -8.4604410221800208E-004  -1.4624632894992828E-003  -5.9257331304252148E-004
   2.7542000680114143E-008   61.603699429999999        5.2914926782250404E-003  -8.0878718290477991E-004  -1.4959337422624230E-003  -6.0348870465531945E-004
   3.6307998385609608E-008   61.603699429999999        5.5544264614582062E-003  -7.6555705163627863E-004  -1.5313072362914681E-003  -6.1376037774607539E-004
   4.7863000673942224E-008   61.603699429999999        5.8317696675658226E-003  -7.1582908276468515E-004  -1.5689422143623233E-003  -6.2309950590133667E-004
   6.3096003088958241E-008   61.603699429999999        6.1244168318808079E-003  -6.5902486676350236E-004  -1.6092719743028283E-003  -6.3114811200648546E-004
   8.3175997644957533E-008   61.603699429999999        6.4332620240747929E-003  -5.9453200083225965E-004  -1.6527966363355517E-003  -6.3746003434062004E-004
   1.0965000285523274E-007   61.603699429999999        6.7593380808830261E-003  -5.2167393732815981E-004  -1.7001123633235693E-003  -6.4148782985284925E-004
   1.4453999597208167E-007   61.603699429999999        7.1035618893802166E-003  -4.3976449524052441E-004  -1.7518857493996620E-003  -6.4256018958985806E-004
   1.9054999711443088E-007   61.603699429999999        7.4672563932836056E-003  -3.4798218985088170E-004  -1.8089456716552377E-003  -6.3986325403675437E-004
   2.5118998792095226E-007   61.603699429999999        7.8514032065868378E-003  -2.4554846459068358E-004  -1.8721823580563068E-003  -6.3241476891562343E-004
   3.3112999631157436E-007   61.603699429999999        8.2573601976037025E-003  -1.3154780026525259E-004  -1.9426752114668489E-003  -6.1903393361717463E-004
   4.3651999703797628E-007   61.603699429999999        8.6865061894059181E-003  -5.0107737479265779E-006  -2.0216554403305054E-003  -5.9830874670296907E-004
   5.7544002629583701E-007   61.603699429999999        9.1402223333716393E-003   1.3507722178474069E-004  -2.1105185151100159E-003  -5.6856608716771007E-004
   7.5857997217099182E-007   61.603699429999999        9.6201132982969284E-003   2.8984737582504749E-004  -2.2108873818069696E-003  -5.2781886188313365E-004
   9.9999999747524271E-007   61.603699429999999        1.0127807967364788E-002   4.6048942022025585E-004  -2.3245951160788536E-003  -4.7373276902362704E-004
   1.3182999509808724E-006   61.603699429999999        1.0665170848369598E-002   6.4832461066544056E-004  -2.4537558201700449E-003  -4.0355601231567562E-004
   1.7377999483869644E-006   61.603699429999999        1.1233914643526077E-002   8.5467298049479723E-004  -2.6006943080574274E-003  -3.1411656527779996E-004
   2.2909000563231530E-006   61.603699429999999        1.1836332269012928E-002   1.0811188258230686E-003  -2.7681547217071056E-003  -2.0165585738141090E-004
   3.0199998946045525E-006   61.603699429999999        1.2474524788558483E-002   1.3292349176481366E-003  -2.9591303318738937E-003  -6.1880011344328523E-005
   3.9810997805034276E-006   61.603699429999999        1.3150898739695549E-002   1.6007673693820834E-003  -3.1770148780196905E-003   1.1018761142622679E-004
   5.2481000238913111E-006   61.603699429999999        1.3868108391761780E-002   1.8976195715367794E-003  -3.4256165381520987E-003   3.2028282294049859E-004
   6.9183001869532745E-006   61.603699429999999        1.4628967270255089E-002   2.2218211088329554E-003  -3.7091486155986786E-003   5.7495880173519254E-004
   9.1201000032015145E-006   61.603699429999999        1.5436612069606781E-002   2.5755944661796093E-003  -4.0322975255548954E-003   8.8171847164630890E-004
   1.2022999726468697E-005   61.603699429999999        1.6294529661536217E-002   2.9613720253109932E-003  -4.4002439826726913E-003   1.2491289526224136E-003
   1.5849000192247331E-005   61.603699429999999        1.7206205055117607E-002   3.3816338982433081E-003  -4.8184935003519058E-003   1.6867471858859062E-003
   2.0892999600619078E-005   61.603699429999999        1.8176062032580376E-002   3.8393302820622921E-003  -5.2932617254555225E-003   2.2056421730667353E-003
   2.7542000680114143E-005   61.603699429999999        1.9208645448088646E-002   4.3375091627240181E-003  -5.8310623280704021E-003   2.8181318193674088E-003
   3.6307999835116789E-005   61.603699429999999        2.0309347659349442E-002   4.8796427436172962E-003  -6.4389626495540142E-003   3.5382602363824844E-003
   4.7862999053904787E-005   61.603699429999999        2.1483916789293289E-002   5.4693799465894699E-003  -7.1241897530853748E-003   4.3816063553094864E-003
   6.3095998484641314E-005   61.603699429999999        2.2739285603165627E-002   6.1109312810003757E-003  -7.8943818807601929E-003   5.3659249097108841E-003
   8.3175997133366764E-005   61.603699429999999        2.4083200842142105E-002   6.8088611587882042E-003  -8.7571004405617714E-003   6.5110046416521072E-003
   1.0964999819407240E-004   61.603699429999999        2.5525068864226341E-002   7.5684785842895508E-003  -9.7199510782957077E-003   7.8394357115030289E-003
   1.4453999756369740E-004   61.603699429999999        2.7075126767158508E-002   8.3953505381941795E-003  -1.0789478197693825E-002   9.3759074807167053E-003
   1.9054999575018883E-004   61.603699429999999        2.8747206553816795E-002   9.2966975644230843E-003  -1.1972298845648766E-002   1.1149925179779530E-002
   2.5119000929407775E-004   61.603699429999999        3.0555874109268188E-002   1.0279769077897072E-002  -1.3272103853523731E-002   1.3192895799875259E-002
   3.3112999517470598E-004   61.603699429999999        3.2520405948162079E-002   1.1353858746588230E-002  -1.4691101387143135E-002   1.5542163513600826E-002
   4.3652000022120774E-004   61.603699429999999        3.4664101898670197E-002   1.2529789470136166E-002  -1.6227751970291138E-002   1.8240170553326607E-002
   5.7544000446796417E-004   61.603699429999999        3.7015341222286224E-002   1.3820277526974678E-002  -1.7875153571367264E-002   2.1335121244192123E-002
   7.5857999036088586E-004   61.603699429999999        3.9610292762517929E-002   1.5241193585097790E-002  -1.9619902595877647E-002   2.4883616715669632E-002
   1.0000000474974513E-003   61.603699429999999        4.2493943125009537E-002   1.6811829060316086E-002  -2.1438779309391975E-002   2.8950696811079979E-002
   1.3183000264689326E-003   61.603699429999999        4.5723967254161835E-002   1.8556671217083931E-002  -2.3296173661947250E-002   3.3613014966249466E-002
   1.7377999611198902E-003   61.603699429999999        4.9371793866157532E-002   2.0505653694272041E-002  -2.5138419121503830E-002   3.8957092911005020E-002
   2.2909000981599092E-003   61.603699429999999        5.3531594574451447E-002   2.2698638960719109E-002  -2.6890711858868599E-002   4.5087568461894989E-002
   3.0199999455362558E-003   61.603699429999999        5.8320946991443634E-002   2.5185490027070045E-002  -2.8447514399886131E-002   5.2121274173259735E-002
   3.9810999296605587E-003   61.603699429999999        6.3890844583511353E-002   2.8031311929225922E-002  -2.9665432870388031E-002   6.0192219913005829E-002
   5.2481000311672688E-003   61.603699429999999        7.0433683693408966E-002   3.1320903450250626E-002  -3.0352219939231873E-002   6.9449789822101593E-002
   6.9182999432086945E-003   61.603699429999999        7.8191868960857391E-002   3.5164177417755127E-002  -3.0254181474447250E-002   8.0052956938743591E-002
   9.1201001778244972E-003   61.603699429999999        8.7468884885311127E-002   3.9703950285911560E-002  -2.9042653739452362E-002   9.2161901295185089E-002
   1.2023000046610832E-002   61.603699429999999        9.8638199269771576E-002   4.5124329626560211E-002  -2.6300251483917236E-002  0.10591910034418106     
   1.5848999843001366E-002   61.603699429999999       0.11214099824428558        5.1656436175107956E-002  -2.1512893959879875E-002  0.12140881270170212     
   2.0893000066280365E-002   61.603699429999999       0.12848986685276031        5.9590820223093033E-002  -1.4065680094063282E-002  0.13861525058746338     
   2.7542000636458397E-002   61.603699429999999       0.14822381734848022        6.9271557033061981E-002  -3.2653922680765390E-003  0.15731823444366455     
   3.6308001726865768E-002   61.603699429999999       0.17184102535247803        8.1085912883281708E-002   1.1610064655542374E-002  0.17696809768676758     
   4.7862999141216278E-002   61.603699429999999       0.19963300228118896        9.5411621034145355E-002   3.1192403286695480E-002  0.19648340344429016     
   6.3096001744270325E-002   61.603699429999999       0.23142300546169281       0.11251812428236008        5.5829640477895737E-002  0.21402202546596527     
   8.3176001906394958E-002   61.603699429999999       0.26610207557678223       0.13235229253768921        8.5249200463294983E-002  0.22673349082469940     
  0.10000000149011612        61.603699429999999       0.28958606719970703       0.14677096903324127       0.10690764337778091       0.23061986267566681     
  0.12500000000000000        61.603699429999999       0.31621384620666504       0.16471083462238312       0.13403695821762085       0.22814761102199554     
  0.15000000596046448        61.603699429999999       0.33413454890251160       0.17871329188346863       0.15543088316917419       0.21868811547756195     
  0.17499999701976776        61.603699429999999       0.34450268745422363       0.18903082609176636       0.17157250642776489       0.20462714135646820     
  0.20000000298023224        61.603699429999999       0.34835129976272583       0.19592608511447906       0.18298739194869995       0.18773832917213440     
  0.22499999403953552        61.603699429999999       0.34662041068077087       0.19967417418956757       0.19019746780395508       0.16935768723487854     
  0.25000000000000000        61.603699429999999       0.34017077088356018       0.20056028664112091       0.19370324909687042       0.15048901736736298     
  0.27500000596046448        61.603699429999999       0.32979166507720947       0.19887606799602509       0.19397740066051483       0.13187563419342041     
  0.30000001192092896        61.603699429999999       0.31620573997497559       0.19491596519947052       0.19146312773227692       0.11405326426029205     
  0.32499998807907104        61.603699429999999       0.30007281899452209       0.18897372484207153       0.18657439947128296        9.7391299903392792E-002
  0.34999999403953552        61.603699429999999       0.28199282288551331       0.18133942782878876       0.17969706654548645        8.2126095890998840E-002
  0.37500000000000000        61.603699429999999       0.26250851154327393       0.17229668796062469       0.17119009792804718        6.8388417363166809E-002
  0.40000000596046448        61.603699429999999       0.24210779368877411       0.16212026774883270       0.16138680279254913        5.6226398795843124E-002
  0.42500001192092896        61.603699429999999       0.22122617065906525       0.15107393264770508       0.15059581398963928        4.5624747872352600E-002
  0.44999998807907104        61.603699429999999       0.20024885237216949       0.13940855860710144       0.13910196721553802        3.6520935595035553E-002
  0.47499999403953552        61.603699429999999       0.17951305210590363       0.12736046314239502       0.12716680765151978        2.8818735852837563E-002
  0.50000000000000000        61.603699429999999       0.15931008756160736       0.11514995992183685       0.11502914875745773        2.2399468347430229E-002
  0.52499997615814209        61.603699429999999       0.13988748192787170       0.10297998785972595       0.10290518403053284        1.7131268978118896E-002
  0.55000001192092896        61.603699429999999       0.12145115435123444        9.1035023331642151E-002   9.0988717973232269E-002   1.2876591645181179E-002
  0.57499998807907104        61.603699429999999       0.10416746139526367        7.9480081796646118E-002   7.9451166093349457E-002   9.4981743022799492E-003
  0.60000002384185791        61.603699429999999        8.8165305554866791E-002   6.8459898233413696E-002   6.8441502749919891E-002   6.8636536598205566E-003
  0.62500000000000000        61.603699429999999        7.3538258671760559E-002   5.8098204433917999E-002   5.8086216449737549E-002   4.8489836044609547E-003
  0.64999997615814209        61.603699429999999        6.0346629470586777E-002   4.8497211188077927E-002   4.8489209264516830E-002   3.3408310264348984E-003
  0.67500001192092896        61.603699429999999        4.8619601875543594E-002   3.9737209677696228E-002   3.9731789380311966E-002   2.2380796726793051E-003
  0.69999998807907104        61.603699429999999        3.8357369601726532E-002   3.1876333057880402E-002   3.1872663646936417E-002   1.4525783481076360E-003
  0.72500002384185791        61.603699429999999        2.9533328488469124E-002   2.4950508028268814E-002   2.4948064237833023E-002   9.0926262782886624E-004
  0.75000000000000000        61.603699429999999        2.2096270695328712E-002   1.8973547965288162E-002   1.8971987068653107E-002   5.4576661204919219E-004
  0.77499997615814209        61.603699429999999        1.5972672030329704E-002   1.3937498442828655E-002   1.3936565257608891E-002   3.1163619132712483E-004
  0.80000001192092896        61.603699429999999        1.1069032363593578E-002   9.8131475970149040E-003   9.8126567900180817E-003   1.6725105524528772E-004
  0.82499998807907104        61.603699429999999        7.2742998600006104E-003   6.5508089028298855E-003   6.5506258979439735E-003   8.2550373917911202E-005
  0.85000002384185791        61.603699429999999        4.4624134898185730E-003   4.0813563391566277E-003   4.0813912637531757E-003   3.5651737562147900E-005
  0.87500000000000000        61.603699429999999        2.4949850048869848E-003   2.3175829555839300E-003   2.3177778348326683E-003   1.1440006346674636E-005
  0.89999997615814209        61.603699429999999        1.2242137454450130E-003   1.1559587437659502E-003   1.1562725994735956E-003   1.9138371953886235E-007
  0.92500001192092896        61.603699429999999        4.9614411545917392E-004   4.7893341979943216E-004   4.7932058805599809E-004  -3.7167037589824758E-006
  0.94999998807907104        61.603699429999999        1.5454649110324681E-004   1.5807832824066281E-004   1.5846658789087087E-004  -2.9757502488791943E-006
  0.97500002384185791        61.603699429999999        4.6051653043832630E-005   5.8757796068675816E-005   5.9029382100561634E-005   1.6195996295209625E-006
   1.0000000000000000        61.603699429999999        2.8653281333390623E-005   4.8563797463430092E-005   4.8544916353421286E-005   1.0268252481182572E-005
   9.9999997171806854E-010   78.988814070000004        3.0216479208320379E-003  -9.8024320323020220E-004  -1.1584858875721693E-003  -5.0891644787043333E-004
   1.3183000246996812E-009   78.988814070000004        3.1633879989385605E-003  -9.8259618971496820E-004  -1.1834425386041403E-003  -5.2014348329976201E-004
   1.7378000150003459E-009   78.988814070000004        3.3124461770057678E-003  -9.8278466612100601E-004  -1.2087262002751231E-003  -5.3158128866925836E-004
   2.2908999142146058E-009   78.988814070000004        3.4693011548370123E-003  -9.8057731520384550E-004  -1.2343899579718709E-003  -5.4322590585798025E-004
   3.0200000278313155E-009   78.988814070000004        3.6343650426715612E-003  -9.7572366939857602E-004  -1.2604836374521255E-003  -5.5505830096080899E-004
   3.9810998941902653E-009   78.988814070000004        3.8081093225628138E-003  -9.6795347053557634E-004  -1.2870776699855924E-003  -5.6705198949202895E-004
   5.2481001766579993E-009   78.988814070000004        3.9910459890961647E-003  -9.5697387587279081E-004  -1.3142609968781471E-003  -5.7916791411116719E-004
   6.9183001549788514E-009   78.988814070000004        4.1836993768811226E-003  -9.4246939988806844E-004  -1.3421409530565143E-003  -5.9134920593351126E-004
   9.1201002305751899E-009   78.988814070000004        4.3866424821317196E-003  -9.2409859644249082E-004  -1.3708506012335420E-003  -6.0351897263899446E-004
   1.2023000373062587E-008   78.988814070000004        4.6004955656826496E-003  -9.0149103198200464E-004  -1.4005530392751098E-003  -6.1557471053674817E-004
   1.5849000334355878E-008   78.988814070000004        4.8258276656270027E-003  -8.7425758829340339E-004  -1.4314322033897042E-003  -6.2737701227888465E-004
   2.0892999330612838E-008   78.988814070000004        5.0633801147341728E-003  -8.4196327952668071E-004  -1.4637280255556107E-003  -6.3875381601974368E-004
   2.7542000680114143E-008   78.988814070000004        5.3138462826609612E-003  -8.0415030242875218E-004  -1.4977126847952604E-003  -6.4948044018819928E-004
   3.6307998385609608E-008   78.988814070000004        5.5780289694666862E-003  -7.6031562639400363E-004  -1.5337178483605385E-003  -6.5927638206630945E-004
   4.7863000673942224E-008   78.988814070000004        5.8566988445818424E-003  -7.0993090048432350E-004  -1.5721232630312443E-003  -6.6778808832168579E-004
   6.3096003088958241E-008   78.988814070000004        6.1507541686296463E-003  -6.5241364063695073E-004  -1.6133870230987668E-003  -6.7458074772730470E-004
   8.3175997644957533E-008   78.988814070000004        6.4610959962010384E-003  -5.8714702026918530E-004  -1.6580373048782349E-003  -6.7911820951849222E-004
   1.0965000285523274E-007   78.988814070000004        6.7887641489505768E-003  -5.1344960229471326E-004  -1.7067031003534794E-003  -6.8074697628617287E-004
   1.4453999597208167E-007   78.988814070000004        7.1346806362271309E-003  -4.3063037446700037E-004  -1.7600875580683351E-003  -6.7867379402741790E-004
   1.9054999711443088E-007   78.988814070000004        7.5001781806349754E-003  -3.3786159474402666E-004  -1.8190620467066765E-003  -6.7193974973633885E-004
   2.5118998792095226E-007   78.988814070000004        7.8862449154257774E-003  -2.3435916227754205E-004  -1.8845632439479232E-003  -6.5939949126914144E-004
   3.3112999631157436E-007   78.988814070000004        8.2942498847842216E-003  -1.1920063843717799E-004  -1.9577241037040949E-003  -6.3968088943511248E-004
   4.3651999703797628E-007   78.988814070000004        8.7255816906690598E-003   8.5907686298014596E-006  -2.0398355554789305E-003  -6.1115314019843936E-004
   5.7544002629583701E-007   78.988814070000004        9.1816326603293419E-003   1.5003742009866983E-004  -2.1323587279766798E-003  -5.7189509971067309E-004
   7.5857997217099182E-007   78.988814070000004        9.6640195697546005E-003   3.0627942760474980E-004  -2.2369895596057177E-003  -5.1963503938168287E-004
   9.9999999747524271E-007   78.988814070000004        1.0174388065934181E-002   4.7851607087068260E-004  -2.3556416854262352E-003  -4.5171825331635773E-004
   1.3182999509808724E-006   78.988814070000004        1.0714619420468807E-002   6.6807953407987952E-004  -2.4905172176659107E-003  -3.6502821603789926E-004
   1.7377999483869644E-006   78.988814070000004        1.1286443099379539E-002   8.7630091002210975E-004  -2.6440331712365150E-003  -2.5599260698072612E-004
   2.2909000563231530E-006   78.988814070000004        1.1892176233232021E-002   1.1047783773392439E-003  -2.8190377634018660E-003  -1.2038987915730104E-004
   3.0199998946045525E-006   78.988814070000004        1.2533943168818951E-002   1.3550991425290704E-003  -3.0186299700289965E-003   4.6576467866543680E-005
   3.9810997805034276E-006   78.988814070000004        1.3214180245995522E-002   1.6290255589410663E-003  -3.2463155221194029E-003   2.5044530048035085E-004
   5.2481000238913111E-006   78.988814070000004        1.3935574330389500E-002   1.9284801091998816E-003  -3.5060187801718712E-003   4.9757579108700156E-004
   6.9183001869532745E-006   78.988814070000004        1.4700981788337231E-002   2.2555130999535322E-003  -3.8020696956664324E-003   7.9520378494635224E-004
   9.1201000032015145E-006   78.988814070000004        1.5513583086431026E-002   2.6123714633285999E-003  -4.1392687708139420E-003   1.1515837395563722E-003
   1.2022999726468697E-005   78.988814070000004        1.6376921907067299E-002   3.0015155207365751E-003  -4.5229080133140087E-003   1.5761068789288402E-003
   1.5849000192247331E-005   78.988814070000004        1.7294546589255333E-002   3.4254563506692648E-003  -4.9585853703320026E-003   2.0792020950466394E-003
   2.0892999600619078E-005   78.988814070000004        1.8270956352353096E-002   3.8871818687766790E-003  -5.4526007734239101E-003   2.6729211676865816E-003
   2.7542000680114143E-005   78.988814070000004        1.9310794770717621E-002   4.3897833675146103E-003  -6.0115209780633450E-003   3.3706165850162506E-003
   3.6307999835116789E-005   78.988814070000004        2.0419560372829437E-002   4.9367845058441162E-003  -6.6424352116882801E-003   4.1874689050018787E-003
   4.7862999053904787E-005   78.988814070000004        2.1603135392069817E-002   5.5318931117653847E-003  -7.3525370098650455E-003   5.1402477547526360E-003
   6.3095998484641314E-005   78.988814070000004        2.2868610918521881E-002   6.1793918721377850E-003  -8.1493761390447617E-003   6.2480112537741661E-003
   8.3175997133366764E-005   78.988814070000004        2.4223929271101952E-002   6.8839294835925102E-003  -9.0403389185667038E-003   7.5319185853004456E-003
   1.0964999819407240E-004   78.988814070000004        2.5678725913167000E-002   7.6509173959493637E-003  -1.0032757185399532E-002   9.0160528197884560E-003
   1.4453999756369740E-004   78.988814070000004        2.7243513613939285E-002   8.4860417991876602E-003  -1.1132758110761642E-002   1.0726597160100937E-002
   1.9054999575018883E-004   78.988814070000004        2.8932467103004456E-002   9.3966750428080559E-003  -1.2346409261226654E-002   1.2694802135229111E-002
   2.5119000929407775E-004   78.988814070000004        3.0760545283555984E-002   1.0390239767730236E-002  -1.3676617294549942E-002   1.4953682199120522E-002
   3.3112999517470598E-004   78.988814070000004        3.2747510820627213E-002   1.1476242914795876E-002  -1.5124589204788208E-002   1.7542390152812004E-002
   4.3652000022120774E-004   78.988814070000004        3.4917231649160385E-002   1.2665767222642899E-002  -1.6687486320734024E-002   2.0505165681242943E-002
   5.7544000446796417E-004   78.988814070000004        3.7298761308193207E-002   1.3971836306154728E-002  -1.8356753513216972E-002   2.3891903460025787E-002
   7.5857999036088586E-004   78.988814070000004        3.9929058402776718E-002   1.5410693362355232E-002  -2.0116928964853287E-002   2.7760827913880348E-002
   1.0000000474974513E-003   78.988814070000004        4.2854029685258865E-002   1.7002070322632790E-002  -2.1942257881164551E-002   3.2178249210119247E-002
   1.3183000264689326E-003   78.988814070000004        4.6132382005453110E-002   1.8770979717373848E-002  -2.3794043809175491E-002   3.7221651524305344E-002
   1.7377999611198902E-003   78.988814070000004        4.9836672842502594E-002   2.0747950300574303E-002  -2.5614950805902481E-002   4.2977314442396164E-002
   2.2909000981599092E-003   78.988814070000004        5.4062318056821823E-002   2.2973543033003807E-002  -2.7325861155986786E-002   4.9548622220754623E-002
   3.0199999455362558E-003   78.988814070000004        5.8928091078996658E-002   2.5498375296592712E-002  -2.8816318139433861E-002   5.7048894464969635E-002
   3.9810999296605587E-003   78.988814070000004        6.4586065709590912E-002   2.8388351202011108E-002  -2.9937492683529854E-002   6.5605811774730682E-002
   5.2481000311672688E-003   78.988814070000004        7.1229375898838043E-002   3.1729042530059814E-002  -3.0491402372717857E-002   7.5358390808105469E-002
   6.9182999432086945E-003   78.988814070000004        7.9100415110588074E-002   3.5630978643894196E-002  -3.0218800529837608E-002   8.6449541151523590E-002
   9.1201001778244972E-003   78.988814070000004        8.8501401245594025E-002   4.0237225592136383E-002  -2.8786385431885719E-002   9.9015980958938599E-002
   1.2023000046610832E-002   78.988814070000004        9.9802397191524506E-002   4.5731440186500549E-002  -2.5774288922548294E-002  0.11316712945699692     
   1.5848999843001366E-002   78.988814070000004       0.11343782395124435        5.2342992275953293E-002  -2.0670076832175255E-002  0.12894232571125031     
   2.0893000066280365E-002   78.988814070000004       0.12990854680538177        6.0358617454767227E-002  -1.2866936624050140E-002  0.14626765251159668     
   2.7542000636458397E-002   78.988814070000004       0.14973452687263489        7.0115186274051666E-002  -1.6898747999221087E-003  0.16485117375850677     
   3.6308001726865768E-002   78.988814070000004       0.17338505387306213        8.1987708806991577E-002   1.3551090843975544E-002  0.18406102061271667     
   4.7862999141216278E-002   78.988814070000004       0.20111025869846344        9.6334330737590790E-002   3.3437665551900864E-002  0.20273302495479584     
   6.3096001744270325E-002   78.988814070000004       0.23267820477485657       0.11339521408081055        5.8248229324817657E-002  0.21896158158779144     
   8.3176001906394958E-002   78.988814070000004       0.26691368222236633       0.13307659327983856        8.7623707950115204E-002  0.22988837957382202     
  0.10000000149011612        78.988814070000004       0.28994569182395935       0.14730913937091827       0.10908658057451248       0.23236456513404846     
  0.12500000000000000        78.988814070000004       0.31583458185195923       0.16490724682807922       0.13576273620128632       0.22805953025817871     
  0.15000000596046448        78.988814070000004       0.33299508690834045       0.17852121591567993       0.15659745037555695       0.21713411808013916     
  0.17499999701976776        78.988814070000004       0.34262713789939880       0.18843027949333191       0.17213937640190125       0.20197531580924988     
  0.20000000298023224        78.988814070000004       0.34579402208328247       0.19491750001907349       0.18295672535896301       0.18432682752609253     
  0.22499999403953552        78.988814070000004       0.34345579147338867       0.19827377796173096       0.18959929049015045       0.16548079252243042     
  0.25000000000000000        78.988814070000004       0.33648559451103210       0.19879645109176636       0.19258561730384827       0.14639221131801605     
  0.27500000596046448        78.988814070000004       0.32567957043647766       0.19678631424903870       0.19239962100982666       0.12775577604770660     
  0.30000001192092896        78.988814070000004       0.31176292896270752       0.19254443049430847       0.18949092924594879       0.11006157100200653     
  0.32499998807907104        78.988814070000004       0.29539468884468079       0.18636904656887054       0.18427649140357971        9.3637958168983459E-002
  0.34999999403953552        78.988814070000004       0.27717146277427673       0.17855283617973328       0.17714263498783112        7.8685566782951355E-002
  0.37500000000000000        78.988814070000004       0.25763070583343506       0.16938044130802155       0.16844691336154938        6.5305054187774658E-002
  0.40000000596046448        78.988814070000004       0.23725360631942749       0.15912620723247528       0.15851977467536926        5.3519882261753082E-002
  0.42500001192092896        78.988814070000004       0.21646775305271149       0.14805230498313904       0.14766597747802734        4.3295271694660187E-002
  0.44999998807907104        78.988814070000004       0.19564977288246155       0.13640695810317993       0.13616557419300079        3.4553930163383484E-002
  0.47499999403953552        78.988814070000004       0.17512774467468262       0.12442295998334885       0.12427484244108200        2.7189048007130623E-002
  0.50000000000000000        78.988814070000004       0.15518364310264587       0.11231631040573120       0.11222672462463379        2.1074991673231125E-002
  0.52499997615814209        78.988814070000004       0.13605560362339020       0.10028509795665741       0.10023130476474762        1.6075987368822098E-002
  0.55000001192092896        78.988814070000004       0.11794026941061020        8.8508471846580505E-002   8.8476024568080902E-002   1.2053069658577442E-002
  0.57499998807907104        78.988814070000004       0.10099504142999649        7.7145792543888092E-002   7.7125817537307739E-002   8.8695222511887550E-003
  0.60000002384185791        78.988814070000004        8.5340268909931183E-002   6.6335916519165039E-002   6.6323161125183105E-002   6.3949949108064175E-003
  0.62500000000000000        78.988814070000004        7.1061506867408752E-002   5.6196648627519608E-002   5.6188136339187622E-002   4.5084911398589611E-003
  0.64999997615814209        78.988814070000004        5.8211717754602432E-002   4.6824306249618530E-002   4.6818397939205170E-002   3.1003747135400772E-003
  0.67500001192092896        78.988814070000004        4.6813458204269409E-002   3.8293462246656418E-002   3.8289267569780350E-002   2.0735473372042179E-003
  0.69999998807907104        78.988814070000004        3.6861129105091095E-002   3.0656812712550163E-002   3.0653838068246841E-002   1.3439275790005922E-003
  0.72500002384185791        78.988814070000004        2.8323207050561905E-002   2.3945242166519165E-002   2.3943187668919563E-002   8.4036006592214108E-004
  0.75000000000000000        78.988814070000004        2.1144526079297066E-002   1.8168060109019279E-002   1.8166705965995789E-002   5.0406745867803693E-004
  0.77499997615814209        78.988814070000004        1.5248599462211132E-002   1.3313424773514271E-002   1.3312599621713161E-002   2.8775757527910173E-004
  0.80000001192092896        78.988814070000004        1.0540012270212173E-002   9.3489885330200195E-003   9.3485517427325249E-003   1.5448254998773336E-004
  0.82499998807907104        78.988814070000004        6.9068805314600468E-003   6.2227784655988216E-003   6.2226210720837116E-003   7.6342228567227721E-005
  0.85000002384185791        78.988814070000004        4.2234188877046108E-003   3.8643430452793837E-003   3.8643872831016779E-003   3.3113556128228083E-005
  0.87500000000000000        78.988814070000004        2.3526563309133053E-003   2.1862157154828310E-003   2.1864094305783510E-003   1.0875573025259655E-005
  0.89999997615814209        78.988814070000004        1.1493661440908909E-003   1.0857789311558008E-003   1.0860817274078727E-003   6.8827654331471422E-007
  0.92500001192092896        78.988814070000004        4.6334340004250407E-004   4.4767290819436312E-004   4.4803813216276467E-004  -2.6311422516300809E-006
  0.94999998807907104        78.988814070000004        1.4330116391647607E-004   1.4704703062307090E-004   1.4740081678610295E-004  -1.6063027032942045E-006
  0.97500002384185791        78.988814070000004        4.2012783524114639E-005   5.4334821470547467E-005   5.4559048294322565E-005   2.9374130008363863E-006
   1.0000000000000000        78.988814070000004        2.4779803425190039E-005   4.3755899241659790E-005   4.3679345253622159E-005   1.1041594916605391E-005
   9.9999997171806854E-010   101.28016350000000        3.0331648886203766E-003  -9.7992538940161467E-004  -1.1580905411392450E-003  -5.4890412138774991E-004
   1.3183000246996812E-009   101.28016350000000        3.1755114905536175E-003  -9.8207581322640181E-004  -1.1830682633444667E-003  -5.6089123245328665E-004
   1.7378000150003459E-009   101.28016350000000        3.3252104185521603E-003  -9.8204147070646286E-004  -1.2083877809345722E-003  -5.7307217502966523E-004
   2.2908999142146058E-009   101.28016350000000        3.4827440977096558E-003  -9.7958906553685665E-004  -1.2341061374172568E-003  -5.8543466730043292E-004
   3.0200000278313155E-009   101.28016350000000        3.6485260352492332E-003  -9.7446679137647152E-004  -1.2602776987478137E-003  -5.9794867411255836E-004
   3.9810998941902653E-009   101.28016350000000        3.8230302743613720E-003  -9.6640229457989335E-004  -1.2869781348854303E-003  -6.1057420680299401E-004
   5.2481001766579993E-009   101.28016350000000        4.0067713707685471E-003  -9.5510063692927361E-004  -1.3143032556399703E-003  -6.2325579347088933E-004
   6.9183001549788514E-009   101.28016350000000        4.2002773843705654E-003  -9.4024423742666841E-004  -1.3423676136881113E-003  -6.3591642538085580E-004
   9.1201002305751899E-009   101.28016350000000        4.4041238725185394E-003  -9.2148920521140099E-004  -1.3713135849684477E-003  -6.4845453016459942E-004
   1.2023000373062587E-008   101.28016350000000        4.6189338900148869E-003  -8.9846260379999876E-004  -1.4013148611411452E-003  -6.6073791822418571E-004
   1.5849000334355878E-008   101.28016350000000        4.8452811315655708E-003  -8.7077269563451409E-004  -1.4325673691928387E-003  -6.7259132629260421E-004
   2.0892999330612838E-008   101.28016350000000        5.0839097239077091E-003  -8.3798152627423406E-004  -1.4653259422630072E-003  -6.8380020093172789E-004
   2.7542000680114143E-008   101.28016350000000        5.3355172276496887E-003  -7.9962803283706307E-004  -1.4998790575191379E-003  -6.9408875424414873E-004
   3.6307998385609608E-008   101.28016350000000        5.6009120307862759E-003  -7.5520569225773215E-004  -1.5365780564025044E-003  -7.0311612216755748E-004
   4.7863000673942224E-008   101.28016350000000        5.8808680623769760E-003  -7.0418271934613585E-004  -1.5758248046040535E-003  -7.1045767981559038E-004
   6.3096003088958241E-008   101.28016350000000        6.1762901023030281E-003  -6.4597249729558825E-004  -1.6181030077859759E-003  -7.1559485513716936E-004
   8.3175997644957533E-008   101.28016350000000        6.4880847930908203E-003  -5.7995389215648174E-004  -1.6639701789245009E-003  -7.1789382491260767E-004
   1.0965000285523274E-007   101.28016350000000        6.8172975443303585E-003  -5.0544075202196836E-004  -1.7140887212008238E-003  -7.1658653905615211E-004
   1.4453999597208167E-007   101.28016350000000        7.1648568846285343E-003  -4.2173734982497990E-004  -1.7691990360617638E-003  -7.1074889274314046E-004
   1.9054999711443088E-007   101.28016350000000        7.5321043841540813E-003  -3.2800983171910048E-004  -1.8302164971828461E-003  -6.9926667492836714E-004
   2.5118998792095226E-007   101.28016350000000        7.9200351610779762E-003  -2.2346874175127596E-004  -1.8981246976181865E-003  -6.8082119105383754E-004
   3.3112999631157436E-007   101.28016350000000        8.3300275728106499E-003  -1.0718488920247182E-004  -1.9741104915738106E-003  -6.5383769106119871E-004
   4.3651999703797628E-007   101.28016350000000        8.7634818628430367E-003   2.1825693693244830E-005  -2.0595253445208073E-003  -6.1645475216209888E-004
   5.7544002629583701E-007   101.28016350000000        9.2217996716499329E-003   1.6459295875392854E-004  -2.1558958105742931E-003  -5.6649098405614495E-004
   7.5857997217099182E-007   101.28016350000000        9.7066126763820648E-003   3.2226569601334631E-004  -2.2649911697953939E-003  -5.0137744983658195E-004
   9.9999999747524271E-007   101.28016350000000        1.0219578631222248E-002   4.9605243839323521E-004  -2.3888039868324995E-003  -4.1812623385339975E-004
   1.3182999509808724E-006   101.28016350000000        1.0762597434222698E-002   6.8729609483852983E-004  -2.5296239182353020E-003  -3.1324307201430202E-004
   1.7377999483869644E-006   101.28016350000000        1.1337414383888245E-002   8.9733867207542062E-004  -2.6899580843746662E-003  -1.8274362082593143E-004
   2.2909000563231530E-006   101.28016350000000        1.1946371756494045E-002   1.1277918238192797E-003  -2.8727562166750431E-003  -2.1930798538960516E-005
   3.0199998946045525E-006   101.28016350000000        1.2591615319252014E-002   1.3802567264065146E-003  -3.0812188051640987E-003   1.7450503946747631E-004
   3.9810997805034276E-006   101.28016350000000        1.3275611214339733E-002   1.6565119149163365E-003  -3.3189591486006975E-003   4.1267444612458348E-004
   5.2481000238913111E-006   101.28016350000000        1.4001079834997654E-002   1.9584980327636003E-003  -3.5900115035474300E-003   6.9956795778125525E-004
   6.9183001869532745E-006   101.28016350000000        1.4770914800465107E-002   2.2882863413542509E-003  -3.8988140877336264E-003   1.0431091068312526E-003
   9.1201000032015145E-006   101.28016350000000        1.5588344074785709E-002   2.6481472887098789E-003  -4.2502735741436481E-003   1.4523066347464919E-003
   1.2022999726468697E-005   101.28016350000000        1.6456965357065201E-002   3.0405689030885696E-003  -4.6497806906700134E-003   1.9373752875253558E-003
   1.5849000192247331E-005   101.28016350000000        1.7380388453602791E-002   3.4680918324738741E-003  -5.1030120812356472E-003   2.5096093304455280E-003
   2.0892999600619078E-005   101.28016350000000        1.8363194540143013E-002   3.9337421767413616E-003  -5.6163384579122066E-003   3.1820335425436497E-003
   2.7542000680114143E-005   101.28016350000000        1.9410109147429466E-002   4.4406526722013950E-003  -6.1963605694472790E-003   3.9690192788839340E-003
   3.6307999835116789E-005   101.28016350000000        2.0526746287941933E-002   4.9923975020647049E-003  -6.8501690402626991E-003   4.8868600279092789E-003
   4.7862999053904787E-005   101.28016350000000        2.1719116717576981E-002   5.5927429348230362E-003  -7.5849033892154694E-003   5.9534837491810322E-003
   6.3095998484641314E-005   101.28016350000000        2.2994466125965118E-002   6.2460410408675671E-003  -8.4079988300800323E-003   7.1892119012773037E-003
   8.3175997133366764E-005   101.28016350000000        2.4360923096537590E-002   6.9570238701999187E-003  -9.3266395851969719E-003   8.6165191605687141E-003
   1.0964999819407240E-004   101.28016350000000        2.5828355923295021E-002   7.7312029898166656E-003  -1.0347859002649784E-002   1.0260917246341705E-002
   1.4453999756369740E-004   101.28016350000000        2.7407540008425713E-002   8.5743814706802368E-003  -1.1477335356175900E-002   1.2149994261562824E-002
   1.9054999575018883E-004   101.28016350000000        2.9112985357642174E-002   9.4940783455967903E-003  -1.2720557861030102E-002   1.4316648244857788E-002
   2.5119000929407775E-004   101.28016350000000        3.0960032716393471E-002   1.0497884824872017E-002  -1.4079624786973000E-002   1.6795361414551735E-002
   3.3112999517470598E-004   101.28016350000000        3.2968912273645401E-002   1.1595517396926880E-002  -1.5554715879261494E-002   1.9626934081315994E-002
   4.3652000022120774E-004   101.28016350000000        3.5164050757884979E-002   1.2798308394849300E-002  -1.7141677439212799E-002   2.2857194766402245E-002
   5.7544000446796417E-004   101.28016350000000        3.7575140595436096E-002   1.4119581319391727E-002  -1.8830297514796257E-002   2.6537472382187843E-002
   7.5857999036088586E-004   101.28016350000000        4.0239915251731873E-002   1.5575937926769257E-002  -2.0603055134415627E-002   3.0727295204997063E-002
   1.0000000474974513E-003   101.28016350000000        4.3205138295888901E-002   1.7187533900141716E-002  -2.2431690245866776E-002   3.5493850708007812E-002
   1.3183000264689326E-003   101.28016350000000        4.6530526131391525E-002   1.8979884684085846E-002  -2.4274481460452080E-002   4.0914960205554962E-002
   1.7377999611198902E-003   101.28016350000000        5.0289694219827652E-002   2.0984089002013206E-002  -2.6070516556501389E-002   4.7076094895601273E-002
   2.2909000981599092E-003   101.28016350000000        5.4579228162765503E-002   2.3241372779011726E-002  -2.7736503630876541E-002   5.4078683257102966E-002
   3.0199999455362558E-003   101.28016350000000        5.9519026428461075E-002   2.5803064927458763E-002  -2.9157286509871483E-002   6.2031742185354233E-002
   3.9810999296605587E-003   101.28016350000000        6.5262138843536377E-002   2.8735816478729248E-002  -3.0178891494870186E-002   7.1055762469768524E-002
   5.2481000311672688E-003   101.28016350000000        7.2002306580543518E-002   3.2125905156135559E-002  -3.0598005279898643E-002   8.1278480589389801E-002
   6.9182999432086945E-003   101.28016350000000        7.9981818795204163E-002   3.6084406077861786E-002  -3.0150339007377625E-002   9.2825941741466522E-002
   9.1201001778244972E-003   101.28016350000000        8.9501500129699707E-002   4.0754552930593491E-002  -2.8498601168394089E-002  0.10581079125404358     
   1.2023000046610832E-002   101.28016350000000       0.10092797130346298        4.6319473534822464E-002  -2.5221176445484161E-002  0.12030928581953049     
   1.5848999843001366E-002   101.28016350000000       0.11468886584043503        5.3006716072559357E-002  -1.9808078184723854E-002  0.13631659746170044     
   2.0893000066280365E-002   101.28016350000000       0.13127347826957703        6.1099175363779068E-002  -1.1661321856081486E-002  0.15370275080204010     
   2.7542000636458397E-002   101.28016350000000       0.15118318796157837        7.0926599204540253E-002  -1.2459517165552825E-004  0.17210805416107178     
   3.6308001726865768E-002   101.28016350000000       0.17485924065113068        8.2851991057395935E-002   1.5460113063454628E-002  0.19082503020763397     
   4.7862999141216278E-002   101.28016350000000       0.20251186192035675        9.7214452922344208E-002   3.5625729709863663E-002  0.20861624181270599     
   6.3096001744270325E-002   101.28016350000000       0.23385636508464813       0.11422592401504517        6.0583859682083130E-002  0.22352492809295654     
   8.3176001906394958E-002   101.28016350000000       0.26765486598014832       0.13375376164913177        8.9893922209739685E-002  0.23269827663898468     
  0.10000000149011612        101.28016350000000       0.29024595022201538       0.14780271053314209       0.11115290224552155       0.23381318151950836     
  0.12500000000000000        101.28016350000000       0.31541910767555237       0.16506709158420563       0.13737626373767853       0.22776623070240021     
  0.15000000596046448        101.28016350000000       0.33184781670570374       0.17830465734004974       0.15766331553459167       0.21547108888626099     
  0.17499999701976776        101.28016350000000       0.34077492356300354       0.18782021105289459       0.17262463271617889       0.19930481910705566     
  0.20000000298023224        101.28016350000000       0.34329223632812500       0.19391632080078125       0.18286812305450439       0.18097507953643799     
  0.22499999403953552        101.28016350000000       0.34037819504737854       0.19689881801605225       0.18896923959255219       0.16172720491886139     
  0.25000000000000000        101.28016350000000       0.33291736245155334       0.19707642495632172       0.19146285951137543       0.14246660470962524     
  0.27500000596046448        101.28016350000000       0.32171174883842468       0.19475844502449036       0.19084288179874420       0.12383989989757538     
  0.30000001192092896        101.28016350000000       0.30748844146728516       0.19025199115276337       0.18756444752216339       0.10629296302795410     
  0.32499998807907104        101.28016350000000       0.29090529680252075       0.18385933339595795       0.18204681575298309        9.0114973485469818E-002
  0.34999999403953552        101.28016350000000       0.27255529165267944       0.17587536573410034       0.17467629909515381        7.5472973287105560E-002
  0.37500000000000000        101.28016350000000       0.25297048687934875       0.16658544540405273       0.16580872237682343        6.2439586967229843E-002
  0.40000000596046448        101.28016350000000       0.23262521624565125       0.15626330673694611       0.15577156841754913        5.1015663892030716E-002
  0.42500001192092896        101.28016350000000       0.21193936467170715       0.14516933262348175       0.14486558735370636        4.1148789227008820E-002
  0.44999998807907104        101.28016350000000       0.19128108024597168       0.13354903459548950       0.13336615264415741        3.2748516649007797E-002
  0.47499999403953552        101.28016350000000       0.17096963524818420       0.12163162976503372       0.12152425944805145        2.5698810815811157E-002
  0.50000000000000000        101.28016350000000       0.15127791464328766       0.10962892323732376       0.10956720262765884        1.9868174567818642E-002
  0.52499997615814209        101.28016350000000       0.13243506848812103        9.7734212875366211E-002   9.7699128091335297E-002   1.5117755159735680E-002
  0.55000001192092896        101.28016350000000       0.11462887376546860        8.6121484637260437E-002   8.6101345717906952E-002   1.1307762004435062E-002
  0.57499998807907104        101.28016350000000        9.8008178174495697E-002   7.4944637715816498E-002   7.4932605028152466E-002   8.3023933693766594E-003
  0.60000002384185791        101.28016350000000        8.2685239613056183E-002   6.4336925745010376E-002   6.4329184591770172E-002   5.9734978713095188E-003
  0.62500000000000000        101.28016350000000        6.8738080561161041E-002   5.4410483688116074E-002   5.4405067116022110E-002   4.2031579650938511E-003
  0.64999997615814209        101.28016350000000        5.6212738156318665E-002   4.5256059616804123E-002   4.5252013951539993E-002   2.8853414114564657E-003
  0.67500001192092896        101.28016350000000        4.5125618577003479E-002   3.6942820996046066E-002   3.6939721554517746E-002   1.9267842872068286E-003
  0.69999998807907104        101.28016350000000        3.5465739667415619E-002   2.9518373310565948E-002   2.9516028240323067E-002   1.2472305679693818E-003
  0.72500002384185791        101.28016350000000        2.7197070419788361E-002   2.3008916527032852E-002   2.3007212206721306E-002   7.7915494330227375E-004
  0.75000000000000000        101.28016350000000        2.0260848104953766E-002   1.7419587820768356E-002   1.7418423667550087E-002   4.6708041918464005E-004
  0.77499997615814209        101.28016350000000        1.4577954076230526E-002   1.2734993360936642E-002   1.2734268791973591E-002   2.6659655850380659E-004
  0.80000001192092896        101.28016350000000        1.0051325894892216E-002   8.9199542999267578E-003   8.9195668697357178E-003   1.4317131717689335E-004
  0.82499998807907104        101.28016350000000        6.5684635192155838E-003   5.9204804711043835E-003   5.9203463606536388E-003   7.0842637796886265E-005
  0.85000002384185791        101.28016350000000        4.0040072053670883E-003   3.6650199908763170E-003   3.6650721449404955E-003   3.0864444852340966E-005
  0.87500000000000000        101.28016350000000        2.2224732674658298E-003   2.0660092122852802E-003   2.0662005990743637E-003   1.0370574273110833E-005
  0.89999997615814209        101.28016350000000        1.0811953106895089E-003   1.0218308307230473E-003   1.0221219854429364E-003   1.1077841008955147E-006
  0.92500001192092896        101.28016350000000        4.3360728886909783E-004   4.1930994484573603E-004   4.1965316631831229E-004  -1.7245247363462113E-006
  0.94999998807907104        101.28016350000000        1.3313932868186384E-004   1.3705017045140266E-004   1.3737051631323993E-004  -5.0494298875491950E-007
  0.97500002384185791        101.28016350000000        3.8345242501236498E-005   5.0281792937312275E-005   5.0461367209209129E-005   3.9164310692285653E-006
   1.0000000000000000        101.28016350000000        2.1296329578035511E-005   3.9379548979923129E-005   3.9250386180356145E-005   1.1452214494056534E-005
   9.9999997171806854E-010   129.86233089999999        3.0443393625319004E-003  -9.7960303537547588E-004  -1.1577546829357743E-003  -5.8884988538920879E-004
   1.3183000246996812E-009   129.86233089999999        3.1872743275016546E-003  -9.8155625164508820E-004  -1.1827640701085329E-003  -6.0156109975650907E-004
   1.7378000150003459E-009   129.86233089999999        3.3375958446413279E-003  -9.8130479454994202E-004  -1.2081319000571966E-003  -6.1444117454811931E-004
   2.2908999142146058E-009   129.86233089999999        3.4957879688590765E-003  -9.7861397080123425E-004  -1.2339195236563683E-003  -6.2746787443757057E-004
   3.0200000278313155E-009   129.86233089999999        3.6622667685151100E-003  -9.7323011141270399E-004  -1.2601859634742141E-003  -6.4059841679409146E-004
   3.9810998941902653E-009   129.86233089999999        3.8375090807676315E-003  -9.6487905830144882E-004  -1.2870129430666566E-003  -6.5377732971683145E-004
   5.2481001766579993E-009   129.86233089999999        4.0220315568149090E-003  -9.5326395239681005E-004  -1.3145030243322253E-003  -6.6693034023046494E-004
   6.9183001549788514E-009   129.86233089999999        4.2163650505244732E-003  -9.3806500080972910E-004  -1.3427790254354477E-003  -6.7995738936588168E-004
   9.1201002305751899E-009   129.86233089999999        4.4210883788764477E-003  -9.1893604258075356E-004  -1.3719927519559860E-003  -6.9272925611585379E-004
   1.2023000373062587E-008   129.86233089999999        4.6368278563022614E-003  -8.9550175471231341E-004  -1.4023290714249015E-003  -7.0508051430806518E-004
   1.5849000334355878E-008   129.86233089999999        4.8641604371368885E-003  -8.6736772209405899E-004  -1.4339969493448734E-003  -7.1679626125842333E-004
   2.0892999330612838E-008   129.86233089999999        5.1038339734077454E-003  -8.3409302169457078E-004  -1.4672662364318967E-003  -7.2761450428515673E-004
   2.7542000680114143E-008   129.86233089999999        5.3565502166748047E-003  -7.9521362204104662E-004  -1.5024428721517324E-003  -7.3720375075936317E-004
   3.6307998385609608E-008   129.86233089999999        5.6231217458844185E-003  -7.5021962402388453E-004  -1.5398984542116523E-003  -7.4515695450827479E-004
   4.7863000673942224E-008   129.86233089999999        5.9043271467089653E-003  -6.9857563357800245E-004  -1.5800576657056808E-003  -7.5097230728715658E-004
   6.3096003088958241E-008   129.86233089999999        6.2010767869651318E-003  -6.3969119219109416E-004  -1.6234309878200293E-003  -7.5404060771688819E-004
   8.3175997644957533E-008   129.86233089999999        6.5142819657921791E-003  -5.7294109137728810E-004  -1.6706057358533144E-003  -7.5362285133451223E-004
   1.0965000285523274E-007   129.86233089999999        6.8449950776994228E-003  -4.9763434799388051E-004  -1.7222790047526360E-003  -7.4882834451273084E-004
   1.4453999597208167E-007   129.86233089999999        7.1941511705517769E-003  -4.1307072388008237E-004  -1.7792290309444070E-003  -7.3859340045601130E-004
   1.9054999711443088E-007   129.86233089999999        7.5630983337759972E-003  -3.1841051531955600E-004  -1.8424156587570906E-003  -7.2163867298513651E-004
   2.5118998792095226E-007   129.86233089999999        7.9528409987688065E-003  -2.1285895491018891E-004  -1.9128700951114297E-003  -6.9646263727918267E-004
   3.3112999631157436E-007   129.86233089999999        8.3647659048438072E-003  -9.5480245363432914E-005  -1.9918340258300304E-003  -6.6127709578722715E-004
   4.3651999703797628E-007   129.86233089999999        8.8002830743789673E-003   3.4716529626166448E-005  -2.0807189866900444E-003  -6.1397871468216181E-004
   5.7544002629583701E-007   129.86233089999999        9.2608043923974037E-003   1.7876873607747257E-004  -2.1811174228787422E-003  -5.5211485596373677E-004
   7.5857997217099182E-007   129.86233089999999        9.7479764372110367E-003   3.3783362596295774E-004  -2.2948710247874260E-003  -4.7280729631893337E-004
   9.9999999747524271E-007   129.86233089999999        1.0263469070196152E-002   5.1312887808308005E-004  -2.4240512866526842E-003  -3.7272358895279467E-004
   1.3182999509808724E-006   129.86233089999999        1.0809198953211308E-002   7.0600776234641671E-004  -2.5710330810397863E-003  -2.4797988589853048E-004
   1.7377999483869644E-006   129.86233089999999        1.1386930011212826E-002   9.1782287927344441E-004  -2.7384115383028984E-003  -9.4169314252212644E-005
   2.2909000563231530E-006   129.86233089999999        1.1999024078249931E-002   1.1501992121338844E-003  -2.9292351100593805E-003   9.3891780124977231E-005
   3.0199998946045525E-006   129.86233089999999        1.2647652998566628E-002   1.4047515578567982E-003  -3.1468020752072334E-003   3.2203504815697670E-004
   3.9810997805034276E-006   129.86233089999999        1.3335309922695160E-002   1.6832742840051651E-003  -3.3948284108191729E-003   5.9695052914321423E-004
   5.2481000238913111E-006   129.86233089999999        1.4064748771488667E-002   1.9877259619534016E-003  -3.6774517502635717E-003   9.2626607511192560E-004
   6.9183001869532745E-006   129.86233089999999        1.4838899485766888E-002   2.3201981093734503E-003  -3.9992113597691059E-003   1.3185966527089477E-003
   9.1201000032015145E-006   129.86233089999999        1.5661036595702171E-002   2.6829843409359455E-003  -4.3651098385453224E-003   1.7837054328992963E-003
   1.2022999726468697E-005   129.86233089999999        1.6534810885787010E-002   3.0785994604229927E-003  -4.7806263901293278E-003   2.3326282389461994E-003
   1.5849000192247331E-005   129.86233089999999        1.7463894560933113E-002   3.5096141509711742E-003  -5.2515044808387756E-003   2.9775162693113089E-003
   2.0892999600619078E-005   129.86233089999999        1.8452942371368408E-002   3.9790906012058258E-003  -5.7841683737933636E-003   3.7323567084968090E-003
   2.7542000680114143E-005   129.86233089999999        1.9506769254803658E-002   4.4902032241225243E-003  -6.3852379098534584E-003   4.6125198714435101E-003
   3.6307999835116789E-005   129.86233089999999        2.0631097257137299E-002   5.0465757958590984E-003  -7.0617869496345520E-003   5.6353895924985409E-003
   4.7862999053904787E-005   129.86233089999999        2.1832061931490898E-002   5.6520309299230576E-003  -7.8208781778812408E-003   6.8200160749256611E-003
   6.3095998484641314E-005   129.86233089999999        2.3117063567042351E-002   6.3109900802373886E-003  -8.6698103696107864E-003   8.1879431381821632E-003
   8.3175997133366764E-005   129.86233089999999        2.4494417011737823E-002   7.0282653905451298E-003  -9.6155414357781410E-003   9.7629064694046974E-003
   1.0964999819407240E-004   129.86233089999999        2.5974208489060402E-002   7.8094671480357647E-003  -1.0664778761565685E-002   1.1571777053177357E-002
   1.4453999756369740E-004   129.86233089999999        2.7567472308874130E-002   8.6605111137032509E-003  -1.1822730302810669E-002   1.3643464073538780E-002
   1.9054999575018883E-004   129.86233089999999        2.9289048165082932E-002   9.5890630036592484E-003  -1.3094280846416950E-002   1.6012404114007950E-002
   2.5119000929407775E-004   129.86233089999999        3.1154647469520569E-002   1.0602874681353569E-002  -1.4480693265795708E-002   1.8714416772127151E-002
   3.3112999517470598E-004   129.86233089999999        3.3184953033924103E-002   1.1711868457496166E-002  -1.5981106087565422E-002   2.1791784092783928E-002
   4.3652000022120774E-004   129.86233089999999        3.5404928028583527E-002   1.2927618809044361E-002  -1.7590032890439034E-002   2.5291722267866135E-002
   5.7544000446796417E-004   129.86233089999999        3.7844892591238022E-002   1.4263737946748734E-002  -1.9295599311590195E-002   2.9266737401485443E-002
   7.5857999036088586E-004   129.86233089999999        4.0543310344219208E-002   1.5737175941467285E-002  -2.1078247576951981E-002   3.3777352422475815E-002
   1.0000000474974513E-003   129.86233089999999        4.3547786772251129E-002   1.7368497326970100E-002  -2.2907232865691185E-002   3.8891244679689407E-002
   1.3183000264689326E-003   129.86233089999999        4.6918984502553940E-002   1.9183699041604996E-002  -2.4737866595387459E-002   4.4686116278171539E-002
   1.7377999611198902E-003   129.86233089999999        5.0731532275676727E-002   2.1214425563812256E-002  -2.6505757123231888E-002   5.1246065646409988E-002
   2.2909000981599092E-003   129.86233089999999        5.5083122104406357E-002   2.3502534255385399E-002  -2.8123589232563972E-002   5.8669928461313248E-002
   3.0199999455362558E-003   129.86233089999999        6.0094680637121201E-002   2.6100028306245804E-002  -2.9471704736351967E-002   6.7061692476272583E-002
   3.9810999296605587E-003   129.86233089999999        6.5920159220695496E-002   2.9074253514409065E-002  -3.0391277745366096E-002   7.6533883810043335E-002
   5.2481000311672688E-003   129.86233089999999        7.2753801941871643E-002   3.2512139528989792E-002  -3.0674042180180550E-002   8.7202169001102448E-002
   6.9182999432086945E-003   129.86233089999999        8.0837681889533997E-002   3.6525234580039978E-002  -3.0051149427890778E-002   9.9175043404102325E-002
   9.1201001778244972E-003   129.86233089999999        9.0471148490905762E-002   4.1256871074438095E-002  -2.8181910514831543E-002  0.11254067718982697     
   1.2023000046610832E-002   129.86233089999999       0.10201729089021683        4.6889569610357285E-002  -2.4643650278449059E-002  0.12734222412109375     
   1.5848999843001366E-002   129.86233089999999       0.11589701473712921        5.3649008274078369E-002  -1.8929546698927879E-002  0.14353160560131073     
   2.0893000066280365E-002   129.86233089999999       0.13258819282054901        6.1814222484827042E-002  -1.0451081208884716E-002  0.16092500090599060     
   2.7542000636458397E-002   129.86233089999999       0.15257401764392853        7.1707919239997864E-002   1.4290155377238989E-003  0.17909890413284302     
   3.6308001726865768E-002   129.86233089999999       0.17626850306987762        8.3681300282478333E-002   1.7337013036012650E-002  0.19727651774883270     
   4.7862999141216278E-002   129.86233089999999       0.20384341478347778        9.8055005073547363E-002   3.7758316844701767E-002  0.21415604650974274     
   6.3096001744270325E-002   129.86233089999999       0.23496356606483459       0.11501371115446091        6.2840513885021210E-002  0.22774070501327515     
   8.3176001906394958E-002   129.86233089999999       0.26833167672157288       0.13438759744167328        9.2066191136837006E-002  0.23519477248191833     
  0.10000000149011612        129.86233089999999       0.29049256443977356       0.14825548231601715       0.11311434209346771       0.23499689996242523     
  0.12500000000000000        129.86233089999999       0.31497192382812500       0.16519393026828766       0.13888630270957947       0.22729483246803284     
  0.15000000596046448        129.86233089999999       0.33069542050361633       0.17806652188301086       0.15863730013370514       0.21371969580650330     
  0.17499999701976776        129.86233089999999       0.33894672989845276       0.18720267713069916       0.17303632199764252       0.19662883877754211     
  0.20000000298023224        129.86233089999999       0.34084427356719971       0.19292350113391876       0.18272832036018372       0.17768867313861847     
  0.22499999403953552        129.86233089999999       0.33738365769386292       0.19554899632930756       0.18831233680248260       0.15809547901153564     
  0.25000000000000000        129.86233089999999       0.32945966720581055       0.19539856910705566       0.19033807516098022       0.13870468735694885     
  0.27500000596046448        129.86233089999999       0.31787946820259094       0.19278940558433533       0.18930825591087341       0.12011559307575226     
  0.30000001192092896        129.86233089999999       0.30337148904800415       0.18803419172763824       0.18568269908428192       0.10273133963346481     
  0.32499998807907104        129.86233089999999       0.28659194707870483       0.18143877387046814       0.17988239228725433        8.6803801357746124E-002
  0.34999999403953552        129.86233089999999       0.26812997460365295       0.17329993844032288       0.17229324579238892        7.2468392550945282E-002
  0.37500000000000000        129.86233089999999       0.24851207435131073       0.16390347480773926       0.16326911747455597        5.9771727770566940E-002
  0.40000000596046448        129.86233089999999       0.22820582985877991       0.15352228283882141       0.15313430130481720        4.8693887889385223E-002
  0.42500001192092896        129.86233089999999       0.20762343704700470       0.14241486787796021       0.14218556880950928        3.9166498929262161E-002
  0.44999998807907104        129.86233089999999       0.18712478876113892       0.13082394003868103       0.13069362938404083        3.1087409704923630E-002
  0.47499999403953552        129.86233089999999       0.16702054440975189       0.11897516250610352       0.11890429258346558        2.4332558736205101E-002
  0.50000000000000000        129.86233089999999       0.14757488667964935       0.10707616806030273       0.10703935474157333        1.8765527755022049E-002
  0.52499997615814209        129.86233089999999       0.12900826334953308        9.5315605401992798E-002   9.5297202467918396E-002   1.4245103113353252E-002
  0.55000001192092896        129.86233089999999       0.11149998754262924        8.3862438797950745E-002   8.3853259682655334E-002   1.0631157085299492E-002
  0.57499998807907104        129.86233089999999        9.5190763473510742E-002   7.2865299880504608E-002   7.2860322892665863E-002   7.7891019172966480E-003
  0.60000002384185791        129.86233089999999        8.0185189843177795E-002   6.2452059239149094E-002   6.2448777258396149E-002   5.5931205861270428E-003
  0.62500000000000000        129.86233089999999        6.6554151475429535E-002   5.2729472517967224E-002   5.2726808935403824E-002   3.9283717051148415E-003
  0.64999997615814209        129.86233089999999        5.4337207227945328E-002   4.3782982975244522E-002   4.3780598789453506E-002   2.6923206169158220E-003
  0.67500001192092896        129.86233089999999        4.3545000255107880E-002   3.5676665604114532E-002   3.5674549639225006E-002   1.7953565111383796E-003
  0.69999998807907104        129.86233089999999        3.4161567687988281E-002   2.8453353792428970E-002   2.8451573103666306E-002   1.1608180357143283E-003
  0.72500002384185791        129.86233089999999        2.6146734133362770E-002   2.2134874016046524E-002   2.2133486345410347E-002   7.2455394547432661E-004
  0.75000000000000000        129.86233089999999        1.9438467919826508E-002   1.6722504049539566E-002   1.6721513122320175E-002   4.3412638478912413E-004
  0.77499997615814209        129.86233089999999        1.3955300673842430E-002   1.2197595089673996E-002   1.2196961790323257E-002   2.4775680503807962E-004
  0.80000001192092896        129.86233089999999        9.5987757667899132E-003   8.5224090144038200E-003   8.5220690816640854E-003   1.3310268695931882E-004
  0.82499998807907104        129.86233089999999        6.2559554353356361E-003   5.6411833502352238E-003   5.6410706602036953E-003   6.5945678215939552E-005
  0.85000002384185791        129.86233089999999        3.8020319771021605E-003   3.4814558457583189E-003   3.4815149847418070E-003   2.8859163649030961E-005
  0.87500000000000000        129.86233089999999        2.1030649077147245E-003   1.9557077903300524E-003   1.9558959174901247E-003   9.9126109489588998E-006
  0.89999997615814209        129.86233089999999        1.0189228923991323E-003   9.6339016454294324E-004   9.6366921206936240E-004   1.4577078673028154E-006
  0.92500001192092896        129.86233089999999        4.0656645433045924E-004   3.9349688449874520E-004   3.9381833630613983E-004  -9.7160238965443568E-007
  0.94999998807907104        129.86233089999999        1.2392838834784925E-004   1.2796312512364239E-004   1.2825129670090973E-004   3.7305991895664192E-007
  0.97500002384185791        129.86233089999999        3.5008033592021093E-005   4.6560868213418871E-005   4.6698638470843434E-005   4.6229611143644433E-006
   1.0000000000000000        129.86233089999999        1.8159460523747839E-005   3.5390632547205314E-005   3.5213786759413779E-005   1.1585963875404559E-005
   9.9999997171806854E-010   166.51064149999999        3.0551925301551819E-003  -9.7927672322839499E-004  -1.1574795935302973E-003  -6.2873429851606488E-004
   1.3183000246996812E-009   166.51064149999999        3.1986995600163937E-003  -9.8103762138634920E-004  -1.1825318215414882E-003  -6.4212997676804662E-004
   1.7378000150003459E-009   166.51064149999999        3.3496257383376360E-003  -9.8057463765144348E-004  -1.2079608859494328E-003  -6.5566092962399125E-004
   2.2908999142146058E-009   166.51064149999999        3.5084579139947891E-003  -9.7765144892036915E-004  -1.2338329106569290E-003  -6.6929339664056897E-004
   3.0200000278313155E-009   166.51064149999999        3.6756140179932117E-003  -9.7201269818469882E-004  -1.2602121569216251E-003  -6.8297004327178001E-004
   3.9810998941902653E-009   166.51064149999999        3.8515732157975435E-003  -9.6338248113170266E-004  -1.2871862854808569E-003  -6.9661793531849980E-004
   5.2481001766579993E-009   166.51064149999999        4.0368549525737762E-003  -9.5146195963025093E-004  -1.3148654252290726E-003  -7.1014132117852569E-004
   6.9183001549788514E-009   166.51064149999999        4.2319931089878082E-003  -9.3592936173081398E-004  -1.3433808926492929E-003  -7.2341447230428457E-004
   9.1201002305751899E-009   166.51064149999999        4.4375685974955559E-003  -9.1643619816750288E-004  -1.3728945050388575E-003  -7.3627743404358625E-004
   1.2023000373062587E-008   166.51064149999999        4.6542114578187466E-003  -8.9260475942865014E-004  -1.4036030042916536E-003  -7.4852799298241735E-004
   1.5849000334355878E-008   166.51064149999999        4.8825014382600784E-003  -8.6403812747448683E-004  -1.4357287436723709E-003  -7.5990741606801748E-004
   2.0892999330612838E-008   166.51064149999999        5.1231905817985535E-003  -8.3029252709820867E-004  -1.4695574063807726E-003  -7.7010213863104582E-004
   2.7542000680114143E-008   166.51064149999999        5.3769848309457302E-003  -7.9090095823630691E-004  -1.5054132090881467E-003  -7.7871966641396284E-004
   3.6307998385609608E-008   166.51064149999999        5.6447000242769718E-003  -7.4535020394250751E-004  -1.5436884714290500E-003  -7.8528147423639894E-004
   4.7863000673942224E-008   166.51064149999999        5.9271203354001045E-003  -6.9310149410739541E-004  -1.5848317416384816E-003  -7.8920240048319101E-004
   6.3096003088958241E-008   166.51064149999999        6.2251603230834007E-003  -6.3356052851304412E-004  -1.6293806256726384E-003  -7.8977592056617141E-004
   8.3175997644957533E-008   166.51064149999999        6.5397373400628567E-003  -5.6609802413731813E-004  -1.6779534053057432E-003  -7.8615063102915883E-004
   1.0965000285523274E-007   166.51064149999999        6.8719098344445229E-003  -4.9001851584762335E-004  -1.7312822164967656E-003  -7.7730522025376558E-004
   1.4453999597208167E-007   166.51064149999999        7.2226179763674736E-003  -4.0461725438944995E-004  -1.7901839455589652E-003  -7.6202815398573875E-004
   1.9054999711443088E-007   166.51064149999999        7.5932191684842110E-003  -3.0904880259186029E-004  -1.8556638387963176E-003  -7.3886563768610358E-004
   2.5118998792095226E-007   166.51064149999999        7.9847238957881927E-003  -2.0251318346709013E-004  -1.9288008334115148E-003  -7.0612411946058273E-004
   3.3112999631157436E-007   166.51064149999999        8.3985282108187675E-003  -8.4068276919424534E-005  -2.0108919125050306E-003  -6.6179159330204129E-004
   4.3651999703797628E-007   166.51064149999999        8.8360523805022240E-003   4.7283709136536345E-005  -2.1034085657447577E-003  -6.0351256979629397E-004
   5.7544002629583701E-007   166.51064149999999        9.2987194657325745E-003   1.9258735119365156E-004  -2.2080084308981895E-003  -5.2855256944894791E-004
   7.5857997217099182E-007   166.51064149999999        9.7881872206926346E-003   3.5300818854011595E-004  -2.3266063071787357E-003  -4.3371334322728217E-004
   9.9999999747524271E-007   166.51064149999999        1.0306140407919884E-002   5.2977283485233784E-004  -2.4613500572741032E-003  -3.1530720298178494E-004
   1.3182999509808724E-006   166.51064149999999        1.0854510590434074E-002   7.2424457175657153E-004  -2.6146990712732077E-003  -1.6905018128454685E-004
   1.7377999483869644E-006   166.51064149999999        1.1435079388320446E-002   9.3778659356757998E-004  -2.7893343940377235E-003   9.8963246273342520E-006
   2.2909000563231530E-006   166.51064149999999        1.2050230056047440E-002   1.1720367474481463E-003  -2.9883992392569780E-003   2.2721230925526470E-004
   3.0199998946045525E-006   166.51064149999999        1.2702158652245998E-002   1.4286233345046639E-003  -3.2152864150702953E-003   4.8925878945738077E-004
   3.9810997805034276E-006   166.51064149999999        1.3393385335803032E-002   1.7093559727072716E-003  -3.4738087560981512E-003   8.0331158824265003E-004
   5.2481000238913111E-006   166.51064149999999        1.4126694761216640E-002   2.0162111613899469E-003  -3.7682014517486095E-003   1.1776402825489640E-003
   6.9183001869532745E-006   166.51064149999999        1.4905056916177273E-002   2.3512998595833778E-003  -4.1030971333384514E-003   1.6215527430176735E-003
   9.1201000032015145E-006   166.51064149999999        1.5731789171695709E-002   2.7169387321919203E-003  -4.4835857115685940E-003   2.1455660462379456E-003
   1.2022999726468697E-005   166.51064149999999        1.6610594466328621E-002   3.1156688928604126E-003  -4.9152239225804806E-003   2.7615323197096586E-003
   1.5849000192247331E-005   166.51064149999999        1.7545204609632492E-002   3.5500901285558939E-003  -5.4038092494010925E-003   3.4824500326067209E-003
   2.0892999600619078E-005   166.51064149999999        1.8540350720286369E-002   4.0233004838228226E-003  -5.9558069333434105E-003   4.3232548050582409E-003
   2.7542000680114143E-005   166.51064149999999        1.9600935280323029E-002   4.5385151170194149E-003  -6.5778377465903759E-003   5.3002969361841679E-003
   3.6307999835116789E-005   166.51064149999999        2.0732784643769264E-002   5.0994055345654488E-003  -7.2769420221447945E-003   6.4320233650505543E-003
   4.7862999053904787E-005   166.51064149999999        2.1942155435681343E-002   5.7098511606454849E-003  -8.0600865185260773E-003   7.7385739423334599E-003
   6.3095998484641314E-005   166.51064149999999        2.3236602544784546E-002   6.3743395730853081E-003  -8.9344121515750885E-003   9.2426678165793419E-003
   8.3175997133366764E-005   166.51064149999999        2.4624617770314217E-002   7.0977634750306606E-003  -9.9066291004419327E-003   1.0969246737658978E-002
   1.0964999819407240E-004   166.51064149999999        2.6116503402590752E-002   7.8858286142349243E-003  -1.0983095504343510E-002   1.2946472503244877E-002
   1.4453999756369740E-004   166.51064149999999        2.7723550796508789E-002   8.7445620447397232E-003  -1.2168524786829948E-002   1.5204487368464470E-002
   1.9054999575018883E-004   166.51064149999999        2.9460918158292770E-002   9.6817705780267715E-003  -1.3467174023389816E-002   1.7779164016246796E-002
   2.5119000929407775E-004   166.51064149999999        3.1344670802354813E-002   1.0705363936722279E-002  -1.4879454858601093E-002   2.0707521587610245E-002
   3.3112999517470598E-004   166.51064149999999        3.3395934849977493E-002   1.1825464665889740E-002  -1.6403444111347198E-002   2.4033162742853165E-002
   4.3652000022120774E-004   166.51064149999999        3.5640202462673187E-002   1.3053882867097855E-002  -1.8032316118478775E-002   2.7804490178823471E-002
   5.7544000446796417E-004   166.51064149999999        3.8108389824628830E-002   1.4404511079192162E-002  -1.9752534106373787E-002   3.2074935734272003E-002
   7.5857999036088586E-004   166.51064149999999        4.0839664638042450E-002   1.5894634649157524E-002  -2.1542513743042946E-002   3.6905709654092789E-002
   1.0000000474974513E-003   166.51064149999999        4.3882444500923157E-002   1.7545212060213089E-002  -2.3369062691926956E-002   4.2364615947008133E-002
   1.3183000264689326E-003   166.51064149999999        4.7298289835453033E-002   1.9382705911993980E-002  -2.5184586644172668E-002   4.8528786748647690E-002
   1.7377999611198902E-003   166.51064149999999        5.1162805408239365E-002   2.1439280360937119E-002  -2.6921307668089867E-002   5.5480435490608215E-002
   2.2909000981599092E-003   166.51064149999999        5.5574711412191391E-002   2.3757398128509521E-002  -2.8488026931881905E-002   6.3315197825431824E-002
   3.0199999455362558E-003   166.51064149999999        6.0655899345874786E-002   2.6389693841338158E-002  -2.9760789126157761E-002   7.2131380438804626E-002
   3.9810999296605587E-003   166.51064149999999        6.6561125218868256E-002   2.9404165223240852E-002  -3.0576188117265701E-002   8.2032822072505951E-002
   5.2481000311672688E-003   166.51064149999999        7.3485076427459717E-002   3.2888341695070267E-002  -3.0721364542841911E-002   9.3122459948062897E-002
   6.9182999432086945E-003   166.51064149999999        8.1669472157955170E-002   3.6954175680875778E-002  -2.9923373833298683E-002  0.10549069941043854     
   9.1201001778244972E-003   166.51064149999999        9.1412119567394257E-002   4.1745044291019440E-002  -2.7838673442602158E-002  0.11920094490051270     
   1.2023000046610832E-002   166.51064149999999       0.10307253897190094        4.7442782670259476E-002  -2.4044163525104523E-002  0.13426348567008972     
   1.5848999843001366E-002   166.51064149999999       0.11706491559743881        5.4271150380373001E-002  -1.8036823719739914E-002  0.15058808028697968     
   2.0893000066280365E-002   166.51064149999999       0.13385587930679321        6.2505327165126801E-002  -9.2381592839956284E-003  0.16793924570083618     
   2.7542000636458397E-002   166.51064149999999       0.15391081571578979        7.2461031377315521E-002   2.9697851277887821E-003  0.18583363294601440     
   3.6308001726865768E-002   166.51064149999999       0.17761729657649994        8.4477946162223816E-002   1.9181834533810616E-002  0.20343114435672760     
   4.7862999141216278E-002   166.51064149999999       0.20510993897914886        9.8858714103698730E-002   3.9837136864662170E-002  0.21937383711338043     
   6.3096001744270325E-002   166.51064149999999       0.23600524663925171       0.11576169729232788        6.5021917223930359E-002  0.23163500428199768     
   8.3176001906394958E-002   166.51064149999999       0.26894959807395935       0.13498146831989288        9.4146333634853363E-002  0.23740619421005249     
  0.10000000149011612        166.51064149999999       0.29069048166275024       0.14867088198661804       0.11497790366411209       0.23594328761100769     
  0.12500000000000000        166.51064149999999       0.31449684500694275       0.16529089212417603       0.14030075073242188       0.22666889429092407     
  0.15000000596046448        166.51064149999999       0.32954025268554688       0.17780940234661102       0.15952725708484650       0.21189747750759125     
  0.17499999701976776        166.51064149999999       0.33714297413825989       0.18657943606376648       0.17338158190250397       0.19395808875560760     
  0.20000000298023224        166.51064149999999       0.33844852447509766       0.19193981587886810       0.18254320323467255       0.17447157204151154     
  0.22499999403953552        166.51064149999999       0.33446839451789856       0.19422394037246704       0.18763293325901031       0.15458339452743530     
  0.25000000000000000        166.51064149999999       0.32610663771629333       0.19376128911972046       0.18921385705471039       0.13509894907474518     
  0.27500000596046448        166.51064149999999       0.31417486071586609       0.19087634980678558       0.18779648840427399       0.11657115817070007     
  0.30000001192092896        166.51064149999999       0.29940229654312134       0.18588693439960480       0.18384461104869843        9.9361948668956757E-002
  0.32499998807907104        166.51064149999999       0.28244316577911377       0.17910206317901611       0.17778041958808899        8.3687677979469299E-002
  0.34999999403953552        166.51064149999999       0.26388254761695862       0.17082010209560394       0.16998904943466187        6.9654047489166260E-002
  0.37500000000000000        166.51064149999999       0.24424134194850922       0.16132701933383942       0.16082215309143066        5.7283502072095871E-002
  0.40000000596046448        166.51064149999999       0.22398035228252411       0.15089473128318787       0.15060082077980042        4.6537078917026520E-002
  0.42500001192092896        166.51064149999999       0.20350421965122223       0.13977976143360138       0.13961772620677948        3.7331961095333099E-002
  0.44999998807907104        166.51064149999999       0.18316476047039032       0.12822192907333374       0.12813897430896759        2.9555575922131538E-002
  0.47499999403953552        166.51064149999999       0.16326425969600677       0.11644340306520462       0.11640530824661255        2.3076903074979782E-002
  0.50000000000000000        166.51064149999999       0.14405848085880280       0.10464767366647720       0.10463315993547440        1.7755432054400444E-002
  0.52499997615814209        166.51064149999999       0.12575951218605042        9.3018837273120880E-002   9.3015335500240326E-002   1.3448192737996578E-002
  0.55000001192092896        166.51064149999999       0.10853854566812515        8.1720992922782898E-002   8.1721596419811249E-002   1.0015131905674934E-002
  0.57499998807907104        166.51064149999999        9.2528559267520905E-002   7.0897713303565979E-002   7.0899032056331635E-002   7.3231132701039314E-003
  0.60000002384185791        166.51064149999999        7.7826835215091705E-002   6.0671702027320862E-002   6.0672387480735779E-002   5.2487459033727646E-003
  0.62500000000000000        166.51064149999999        6.4497530460357666E-002   5.1144558936357498E-002   5.1144346594810486E-002   3.6802403628826141E-003
  0.64999997615814209        166.51064149999999        5.2574127912521362E-002   4.2396705597639084E-002   4.2395807802677155E-002   2.5184457190334797E-003
  0.67500001192092896        166.51064149999999        4.2061869055032730E-002   3.4487415105104446E-002   3.4486174583435059E-002   1.6772261587902904E-003
  0.69999998807907104        166.51064149999999        3.2940167933702469E-002   2.7455020695924759E-002   2.7453750371932983E-002   1.0832977714017034E-003
  0.72500002384185791        166.51064149999999        2.5165032595396042E-002   2.1317277103662491E-002   2.1316178143024445E-002   6.7564821802079678E-004
  0.75000000000000000        166.51064149999999        1.8671464174985886E-002   1.6071883961558342E-002   1.6071053221821785E-002   4.0464272024109960E-004
  0.77499997615814209        166.51064149999999        1.3375905342400074E-002   1.1697207577526569E-002   1.1696658097207546E-002   2.3091094044502825E-004
  0.80000001192092896        166.51064149999999        9.1787111014127731E-003   8.1531936302781105E-003   8.1528965383768082E-003   1.2409980990923941E-004
  0.82499998807907104        166.51064149999999        5.9666736051440239E-003   5.3825168870389462E-003   5.3824237547814846E-003   6.1564453062601388E-005
  0.85000002384185791        166.51064149999999        3.6156398709863424E-003   3.3119819127023220E-003   3.3120468724519014E-003   2.7061078071710654E-005
  0.87500000000000000        166.51064149999999        1.9932512659579515E-003   1.8542298348620534E-003   1.8544144695624709E-003   9.4924553195596673E-006
  0.89999997615814209        166.51064149999999        9.6188165480270982E-004   9.0983591508120298E-004   9.1010268079116940E-004   1.7457846297475044E-006
  0.92500001192092896        166.51064149999999        3.8190564373508096E-004   3.6993686808273196E-004   3.7023701588623226E-004  -3.5018572930312075E-007
  0.94999998807907104        166.51064149999999        1.1555541277630255E-004   1.1967960745096207E-004   1.1993705993518233E-004   1.0654757716110907E-006
  0.97500002384185791        166.51064149999999        3.1965591915650293E-005   4.3138905311934650E-005   4.3237745558144525E-005   5.1112265282426961E-006
   1.0000000000000000        166.51064149999999        1.5331321264966391E-005   3.1750219932291657E-005   3.1530391424894333E-005   1.1510770491440780E-005
   9.9999997171806854E-010   213.50143290000000        3.0657441820949316E-003  -9.7894703503698111E-004  -1.1572670191526413E-003  -6.6853722091764212E-004
   1.3183000246996812E-009   213.50143290000000        3.2098072115331888E-003  -9.8052038811147213E-004  -1.1823733802884817E-003  -6.8257399834692478E-004
   1.7378000150003459E-009   213.50143290000000        3.3613215200603008E-003  -9.7985100001096725E-004  -1.2078774161636829E-003  -6.9670350058004260E-004
   2.2908999142146058E-009   213.50143290000000        3.5207762848585844E-003  -9.7670115064829588E-004  -1.2338494416326284E-003  -7.1087881224229932E-004
   3.0200000278313155E-009   213.50143290000000        3.6885912995785475E-003  -9.7081379499286413E-004  -1.2603597715497017E-003  -7.2502606781199574E-004
   3.9810998941902653E-009   213.50143290000000        3.8652478251606226E-003  -9.6191134070977569E-004  -1.2875024694949389E-003  -7.3905260069295764E-004
   5.2481001766579993E-009   213.50143290000000        4.0512685663998127E-003  -9.4969302881509066E-004  -1.3153953477740288E-003  -7.5283896876499057E-004
   6.9183001549788514E-009   213.50143290000000        4.2471885681152344E-003  -9.3383505009114742E-004  -1.3441788032650948E-003  -7.6623097993433475E-004
   9.1201002305751899E-009   213.50143290000000        4.4535933993756771E-003  -9.1398687800392509E-004  -1.3740252470597625E-003  -7.7903468627482653E-004
   1.2023000373062587E-008   213.50143290000000        4.6711149625480175E-003  -8.8976818369701505E-004  -1.4051436446607113E-003  -7.9100736184045672E-004
   1.5849000334355878E-008   213.50143290000000        4.9003367312252522E-003  -8.6077989544719458E-004  -1.4377704355865717E-003  -8.0184295075014234E-004
   2.0892999330612838E-008   213.50143290000000        5.1420140080153942E-003  -8.2657521124929190E-004  -1.4722078340128064E-003  -8.1117154331877828E-004
   2.7542000680114143E-008   213.50143290000000        5.3968564607203007E-003  -7.8668445348739624E-004  -1.5087985666468740E-003  -8.1853487063199282E-004
   3.6307998385609608E-008   213.50143290000000        5.6656855158507824E-003  -7.4059102917090058E-004  -1.5479568392038345E-003  -8.2337734056636691E-004
   4.7863000673942224E-008   213.50143290000000        5.9492876753211021E-003  -6.8775290856137872E-004  -1.5901555307209492E-003  -8.2502461737021804E-004
   6.3096003088958241E-008   213.50143290000000        6.2485835514962673E-003  -6.2757200794294477E-004  -1.6359603032469749E-003  -8.2266627578064799E-004
   8.3175997644957533E-008   213.50143290000000        6.5644956193864346E-003  -5.5941520258784294E-004  -1.6860207542777061E-003  -8.1533147022128105E-004
   1.0965000285523274E-007   213.50143290000000        6.8980879150331020E-003  -4.8258251626975834E-004  -1.7411048756912351E-003  -8.0186058767139912E-004
   1.4453999597208167E-007   213.50143290000000        7.2503075934946537E-003  -3.9636480505578220E-004  -1.8020687857642770E-003  -7.8088650479912758E-004
   1.9054999711443088E-007   213.50143290000000        7.6225190423429012E-003  -2.9991110204719007E-004  -1.8699633656069636E-003  -7.5077166547998786E-004
   2.5118998792095226E-007   213.50143290000000        8.0157397314906120E-003  -1.9241636618971825E-004  -1.9459159811958671E-003  -7.0962187601253390E-004
   3.3112999631157436E-007   213.50143290000000        8.4313740953803062E-003  -7.2932220064103603E-005  -2.0312785636633635E-003  -6.5519189229235053E-004
   4.3651999703797628E-007   213.50143290000000        8.8708531111478806E-003   5.9545815020101145E-005  -2.1275829058140516E-003  -5.8486417401582003E-004
   5.7544002629583701E-007   213.50143290000000        9.3356100842356682E-003   2.0606935140676796E-004  -2.2365520708262920E-003  -4.9561262130737305E-004
   7.5857997217099182E-007   213.50143290000000        9.8273139446973801E-003   3.6781205562874675E-004  -2.3601716384291649E-003  -3.8390906411223114E-004
   9.9999999747524271E-007   213.50143290000000        1.0347664356231689E-002   5.4600916337221861E-004  -2.5006658397614956E-003  -2.4570082314312458E-004
   1.3182999509808724E-006   213.50143290000000        1.0898607783019543E-002   7.4203405529260635E-004  -2.6605764869600534E-003  -7.6294214522931725E-005
   1.7377999483869644E-006   213.50143290000000        1.1481943540275097E-002   9.5725996652618051E-004  -2.8426672797650099E-003   1.2958903971593827E-004
   2.2909000563231530E-006   213.50143290000000        1.2100076302886009E-002   1.1933376081287861E-003  -3.0501740984618664E-003   3.7813375820405781E-004
   3.0199998946045525E-006   213.50143290000000        1.2755222618579865E-002   1.4519081450998783E-003  -3.2865796238183975E-003   6.7623646464198828E-004
   3.9810997805034276E-006   213.50143290000000        1.3449931517243385E-002   1.7347965622320771E-003  -3.5557886585593224E-003   1.0317636188119650E-003
   5.2481000238913111E-006   213.50143290000000        1.4187020249664783E-002   2.0439964719116688E-003  -3.8621281273663044E-003   1.4536293456330895E-003
   6.9183001869532745E-006   213.50143290000000        1.4969494193792343E-002   2.3816386237740517E-003  -4.2103151790797710E-003   1.9518348854035139E-003
   9.1201000032015145E-006   213.50143290000000        1.5800714492797852E-002   2.7500614523887634E-003  -4.6055200509727001E-003   2.5376481935381889E-003
   1.2022999726468697E-005   213.50143290000000        1.6684435307979584E-002   3.1518326140940189E-003  -5.0533651374280453E-003   3.2237323466688395E-003
   1.5849000192247331E-005   213.50143290000000        1.7624450847506523E-002   3.5895800683647394E-003  -5.5596907623112202E-003   4.0239207446575165E-003
   2.0892999600619078E-005   213.50143290000000        1.8625559285283089E-002   4.0664374828338623E-003  -6.1309891752898693E-003   4.9540842883288860E-003
   2.7542000680114143E-005   213.50143290000000        1.9692754372954369E-002   4.5856591314077377E-003  -6.7738685756921768E-003   6.0315309092402458E-003
   3.6307999835116789E-005   213.50143290000000        2.0831961184740067E-002   5.1509644836187363E-003  -7.4953171424567699E-003   7.2757434099912643E-003
   4.7862999053904787E-005   213.50143290000000        2.2049563005566597E-002   5.7662874460220337E-003  -8.3021884784102440E-003   8.7079135701060295E-003
   6.3095998484641314E-005   213.50143290000000        2.3353258147835732E-002   6.4361821860074997E-003  -9.2014465481042862E-003   1.0351892560720444E-002
   8.3175997133366764E-005   213.50143290000000        2.4751713499426842E-002   7.1656187064945698E-003  -1.0199530981481075E-002   1.2233771383762360E-002
   1.0964999819407240E-004   213.50143290000000        2.6255447417497635E-002   7.9603968188166618E-003  -1.1302432976663113E-002   1.4382931403815746E-002
   1.4453999756369740E-004   213.50143290000000        2.7875997126102448E-002   8.8266516104340553E-003  -1.2514349073171616E-002   1.6830660402774811E-002
   1.9054999575018883E-004   213.50143290000000        2.9628826305270195E-002   9.7723286598920822E-003  -1.3838889077305794E-002   1.9614161923527718E-002
   2.5119000929407775E-004   213.50143290000000        3.1530357897281647E-002   1.0805493220686913E-002  -1.5275594778358936E-002   2.2771520540118217E-002
   3.3112999517470598E-004   213.50143290000000        3.3602144569158554E-002   1.1936459690332413E-002  -1.6821470111608505E-002   2.6347499340772629E-002
   4.3652000022120774E-004   213.50143290000000        3.5870183259248734E-002   1.3177270069718361E-002  -1.8468344584107399E-002   3.0391482636332512E-002
   5.7544000446796417E-004   213.50143290000000        3.8365967571735382E-002   1.4542085118591785E-002  -2.0201019942760468E-002   3.4957591444253922E-002
   7.5857999036088586E-004   213.50143290000000        4.1129358112812042E-002   1.6048518940806389E-002  -2.1995902061462402E-002   4.0107425302267075E-002
   1.0000000474974513E-003   213.50143290000000        4.4209536164999008E-002   1.7717909067869186E-002  -2.3817388340830803E-002   4.5908555388450623E-002
   1.3183000264689326E-003   213.50143290000000        4.7668937593698502E-002   1.9577166065573692E-002  -2.5615038350224495E-002   5.2437122911214828E-002
   1.7377999611198902E-003   213.50143290000000        5.1584076136350632E-002   2.1658949553966522E-002  -2.7317786589264870E-002   5.9772960841655731E-002
   2.2909000981599092E-003   213.50143290000000        5.6054648011922836E-002   2.4006299674510956E-002  -2.8830682858824730E-002   6.8007953464984894E-002
   3.0199999455362558E-003   213.50143290000000        6.1203457415103912E-002   2.6672448962926865E-002  -3.0025679618120193E-002   7.7234096825122833E-002
   3.9810999296605587E-003   213.50143290000000        6.7185975611209869E-002   2.9726007953286171E-002  -3.0735049396753311E-002   8.7545968592166901E-002
   5.2481000311672688E-003   213.50143290000000        7.4197217822074890E-002   3.3255048096179962E-002  -3.0741684138774872E-002   9.9033161997795105E-002
   6.9182999432086945E-003   213.50143290000000        8.2478515803813934E-002   3.7371881306171417E-002  -2.9768971726298332E-002  0.11176758259534836     
   9.1201001778244972E-003   213.50143290000000        9.2326037585735321E-002   4.2219851166009903E-002  -2.7471033856272697E-002  0.12578770518302917     
   1.2023000046610832E-002   213.50143290000000       0.10409568995237350        4.7980062663555145E-002  -2.3424915969371796E-002  0.14107134938240051     
   1.5848999843001366E-002   213.50143290000000       0.11819496750831604        5.4874308407306671E-002  -1.7131980508565903E-002  0.15748724341392517     
   2.0893000066280365E-002   213.50143290000000       0.13507939875125885        6.3173905014991760E-002  -8.0242399126291275E-003  0.17475056648254395     
   2.7542000636458397E-002   213.50143290000000       0.15519699454307556        7.3187686502933502E-002   4.4967574067413807E-003  0.19232197105884552     
   3.6308001726865768E-002   213.50143290000000       0.17890959978103638        8.5244014859199524E-002   2.0994747057557106E-002  0.20930372178554535     
   4.7862999141216278E-002   213.50143290000000       0.20631599426269531        9.9628031253814697E-002   4.1863884776830673E-002  0.22428947687149048     
   6.3096001744270325E-002   213.50143290000000       0.23698629438877106       0.11647268384695053        6.7131601274013519E-002  0.23523166775703430     
   8.3176001906394958E-002   213.50143290000000       0.26951339840888977       0.13553839921951294        9.6139736473560333E-002  0.23935802280902863     
  0.10000000149011612        213.50143290000000       0.29084417223930359       0.14905194938182831       0.11675000190734863       0.23667685687541962     
  0.12500000000000000        213.50143290000000       0.31399732828140259       0.16536076366901398       0.14162671566009521       0.22590896487236023     
  0.15000000596046448        213.50143290000000       0.32838425040245056       0.17753554880619049       0.16034018993377686       0.21001936495304108     
  0.17499999701976776        213.50143290000000       0.33536389470100403       0.18595199286937714       0.17366671562194824       0.19130130112171173     
  0.20000000298023224        213.50143290000000       0.33610337972640991       0.19096584618091583       0.18231795728206635       0.17132642865180969     
  0.22499999403953552        213.50143290000000       0.33162885904312134       0.19292323291301727       0.18693475425243378       0.15118816494941711     
  0.25000000000000000        213.50143290000000       0.32285282015800476       0.19216303527355194       0.18809233605861664       0.13164204359054565     
  0.27500000596046448        213.50143290000000       0.31059065461158752       0.18901662528514862       0.18630808591842651       0.11319564282894135     
  0.30000001192092896        213.50143290000000       0.29557189345359802       0.18380643427371979       0.18204905092716217        9.6171230077743530E-002
  0.32499998807907104        213.50143290000000       0.27844849228858948       0.17684432864189148       0.17573818564414978        8.0751419067382812E-002
  0.34999999403953552        213.50143290000000       0.25980129837989807       0.16842998564243317       0.16775956749916077        6.7013986408710480E-002
  0.37500000000000000        213.50143290000000       0.24014550447463989       0.15884929895401001       0.15846246480941772        5.4958928376436234E-002
  0.40000000596046448        213.50143290000000       0.21993520855903625       0.14837309718132019       0.14816460013389587        4.4529806822538376E-002
  0.42500001192092896        213.50143290000000       0.19956757128238678       0.13725575804710388       0.13715462386608124        3.5630732774734497E-002
  0.44999998807907104        213.50143290000000       0.17938652634620667       0.12573428452014923       0.12569402158260345        2.8139887377619743E-002
  0.47499999403953552        213.50143290000000       0.15968625247478485       0.11402724683284760       0.11401862651109695        2.1920215338468552E-002
  0.50000000000000000        213.50143290000000       0.14071431756019592       0.10233411937952042       0.10233960300683975        1.6827838495373726E-002
  0.52499997615814209        213.50143290000000       0.12267481535673141        9.0834558010101318E-002   9.0844392776489258E-002   1.2718550860881805E-002
  0.55000001192092896        213.50143290000000       0.10573113709688187        7.9687938094139099E-002   7.9697266221046448E-002   9.4527183100581169E-003
  0.57499998807907104        213.50143290000000        9.0008862316608429E-002   6.9032929837703705E-002   6.9039858877658844E-002   6.8988432176411152E-003
  0.60000002384185791        213.50143290000000        7.5598359107971191E-002   5.8987293392419815E-002   5.8991514146327972E-002   4.9360194243490696E-003
  0.62500000000000000        213.50143290000000        6.2557414174079895E-002   4.9647711217403412E-002   4.9649685621261597E-002   3.4554656594991684E-003
  0.64999997615814209        213.50143290000000        5.0913766026496887E-002   4.1089825332164764E-002   4.1090250015258789E-002   2.3612959776073694E-003
  0.67500001192092896        213.50143290000000        4.0667619556188583E-002   3.3368363976478577E-002   3.3367913216352463E-002   1.5706779668107629E-003
  0.69999998807907104        213.50143290000000        3.1794089823961258E-002   2.6517441496253014E-002   2.6516629382967949E-002   1.0135018965229392E-003
  0.72500002384185791        213.50143290000000        2.4245664477348328E-002   2.0550996065139771E-002   2.0550156012177467E-002   6.3167803455144167E-004
  0.75000000000000000        213.50143290000000        1.7954647541046143E-002   1.5463410876691341E-002   1.5462723560631275E-002   3.7816027179360390E-004
  0.77499997615814209        213.50143290000000        1.2835622765123844E-002   1.1230309493839741E-002   1.1229837313294411E-002   2.1578671294264495E-004
  0.80000001192092896        213.50143290000000        8.7879477068781853E-003   7.8095444478094578E-003   7.8092864714562893E-003   1.1601599544519559E-004
  0.82499998807907104        213.50143290000000        5.6982836686074734E-003   5.1424177363514900E-003   5.1423422992229462E-003   5.7627199566923082E-005
  0.85000002384185791        213.50143290000000        3.4432210959494114E-003   3.1551485881209373E-003   3.1552186701446772E-003   2.5440313038416207E-005
  0.87500000000000000        213.50143290000000        1.8920119618996978E-003   1.7606405308470130E-003   1.7608209745958447E-003   9.1032097770948894E-006
  0.89999997615814209        213.50143290000000        9.0949691366404295E-004   8.6063292110338807E-004   8.6088734678924084E-004   1.9793960746028461E-006
  0.92500001192092896        213.50143290000000        3.5935456980951130E-004   3.4837529528886080E-004   3.4865475026890635E-004   1.5907687611615984E-007
  0.94999998807907104        213.50143290000000        1.0792373359436169E-004   1.1210849334020168E-004   1.1233677651034668E-004   1.6040975197029184E-006
  0.97500002384185791        213.50143290000000        2.9186938263592310E-005   3.9986756746657193E-005   4.0049515519058332E-005   5.4254983297141735E-006
   1.0000000000000000        213.50143290000000        1.2778769814758562E-005   2.8423881303751841E-005   2.8165499315946363E-005   1.1280264516244642E-005
   9.9999997171806854E-010   273.75344569999999        3.0760117806494236E-003  -9.7861443646252155E-004  -1.1571184732019901E-003  -7.0823798887431622E-004
   1.3183000246996812E-009   273.75344569999999        3.2206161413341761E-003  -9.8000455182045698E-004  -1.1822910746559501E-003  -7.2286912472918630E-004
   1.7378000150003459E-009   273.75344569999999        3.3727032132446766E-003  -9.7913376521319151E-004  -1.2078839354217052E-003  -7.3754088953137398E-004
   2.2908999142146058E-009   273.75344569999999        3.5327638033777475E-003  -9.7576266853138804E-004  -1.2339724926277995E-003  -7.5219152495265007E-004
   3.0200000278313155E-009   273.75344569999999        3.7012202665209770E-003  -9.6963264513760805E-004  -1.2606326490640640E-003  -7.6672888826578856E-004
   3.9810998941902653E-009   273.75344569999999        3.8785559590905905E-003  -9.6046447288244963E-004  -1.2879659188911319E-003  -7.8103836858645082E-004
   5.2481001766579993E-009   273.75344569999999        4.0652956813573837E-003  -9.4795558834448457E-004  -1.3160977978259325E-003  -7.9497427213937044E-004
   6.9183001549788514E-009   273.75344569999999        4.2619775049388409E-003  -9.3178014503791928E-004  -1.3451782288029790E-003  -8.0835109110921621E-004
   9.1201002305751899E-009   273.75344569999999        4.4691893272101879E-003  -9.1158546274527907E-004  -1.3753909152001143E-003  -8.2093779928982258E-004
   1.2023000373062587E-008   273.75344569999999        4.6875667758285999E-003  -8.8698900071904063E-004  -1.4069575117900968E-003  -8.3244789857417345E-004
   1.5849000334355878E-008   273.75344569999999        4.9176956526935101E-003  -8.5758924251422286E-004  -1.4401290100067854E-003  -8.4252358647063375E-004
   2.0892999330612838E-008   273.75344569999999        5.1603354513645172E-003  -8.2293682498857379E-004  -1.4752246206626296E-003  -8.5073447553440928E-004
   2.7542000680114143E-008   273.75344569999999        5.4161990992724895E-003  -7.8255898552015424E-004  -1.5126066282391548E-003  -8.5655174916610122E-004
   3.6307998385609608E-008   273.75344569999999        5.6861122138798237E-003  -7.3593616252765059E-004  -1.5527113573625684E-003  -8.5933721857145429E-004
   4.7863000673942224E-008   273.75344569999999        5.9708654880523682E-003  -6.8252306664362550E-004  -1.5960367163643241E-003  -8.5832161130383611E-004
   6.3096003088958241E-008   273.75344569999999        6.2713851220905781E-003  -6.2171794706955552E-004  -1.6431770054623485E-003  -8.5258431499823928E-004
   8.3175997644957533E-008   273.75344569999999        6.5885973162949085E-003  -5.5288383737206459E-004  -1.6948139527812600E-003  -8.4102823166176677E-004
   1.0965000285523274E-007   273.75344569999999        6.9235735572874546E-003  -4.7531645395793021E-004  -1.7517518717795610E-003  -8.2234793808311224E-004
   1.4453999597208167E-007   273.75344569999999        7.2772651910781860E-003  -3.8830234552733600E-004  -1.8148863455280662E-003  -7.9501309664919972E-004
   1.9054999711443088E-007   273.75344569999999        7.6510449871420860E-003  -2.9098507366143167E-004  -1.8853148212656379E-003  -7.5719394953921437E-004
   2.5118998792095226E-007   273.75344569999999        8.0459378659725189E-003  -1.8255472241435200E-004  -1.9642126280814409E-003  -7.0678733754903078E-004
   3.3112999631157436E-007   273.75344569999999        8.4633566439151764E-003  -6.2056758906692266E-005  -2.0529869943857193E-003  -6.4130563987419009E-004
   4.3651999703797628E-007   273.75344569999999        8.9047411456704140E-003   7.1519803896080703E-005  -2.1532303653657436E-003  -5.5786012671887875E-004
   5.7544002629583701E-007   273.75344569999999        9.3715349212288857E-003   2.1923349413555115E-004  -2.2667292505502701E-003  -4.5312417205423117E-004
   7.5857997217099182E-007   273.75344569999999        9.8654199391603470E-003   3.8226589094847441E-004  -2.3955404758453369E-003  -3.2323022605851293E-004
   9.9999999747524271E-007   273.75344569999999        1.0388108901679516E-002   5.6186079746112227E-004  -2.5419627781957388E-003  -1.6375210543628782E-004
   1.3182999509808724E-006   273.75344569999999        1.0941563174128532E-002   7.5940124224871397E-004  -2.7086180634796619E-003   3.0422228519455530E-005
   1.7377999483869644E-006   273.75344569999999        1.1527598835527897E-002   9.7627047216519713E-004  -2.8983508236706257E-003   2.6501779211685061E-004
   2.2909000563231530E-006   273.75344569999999        1.2148641049861908E-002   1.2141317129135132E-003  -3.1144861131906509E-003   5.4673157865181565E-004
   3.0199998946045525E-006   273.75344569999999        1.2806929647922516E-002   1.4746388187631965E-003  -3.3605920616537333E-003   8.8300037896260619E-004
   3.9810997805034276E-006   273.75344569999999        1.3505039736628532E-002   1.7596320249140263E-003  -3.6406605504453182E-003   1.2822848511859775E-003
   5.2481000238913111E-006   273.75344569999999        1.4245819300413132E-002   2.0711217075586319E-003  -3.9591034874320030E-003   1.7541454872116446E-003
   6.9183001869532745E-006   273.75344569999999        1.5032310970127583E-002   2.4112572427839041E-003  -4.3207169510424137E-003   2.3092755582183599E-003
   9.1201000032015145E-006   273.75344569999999        1.5867918729782104E-002   2.7823997661471367E-003  -4.7307400964200497E-003   2.9596905224025249E-003
   1.2022999726468697E-005   273.75344569999999        1.6756448894739151E-002   3.1871418468654156E-003  -5.1948539912700653E-003   3.7188560236245394E-003
   1.5849000192247331E-005   273.75344569999999        1.7701748758554459E-002   3.6281396169215441E-003  -5.7189282961189747E-003   4.6014287509024143E-003
   2.0892999600619078E-005   273.75344569999999        1.8708694726228714E-002   4.1085616685450077E-003  -6.3094701617956161E-003   5.6241983547806740E-003
   2.7542000680114143E-005   273.75344569999999        1.9782360643148422E-002   4.6317004598677158E-003  -6.9730607792735100E-003   6.8054078146815300E-003
   3.6307999835116789E-005   273.75344569999999        2.0928774029016495E-002   5.2013234235346317E-003  -7.7166208066046238E-003   8.1655466929078102E-003
   4.7862999053904787E-005   273.75344569999999        2.2154435515403748E-002   5.8214170858263969E-003  -8.5468729957938194E-003   9.7268214449286461E-003
   6.3095998484641314E-005   273.75344569999999        2.3467192426323891E-002   6.4966012723743916E-003  -9.4705866649746895E-003   1.1514170095324516E-002
   8.3175997133366764E-005   273.75344569999999        2.4875881150364876E-002   7.2319214232265949E-003  -1.0493914596736431E-002   1.3554772362112999E-002
   1.0964999819407240E-004   273.75344569999999        2.6391226798295975E-002   8.0332700163125992E-003  -1.1622455902397633E-002   1.5879163518548012E-002
   1.4453999756369740E-004   273.75344569999999        2.8025006875395775E-002   8.9068878442049026E-003  -1.2859877198934555E-002   1.8519684672355652E-002
   1.9054999575018883E-004   273.75344569999999        2.9792994260787964E-002   9.8608564585447311E-003  -1.4209119603037834E-002   2.1514764055609703E-002
   2.5119000929407775E-004   273.75344569999999        3.1711943447589874E-002   1.0903390124440193E-002  -1.5668844804167747E-002   2.4903418496251106E-002
   3.3112999517470598E-004   273.75344569999999        3.3803835511207581E-002   1.2044995091855526E-002  -1.7234969884157181E-002   2.8731415048241615E-002
   4.3652000022120774E-004   273.75344569999999        3.6095146089792252E-002   1.3297934085130692E-002  -1.8897976726293564E-002   3.3048920333385468E-002
   5.7544000446796417E-004   273.75344569999999        3.8617942482233047E-002   1.4676632359623909E-002  -2.0641010254621506E-002   3.7910502403974533E-002
   7.5857999036088586E-004   273.75344569999999        4.1412737220525742E-002   1.6199020668864250E-002  -2.2438487038016319E-002   4.3377868831157684E-002
   1.0000000474974513E-003   273.75344569999999        4.4529456645250320E-002   1.7886800691485405E-002  -2.4252433329820633E-002   4.9518007785081863E-002
   1.3183000264689326E-003   273.75344569999999        4.8031367361545563E-002   1.9767316058278084E-002  -2.6029620319604874E-002   5.6405674666166306E-002
   1.7377999611198902E-003   273.75344569999999        5.1995854824781418E-002   2.1873703226447105E-002  -2.7695793658494949E-002   6.4117856323719025E-002
   2.2909000981599092E-003   273.75344569999999        5.6523542851209641E-002   2.4249548092484474E-002  -2.9152391478419304E-002   7.2742171585559845E-002
   3.0199999455362558E-003   273.75344569999999        6.1738062649965286E-002   2.6948655024170876E-002  -3.0267456546425819E-002   8.2363769412040710E-002
   3.9810999296605587E-003   273.75344569999999        6.7795544862747192E-002   3.0040202662348747E-002  -3.0869198963046074E-002   9.3067370355129242E-002
   5.2481000311672688E-003   273.75344569999999        7.4891261756420135E-002   3.3612761646509171E-002  -3.0736586079001427E-002  0.10492879897356033     
   6.9182999432086945E-003   273.75344569999999        8.3266057074069977E-002   3.7778947502374649E-002  -2.9589744284749031E-002  0.11800108104944229     
   9.1201001778244972E-003   273.75344569999999        9.3214392662048340E-002   4.2682014405727386E-002  -2.7080938220024109E-002  0.13229779899120331     
   1.2023000046610832E-002   273.75344569999999       0.10508854687213898        4.8502281308174133E-002  -2.2787891328334808E-002  0.14776471257209778     
   1.5848999843001366E-002   273.75344569999999       0.11928934603929520        5.5459551513195038E-002  -1.6216864809393883E-002  0.16423079371452332     
   2.0893000066280365E-002   273.75344569999999       0.13626141846179962        6.3821271061897278E-002  -6.8107875995337963E-003  0.18136423826217651     
   2.7542000636458397E-002   273.75344569999999       0.15643571317195892        7.3889456689357758E-002   6.0091577470302582E-003  0.19857338070869446     
   3.6308001726865768E-002   273.75344569999999       0.18014909327030182        8.5981391370296478E-002   2.2776020690798759E-002  0.21490833163261414     
   4.7862999141216278E-002   273.75344569999999       0.20746567845344543       0.10036518424749374        4.3840225785970688E-002  0.22892142832279205     
   6.3096001744270325E-002   273.75344569999999       0.23791109025478363       0.11714921146631241        6.9172859191894531E-002  0.23855252563953400     
   8.3176001906394958E-002   273.75344569999999       0.27002742886543274       0.13606113195419312        9.8051339387893677E-002  0.24107316136360168     
  0.10000000149011612        273.75344569999999       0.29095759987831116       0.14940138161182404       0.11843646317720413       0.23721937835216522     
  0.12500000000000000        273.75344569999999       0.31347632408142090       0.16540601849555969       0.14287060499191284       0.22503298521041870     
  0.15000000596046448        273.75344569999999       0.32722908258438110       0.17724692821502686       0.16108241677284241       0.20809805393218994     
  0.17499999701976776        273.75344569999999       0.33360961079597473       0.18532164394855499       0.17389732599258423       0.18866555392742157     
  0.20000000298023224        273.75344569999999       0.33380720019340515       0.19000206887722015       0.18205712735652924       0.16825489699840546     
  0.22499999403953552        273.75344569999999       0.32886168360710144       0.19164638221263885       0.18622104823589325       0.14790661633014679     
  0.25000000000000000        273.75344569999999       0.31969314813613892       0.19060236215591431       0.18697530031204224       0.12832675874233246     
  0.27500000596046448        273.75344569999999       0.30712014436721802       0.18720774352550507       0.18484333157539368       0.10997879505157471     
  0.30000001192092896        273.75344569999999       0.29187211394309998       0.18178918957710266       0.18029485642910004        9.3146778643131256E-002
  0.32499998807907104        273.75344569999999       0.27459844946861267       0.17466111481189728       0.17375314235687256        7.7981300652027130E-002
  0.34999999403953552        273.75344569999999       0.25587558746337891       0.16612419486045837       0.16560095548629761        6.4533919095993042E-002
  0.37500000000000000        273.75344569999999       0.23621299862861633       0.15646414458751678       0.15618501603603363        5.2783776074647903E-002
  0.40000000596046448        273.75344569999999       0.21605810523033142       0.14595046639442444       0.14581966400146484        4.2658407241106033E-002
  0.42500001192092896        273.75344569999999       0.19580072164535522       0.13483542203903198       0.13478945195674896        3.4050107002258301E-002
  0.44999998807907104        273.75344569999999       0.17577709257602692       0.12335305660963058       0.12335139513015747        2.6828838512301445E-002
  0.47499999403953552        273.75344569999999       0.15627346932888031       0.11171847581863403       0.11173639446496964        2.0852345973253250E-002
  0.50000000000000000        273.75344569999999       0.13752955198287964       0.10012714564800262       0.10015058517456055        1.5974014997482300E-002
  0.52499997615814209        273.75344569999999       0.11974165588617325        8.8754393160343170E-002   8.8776163756847382E-002   1.2048848904669285E-002
  0.55000001192092896        273.75344569999999       0.10306577384471893        7.7755004167556763E-002   7.7772133052349091E-002   8.9379139244556427E-003
  0.57499998807907104        273.75344569999999        8.7620377540588379E-002   6.7262940108776093E-002   6.7274868488311768E-002   6.5114991739392281E-003
  0.60000002384185791        273.75344569999999        7.3489263653755188E-002   5.7391196489334106E-002   5.7398572564125061E-002   4.6512163244187832E-003
  0.62500000000000000        273.75344569999999        6.0724187642335892E-002   4.8231769353151321E-002   4.8235695809125900E-002   3.2512359321117401E-003
  0.64999997615814209        273.75344569999999        4.9347486346960068E-002   3.9855752140283585E-002   3.9857361465692520E-002   2.2188154980540276E-003
  0.67500001192092896        273.75344569999999        3.9354637265205383E-002   3.2313566654920578E-002   3.2313823699951172E-002   1.4742605853825808E-003
  0.69999998807907104        273.75344569999999        3.0716748908162117E-002   2.5635356083512306E-002   2.5634957477450371E-002   9.5044542104005814E-004
  0.72500002384185791        273.75344569999999        2.3383069783449173E-002   1.9831491634249687E-002   1.9830888137221336E-002   5.9200439136475325E-004
  0.75000000000000000        273.75344569999999        1.7283445224165916E-002   1.4893273822963238E-002   1.4892717823386192E-002   3.5428578848950565E-004
  0.77499997615814209        273.75344569999999        1.2330811470746994E-002   1.0793803259730339E-002   1.0793402791023254E-002   2.0215644326526672E-004
  0.80000001192092896        273.75344569999999        8.4236925467848778E-003   7.4890390969812870E-003   7.4888174422085285E-003   1.0872887651203200E-004
  0.82499998807907104        273.75344569999999        5.4487446323037148E-003   4.9190805293619633E-003   4.9190218560397625E-003   5.4074240324553102E-005
  0.85000002384185791        273.75344569999999        3.2833737786859274E-003   3.0096925329416990E-003   3.0097668059170246E-003   2.3972330382093787E-005
  0.87500000000000000        273.75344569999999        1.7984606092795730E-003   1.6741269500926137E-003   1.6743028536438942E-003   8.7396920207538642E-006
  0.89999997615814209        273.75344569999999        8.6127145914360881E-004   8.1531802425161004E-004   8.1556022632867098E-004   2.1654077499988489E-006
  0.92500001192092896        273.75344569999999        3.3868031459860504E-004   3.2859266502782702E-004   3.2885206746868789E-004   5.7296563227282604E-007
  0.94999998807907104        273.75344569999999        1.0095023026224226E-004   1.0517131158849224E-004   1.0537200432736427E-004   2.0156239770585671E-006
  0.97500002384185791        273.75344569999999        2.6644984245649539E-005   3.7078698369441554E-005   3.7108136893948540E-005   5.6018707255134359E-006
   1.0000000000000000        273.75344569999999        1.0472723261045758E-005   2.5381095838383771E-005   2.5088296752073802E-005   1.0936686521745287E-005
   9.9999997171806854E-010   351.00911509999997        3.0860116239637136E-003  -9.7827939316630363E-004  -1.1570361675694585E-003  -7.4781553121283650E-004
   1.3183000246996812E-009   351.00911509999997        3.2311433460563421E-003  -9.7949046175926924E-004  -1.1822874657809734E-003  -7.6299079228192568E-004
   1.7378000150003459E-009   351.00911509999997        3.3837882801890373E-003  -9.7842293325811625E-004  -1.2079834705218673E-003  -7.7814474934712052E-004
   2.2908999142146058E-009   351.00911509999997        3.5444393288344145E-003  -9.7483559511601925E-004  -1.2342052068561316E-003  -7.9319905489683151E-004
   3.0200000278313155E-009   351.00911509999997        3.7135207094252110E-003  -9.6846860833466053E-004  -1.2610347475856543E-003  -8.0804119352251291E-004
   3.9810998941902653E-009   351.00911509999997        3.8915178738534451E-003  -9.5904088811948895E-004  -1.2885807082056999E-003  -8.2253257278352976E-004
   5.2481001766579993E-009   351.00911509999997        4.0789581835269928E-003  -9.4624818302690983E-004  -1.3169774319976568E-003  -8.3649874432012439E-004
   6.9183001549788514E-009   351.00911509999997        4.2763827368617058E-003  -9.2976272571831942E-004  -1.3463846407830715E-003  -8.4972009062767029E-004
   9.1201002305751899E-009   351.00911509999997        4.4843810610473156E-003  -9.0922968229278922E-004  -1.3769974466413260E-003  -8.6192542221397161E-004
   1.2023000373062587E-008   351.00911509999997        4.7035925090312958E-003  -8.8426435831934214E-004  -1.4090508921071887E-003  -8.7278056889772415E-004
   1.5849000334355878E-008   351.00911509999997        4.9346052110195160E-003  -8.5446290904656053E-004  -1.4428111026063561E-003  -8.8187266374006867E-004
   2.0892999330612838E-008   351.00911509999997        5.1781828515231609E-003  -8.1937317736446857E-004  -1.4786149840801954E-003  -8.8870606850832701E-004
   2.7542000680114143E-008   351.00911509999997        5.4350420832633972E-003  -7.7851983951404691E-004  -1.5168444951996207E-003  -8.9267664588987827E-004
   3.6307998385609608E-008   351.00911509999997        5.7060117833316326E-003  -7.3138019070029259E-004  -1.5579590108245611E-003  -8.9305854635313153E-004
   4.7863000673942224E-008   351.00911509999997        5.9918873012065887E-003  -6.7740579834207892E-004  -1.6024820506572723E-003  -8.8898191461339593E-004
   6.3096003088958241E-008   351.00911509999997        6.2935994938015938E-003  -6.1599124455824494E-004  -1.6510369023308158E-003  -8.7940960656851530E-004
   8.3175997644957533E-008   351.00911509999997        6.6120796836912632E-003  -5.4649589583277702E-004  -1.7043380066752434E-003  -8.6311181075870991E-004
   1.0965000285523274E-007   351.00911509999997        6.9484049454331398E-003  -4.6821130672469735E-004  -1.7632266972213984E-003  -8.3863001782447100E-004
   1.4453999597208167E-007   351.00911509999997        7.3035317473113537E-003  -3.8041971856728196E-004  -1.8286383710801601E-003  -8.0426345812156796E-004
   1.9054999711443088E-007   351.00911509999997        7.6788421720266342E-003  -2.8225942514836788E-004  -1.9017169252038002E-003  -7.5798190664499998E-004
   2.5118998792095226E-007   351.00911509999997        8.0753657966852188E-003  -1.7291565018240362E-004  -1.9836863502860069E-003  -6.9746549706906080E-004
   3.3112999631157436E-007   351.00911509999997        8.4945242851972580E-003  -5.1427901780698448E-005  -2.0760088227689266E-003  -6.1997573357075453E-004
   4.3651999703797628E-007   351.00911509999997        8.9377677068114281E-003   8.3221195382066071E-005  -2.1803365088999271E-003  -5.2234396571293473E-004
   5.7544002629583701E-007   351.00911509999997        9.4065498560667038E-003   2.3209692153614014E-004  -2.2985197138041258E-003  -4.0093477582558990E-004
   7.5857997217099182E-007   351.00911509999997        9.9025638774037361E-003   3.9638864109292626E-004  -2.4326848797500134E-003  -2.5153282331302762E-004
   9.9999999747524271E-007   351.00911509999997        1.0427534580230713E-002   5.7734845904633403E-004  -2.5852038525044918E-003  -6.9330366386566311E-005
   1.3182999509808724E-006   351.00911509999997        1.0983440093696117E-002   7.7636895002797246E-004  -2.7587767690420151E-003   1.5121062460821122E-004
   1.7377999483869644E-006   351.00911509999997        1.1572111397981644E-002   9.9484319798648357E-004  -2.9563263524323702E-003   4.1626789607107639E-004
   2.2909000563231530E-006   351.00911509999997        1.2195996008813381E-002   1.2344465358182788E-003  -3.1812628731131554E-003   7.3305686237290502E-004
   3.0199998946045525E-006   351.00911509999997        1.2857355177402496E-002   1.4968457398936152E-003  -3.4372361842542887E-003   1.1095583904534578E-003
   3.9810997805034276E-006   351.00911509999997        1.3558789156377316E-002   1.7838951898738742E-003  -3.7283201236277819E-003   1.5548298833891749E-003
   5.2481000238913111E-006   351.00911509999997        1.4303177595138550E-002   2.0976222585886717E-003  -4.0590055286884308E-003   2.0790784619748592E-003
   6.9183001869532745E-006   351.00911509999997        1.5093599446117878E-002   2.4401948321610689E-003  -4.4341594912111759E-003   2.6936873327940702E-003
   9.1201000032015145E-006   351.00911509999997        1.5933498740196228E-002   2.8139958158135414E-003  -4.8590833321213722E-003   3.4114138688892126E-003
   1.2022999726468697E-005   351.00911509999997        1.6826732084155083E-002   3.2216426916420460E-003  -5.3395051509141922E-003   4.2465180158615112E-003
   1.5849000192247331E-005   351.00911509999997        1.7777208238840103E-002   3.6658192984759808E-003  -5.8813150972127914E-003   5.2144662477076054E-003
   2.0892999600619078E-005   351.00911509999997        1.8789870664477348E-002   4.1497279889881611E-003  -6.4910217188298702E-003   6.3329483382403851E-003
   2.7542000680114143E-005   351.00911509999997        1.9869875162839890E-002   4.6766996383666992E-003  -7.1751656942069530E-003   7.6211197301745415E-003
   3.6307999835116789E-005   351.00911509999997        2.1023349836468697E-002   5.2505475468933582E-003  -7.9405857250094414E-003   9.1004474088549614E-003
   4.7862999053904787E-005   351.00911509999997        2.2256914526224136E-002   5.8753108605742455E-003  -8.7938578799366951E-003   1.0794113390147686E-002
   6.3095998484641314E-005   351.00911509999997        2.3578554391860962E-002   6.5556736662983894E-003  -9.7415391355752945E-003   1.2728095054626465E-002
   8.3175997133366764E-005   351.00911509999997        2.4997275322675705E-002   7.2967549785971642E-003  -1.0789477266371250E-002   1.4930604957044125E-002
   1.0964999819407240E-004   351.00911509999997        2.6524009183049202E-002   8.1045385450124741E-003  -1.1942866258323193E-002   1.7433255910873413E-002
   1.4453999756369740E-004   351.00911509999997        2.8170766308903694E-002   8.9853694662451744E-003  -1.3204820454120636E-002   2.0269356667995453E-002
   1.9054999575018883E-004   351.00911509999997        2.9953615739941597E-002   9.9474592134356499E-003  -1.4577602036297321E-002   2.3478455841541290E-002
   2.5119000929407775E-004   351.00911509999997        3.1889647245407104E-002   1.0999172925949097E-002  -1.6058975830674171E-002   2.7100369334220886E-002
   3.3112999517470598E-004   351.00911509999997        3.4001242369413376E-002   1.2151197530329227E-002  -1.7643766477704048E-002   3.1181706115603447E-002
   4.3652000022120774E-004   351.00911509999997        3.6315355449914932E-002   1.3416015543043613E-002  -1.9321104511618614E-002   3.5773228853940964E-002
   5.7544000446796417E-004   351.00911509999997        3.8864597678184509E-002   1.4808308333158493E-002  -2.1072490140795708E-002   4.0929716080427170E-002
   7.5857999036088586E-004   351.00911509999997        4.1690122336149216E-002   1.6346309334039688E-002  -2.2870369255542755E-002   4.6712700277566910E-002
   1.0000000474974513E-003   351.00911509999997        4.4842567294836044E-002   1.8052080646157265E-002  -2.4674432352185249E-002   5.3188264369964600E-002
   1.3183000264689326E-003   351.00911509999997        4.8385996371507645E-002   1.9953373819589615E-002  -2.6428731158375740E-002   6.0429390519857407E-002
   1.7377999611198902E-003   351.00911509999997        5.2398622035980225E-002   2.2083785384893417E-002  -2.8055915609002113E-002   6.8509794771671295E-002
   2.2909000981599092E-003   351.00911509999997        5.6981943547725677E-002   2.4487426504492760E-002  -2.9453944414854050E-002   7.7512338757514954E-002
   3.0199999455362558E-003   351.00911509999997        6.2260366976261139E-002   2.7218639850616455E-002  -3.0487136915326118E-002   8.7514840066432953E-002
   3.9810999296605587E-003   351.00911509999997        6.8390607833862305E-002   3.0347133055329323E-002  -3.0979881063103676E-002   9.8591692745685577E-002
   5.2481000311672688E-003   351.00911509999997        7.5568124651908875E-002   3.3961936831474304E-002  -3.0707536265254021E-002  0.11080452054738998     
   6.9182999432086945E-003   351.00911509999997        8.4033206105232239E-002   3.8175914436578751E-002  -2.9387345537543297E-002  0.12418725341558456     
   9.1201001778244972E-003   351.00911509999997        9.4078555703163147E-002   4.3132193386554718E-002  -2.6670165359973907E-002  0.13872863352298737     
   1.2023000046610832E-002   351.00911509999997       0.10605277121067047        4.9010246992111206E-002  -2.2134877741336823E-002  0.15434296429157257     
   1.5848999843001366E-002   351.00911509999997       0.12035007029771805        5.6027855724096298E-002  -1.5293116681277752E-002  0.17082081735134125     
   2.0893000066280365E-002   351.00911509999997       0.13740432262420654        6.4448602497577667E-002  -5.5990740656852722E-003  0.18778561055660248     
   2.7542000636458397E-002   351.00911509999997       0.15762980282306671        7.4567779898643494E-002   7.5063644908368587E-003  0.20459710061550140     
   3.6308001726865768E-002   351.00911509999997       0.18133905529975891        8.6691819131374359E-002   2.4526001885533333E-002  0.22025829553604126     
   4.7862999141216278E-002   351.00911509999997       0.20856270194053650       0.10107221454381943        4.5767784118652344E-002  0.23328687250614166     
   6.3096001744270325E-002   351.00911509999997       0.23878359794616699       0.11779358237981796        7.1148812770843506E-002  0.24161750078201294     
   8.3176001906394958E-002   351.00911509999997       0.27049559354782104       0.13655212521553040        9.9885724484920502E-002  0.24257226288318634     
  0.10000000149011612        351.00911509999997       0.29103431105613708       0.14972166717052460       0.12004265934228897       0.23759026825428009     
  0.12500000000000000        351.00911509999997       0.31293654441833496       0.16542886197566986       0.14403830468654633       0.22405661642551422     
  0.15000000596046448        351.00911509999997       0.32607614994049072       0.17694531381130219       0.16175958514213562       0.20614439249038696     
  0.17499999701976776        351.00911509999997       0.33188006281852722       0.18468952178955078       0.17407843470573425       0.18605650961399078     
  0.20000000298023224        351.00911509999997       0.33155843615531921       0.18904884159564972       0.18176472187042236       0.16525778174400330     
  0.22499999403953552        351.00911509999997       0.32616376876831055       0.19039288163185120       0.18549461662769318       0.14473530650138855     
  0.25000000000000000        351.00911509999997       0.31662297248840332       0.18907785415649414       0.18586425483226776       0.12514621019363403     
  0.27500000596046448        351.00911509999997       0.30375722050666809       0.18544735014438629       0.18340238928794861       0.10691101849079132     
  0.30000001192092896        351.00911509999997       0.28829544782638550       0.17983195185661316       0.17858082056045532        9.0277187526226044E-002
  0.32499998807907104        351.00911509999997       0.27088430523872375       0.17254827916622162       0.17182284593582153        7.5364850461483002E-002
  0.34999999403953552        351.00911509999997       0.25209566950798035       0.16389782726764679       0.16350963711738586        6.2200967222452164E-002
  0.37500000000000000        351.00911509999997       0.23243327438831329       0.15416589379310608       0.15398526191711426        5.0745327025651932E-002
  0.40000000596046448        351.00911509999997       0.21233789622783661       0.14362059533596039       0.14356055855751038        4.0910750627517700E-002
  0.42500001192092896        351.00911509999997       0.19219213724136353       0.13251195847988129       0.13251608610153198        3.2578855752944946E-002
  0.44999998807907104        351.00911509999997       0.17232468724250793       0.12107110768556595       0.12110435217618942        2.5612315163016319E-002
  0.47499999403953552        351.00911509999997       0.15301413834095001       0.10950966924428940       0.10955152660608292        1.9864415749907494E-002
  0.50000000000000000        351.00911509999997       0.13449254631996155        9.8019190132617950E-002   9.8058782517910004E-002   1.5186351723968983E-002
  0.52499997615814209        351.00911509999997       0.11694879084825516        8.6770780384540558E-002   8.6803257465362549E-002   1.1432721279561520E-002
  0.55000001192092896        351.00911509999997       0.10053168982267380        7.5914762914180756E-002   7.5938880443572998E-002   8.4655256941914558E-003
  0.57499998807907104        351.00911509999997        8.5352972149848938E-002   6.5580554306507111E-002   6.5596960484981537E-002   6.1569507233798504E-003
  0.60000002384185791        351.00911509999997        7.1490153670310974E-002   5.5876579135656357E-002   5.5886775255203247E-002   4.3911379761993885E-003
  0.62500000000000000        351.00911509999997        5.8989278972148895E-002   4.6890340745449066E-002   4.6896010637283325E-002   3.0651453416794538E-003
  0.64999997615814209        351.00911509999997        4.7867599874734879E-002   3.8688607513904572E-002   3.8691282272338867E-002   2.0892508327960968E-003
  0.67500001192092896        351.00911509999997        3.8116145879030228E-002   3.1317729502916336E-002   3.1318619847297668E-002   1.3867396628484130E-003
  0.69999998807907104        351.00911509999997        2.9702303931117058E-002   2.4804096668958664E-002   2.4804070591926575E-002   8.9329341426491737E-004
  0.72500002384185791        351.00911509999997        2.2572323679924011E-002   1.9154742360115051E-002   1.9154354929924011E-002   5.5608729599043727E-004
  0.75000000000000000        351.00911509999997        1.6653817147016525E-002   1.4358102343976498E-002   1.4357666485011578E-002   3.3268766128458083E-004
  0.77499997615814209        351.00911509999997        1.1858258396387100E-002   1.0384955443441868E-002   1.0384619235992432E-002   1.8982855544891208E-004
  0.80000001192092896        351.00911509999997        8.0834878608584404E-003   7.1895453147590160E-003   7.1893567219376564E-003   1.0213569476036355E-004
  0.82499998807907104        351.00911509999997        5.2162646315991879E-003   4.7109201550483704E-003   4.7108759172260761E-003   5.0855665904236957E-005
  0.85000002384185791        351.00911509999997        3.1348704360425472E-003   2.8745073359459639E-003   2.8745848685503006E-003   2.2636831999989226E-005
  0.87500000000000000        351.00911509999997        1.7118242103606462E-003   1.5939798904582858E-003   1.5941510209813714E-003   8.3979866758454591E-006
  0.89999997615814209        351.00911509999997        8.1677327398210764E-004   7.7348866034299135E-004   7.7371881343424320E-004   2.3100928956409916E-006
  0.92500001192092896        351.00911509999997        3.1968133407644928E-004   3.1039887107908726E-004   3.1063903588801622E-004   9.0596711288526421E-007
  0.94999998807907104        351.00911509999997        9.4563089078292251E-005   9.8800141131505370E-005   9.8974844149779528E-005   2.3224324650072958E-006
  0.97500002384185791        351.00911509999997        2.4315950213349424E-005   3.4391970984870568E-005   3.4390737710054964E-005   5.6697290347074158E-006
   1.0000000000000000        351.00911509999997        8.3875966083724052E-006   2.2594755137106404E-005   2.2271375200944021E-005   1.0513196684769355E-005
   9.9999997171806854E-010   450.06702489999998        3.0957581475377083E-003  -9.7794213797897100E-004  -1.1570221977308393E-003  -7.8724860213696957E-004
   1.3183000246996812E-009   450.06702489999998        3.2414044253528118E-003  -9.7897823434323072E-004  -1.1823647655546665E-003  -8.0291455378755927E-004
   1.7378000150003459E-009   450.06702489999998        3.3945932518690825E-003  -9.7771827131509781E-004  -1.2081788154318929E-003  -8.1848684931173921E-004
   2.2908999142146058E-009   450.06702489999998        3.5558200906962156E-003  -9.7391963936388493E-004  -1.2345508439466357E-003  -8.3386886399239302E-004
   3.0200000278313155E-009   450.06702489999998        3.7255107890814543E-003  -9.6732092788442969E-004  -1.2615696759894490E-003  -8.4892602171748877E-004
   3.9810998941902653E-009   450.06702489999998        3.9041531272232533E-003  -9.5763959689065814E-004  -1.2893512612208724E-003  -8.6349318735301495E-004
   5.2481001766579993E-009   450.06702489999998        4.0922770276665688E-003  -9.4456947408616543E-004  -1.3180390233173966E-003  -8.7736488785594702E-004
   6.9183001549788514E-009   450.06702489999998        4.2904252186417580E-003  -9.2778104590252042E-004  -1.3478030450642109E-003  -8.9028454385697842E-004
   9.1201002305751899E-009   450.06702489999998        4.4991904869675636E-003  -9.0691738296300173E-004  -1.3788503129035234E-003  -9.0193754294887185E-004
   1.2023000373062587E-008   450.06702489999998        4.7192154452204704E-003  -8.8159157894551754E-004  -1.4114297227934003E-003  -9.1193866683170199E-004
   1.5849000334355878E-008   450.06702489999998        4.9510905519127846E-003  -8.5139763541519642E-004  -1.4458228833973408E-003  -9.1981602599844337E-004
   2.0892999330612838E-008   450.06702489999998        5.1955832168459892E-003  -8.1588065950199962E-004  -1.4823849778622389E-003  -9.2500448226928711E-004
   2.7542000680114143E-008   450.06702489999998        5.4534128867089748E-003  -7.7456276630982757E-004  -1.5215184539556503E-003  -9.2681997921317816E-004
   3.6307998385609608E-008   450.06702489999998        5.7254135608673096E-003  -7.2691816603764892E-004  -1.5637058531865478E-003  -9.2444370966404676E-004
   4.7863000673942224E-008   450.06702489999998        6.0123838484287262E-003  -6.7239534109830856E-004  -1.6094970051199198E-003  -9.1689976397901773E-004
   6.3096003088958241E-008   450.06702489999998        6.3152592629194260E-003  -6.1038543935865164E-004  -1.6595448832958937E-003  -9.0302847092971206E-004
   8.3175997644957533E-008   450.06702489999998        6.6349767148494720E-003  -5.4024416022002697E-004  -1.7145969904959202E-003  -8.8146078633144498E-004
   1.0965000285523274E-007   450.06702489999998        6.9726179353892803E-003  -4.6125880908221006E-004  -1.7755317967385054E-003  -8.5057847900316119E-004
   1.4453999597208167E-007   450.06702489999998        7.3291463777422905E-003  -3.7270766915753484E-004  -1.8433249788358808E-003  -8.0850318772718310E-004
   1.9054999711443088E-007   450.06702489999998        7.7059497125446796E-003  -2.7372373733669519E-004  -1.9191674655303359E-003  -7.5299647869542241E-004
   2.5118998792095226E-007   450.06702489999998        8.1040645018219948E-003  -1.6348756616935134E-004  -2.0043312106281519E-003  -6.8151432787999511E-004
   3.3112999631157436E-007   450.06702489999998        8.5249226540327072E-003  -4.1032784793060273E-005  -2.1003338042646646E-003  -5.9105927357450128E-004
   4.3651999703797628E-007   450.06702489999998        8.9699812233448029E-003   9.4664232165087014E-005  -2.2088864352554083E-003  -4.7817482845857739E-004
   5.7544002629583701E-007   450.06702489999998        9.4407042488455772E-003   2.4467537878081203E-004  -2.3319025058299303E-003  -3.3890904160216451E-004
   7.5857997217099182E-007   450.06702489999998        9.9387960508465767E-003   4.1019765194505453E-004  -2.4715764448046684E-003  -1.6869098180904984E-004
   9.9999999747524271E-007   450.06702489999998        1.0465996339917183E-002   5.9249129844829440E-004  -2.6303520426154137E-003   3.7675767089240253E-005
   1.3182999509808724E-006   450.06702489999998        1.1024297215044498E-002   7.9295824980363250E-004  -2.8110058046877384E-003   2.8616210329346359E-004
   1.7377999483869644E-006   450.06702489999998        1.1615545488893986E-002   1.0130013106390834E-003  -3.0165354255586863E-003   5.8340362738817930E-004
   2.2909000563231530E-006   450.06702489999998        1.2242208234965801E-002   1.2543075717985630E-003  -3.2504331320524216E-003   9.3713949900120497E-004
   3.0199998946045525E-006   450.06702489999998        1.2906568124890327E-002   1.5185563825070858E-003  -3.5164265427738428E-003   1.3558975188061595E-003
   3.9810997805034276E-006   450.06702489999998        1.3611253350973129E-002   1.8076164415106177E-003  -3.8186663296073675E-003   1.8493328243494034E-003
   5.2481000238913111E-006   450.06702489999998        1.4359173364937305E-002   2.1235311869531870E-003  -4.1617159731686115E-003   2.4282990489155054E-003
   6.9183001869532745E-006   450.06702489999998        1.5153439715504646E-002   2.4684877134859562E-003  -4.5505077578127384E-003   3.1048655509948730E-003
   9.1201000032015145E-006   450.06702489999998        1.5997542068362236E-002   2.8448891825973988E-003  -4.9903951585292816E-003   3.8925250992178917E-003
   1.2022999726468697E-005   450.06702489999998        1.6895383596420288E-002   3.2553779892623425E-003  -5.4871453903615475E-003   4.8063229769468307E-003
   1.5849000192247331E-005   450.06702489999998        1.7850928008556366E-002   3.7026654463261366E-003  -6.0466574504971504E-003   5.8625191450119019E-003
   2.0892999600619078E-005   450.06702489999998        1.8869191408157349E-002   4.1899867355823517E-003  -6.6754315048456192E-003   7.0796879008412361E-003
   2.7542000680114143E-005   450.06702489999998        1.9955407828092575E-002   4.7207111492753029E-003  -7.3799523524940014E-003   8.4778703749179840E-003
   3.6307999835116789E-005   450.06702489999998        2.1115807816386223E-002   5.2986959926784039E-003  -8.1669641658663750E-003   1.0079480707645416E-002
   4.7862999053904787E-005   450.06702489999998        2.2357122972607613E-002   5.9280334971845150E-003  -9.0428823605179787E-003   1.1908636428415775E-002
   6.3095998484641314E-005   450.06702489999998        2.3687478154897690E-002   6.6134692169725895E-003  -1.0014033876359463E-002   1.3992306776344776E-002
   8.3175997133366764E-005   450.06702489999998        2.5116045027971268E-002   7.3601962067186832E-003  -1.1085947975516319E-002   1.6359677538275719E-002
   1.0964999819407240E-004   450.06702489999998        2.6653951033949852E-002   8.1742862239480019E-003  -1.2263394892215729E-002   1.9043369218707085E-002
   1.4453999756369740E-004   450.06702489999998        2.8313443064689636E-002   9.0621868148446083E-003  -1.3548924587666988E-002   2.2077569738030434E-002
   1.9054999575018883E-004   450.06702489999998        3.0110873281955719E-002   1.0032238438725471E-002  -1.4944103546440601E-002   2.5502838194370270E-002
   2.5119000929407775E-004   450.06702489999998        3.2063659280538559E-002   1.1092948727309704E-002  -1.6445791348814964E-002   2.9359664767980576E-002
   3.3112999517470598E-004   450.06702489999998        3.4194577485322952E-002   1.2255187146365643E-002  -1.8047714605927467E-002   3.3695340156555176E-002
   4.3652000022120774E-004   450.06702489999998        3.6531042307615280E-002   1.3531646691262722E-002  -1.9737651571631432E-002   3.8561027497053146E-002
   5.7544000446796417E-004   450.06702489999998        3.9106197655200958E-002   1.4937256462872028E-002  -2.1495467051863670E-002   4.4011499732732773E-002
   7.5857999036088586E-004   450.06702489999998        4.1961807757616043E-002   1.6490546986460686E-002  -2.3291660472750664E-002   5.0107840448617935E-002
   1.0000000474974513E-003   450.06702489999998        4.5149199664592743E-002   1.8213924020528793E-002  -2.5083629414439201E-002   5.6914914399385452E-002
   1.3183000264689326E-003   450.06702489999998        4.8733200877904892E-002   2.0135538652539253E-002  -2.6812765747308731E-002   6.4503565430641174E-002
   1.7377999611198902E-003   450.06702489999998        5.2792809903621674E-002   2.2289426997303963E-002  -2.8398716822266579E-002   7.2943836450576782E-002
   2.2909000981599092E-003   450.06702489999998        5.7430356740951538E-002   2.4720199406147003E-002  -2.9736096039414406E-002   8.2313396036624908E-002
   3.0199999455362558E-003   450.06702489999998        6.2770970165729523E-002   2.7482707053422928E-002  -3.0685676261782646E-002   9.2682264745235443E-002
   3.9810999296605587E-003   450.06702489999998        6.8971879780292511E-002   3.0647156760096550E-002  -3.1068261712789536E-002  0.10411411523818970     
   5.2481000311672688E-003   450.06702489999998        7.6228670775890350E-002   3.4302994608879089E-002  -3.0655896291136742E-002  0.11665602028369904     
   6.9182999432086945E-003   450.06702489999998        8.4780998528003693E-002   3.8563296198844910E-002  -2.9163300991058350E-002  0.13032269477844238     
   9.1201001778244972E-003   450.06702489999998        9.4919770956039429E-002   4.3570995330810547E-002  -2.6240339502692223E-002  0.14507818222045898     
   1.2023000046610832E-002   450.06702489999998       0.10698987543582916        4.9504697322845459E-002  -2.1467501297593117E-002  0.16080600023269653     
   1.5848999843001366E-002   450.06702489999998       0.12137898057699203        5.6580118834972382E-002  -1.4362203888595104E-002  0.17725962400436401     
   2.0893000066280365E-002   450.06702489999998       0.13851031661033630        6.5057002007961273E-002  -4.3902066536247730E-003  0.19402009248733521     
   2.7542000636458397E-002   450.06702489999998       0.15878190100193024        7.5223989784717560E-002   8.9878858998417854E-003  0.21040201187133789     
   3.6308001726865768E-002   450.06702489999998       0.18248254060745239        8.7376870214939117E-002   2.6245100423693657E-002  0.22536620497703552     
   4.7862999141216278E-002   450.06702489999998       0.20961044728755951       0.10175096988677979        4.7648143023252487E-002  0.23740178346633911     
   6.3096001744270325E-002   450.06702489999998       0.23960745334625244       0.11840788275003433        7.3062382638454437E-002  0.24444493651390076     
   8.3176001906394958E-002   450.06702489999998       0.27092140913009644       0.13701361417770386       0.10164712369441986       0.24387398362159729     
  0.10000000149011612        450.06702489999998       0.29107749462127686       0.15001499652862549       0.12157349288463593       0.23780682682991028     
  0.12500000000000000        450.06702489999998       0.31238022446632385       0.16543127596378326       0.14513507485389709       0.22299361228942871     
  0.15000000596046448        450.06702489999998       0.32492667436599731       0.17663224041461945       0.16237680613994598       0.20416758954524994     
  0.17499999701976776        450.06702489999998       0.33017519116401672       0.18405656516551971       0.17421451210975647       0.18347874283790588     
  0.20000000298023224        450.06702489999998       0.32935562729835510       0.18810640275478363       0.18144427239894867       0.16233529150485992     
  0.22499999403953552        450.06702489999998       0.32353216409683228       0.18916223943233490       0.18475790321826935       0.14167061448097229     
  0.25000000000000000        450.06702489999998       0.31363788247108459       0.18758815526962280       0.18476043641567230       0.12209372222423553     
  0.27500000596046448        450.06702489999998       0.30049613118171692       0.18373326957225800       0.18198522925376892       0.10398340225219727     
  0.30000001192092896        450.06702489999998       0.28483501076698303       0.17793171107769012       0.17690578103065491        8.7551973760128021E-002
  0.32499998807907104        450.06702489999998       0.26729810237884521       0.17050205171108246       0.16994498670101166        7.2890736162662506E-002
  0.34999999403953552        450.06702489999998       0.24845270812511444       0.16174635291099548       0.16148225963115692        6.0003537684679031E-002
  0.37500000000000000        450.06702489999998       0.22879676520824432       0.15194937586784363       0.15185891091823578        4.8832189291715622E-002
  0.40000000596046448        450.06702489999998       0.20876446366310120       0.14137774705886841       0.14138226211071014        3.9276029914617538E-002
  0.42500001192092896        450.06702489999998       0.18873132765293121       0.13027919828891754       0.13032884895801544        3.1207021325826645E-002
  0.44999998807907104        450.06702489999998       0.16901867091655731       0.11888192594051361       0.11894678324460983        2.4481393396854401E-002
  0.47499999403953552        450.06702489999998       0.14989762008190155       0.10739409923553467       0.10745757073163986        1.8948622047901154E-002
  0.50000000000000000        450.06702489999998       0.13159285485744476        9.6003443002700806E-002   9.6057564020156860E-002   1.4458191581070423E-002
  0.52499997615814209        450.06702489999998       0.11428608000278473        8.4876909852027893E-002   8.4918998181819916E-002   1.0864620096981525E-002
  0.55000001192092896        450.06702489999998        9.8119206726551056E-002   7.4160523712635040E-002   7.4190899729728699E-002   8.0310432240366936E-003
  0.57499998807907104        450.06702489999998        8.3197534084320068E-002   6.3979312777519226E-002   6.3999719917774200E-002   5.8316229842603207E-003
  0.60000002384185791        450.06702489999998        6.9592595100402832E-002   5.4437302052974701E-002   5.4450012743473053E-002   4.1530267335474491E-003
  0.62500000000000000        450.06702489999998        5.7345014065504074E-002   4.5617692172527313E-002   4.5624922960996628E-002   2.8951254207640886E-003
  0.64999997615814209        450.06702489999998        4.6467225998640060E-002   3.7583138793706894E-002   3.7586763501167297E-002   1.9710990600287914E-003
  0.67500001192092896        450.06702489999998        3.6946099251508713E-002   3.0376123264431953E-002   3.0377583578228951E-002   1.3070611748844385E-003
  0.69999998807907104        450.06702489999998        2.8745546936988831E-002   2.4019500240683556E-002   2.4019809439778328E-002   8.4133469499647617E-004
  0.72500002384185791        450.06702489999998        2.1809047088027000E-002   1.8517170101404190E-002   1.8516976386308670E-002   5.2346789743751287E-004
  0.75000000000000000        450.06702489999998        1.6062177717685699E-002   1.3854904100298882E-002   1.3854578137397766E-002   3.1308483448810875E-004
  0.77499997615814209        450.06702489999998        1.1415119282901287E-002   1.0001342743635178E-002   1.0001066140830517E-002   1.7864110122900456E-004
  0.80000001192092896        450.06702489999998        7.7651650644838810E-003   6.9091767072677612E-003   6.9090183824300766E-003   9.6149749879259616E-005
  0.82499998807907104        450.06702489999998        4.9992664717137814E-003   4.5165391638875008E-003   4.5165079645812511E-003   4.7929464926710352E-005
  0.85000002384185791        450.06702489999998        2.9966325964778662E-003   2.7486206963658333E-003   2.7487010229378939E-003   2.1416914023575373E-005
  0.87500000000000000        450.06702489999998        1.6314258100464940E-003   1.5195781597867608E-003   1.5197442844510078E-003   8.0751151472213678E-006
  0.89999997615814209        450.06702489999998        7.7562534715980291E-004   7.3479342972859740E-004   7.3501182487234473E-004   2.4191078864532756E-006
  0.92500001192092896        450.06702489999998        3.0218239407986403E-004   2.9362866189330816E-004   2.9385040397755802E-004   1.1705449196597328E-006
  0.94999998807907104        450.06702489999998        8.8700006017461419E-005   9.2935959401074797E-005   9.3086251581553370E-005   2.5432505026401486E-006
  0.97500002384185791        450.06702489999998        2.2178905055625364E-005   3.1906351068755612E-005   3.1876974389888346E-005   5.6529606808908284E-006
   1.0000000000000000        450.06702489999998        6.5008239289454650E-006   2.0040732124471106E-005   1.9690309272846207E-005   1.0035730156232603E-005
   9.9999997171806854E-010   577.07996240000000        3.1052653212100267E-003  -9.7760313656181097E-004  -1.1570786591619253E-003  -8.2651578122749925E-004
   1.3183000246996812E-009   577.07996240000000        3.2514133490622044E-003  -9.7846798598766327E-004  -1.1825257679447532E-003  -8.4261567099019885E-004
   1.7378000150003459E-009   577.07996240000000        3.4051327966153622E-003  -9.7701977938413620E-004  -1.2084729969501495E-003  -8.5853895870968699E-004
   2.2908999142146058E-009   577.07996240000000        3.5669216886162758E-003  -9.7301439382135868E-004  -1.2350128963589668E-003  -8.7416893802583218E-004
   3.0200000278313155E-009   577.07996240000000        3.7372070364654064E-003  -9.6618907991796732E-004  -1.2622410431504250E-003  -8.8934681843966246E-004
   3.9810998941902653E-009   577.07996240000000        3.9164791814982891E-003  -9.5625966787338257E-004  -1.2902815360575914E-003  -9.0387900127097964E-004
   5.2481001766579993E-009   577.07996240000000        4.1052694432437420E-003  -9.4291823916137218E-004  -1.3192869955673814E-003  -9.1752619482576847E-004
   6.9183001549788514E-009   577.07996240000000        4.3041240423917770E-003  -9.2583353398367763E-004  -1.3494383310899138E-003  -9.2999229673296213E-004
   9.1201002305751899E-009   577.07996240000000        4.5136385597288609E-003  -9.0464658569544554E-004  -1.3809547526761889E-003  -9.4091589562594891E-004
   1.2023000373062587E-008   577.07996240000000        4.7344570048153400E-003  -8.7896833429113030E-004  -1.4140993589535356E-003  -9.4985746545717120E-004
   1.5849000334355878E-008   577.07996240000000        4.9671740271151066E-003  -8.4839051123708487E-004  -1.4491700567305088E-003  -9.5628219423815608E-004
   2.0892999330612838E-008   577.07996240000000        5.2125593647360802E-003  -8.1245589535683393E-004  -1.4865404227748513E-003  -9.5955119468271732E-004
   2.7542000680114143E-008   577.07996240000000        5.4713371209800243E-003  -7.7068374957889318E-004  -1.5266339760273695E-003  -9.5889589283615351E-004
   3.6307998385609608E-008   577.07996240000000        5.7443436235189438E-003  -7.2254543192684650E-004  -1.5699573559686542E-003  -9.5339951803907752E-004
   4.7863000673942224E-008   577.07996240000000        6.0323830693960190E-003  -6.6748645622283220E-004  -1.6170865856111050E-003  -9.4197457656264305E-004
   6.3096003088958241E-008   577.07996240000000        6.3363946974277496E-003  -6.0489453608170152E-004  -1.6687050228938460E-003  -9.2333322390913963E-004
   8.3175997644957533E-008   577.07996240000000        6.6573196090757847E-003  -5.3412170382216573E-004  -1.7255935817956924E-003  -8.9596095494925976E-004
   1.0965000285523274E-007   577.07996240000000        6.9962460547685623E-003  -4.5445130672305822E-004  -1.7886683344841003E-003  -8.5807312279939651E-004
   1.4453999597208167E-007   577.07996240000000        7.3541426099836826E-003  -3.6515761166810989E-004  -1.8589454703032970E-003  -8.0760725541040301E-004
   1.9054999711443088E-007   577.07996240000000        7.7324039302766323E-003  -2.6536846417002380E-004  -1.9376627169549465E-003  -7.4210896855220199E-004
   2.5118998792095226E-007   577.07996240000000        8.1320740282535553E-003  -1.5425981837324798E-004  -2.0261404570192099E-003  -6.5880338661372662E-004
   3.3112999631157436E-007   577.07996240000000        8.5545908659696579E-003  -3.0859577236697078E-005  -2.1259507630020380E-003  -5.5442634038627148E-004
   4.3651999703797628E-007   577.07996240000000        9.0014236047863960E-003   1.0586202552076429E-004  -2.2388638462871313E-003  -4.2522611329331994E-004
   5.7544002629583701E-007   577.07996240000000        9.4740428030490875E-003   2.5698335957713425E-004  -2.3668548092246056E-003  -2.6692700339481235E-004
   7.5857997217099182E-007   577.07996240000000        9.9741676822304726E-003   4.2370890150777996E-004  -2.5121858343482018E-003  -7.4595394835341722E-005
   9.9999999747524271E-007   577.07996240000000        1.0503546334803104E-002   6.0730689438059926E-004  -2.6773700956255198E-003   1.5736022032797337E-004
   1.3182999509808724E-006   577.07996240000000        1.1064189486205578E-002   8.0918852472677827E-004  -2.8652583714574575E-003   4.3534967699088156E-004
   1.7377999483869644E-006   577.07996240000000        1.1657956987619400E-002   1.0307658230885863E-003  -3.0789203010499477E-003   7.6647073728963733E-004
   2.2909000563231530E-006   577.07996240000000        1.2287337332963943E-002   1.2737379875034094E-003  -3.3219277393072844E-003   1.1589905479922891E-003
   3.0199998946045525E-006   577.07996240000000        1.2954634614288807E-002   1.5397961251437664E-003  -3.5980811808258295E-003   1.6219858080148697E-003
   3.9810997805034276E-006   577.07996240000000        1.3662502169609070E-002   1.8308233702555299E-003  -3.9116027764976025E-003   2.1657100878655910E-003
   5.2481000238913111E-006   577.07996240000000        1.4413878321647644E-002   2.1488792262971401E-003  -4.2671235278248787E-003   2.8016613796353340E-003
   6.9183001869532745E-006   577.07996240000000        1.5211910940706730E-002   2.4961684830486774E-003  -4.6696322970092297E-003   3.5425911191850901E-003
   9.1201000032015145E-006   577.07996240000000        1.6060128808021545E-002   2.8751154895871878E-003  -5.1245298236608505E-003   4.4027203693985939E-003
   1.2022999726468697E-005   577.07996240000000        1.6962485387921333E-002   3.2883870881050825E-003  -5.6376112625002861E-003   5.3978683426976204E-003
   1.5849000192247331E-005   577.07996240000000        1.7922997474670410E-002   3.7387204356491566E-003  -6.2147751450538635E-003   6.5450738184154034E-003
   2.0892999600619078E-005   577.07996240000000        1.8946753814816475E-002   4.2293844744563103E-003  -6.8625006824731827E-003   7.8637748956680298E-003
   2.7542000680114143E-005   577.07996240000000        2.0039066672325134E-002   4.7637848183512688E-003  -7.5872074812650681E-003   9.3748737126588821E-003
   3.6307999835116789E-005   577.07996240000000        2.1206259727478027E-002   5.3458241745829582E-003  -8.3955302834510803E-003   1.1101698502898216E-002
   4.7862999053904787E-005   577.07996240000000        2.2455180063843727E-002   5.9796446003019810E-003  -9.2937089502811432E-003   1.3069265522062778E-002
   6.3095998484641314E-005   577.07996240000000        2.3794088512659073E-002   6.6700531169772148E-003  -1.0287828743457794E-002   1.5305485576391220E-002
   8.3175997133366764E-005   577.07996240000000        2.5232318788766861E-002   7.4223154224455357E-003  -1.1383081786334515E-002   1.7840458080172539E-002
   1.0964999819407240E-004   577.07996240000000        2.6781195774674416E-002   8.2425903528928757E-003  -1.2583803385496140E-002   2.0707737654447556E-002
   1.4453999756369740E-004   577.07996240000000        2.8453188017010689E-002   9.1374237090349197E-003  -1.3891964219510555E-002   2.3942301049828529E-002
   1.9054999575018883E-004   577.07996240000000        3.0264934524893761E-002   1.0115282610058784E-002  -1.5308422036468983E-002   2.7585621923208237E-002
   2.5119000929407775E-004   577.07996240000000        3.2234165817499161E-002   1.1184818111360073E-002  -1.6829125583171844E-002   3.1678725033998489E-002
   3.3112999517470598E-004   577.07996240000000        3.4384042024612427E-002   1.2357071973383427E-002  -1.8446696922183037E-002   3.6269426345825195E-002
   4.3652000022120774E-004   577.07996240000000        3.6742430180311203E-002   1.3644944876432419E-002  -2.0147565752267838E-002   4.1409119963645935E-002
   5.7544000446796417E-004   577.07996240000000        3.9342984557151794E-002   1.5063608996570110E-002  -2.1909970790147781E-002   4.7152336686849594E-002
   7.5857999036088586E-004   577.07996240000000        4.2228065431118011E-002   1.6631880775094032E-002  -2.3702491074800491E-002   5.3559459745883942E-002
   1.0000000474974513E-003   577.07996240000000        4.5449659228324890E-002   1.8372498452663422E-002  -2.5480272248387337E-002   6.0693833976984024E-002
   1.3183000264689326E-003   577.07996240000000        4.9073327332735062E-002   2.0313998684287071E-002  -2.7182109653949738E-002   6.8623811006546021E-002
   1.7377999611198902E-003   577.07996240000000        5.3178828209638596E-002   2.2490838542580605E-002  -2.8724743053317070E-002   7.7415406703948975E-002
   2.2909000981599092E-003   577.07996240000000        5.7869262993335724E-002   2.4948107078671455E-002  -2.9999567195773125E-002   8.7140671908855438E-002
   3.0199999455362558E-003   577.07996240000000        6.3270427286624908E-002   2.7741137892007828E-002  -3.0863983556628227E-002   9.7861446440219879E-002
   3.9810999296605587E-003   577.07996240000000        6.9540031254291534E-002   3.0940603464841843E-002  -3.1135434284806252E-002  0.10963030904531479     
   5.2481000311672688E-003   577.07996240000000        7.6873689889907837E-002   3.4636326134204865E-002  -3.0582930892705917E-002  0.12247952818870544     
   6.9182999432086945E-003   577.07996240000000        8.5510402917861938E-002   3.8941550999879837E-002  -2.8919015079736710E-002  0.13640451431274414     
   9.1201001778244972E-003   577.07996240000000        9.5739200711250305E-002   4.3998982757329941E-002  -2.5792947039008141E-002  0.15134488046169281     
   1.2023000046610832E-002   577.07996240000000       0.10790126770734787        4.9986306577920914E-002  -2.0787227898836136E-002  0.16715404391288757     
   1.5848999843001366E-002   577.07996240000000       0.12237775325775146        5.7117167860269547E-002  -1.3425438664853573E-002  0.18354980647563934     
   2.0893000066280365E-002   577.07996240000000       0.13958145678043365        6.5647467970848083E-002  -3.1851495150476694E-003  0.20007307827472687     
   2.7542000636458397E-002   577.07996240000000       0.15989437699317932        7.5859300792217255E-002   1.0453337803483009E-002  0.21599674224853516     
   3.6308001726865768E-002   577.07996240000000       0.18358229100704193        8.8037990033626556E-002   2.7933772653341293E-002  0.23024401068687439     
   4.7862999141216278E-002   577.07996240000000       0.21061202883720398       0.10240314155817032        4.9482833594083786E-002  0.24128103256225586     
   6.3096001744270325E-002   577.07996240000000       0.24038591980934143       0.11899403482675552        7.4916340410709381E-002  0.24705161154270172     
   8.3176001906394958E-002   577.07996240000000       0.27130803465843201       0.13744762539863586       0.10333947092294693       0.24499517679214478     
  0.10000000149011612        577.07996240000000       0.29108995199203491       0.15028336644172668       0.12303348630666733       0.23788459599018097     
  0.12500000000000000        577.07996240000000       0.31180950999259949       0.16541504859924316       0.14616578817367554       0.22185605764389038     
  0.15000000596046448        577.07996240000000       0.32378166913986206       0.17630909383296967       0.16293869912624359       0.20217554271221161     
  0.17499999701976776        577.07996240000000       0.32849478721618652       0.18342362344264984       0.17430958151817322       0.18093585968017578     
  0.20000000298023224        577.07996240000000       0.32719725370407104       0.18717494606971741       0.18109895288944244       0.15948708355426788     
  0.22499999403953552        577.07996240000000       0.32096406817436218       0.18795390427112579       0.18401300907135010       0.13870888948440552     
  0.25000000000000000        577.07996240000000       0.31073388457298279       0.18613198399543762       0.18366485834121704       0.11916294693946838     
  0.27500000596046448        577.07996240000000       0.29733169078826904       0.18206344544887543       0.18059177696704865       0.10118759423494339     
  0.30000001192092896        577.07996240000000       0.28148445487022400       0.17608568072319031       0.17526853084564209        8.4961526095867157E-002
  0.32499998807907104        577.07996240000000       0.26383256912231445       0.16851890087127686       0.16811734437942505        7.0548661053180695E-002
  0.34999999403953552        577.07996240000000       0.24493859708309174       0.15966559946537018       0.15951570868492126        5.7931151241064072E-002
  0.37500000000000000        577.07996240000000       0.22529469430446625       0.14980985224246979       0.14980205893516541        4.7034140676259995E-002
  0.40000000596046448        577.07996240000000       0.20532856881618500       0.13921669125556946       0.13928018510341644        3.7744600325822830E-002
  0.42500001192092896        577.07996240000000       0.18540875613689423       0.12813150882720947       0.12822261452674866        2.9925765469670296E-002
  0.44999998807907104        577.07996240000000       0.16584935784339905       0.11677958071231842       0.11687311530113220        2.3428181186318398E-002
  0.47499999403953552        577.07996240000000       0.14691427350044250       0.10536565631628036       0.10544866323471069        1.8098087981343269E-002
  0.50000000000000000        577.07996240000000       0.12882101535797119        9.4073683023452759E-002   9.4140902161598206E-002   1.3783687725663185E-002
  0.52499997615814209        577.07996240000000       0.11174435168504715        8.3066605031490326E-002   8.3117336034774780E-002   1.0339695028960705E-002
  0.55000001192092896        577.07996240000000        9.5819607377052307E-002   7.2486244142055511E-002   7.2522222995758057E-002   7.6305340044200420E-003
  0.57499998807907104        577.07996240000000        8.1145875155925751E-002   6.2453385442495346E-002   6.2477372586727142E-002   5.5324099957942963E-003
  0.60000002384185791        577.07996240000000        6.7789018154144287E-002   5.3067829459905624E-002   5.3082793951034546E-002   3.9344928227365017E-003
  0.62500000000000000        577.07996240000000        5.5784501135349274E-002   4.4408671557903290E-002   4.4417291879653931E-002   2.7393910568207502E-003
  0.64999997615814209        577.07996240000000        4.5140203088521957E-002   3.6534622311592102E-002   3.6539096385240555E-002   1.8630670383572578E-003
  0.67500001192092896        577.07996240000000        3.5839091986417770E-002   2.9484506696462631E-002   2.9486479237675667E-002   1.2343204580247402E-003
  0.69999998807907104        577.07996240000000        2.7841826900839806E-002   2.3277841508388519E-002   2.3278454318642616E-002   7.9396076034754515E-004
  0.72500002384185791        577.07996240000000        2.1089332178235054E-002   1.7915580421686172E-002   1.7915561795234680E-002   4.9375474918633699E-004
  0.75000000000000000        577.07996240000000        1.5505334362387657E-002   1.3381013646721840E-002   1.3380787335336208E-002   2.9523801640607417E-004
  0.77499997615814209        577.07996240000000        1.0998868383467197E-002   9.6408119425177574E-003   9.6405893564224243E-003   1.6845636127982289E-004
  0.80000001192092896        577.07996240000000        7.4667991138994694E-003   6.6462620161473751E-003   6.6461316309869289E-003   9.0697452833410352E-005
  0.82499998807907104        577.07996240000000        4.7963541001081467E-003   4.3347007595002651E-003   4.3346816673874855E-003   4.5260105252964422E-005
  0.85000002384185791        577.07996240000000        2.8677103109657764E-003   2.6311746332794428E-003   2.6312570553272963E-003   2.0298413801356219E-005
  0.87500000000000000        577.07996240000000        1.5566702932119370E-003   1.4503755373880267E-003   1.4505364233627915E-003   7.7687927841907367E-006
  0.89999997615814209        577.07996240000000        7.3749764123931527E-004   6.9892453029751778E-004   6.9913140032440424E-004   2.4975029191409703E-006
  0.92500001192092896        577.07996240000000        2.8603072860278189E-004   2.7813779888674617E-004   2.7834196225740016E-004   1.3773935734207043E-006
  0.94999998807907104        577.07996240000000        8.3306695159990340E-005   8.7527267169207335E-005   8.7654683738946915E-005   2.6937289021589095E-006
  0.97500002384185791        577.07996240000000        2.0215360564179718E-005   2.9603848815895617E-005   2.9548700695158914E-005   5.5709510888846125E-006
   1.0000000000000000        577.07996240000000        4.7924563659762498E-006   1.7697504517855123E-005   1.7323287465842441E-005   9.5244668045779690E-006
   9.9999997171806854E-010   739.93708609999999        3.1145452521741390E-003  -9.7726262174546719E-004  -1.1572077637538314E-003  -8.6559570627287030E-004
   1.3183000246996812E-009   739.93708609999999        3.2611833885312080E-003  -9.7795983310788870E-004  -1.1827728012576699E-003  -8.8206969667226076E-004
   1.7378000150003459E-009   739.93708609999999        3.4154213499277830E-003  -9.7632728284224868E-004  -1.2088688090443611E-003  -8.9827307965606451E-004
   2.2908999142146058E-009   739.93708609999999        3.5777585580945015E-003  -9.7211956745013595E-004  -1.2355945073068142E-003  -9.1406732099130750E-004
   3.0200000278313155E-009   739.93708609999999        3.7486245855689049E-003  -9.6507248235866427E-004  -1.2630526907742023E-003  -9.2926755314692855E-004
   3.9810998941902653E-009   739.93708609999999        3.9285118691623211E-003  -9.5490028616040945E-004  -1.2913757236674428E-003  -9.4364932738244534E-004
   5.2481001766579993E-009   739.93708609999999        4.1179535910487175E-003  -9.4129337230697274E-004  -1.3207258889451623E-003  -9.5693714683875442E-004
   6.9183001549788514E-009   739.93708609999999        4.3174978345632553E-003  -9.2391867656260729E-004  -1.3512951554730535E-003  -9.6879230113700032E-004
   9.1201002305751899E-009   739.93708609999999        4.5277434401214123E-003  -9.0241536963731050E-004  -1.3833156554028392E-003  -9.7880384419113398E-004
   1.2023000373062587E-008   739.93708609999999        4.7493376769125462E-003  -8.7639223784208298E-004  -1.4170650392770767E-003  -9.8647433333098888E-004
   1.5849000334355878E-008   739.93708609999999        4.9828765913844109E-003  -8.4543891716748476E-004  -1.4528578612953424E-003  -9.9120219238102436E-004
   2.0892999330612838E-008   739.93708609999999        5.2291341125965118E-003  -8.0909562529996037E-004  -1.4910866739228368E-003  -9.9227076862007380E-004
   2.7542000680114143E-008   739.93708609999999        5.4888376034796238E-003  -7.6687906403094530E-004  -1.5321965329349041E-003  -9.8882231395691633E-004
   3.6307998385609608E-008   739.93708609999999        5.7628271169960499E-003  -7.1825779741629958E-004  -1.5767181757837534E-003  -9.7983703017234802E-004
   4.7863000673942224E-008   739.93708609999999        6.0519105754792690E-003  -6.6267431247979403E-004  -1.6252548666670918E-003  -9.6411112463101745E-004
   6.3096003088958241E-008   739.93708609999999        6.3570318743586540E-003  -5.9951294679194689E-004  -1.6785205807536840E-003  -9.4022235134616494E-004
   8.3175997644957533E-008   739.93708609999999        6.6791372373700142E-003  -5.2812235662713647E-004  -1.7373298760503531E-003  -9.0650515630841255E-004
   1.0965000285523274E-007   739.93708609999999        7.0193195715546608E-003  -4.4778181472793221E-004  -1.8026366597041488E-003  -8.6100178305059671E-004
   1.4453999597208167E-007   739.93708609999999        7.3785530403256416E-003  -3.5776165896095335E-004  -1.8754978664219379E-003  -8.0145953688770533E-004
   1.9054999711443088E-007   739.93708609999999        7.7582397498190403E-003  -2.5718478718772531E-004  -1.9571981392800808E-003  -7.2520080721005797E-004
   2.5118998792095226E-007   739.93708609999999        8.1594297662377357E-003  -1.4522258425131440E-004  -2.0491057075560093E-003  -6.2921334756538272E-004
   3.3112999631157436E-007   739.93708609999999        8.5835689678788185E-003  -2.0897361537208781E-005  -2.1528475917875767E-003  -5.0995917990803719E-004
   4.3651999703797628E-007   739.93708609999999        9.0321348980069160E-003   1.1682666081469506E-004  -2.2702515125274658E-003  -3.6338425707072020E-004
   5.7544002629583701E-007   739.93708609999999        9.5066092908382416E-003   2.6903423713520169E-004  -2.4033540394157171E-003  -1.8488270870875567E-004
   7.5857997217099182E-007   739.93708609999999        1.0008720681071281E-002   4.3693714542314410E-004  -2.5544832460582256E-003   3.0848350434098393E-005
   9.9999999747524271E-007   739.93708609999999        1.0540232062339783E-002   6.2181148678064346E-004  -2.7262200601398945E-003   2.8980124625377357E-004
   1.3182999509808724E-006   739.93708609999999        1.1103165335953236E-002   8.2507741171866655E-004  -2.9214876703917980E-003   5.9882999630644917E-004
   1.7377999483869644E-006   739.93708609999999        1.1699398979544640E-002   1.0481564095243812E-003  -3.1434248667210340E-003   9.6549821319058537E-004
   2.2909000563231530E-006   739.93708609999999        1.2331439182162285E-002   1.2927589705213904E-003  -3.3956791739910841E-003   1.3986045960336924E-003
   3.0199998946045525E-006   739.93708609999999        1.3001612387597561E-002   1.5605884836986661E-003  -3.6821195390075445E-003   1.9077757606282830E-003
   3.9810997805034276E-006   739.93708609999999        1.3712595216929913E-002   1.8535415874794126E-003  -4.0070354007184505E-003   2.5038628373295069E-003
   5.2481000238913111E-006   739.93708609999999        1.4467357657849789E-002   2.1736938506364822E-003  -4.3751196935772896E-003   3.1990061979740858E-003
   6.9183001869532745E-006   739.93708609999999        1.5269081108272076E-002   2.5232676416635513E-003  -4.7914111055433750E-003   4.0066335350275040E-003
   9.1201000032015145E-006   739.93708609999999        1.6121333464980125E-002   2.9047082643955946E-003  -5.2613485604524612E-003   4.9416865222156048E-003
   1.2022999726468697E-005   739.93708609999999        1.7028115689754486E-002   3.3207056112587452E-003  -5.7907477021217346E-003   6.0207466594874859E-003
   1.5849000192247331E-005   739.93708609999999        1.7993504181504250E-002   3.7740240804851055E-003  -6.3854972831904888E-003   7.2616138495504856E-003
   2.0892999600619078E-005   739.93708609999999        1.9022647291421890E-002   4.2679640464484692E-003  -7.0520448498427868E-003   8.6845709010958672E-003
   2.7542000680114143E-005   739.93708609999999        2.0120941102504730E-002   4.8059681430459023E-003  -7.7967327088117599E-003   1.0311354883015156E-002
   3.6307999835116789E-005   739.93708609999999        2.1294804289937019E-002   5.3919819183647633E-003  -8.6260735988616943E-003   1.2166175991296768E-002
   4.7862999053904787E-005   739.93708609999999        2.2551191970705986E-002   6.0301986522972584E-003  -9.5461187884211540E-003   1.4274906367063522E-002
   6.3095998484641314E-005   739.93708609999999        2.3898500949144363E-002   6.7254849709570408E-003  -1.0562698356807232E-002   1.6666350886225700E-002
   8.3175997133366764E-005   739.93708609999999        2.5346225127577782E-002   7.4831773526966572E-003  -1.1680656112730503E-002   1.9371461123228073E-002
   1.0964999819407240E-004   739.93708609999999        2.6905875653028488E-002   8.3095189183950424E-003  -1.2903874740004539E-002   2.2424656897783279E-002
   1.4453999756369740E-004   739.93708609999999        2.8590148314833641E-002   9.2111555859446526E-003  -1.4233737252652645E-002   2.5861615315079689E-002
   1.9054999575018883E-004   739.93708609999999        3.0415952205657959E-002   1.0196676477789879E-002  -1.5670381486415863E-002   2.9724610969424248E-002
   2.5119000929407775E-004   739.93708609999999        3.2401330769062042E-002   1.1274871416389942E-002  -1.7208836972713470E-002   3.4055083990097046E-002
   3.3112999517470598E-004   739.93708609999999        3.4569822251796722E-002   1.2456952594220638E-002  -1.8840620294213295E-002   3.8901228457689285E-002
   4.3652000022120774E-004   739.93708609999999        3.6949720233678818E-002   1.3756022788584232E-002  -2.0550811663269997E-002   4.4314473867416382E-002
   5.7544000446796417E-004   739.93708609999999        3.9575185626745224E-002   1.5187487937510014E-002  -2.2316046059131622E-002   5.0348907709121704E-002
   7.5857999036088586E-004   739.93708609999999        4.2489144951105118E-002   1.6770446673035622E-002  -2.4103000760078430E-002   5.7063952088356018E-002
   1.0000000474974513E-003   739.93708609999999        4.5744232833385468E-002   1.8527954816818237E-002  -2.5864610448479652E-002   6.4521148800849915E-002
   1.3183000264689326E-003   739.93708609999999        4.9406707286834717E-002   2.0488923415541649E-002  -2.7537142857909203E-002   7.2786055505275726E-002
   1.7377999611198902E-003   739.93708609999999        5.3557045757770538E-002   2.2688215598464012E-002  -2.9034521430730820E-002   8.1920266151428223E-002
   2.2909000981599092E-003   739.93708609999999        5.8299090713262558E-002   2.5171374902129173E-002  -3.0245043337345123E-002   9.1989882290363312E-002
   3.0199999455362558E-003   739.93708609999999        6.3759259879589081E-002   2.7994189411401749E-002  -3.1022913753986359E-002  0.10304819792509079     
   3.9810999296605587E-003   739.93708609999999        7.0095658302307129E-002   3.1227774918079376E-002  -3.1182423233985901E-002  0.11513637006282806     
   5.2481000311672688E-003   739.93708609999999        7.7503919601440430E-002   3.4962292760610580E-002  -3.0489820986986160E-002  0.12827168405056000     
   6.9182999432086945E-003   739.93708609999999        8.6222298443317413E-002   3.9311114698648453E-002  -2.8655793517827988E-002  0.14243026077747345     
   9.1201001778244972E-003   739.93708609999999        9.6537910401821136E-002   4.4416673481464386E-002  -2.5329353287816048E-002  0.15752753615379333     
   1.2023000046610832E-002   739.93708609999999       0.10878823697566986        5.0455711781978607E-002  -2.0095398649573326E-002  0.17338763177394867     
   1.5848999843001366E-002   739.93708609999999       0.12334796041250229        5.7639773935079575E-002  -1.2483997270464897E-002  0.18969410657882690     
   2.0893000066280365E-002   739.93708609999999       0.14061957597732544        6.6220939159393311E-002  -1.9847431685775518E-003  0.20594994723796844     
   2.7542000636458397E-002   739.93708609999999       0.16096943616867065        7.6474830508232117E-002   1.1902431026101112E-002  0.22138959169387817     
   3.6308001726865768E-002   739.93708609999999       0.18464085459709167        8.8676527142524719E-002   2.9592510312795639E-002  0.23490294814109802     
   4.7862999141216278E-002   739.93708609999999       0.21157026290893555       0.10303027927875519        5.1273345947265625E-002  0.24493847787380219     
   6.3096001744270325E-002   739.93708609999999       0.24112196266651154       0.11955377459526062        7.6713271439075470E-002  0.24945294857025146     
   8.3176001906394958E-002   739.93708609999999       0.27165836095809937       0.13785602152347565       0.10496640950441360       0.24595114588737488     
  0.10000000149011612        739.93708609999999       0.29107427597045898       0.15052860975265503       0.12442681193351746       0.23783741891384125     
  0.12500000000000000        739.93708609999999       0.31122621893882751       0.16538175940513611       0.14713482558727264       0.22065453231334686     
  0.15000000596046448        739.93708609999999       0.32264202833175659       0.17597708106040955       0.16344945132732391       0.20017495751380920     
  0.17499999701976776        739.93708609999999       0.32683864235877991       0.18279141187667847       0.17436723411083221       0.17843067646026611     
  0.20000000298023224        739.93708609999999       0.32508188486099243       0.18625459074974060       0.18073154985904694       0.15671244263648987     
  0.22499999403953552        739.93708609999999       0.31845688819885254       0.18676732480525970       0.18326181173324585       0.13584640622138977     
  0.25000000000000000        739.93708609999999       0.30790716409683228       0.18470811843872070       0.18257835507392883       0.11634780466556549     
  0.27500000596046448        739.93708609999999       0.29425898194313049       0.18043597042560577       0.17922186851501465        9.8515845835208893E-002
  0.30000001192092896        739.93708609999999       0.27823790907859802       0.17429122328758240       0.17366790771484375        8.2496985793113708E-002
  0.32499998807907104        739.93708609999999       0.26048094034194946       0.16659559309482574       0.16633786261081696        6.8329207599163055E-002
  0.34999999403953552        739.93708609999999       0.24154585599899292       0.15765175223350525       0.15760707855224609        5.5974327027797699E-002
  0.37500000000000000        739.93708609999999       0.22191905975341797       0.14774297177791595       0.14781105518341064        4.5341990888118744E-002
  0.40000000596046448        739.93708609999999       0.20202177762985229       0.13713262975215912       0.13725005090236664        3.6307826638221741E-002
  0.42500001192092896        739.93708609999999       0.18221572041511536       0.12606374919414520       0.12619259953498840        2.8727207332849503E-002
  0.44999998807907104        739.93708609999999       0.16280797123908997       0.11475866287946701       0.11487822979688644        2.2445669397711754E-002
  0.47499999403953552        739.93708609999999       0.14405533671379089       0.10341876000165939       0.10351943969726562        1.7306739464402199E-002
  0.50000000000000000        739.93708609999999       0.12616842985153198        9.2224292457103729E-002   9.2303320765495300E-002   1.3157691806554794E-002
  0.52499997615814209        739.93708609999999       0.10931530594825745        8.1334255635738373E-002   8.1392757594585419E-002   9.8536852747201920E-003
  0.55000001192092896        739.93708609999999        9.3624979257583618E-002   7.0886440575122833E-002   7.0927441120147705E-002   7.2605609893798828E-003
  0.57499998807907104        739.93708609999999        7.9190596938133240E-002   6.0997493565082550E-002   6.1024684458971024E-002   5.2566039375960827E-003
  0.60000002384185791        739.93708609999999        6.6072583198547363E-002   5.1763173192739487E-002   5.1780149340629578E-002   3.7334600929170847E-003
  0.62500000000000000        739.93708609999999        5.4301522672176361E-002   4.3258622288703918E-002   4.3268490582704544E-002   2.5963950902223587E-003
  0.64999997615814209        739.93708609999999        4.3880987912416458E-002   3.5538811236619949E-002   3.5544048994779587E-002   1.7640375299379230E-003
  0.67500001192092896        739.93708609999999        3.4790262579917908E-002   2.8639076277613640E-002   2.8641508892178535E-002   1.1677381116896868E-003
  0.69999998807907104        739.93708609999999        2.6986977085471153E-002   2.2575778886675835E-002   2.2576663643121719E-002   7.5064855627715588E-004
  0.72500002384185791        739.93708609999999        2.0409688353538513E-002   1.7347112298011780E-002   1.7347253859043121E-002   4.6661210944876075E-004
  0.75000000000000000        739.93708609999999        1.4980437234044075E-002   1.2934048660099506E-002   1.2933912687003613E-002   2.7894246159121394E-004
  0.77499997615814209        739.93708609999999        1.0607253760099411E-002   9.3014435842633247E-003   9.3012712895870209E-003   1.5915674157440662E-004
  0.80000001192092896        739.93708609999999        7.1866801008582115E-003   6.3993134535849094E-003   6.3992082141339779E-003   8.5716063040308654E-005
  0.82499998807907104        739.93708609999999        4.6062897890806198E-003   4.1643087752163410E-003   4.1643003933131695E-003   4.2817351641133428E-005
  0.85000002384185791        739.93708609999999        2.7472618967294693E-003   2.5214103516191244E-003   2.5214944034814835E-003   1.9269382391939871E-005
  0.87500000000000000        739.93708609999999        1.4870329760015011E-003   1.3858900638297200E-003   1.3860457111150026E-003   7.4772510743059684E-006
  0.89999997615814209        739.93708609999999        7.0209993282333016E-004   6.6561135463416576E-004   6.6580704879015684E-004   2.5497536171315005E-006
  0.92500001192092896        739.93708609999999        2.7109246002510190E-004   2.6379994233138859E-004   2.6398734189569950E-004   1.5356689573309268E-006
  0.94999998807907104        739.93708609999999        7.8335702710319310E-005   8.2528960774652660E-005   8.2634986029006541E-005   2.7869316454598447E-006
  0.97500002384185791        739.93708609999999        1.8408934920444153E-005   2.7468387997942045E-005   2.7389705792302266E-005   5.4394004109781235E-006
   1.0000000000000000        739.93708609999999        3.2448174351884518E-006   1.5545838323305361E-005   1.5150804756558500E-005   8.9950108304037713E-006
   9.9999997171806854E-010   948.75394589999996        3.1236098147928715E-003  -9.7692094277590513E-004  -1.1574118398129940E-003  -9.0446684043854475E-004
   1.3183000246996812E-009   948.75394589999996        3.2707264181226492E-003  -9.7745389211922884E-004  -1.1831084266304970E-003  -9.2125212540850043E-004
   1.7378000150003459E-009   948.75394589999996        3.4254710189998150E-003  -9.7564078168943524E-004  -1.2093691620975733E-003  -9.3766150530427694E-004
   2.2908999142146058E-009   948.75394589999996        3.5883444361388683E-003  -9.7123492741957307E-004  -1.2362989364191890E-003  -9.5353269716724753E-004
   3.0200000278313155E-009   948.75394589999996        3.7597778718918562E-003  -9.6397061133757234E-004  -1.2640079949051142E-003  -9.6865277737379074E-004
   3.9810998941902653E-009   948.75394589999996        3.9402656257152557E-003  -9.5356057863682508E-004  -1.2926374329254031E-003  -9.8276440985500813E-004
   5.2481001766579993E-009   948.75394589999996        4.1303439065814018E-003  -9.3969370936974883E-004  -1.3223596615716815E-003  -9.9555309861898422E-004
   6.9183001549788514E-009   948.75394589999996        4.3305628933012486E-003  -9.2203513486310840E-004  -1.3533779419958591E-003  -1.0066351387649775E-003
   9.1201002305751899E-009   948.75394589999996        4.5415232889354229E-003  -9.0022204676643014E-004  -1.3859376776963472E-003  -1.0155466152355075E-003
   1.2023000373062587E-008   948.75394589999996        4.7638746909797192E-003  -8.7386131053790450E-004  -1.4203316532075405E-003  -1.0217287344858050E-003
   1.5849000334355878E-008   948.75394589999996        4.9982173368334770E-003  -8.4254035027697682E-004  -1.4568910701200366E-003  -1.0245097801089287E-003
   2.0892999330612838E-008   948.75394589999996        5.2453274838626385E-003  -8.0579693894833326E-004  -1.4960283879190683E-003  -1.0230907937511802E-003
   2.7542000680114143E-008   948.75394589999996        5.5059352889657021E-003  -7.6314539182931185E-004  -1.5382103156298399E-003  -1.0165206622332335E-003
   3.6307998385609608E-008   948.75394589999996        5.7808859273791313E-003  -7.1405130438506603E-004  -1.5839923871681094E-003  -1.0036720195785165E-003
   4.7863000673942224E-008   948.75394589999996        6.0709901154041290E-003  -6.5795436967164278E-004  -1.6340053407475352E-003  -9.8321889527142048E-004
   6.3096003088958241E-008   948.75394589999996        6.3771964050829411E-003  -5.9423566563054919E-004  -1.6889940015971661E-003  -9.5359998522326350E-004
   8.3175997644957533E-008   948.75394589999996        6.7004556767642498E-003  -5.2224029786884785E-004  -1.7498068045824766E-003  -9.1299240011721849E-004
   1.0965000285523274E-007   948.75394589999996        7.0418664254248142E-003  -4.4124372652731836E-004  -1.8174361903220415E-003  -8.5925945313647389E-004
   1.4453999597208167E-007   948.75394589999996        7.4024070054292679E-003  -3.5051247687079012E-004  -1.8929793732240796E-003  -7.8995199874043465E-004
   1.9054999711443088E-007   948.75394589999996        7.7834874391555786E-003  -2.4916449910961092E-004  -1.9777682609856129E-003  -7.0216238964349031E-004
   2.5118998792095226E-007   948.75394589999996        8.1861633807420731E-003  -1.3636678340844810E-004  -2.0732185803353786E-003  -5.9263483854010701E-004
   3.3112999631157436E-007   948.75394589999996        8.6118904873728752E-003  -1.1136052307847422E-005  -2.1810114849358797E-003  -4.5755089377053082E-004
   4.3651999703797628E-007   948.75394589999996        9.0621523559093475E-003   1.2756932119373232E-004  -2.3030322045087814E-003  -2.9254765831865370E-004
   5.7544002629583701E-007   948.75394589999996        9.5384418964385986E-003   2.8084035147912800E-004  -2.4413771461695433E-003  -9.2682988906744868E-005
   7.5857997217099182E-007   948.75394589999996        1.0042497888207436E-002   4.4989594607613981E-004  -2.5984388776123524E-003   1.4772108988836408E-004
   9.9999999747524271E-007   948.75394589999996        1.0576095432043076E-002   6.3602003501728177E-004  -2.7768651489168406E-003   4.3506285874173045E-004
   1.3182999509808724E-006   948.75394589999996        1.1141271330416203E-002   8.4064155817031860E-004  -2.9796482995152473E-003   7.7664532000198960E-004
   1.7377999483869644E-006   948.75394589999996        1.1739919893443584E-002   1.0651911143213511E-003  -3.2099937088787556E-003   1.1805004905909300E-003
   2.2909000563231530E-006   948.75394589999996        1.2374565005302429E-002   1.3113905442878604E-003  -3.4716213122010231E-003   1.6559616196900606E-003
   3.0199998946045525E-006   948.75394589999996        1.3047555461525917E-002   1.5809551114216447E-003  -3.7684645503759384E-003   2.2132052108645439E-003
   3.9810997805034276E-006   948.75394589999996        1.3761592097580433E-002   1.8757948419079185E-003  -4.1048754937946796E-003   2.8636793140321970E-003
   5.2481000238913111E-006   948.75394589999996        1.4519673772156239E-002   2.1980011370033026E-003  -4.4856015592813492E-003   3.6201623734086752E-003
   6.9183001869532745E-006   948.75394589999996        1.5325015410780907E-002   2.5498135946691036E-003  -4.9157268367707729E-003   4.4967532157897949E-003
   9.1201000032015145E-006   948.75394589999996        1.6181224957108498E-002   2.9336980078369379E-003  -5.4007205180823803E-003   5.5091036483645439E-003
   1.2022999726468697E-005   948.75394589999996        1.7092350870370865E-002   3.3523675519973040E-003  -5.9464103542268276E-003   6.6745462827384472E-003
   1.5849000192247331E-005   948.75394589999996        1.8062520772218704E-002   3.8086122367531061E-003  -6.5586655400693417E-003   8.0116251483559608E-003
   2.0892999600619078E-005   948.75394589999996        1.9096953794360161E-002   4.3057645671069622E-003  -7.2438917122781277E-003   9.5414463430643082E-003
   2.7542000680114143E-005   948.75394589999996        2.0201122388243675E-002   4.8473030328750610E-003  -8.0083431676030159E-003   1.1286552995443344E-002
   3.6307999835116789E-005   948.75394589999996        2.1381534636020660E-002   5.4372167214751244E-003  -8.8584003970026970E-003   1.3272006995975971E-002
   4.7862999053904787E-005   948.75394589999996        2.2645259276032448E-002   6.0797464102506638E-003  -9.7999116405844688E-003   1.5524492599070072E-002
   6.3095998484641314E-005   948.75394589999996        2.4000821635127068E-002   6.7798197269439697E-003  -1.0838441550731659E-002   1.8073661252856255E-002
   8.3175997133366764E-005   948.75394589999996        2.5457872077822685E-002   7.5428416021168232E-003  -1.1978468857705593E-002   2.0951256155967712E-002
   1.0964999819407240E-004   948.75394589999996        2.7028113603591919E-002   8.3751399070024490E-003  -1.3223417103290558E-002   2.4192489683628082E-002
   1.4453999756369740E-004   948.75394589999996        2.8724452480673790E-002   9.2834550887346268E-003  -1.4574066735804081E-002   2.7833648025989532E-002
   1.9054999575018883E-004   948.75394589999996        3.0564071610569954E-002   1.0276498273015022E-002  -1.6029829159379005E-002   3.1917709857225418E-002
   2.5119000929407775E-004   948.75394589999996        3.2565314322710037E-002   1.1363194324076176E-002  -1.7584806308150291E-002   3.6486398428678513E-002
   3.3112999517470598E-004   948.75394589999996        3.4752082079648972E-002   1.2554922141134739E-002  -1.9229408353567123E-002   4.1588138788938522E-002
   4.3652000022120774E-004   948.75394589999996        3.7153098732233047E-002   1.3864981941878796E-002  -2.0947378128767014E-002   4.7274217009544373E-002
   5.7544000446796417E-004   948.75394589999996        3.9803002029657364E-002   1.5309007838368416E-002  -2.2713750600814819E-002   5.3598068654537201E-002
   7.5857999036088586E-004   948.75394589999996        4.2745281010866165E-002   1.6906369477510452E-002  -2.4493334814906120E-002   6.0617923736572266E-002
   1.0000000474974513E-003   948.75394589999996        4.6033177524805069E-002   1.8680434674024582E-002  -2.6236899197101593E-002   6.8393245339393616E-002
   1.3183000264689326E-003   948.75394589999996        4.9733638763427734E-002   2.0660473033785820E-002  -2.7878241613507271E-002   7.6986469328403473E-002
   1.7377999611198902E-003   948.75394589999996        5.3927816450595856E-002   2.2881736978888512E-002  -2.9328560456633568E-002   8.6454488337039948E-002
   2.2909000981599092E-003   948.75394589999996        5.8720253407955170E-002   2.5390207767486572E-002  -3.0473183840513229E-002   9.6857070922851562E-002
   3.0199999455362558E-003   948.75394589999996        6.4237937331199646E-002   2.8242107480764389E-002  -3.1163273379206657E-002  0.10823868215084076     
   3.9810999296605587E-003   948.75394589999996        7.0639342069625854E-002   3.1508956104516983E-002  -3.1210187822580338E-002  0.12062880396842957     
   5.2481000311672688E-003   948.75394589999996        7.8120037913322449E-002   3.5281229764223099E-002  -3.0377667397260666E-002  0.13402956724166870     
   6.9182999432086945E-003   948.75394589999996        8.6917497217655182E-002   3.9672382175922394E-002  -2.8374841436743736E-002  0.14839784801006317     
   9.1201001778244972E-003   948.75394589999996        9.7316898405551910E-002   4.4824555516242981E-002  -2.4850817397236824E-002  0.16362532973289490     
   1.2023000046610832E-002   948.75394589999996       0.10965199768543243        5.0913494080305099E-002  -1.9393227994441986E-002  0.17950758337974548     
   1.5848999843001366E-002   948.75394589999996       0.12429104745388031        5.8148637413978577E-002  -1.1538935825228691E-002  0.19569538533687592     
   2.0893000066280365E-002   948.75394589999996       0.14162640273571014        6.6778264939785004E-002  -7.8971846960484982E-004  0.21165600419044495     
   2.7542000636458397E-002   948.75394589999996       0.16200910508632660        7.7071607112884521E-002   1.3334955088794231E-002  0.22658854722976685     
   3.6308001726865768E-002   948.75394589999996       0.18566055595874786        8.9293695986270905E-002   3.1221834942698479E-002  0.23935368657112122     
   4.7862999141216278E-002   948.75394589999996       0.21248774230480194       0.10363381356000900        5.3021118044853210E-002  0.24838700890541077     
   6.3096001744270325E-002   948.75394589999996       0.24181833863258362       0.12008869647979736        7.8455641865730286E-002  0.25166314840316772     
   8.3176001906394958E-002   948.75394589999996       0.27197501063346863       0.13824045658111572       0.10653132945299149       0.24675576388835907     
  0.10000000149011612        948.75394589999996       0.29103279113769531       0.15075235068798065       0.12575730681419373       0.23767778277397156     
  0.12500000000000000        948.75394589999996       0.31063199043273926       0.16533288359642029       0.14804627001285553       0.21939839422702789     
  0.15000000596046448        948.75394589999996       0.32150846719741821       0.17563730478286743       0.16391286253929138       0.19817157089710236     
  0.17499999701976776        948.75394589999996       0.32520642876625061       0.18216054141521454       0.17439071834087372       0.17596535384654999     
  0.20000000298023224        948.75394589999996       0.32300817966461182       0.18534541130065918       0.18034456670284271       0.15401034057140350     
  0.22499999403953552        948.75394589999996       0.31600809097290039       0.18560197949409485       0.18250592052936554       0.13307948410511017     
  0.25000000000000000        948.75394589999996       0.30515417456626892       0.18331536650657654       0.18150161206722260       0.11364254355430603     
  0.27500000596046448        948.75394589999996       0.29127350449562073       0.17884901165962219       0.17787522077560425        9.5960922539234161E-002
  0.30000001192092896        948.75394589999996       0.27508994936943054       0.17254593968391418       0.17210277915000916        8.0150209367275238E-002
  0.32499998807907104        948.75394589999996       0.25723701715469360       0.16472908854484558       0.16460454463958740        6.6223822534084320E-002
  0.34999999403953552        948.75394589999996       0.23826767504215240       0.15570123493671417       0.15575362741947174        5.4124470800161362E-002
  0.37500000000000000        948.75394589999996       0.21866248548030853       0.14574471116065979       0.14588251709938049        4.3747439980506897E-002
  0.40000000596046448        948.75394589999996       0.19883637130260468       0.13512115180492401       0.13528792560100555        3.4957960247993469E-002
  0.42500001192092896        948.75394589999996       0.17914427816867828       0.12407117336988449       0.12423446774482727        2.7604309841990471E-002
  0.44999998807907104        948.75394589999996       0.15988644957542419       0.11281421780586243       0.11295744776725769        2.1527629345655441E-002
  0.47499999403953552        948.75394589999996       0.14131280779838562       0.10154832899570465       0.10166501253843307        1.6569186002016068E-002
  0.50000000000000000        948.75394589999996       0.12362726032733917        9.0450122952461243E-002   9.0539805591106415E-002   1.2575658038258553E-002
  0.52499997615814209        948.75394589999996       0.10699141025543213        7.9674772918224335E-002   7.9740256071090698E-002   9.4028422608971596E-003
  0.55000001192092896        948.75394589999996        9.1528154909610748E-002   6.9356113672256470E-002   6.9401629269123077E-002   6.9181052967905998E-003
  0.57499998807907104        948.75394589999996        7.7324979007244110E-002   5.9606846421957016E-002   5.9636909514665604E-002   5.0018350593745708E-003
  0.60000002384185791        948.75394589999996        6.4437106251716614E-002   5.0518799573183060E-002   5.0537578761577606E-002   3.5481178201735020E-003
  0.62500000000000000        948.75394589999996        5.2890475839376450E-002   4.2163342237472534E-002   4.2174331843852997E-002   2.4647919926792383E-003
  0.64999997615814209        948.75394589999996        4.2684581130743027E-002   3.4591868519783020E-002   3.4597791731357574E-002   1.6730416100472212E-003
  0.67500001192092896        948.75394589999996        3.3795241266489029E-002   2.7836397290229797E-002   2.7839243412017822E-002   1.1066398583352566E-003
  0.69999998807907104        948.75394589999996        2.6177249848842621E-002   2.1910307928919792E-002   2.1911440417170525E-002   7.1094691520556808E-004
  0.72500002384185791        948.75394589999996        1.9766978919506073E-002   1.6809197142720222E-002   1.6809482127428055E-002   4.4175097718834877E-004
  0.75000000000000000        948.75394589999996        1.4484933577477932E-002   1.2511874549090862E-002   1.2511820532381535E-002   2.6402223738841712E-004
  0.77499997615814209        948.75394589999996        1.0238263756036758E-002   8.9815203100442886E-003   8.9813936501741409E-003   1.5064133913256228E-004
  0.80000001192092896        948.75394589999996        6.9232820533216000E-003   6.1670029535889626E-003   6.1669214628636837E-003   8.1151818449143320E-005
  0.82499998807907104        948.75394589999996        4.4279722496867180E-003   4.0043857879936695E-003   4.0043876506388187E-003   4.0575367165729403E-005
  0.85000002384185791        948.75394589999996        2.6345415972173214E-003   2.4186538066715002E-003   2.4187387898564339E-003   1.8319682567380369E-005
  0.87500000000000000        948.75394589999996        1.4220494776964188E-003   1.3256951933726668E-003   1.3258456019684672E-003   7.1991003096627537E-006
  0.89999997615814209        948.75394589999996        6.6917634103447199E-004   6.3461507670581341E-004   6.3480000244453549E-004   2.5798005935939727E-006
  0.92500001192092896        948.75394589999996        2.5724995066411793E-004   2.5050391559489071E-004   2.5067539536394179E-004   1.6531959090571036E-006
  0.94999998807907104        948.75394589999996        7.3745381087064743E-005   7.7901378972455859E-005   7.7987438999116421E-005   2.8337499315966852E-006
  0.97500002384185791        948.75394589999996        1.6745076209190302E-005   2.5485585865681060E-005   2.5385455955984071E-005   5.2709951887663919E-006
   1.0000000000000000        948.75394589999996        1.8422100538373343E-006   1.3568517715611961E-005   1.3155380656826310E-005   8.4593284555012360E-006
   9.9999997171806854E-010   1216.5007900000001        3.1324692536145449E-003  -9.7657821606844664E-004  -1.1576930992305279E-003  -9.4310787972062826E-004
   1.3183000246996812E-009   1216.5007900000001        3.2800540793687105E-003  -9.7695016302168369E-004  -1.1835354380309582E-003  -9.6013868460431695E-004
   1.7378000150003459E-009   1216.5007900000001        3.4352936781942844E-003  -9.7496015951037407E-004  -1.2099768500775099E-003  -9.7667658701539040E-004
   2.2908999142146058E-009   1216.5007900000001        3.5986914299428463E-003  -9.7036006627604365E-004  -1.2371292104944587E-003  -9.9253398366272449E-004
   3.0200000278313155E-009   1216.5007900000001        3.7706797011196613E-003  -9.6288288477808237E-004  -1.2651104480028152E-003  -1.0074677411466837E-003
   3.9810998941902653E-009   1216.5007900000001        3.9517548866569996E-003  -9.5223990501835942E-004  -1.2940706219524145E-003  -1.0211851913481951E-003
   5.2481001766579993E-009   1216.5007900000001        4.1424557566642761E-003  -9.3811831902712584E-004  -1.3241923879832029E-003  -1.0333308018743992E-003
   6.9183001549788514E-009   1216.5007900000001        4.3433341197669506E-003  -9.2018157010897994E-004  -1.3556908816099167E-003  -1.0434725554659963E-003
   9.1201002305751899E-009   1216.5007900000001        4.5549930073320866E-003  -8.9806504547595978E-004  -1.3888251269236207E-003  -1.0510908905416727E-003
   1.2023000373062587E-008   1216.5007900000001        4.7780857421457767E-003  -8.7137351511046290E-004  -1.4239033916965127E-003  -1.0555622866377234E-003
   1.5849000334355878E-008   1216.5007900000001        5.0132139585912228E-003  -8.3969242405146360E-004  -1.4612742234021425E-003  -1.0561407543718815E-003
   2.0892999330612838E-008   1216.5007900000001        5.2611581049859524E-003  -8.0255715874955058E-004  -1.5013699885457754E-003  -1.0519416537135839E-003
   2.7542000680114143E-008   1216.5007900000001        5.5226511321961880E-003  -7.5947947334498167E-004  -1.5446793986484408E-003  -1.0419159661978483E-003
   3.6307998385609608E-008   1216.5007900000001        5.7985414750874043E-003  -7.0992228575050831E-004  -1.5917835989966989E-003  -1.0248236358165741E-003
   4.7863000673942224E-008   1216.5007900000001        6.0896440409123898E-003  -6.5332243684679270E-004  -1.6433406854048371E-003  -9.9921226501464844E-004
   6.3096003088958241E-008   1216.5007900000001        6.3969115726649761E-003  -5.8905780315399170E-004  -1.7001269152387977E-003  -9.6337549621239305E-004
   8.3175997644957533E-008   1216.5007900000001        6.7212996073067188E-003  -5.1647011423483491E-004  -1.7630250658839941E-003  -9.1532798251137137E-004
   1.0965000285523274E-007   1216.5007900000001        7.0639117620885372E-003  -4.3483107583597302E-004  -1.8330655293539166E-003  -8.5274805314838886E-004
   1.4453999597208167E-007   1216.5007900000001        7.4257319793105125E-003  -3.4340334241278470E-004  -1.9113864982500672E-003  -7.7298440737649798E-004
   1.9054999711443088E-007   1216.5007900000001        7.8081763349473476E-003  -2.4130009114742279E-004  -1.9993665628135204E-003  -6.7289272556081414E-004
   2.5118998792095226E-007   1216.5007900000001        8.2123074680566788E-003  -1.2768397573381662E-004  -2.0984692964702845E-003  -5.4896797519177198E-004
   3.3112999631157436E-007   1216.5007900000001        8.6395870894193649E-003  -1.5662953956052661E-006  -2.2104287054389715E-003  -3.9710488636046648E-004
   4.3651999703797628E-007   1216.5007900000001        9.0915095061063766E-003   1.3810035306960344E-004  -2.3371872957795858E-003  -2.1262565860524774E-004
   5.7544002629583701E-007   1216.5007900000001        9.5695760101079941E-003   2.9241311131045222E-004  -2.4809001479297876E-003   9.7535894383327104E-006
   7.5857997217099182E-007   1216.5007900000001        1.0075536556541920E-002   4.6259799273684621E-004  -2.6440231595188379E-003   2.7609133394435048E-004
   9.9999999747524271E-007   1216.5007900000001        1.0611177422106266E-002   6.4994639251381159E-004  -2.8292681090533733E-003   5.9319636784493923E-004
   1.3182999509808724E-006   1216.5007900000001        1.1178551241755486E-002   8.5589615628123283E-004  -3.0396950896829367E-003   9.6882454818114638E-004
   1.7377999483869644E-006   1216.5007900000001        1.1779564432799816E-002   1.0818865848705173E-003  -3.2785728108137846E-003   1.4114786172285676E-003
   2.2909000563231530E-006   1216.5007900000001        1.2416763231158257E-002   1.3296509860083461E-003  -3.5496901255100965E-003   1.9310285570099950E-003
   3.0199998946045525E-006   1216.5007900000001        1.3092515058815479E-002   1.6009157989174128E-003  -3.8570414762943983E-003   2.5382000021636486E-003
   3.9810997805034276E-006   1216.5007900000001        1.3809545896947384E-002   1.8976050196215510E-003  -4.2050355114042759E-003   3.2450358849018812E-003
   5.2481000238913111E-006   1216.5007900000001        1.4570882543921471E-002   2.2218248341232538E-003  -4.5984708704054356E-003   4.0649492293596268E-003
   6.9183001869532745E-006   1216.5007900000001        1.5379773452877998E-002   2.5758324190974236E-003  -5.0424686633050442E-003   5.0127017311751842E-003
   9.1201000032015145E-006   1216.5007900000001        1.6239866614341736E-002   2.9621131252497435E-003  -5.5425213649868965E-003   6.1046471819281578E-003
   1.2022999726468697E-005   1216.5007900000001        1.7155256122350693E-002   3.3834034111350775E-003  -6.1044609174132347E-003   7.3588551022112370E-003
   1.5849000192247331E-005   1216.5007900000001        1.8130123615264893E-002   3.8425188977271318E-003  -6.7341290414333344E-003   8.7945954874157906E-003
   2.0892999600619078E-005   1216.5007900000001        1.9169751554727554E-002   4.3428232893347740E-003  -7.4378796853125095E-003   1.0433775372803211E-002
   2.7542000680114143E-005   1216.5007900000001        2.0279688760638237E-002   4.8878300003707409E-003  -8.2218684256076813E-003   1.2299719266593456E-002
   3.6307999835116789E-005   1216.5007900000001        2.1466538310050964E-002   5.4815709590911865E-003  -9.0923300012946129E-003   1.4418303966522217E-002
   4.7862999053904787E-005   1216.5007900000001        2.2737471386790276E-002   6.1283349059522152E-003  -1.0054903104901314E-002   1.6816986724734306E-002
   6.3095998484641314E-005   1216.5007900000001        2.4101149290800095E-002   6.8331086076796055E-003  -1.1114869266748428E-002   1.9526213407516479E-002
   8.3175997133366764E-005   1216.5007900000001        2.5567369535565376E-002   7.6013640500605106E-003  -1.2276337482035160E-002   2.2578459233045578E-002
   1.0964999819407240E-004   1216.5007900000001        2.7148021385073662E-002   8.4395119920372963E-003  -1.3542254455387592E-002   2.6009654626250267E-002
   1.4453999756369740E-004   1216.5007900000001        2.8856223449110985E-002   9.3543874099850655E-003  -1.4912793412804604E-002   2.9856614768505096E-002
   1.9054999575018883E-004   1216.5007900000001        3.0709423124790192E-002   1.0354819707572460E-002  -1.6386628150939941E-002   3.4162908792495728E-002
   2.5119000929407775E-004   1216.5007900000001        3.2726254314184189E-002   1.1449865065515041E-002  -1.7956931143999100E-002   3.8970425724983215E-002
   3.3112999517470598E-004   1216.5007900000001        3.4930981695652008E-002   1.2651067227125168E-002  -1.9613005220890045E-002   4.4327672570943832E-002
   4.3652000022120774E-004   1216.5007900000001        3.7352737039327621E-002   1.3971917331218719E-002  -2.1337259560823441E-002   5.0285622477531433E-002
   5.7544000446796417E-004   1216.5007900000001        4.0026627480983734E-002   1.5428273007273674E-002  -2.3103153333067894E-002   5.6896854192018509E-002
   7.5857999036088586E-004   1216.5007900000001        4.2996685951948166E-002   1.7039766535162926E-002  -2.4873645976185799E-002   6.4218178391456604E-002
   1.0000000474974513E-003   1216.5007900000001        4.6316746622323990E-002   1.8830068409442902E-002  -2.6597386226058006E-002   7.2306714951992035E-002
   1.3183000264689326E-003   1216.5007900000001        5.0054401159286499E-002   2.0828796550631523E-002  -2.8205765411257744E-002   8.1221505999565125E-002
   1.7377999611198902E-003   1216.5007900000001        5.4291460663080215E-002   2.3071572184562683E-002  -2.9607348144054413E-002   9.1014422476291656E-002
   2.2909000981599092E-003   1216.5007900000001        5.9133119881153107E-002   2.5604801252484322E-002  -3.0684610828757286E-002  0.10173861682415009     
   3.0199999455362558E-003   1216.5007900000001        6.4706906676292419E-002   2.8485113754868507E-002  -3.1285833567380905E-002  0.11342942714691162     
   3.9810999296605587E-003   1216.5007900000001        7.1171611547470093E-002   3.1784411519765854E-002  -3.1219637021422386E-002  0.12610444426536560     
   5.2481000311672688E-003   1216.5007900000001        7.8722685575485229E-002   3.5593442618846893E-002  -3.0247498303651810E-002  0.13975057005882263     
   6.9182999432086945E-003   1216.5007900000001        8.7596774101257324E-002   4.0025729686021805E-002  -2.8077278286218643E-002  0.15430554747581482     
   9.1201001778244972E-003   1216.5007900000001        9.8077088594436646E-002   4.5223068445920944E-002  -2.4358492344617844E-002  0.16963769495487213     
   1.2023000046610832E-002   1216.5007900000001       0.11049363762140274        5.1360193639993668E-002  -1.8681831657886505E-002  0.18551492691040039     
   1.5848999843001366E-002   1216.5007900000001       0.12520833313465118        5.8644417673349380E-002  -1.0591203346848488E-002  0.20155660808086395     
   2.0893000066280365E-002   1216.5007900000001       0.14260353147983551        6.7320242524147034E-002   3.9928828482516110E-004  0.21719647943973541     
   2.7542000636458397E-002   1216.5007900000001       0.16301524639129639        7.7650591731071472E-002   1.4750765636563301E-002  0.23160126805305481     
   3.6308001726865768E-002   1216.5007900000001       0.18664355576038361        8.9890636503696442E-002   3.2822284847497940E-002  0.24360629916191101     
   4.7862999141216278E-002   1216.5007900000001       0.21336683630943298       0.10421505570411682        5.4727531969547272E-002  0.25163868069648743     
   6.3096001744270325E-002   1216.5007900000001       0.24247750639915466       0.12060027569532394        8.0145761370658875E-002  0.25369530916213989     
   8.3176001906394958E-002   1216.5007900000001       0.27226033806800842       0.13860249519348145       0.10803739726543427       0.24742160737514496     
  0.10000000149011612        1216.5007900000001       0.29096761345863342       0.15095610916614532       0.12702853977680206       0.23741689324378967     
  0.12500000000000000        1216.5007900000001       0.31002825498580933       0.16526970267295837       0.14890381693840027       0.21809586882591248     
  0.15000000596046448        1216.5007900000001       0.32038161158561707       0.17529073357582092       0.16433240473270416       0.19617025554180145     
  0.17499999701976776        1216.5007900000001       0.32359787821769714       0.18153154850006104       0.17438298463821411       0.17354154586791992     
  0.20000000298023224        1216.5007900000001       0.32097476720809937       0.18444743752479553       0.17994020879268646       0.15137952566146851     
  0.22499999403953552        1216.5007900000001       0.31361541152000427       0.18445733189582825       0.18174673616886139       0.13040445744991302     
  0.25000000000000000        1216.5007900000001       0.30247160792350769       0.18195262551307678       0.18043521046638489       0.11104170233011246     
  0.27500000596046448        1216.5007900000001       0.28837102651596069       0.17730087041854858       0.17655156552791595        9.3516081571578979E-002
  0.30000001192092896        1216.5007900000001       0.27203556895256042       0.17084753513336182       0.17057202756404877        7.7913686633110046E-002
  0.32499998807907104        1216.5007900000001       0.25409510731697083       0.16291661560535431       0.16291552782058716        6.4224652945995331E-002
  0.34999999403953552        1216.5007900000001       0.23509770631790161       0.15381078422069550       0.15395280718803406        5.2373774349689484E-002
  0.37500000000000000        1216.5007900000001       0.21551822125911713       0.14381136000156403       0.14401333034038544        4.2243000119924545E-002
  0.40000000596046448        1216.5007900000001       0.19576524198055267       0.13317817449569702       0.13339020311832428        3.3688031136989594E-002
  0.42500001192092896        1216.5007900000001       0.17618715763092041       0.12214946001768112       0.12234418839216232        2.6550767943263054E-002
  0.44999998807907104        1216.5007900000001       0.15707744657993317       0.11094170808792114       0.11110644787549973        2.0668497309088707E-002
  0.47499999403953552        1216.5007900000001       0.13867940008640289        9.9749699234962463E-002   9.9880881607532501E-002   1.5880638733506203E-002
  0.50000000000000000        1216.5007900000001       0.12119038403034210        8.8746480643749237E-002   8.8845789432525635E-002   1.2033554725348949E-002
  0.52499997615814209        1216.5007900000001       0.10476578772068024        7.8083492815494537E-002   7.8155264258384705E-002   8.9838542044162750E-003
  0.55000001192092896        1216.5007900000001        8.9522622525691986E-002   6.7890740931034088E-002   6.7940302193164825E-002   6.6005093976855278E-003
  0.57499998807907104        1216.5007900000001        7.5542934238910675E-002   5.8277089148759842E-002   5.8309722691774368E-002   4.7660251148045063E-003
  0.60000002384185791        1216.5007900000001        6.2876984477043152E-002   4.9330603331327438E-002   4.9350991845130920E-002   3.3768806606531143E-003
  0.62500000000000000        1216.5007900000001        5.1546279340982437E-002   4.1119024157524109E-002   4.1131008416414261E-002   2.3434069007635117E-003
  0.64999997615814209        1216.5007900000001        4.1546460241079330E-002   3.3690322190523148E-002   3.3696856349706650E-002   1.5892356168478727E-003
  0.67500001192092896        1216.5007900000001        3.2850075513124466E-002   2.7073368430137634E-002   2.7076585218310356E-002   1.0504402453079820E-003
  0.69999998807907104        1216.5007900000001        2.5409270077943802E-002   2.1278716623783112E-002   2.1280072629451752E-002   6.7446485627442598E-004
  0.72500002384185791        1216.5007900000001        1.9158383831381798E-002   1.6299519687891006E-002   1.6299936920404434E-002   4.1892149602063000E-004
  0.75000000000000000        1216.5007900000001        1.4016530476510525E-002   1.2112569995224476E-002   1.2112592346966267E-002   2.5032550911419094E-004
  0.77499997615814209        1216.5007900000001        9.8900934681296349E-003   8.6795017123222351E-003   8.6794169619679451E-003   1.4282323536463082E-004
  0.80000001192092896        1216.5007900000001        6.6752405837178230E-003   5.9481430798768997E-003   5.9480825439095497E-003   7.6958443969488144E-005
  0.82499998807907104        1216.5007900000001        4.2604184709489346E-003   3.8540603127330542E-003   3.8540710229426622E-003   3.8511945604113862E-005
  0.85000002384185791        1216.5007900000001        2.5288846809417009E-003   2.3223045282065868E-003   2.3223904427140951E-003   1.7440666852053255E-005
  0.87500000000000000        1216.5007900000001        1.3613075716421008E-003   1.2694121105596423E-003   1.2695572804659605E-003   6.9332363636931404E-006
  0.89999997615814209        1216.5007900000001        6.3850043807178736E-004   6.0572446091100574E-004   6.0589890927076340E-004   2.5910967451636679E-006
  0.92500001192092896        1216.5007900000001        2.4439953267574310E-004   2.3815171152818948E-004   2.3830810096114874E-004   1.7366513702654629E-006
  0.94999998807907104        1216.5007900000001        6.9499074015766382E-005   7.3609560786280781E-005   7.3677016189321876E-005   2.8432530143618351E-006
  0.97500002384185791        1216.5007900000001        1.5210825949907303E-005   2.3642536689294502E-005   2.3522907213191502E-005   5.0759558689605910E-006
   1.0000000000000000        1216.5007900000001        5.7066512226811028E-007   1.1750094927265309E-005   1.1321329111524392E-005   7.9264973464887589E-006
   9.9999997171806854E-010   1559.8081870000001        3.1411333475261927E-003  -9.7623473266139627E-004  -1.1580538703128695E-003  -9.8149757832288742E-004
   1.3183000246996812E-009   1559.8081870000001        3.2891763839870691E-003  -9.7644887864589691E-004  -1.1840561637654901E-003  -9.9870539270341396E-004
   1.7378000150003459E-009   1559.8081870000001        3.4449005033820868E-003  -9.7428529988974333E-004  -1.2106947833672166E-003  -1.0152914328500628E-003
   2.2908999142146058E-009   1559.8081870000001        3.6088109482079744E-003  -9.6949475118890405E-004  -1.2380885891616344E-003  -1.0310407960787416E-003
   3.0200000278313155E-009   1559.8081870000001        3.7813421804457903E-003  -9.6180889522656798E-004  -1.2663634261116385E-003  -1.0456782765686512E-003
   3.9810998941902653E-009   1559.8081870000001        3.9629922248423100E-003  -9.5093745039775968E-004  -1.2956787832081318E-003  -1.0588737204670906E-003
   5.2481001766579993E-009   1559.8081870000001        4.1543017141520977E-003  -9.3656621174886823E-004  -1.3262277934700251E-003  -1.0702277068048716E-003
   6.9183001549788514E-009   1559.8081870000001        4.3558254837989807E-003  -9.1835675993934274E-004  -1.3582380488514900E-003  -1.0792578104883432E-003
   9.1201002305751899E-009   1559.8081870000001        4.5681684277951717E-003  -8.9594285236671567E-004  -1.3919821940362453E-003  -1.0853852145373821E-003
   1.2023000373062587E-008   1559.8081870000001        4.7919861972332001E-003  -8.6892710532993078E-004  -1.4277846785262227E-003  -1.0879182955250144E-003
   1.5849000334355878E-008   1559.8081870000001        5.0278832204639912E-003  -8.3689310122281313E-004  -1.4660113956779242E-003  -1.0860338807106018E-003
   2.0892999330612838E-008   1559.8081870000001        5.2766432054340839E-003  -7.9937372356653214E-004  -1.5071152010932565E-003  -1.0787569917738438E-003
   2.7542000680114143E-008   1559.8081870000001        5.5390023626387119E-003  -7.5587845640257001E-004  -1.5516075072810054E-003  -1.0649365140125155E-003
   3.6307998385609608E-008   1559.8081870000001        5.8158123865723610E-003  -7.0586742367595434E-004  -1.6000947216525674E-003  -1.0432153940200806E-003
   4.7863000673942224E-008   1559.8081870000001        6.1078923754394054E-003  -6.4877473050728440E-004  -1.6532632289454341E-003  -1.0120100341737270E-003
   6.3096003088958241E-008   1559.8081870000001        6.4161987975239754E-003  -5.8397505199536681E-004  -1.7119206022471189E-003  -9.6946355188265443E-004
   8.3175997644957533E-008   1559.8081870000001        6.7416918464004993E-003  -5.1080691628158092E-004  -1.7769840778782964E-003  -9.1342302039265633E-004
   1.0965000285523274E-007   1559.8081870000001        7.0854802615940571E-003  -4.2853821651078761E-004  -1.8495226977393031E-003  -8.4137602243572474E-004
   1.4453999597208167E-007   1559.8081870000001        7.4485526420176029E-003  -3.3642791095189750E-004  -1.9307149341329932E-003  -7.5046363053843379E-004
   1.9054999711443088E-007   1559.8081870000001        7.8323325142264366E-003  -2.3358452017419040E-004  -2.0219865255057812E-003  -6.3729874091222882E-004
   2.5118998792095226E-007   1559.8081870000001        8.2378881052136421E-003  -1.1916633957298473E-004  -2.1248476114124060E-003  -4.9812154611572623E-004
   3.3112999631157436E-007   1559.8081870000001        8.6666895076632500E-003   7.8205921454355121E-006  -2.2410855162888765E-003  -3.2853393349796534E-004
   4.3651999703797628E-007   1559.8081870000001        9.1202380135655403E-003   1.4842937525827438E-004  -2.3726983927190304E-003  -1.2353772763162851E-004
   5.7544002629583701E-007   1559.8081870000001        9.6000451594591141E-003   3.0376316863112152E-004  -2.5218995288014412E-003   1.2249777500983328E-004
   7.5857997217099182E-007   1559.8081870000001        1.0107871145009995E-002   4.7505492693744600E-004  -2.6912058237940073E-003   4.1601643897593021E-004
   9.9999999747524271E-007   1559.8081870000001        1.0645515285432339E-002   6.6360353957861662E-004  -2.8833921533077955E-003   7.6424150029197335E-004
   1.3182999509808724E-006   1559.8081870000001        1.1215042322874069E-002   8.7085529230535030E-004  -3.1015835702419281E-003   1.1753850849345326E-003
   1.7377999483869644E-006   1559.8081870000001        1.1818374507129192E-002   1.0982584208250046E-003  -3.3491093199700117E-003   1.6584224067628384E-003
   2.2909000563231530E-006   1559.8081870000001        1.2458076700568199E-002   1.3475571759045124E-003  -3.6298239137977362E-003   2.2237610537558794E-003
   3.0199998946045525E-006   1559.8081870000001        1.3136537745594978E-002   1.6204895218834281E-003  -3.9477781392633915E-003   2.8826752677559853E-003
   3.9810997805034276E-006   1559.8081870000001        1.3856505975127220E-002   1.9189922604709864E-003  -4.3074334971606731E-003   3.6477998364716768E-003
   5.2481000238913111E-006   1559.8081870000001        1.4621037058532238E-002   2.2451870609074831E-003  -4.7136335633695126E-003   4.5331772416830063E-003
   6.9183001869532745E-006   1559.8081870000001        1.5433411113917828E-002   2.6013478636741638E-003  -5.1715299487113953E-003   5.5542252957820892E-003
   9.1201000032015145E-006   1559.8081870000001        1.6297318041324615E-002   2.9899799264967442E-003  -5.6866328231990337E-003   6.7279888316988945E-003
   1.2022999726468697E-005   1559.8081870000001        1.7216892912983894E-002   3.4138420596718788E-003  -6.2647708691656590E-003   8.0732600763440132E-003
   1.5849000192247331E-005   1559.8081870000001        1.8196374177932739E-002   3.8757750298827887E-003  -6.9117480888962746E-003   9.6100158989429474E-003
   2.0892999600619078E-005   1559.8081870000001        1.9241107627749443E-002   4.3791732750833035E-003  -7.6338578946888447E-003   1.1360945180058479E-002
   2.7542000680114143E-005   1559.8081870000001        2.0356714725494385E-002   4.9275858327746391E-003  -8.4371473640203476E-003   1.3350120745599270E-002
   3.6307999835116789E-005   1559.8081870000001        2.1549893543124199E-002   5.5250846780836582E-003  -9.3276966363191605E-003   1.5604202635586262E-002
   4.7862999053904787E-005   1559.8081870000001        2.2827915847301483E-002   6.1760083772242069E-003  -1.0310921818017960E-002   1.8151378259062767E-002
   6.3095998484641314E-005   1559.8081870000001        2.4199573323130608E-002   6.8853986449539661E-003  -1.1391812935471535E-002   2.1022839471697807E-002
   8.3175997133366764E-005   1559.8081870000001        2.5674814358353615E-002   7.6587963849306107E-003  -1.2574095278978348E-002   2.4251731112599373E-002
   1.0964999819407240E-004   1559.8081870000001        2.7265703305602074E-002   8.5026919841766357E-003  -1.3860231265425682E-002   2.7874633669853210E-002
   1.4453999756369740E-004   1559.8081870000001        2.8985576704144478E-002   9.4240130856633186E-003  -1.5249776653945446E-002   3.1928792595863342E-002
   1.9054999575018883E-004   1559.8081870000001        3.0852129682898521E-002   1.0431705974042416E-002  -1.6740661114454269E-002   3.6458283662796021E-002
   2.5119000929407775E-004   1559.8081870000001        3.2884292304515839E-002   1.1534956283867359E-002  -1.8325127661228180E-002   4.1505023837089539E-002
   3.3112999517470598E-004   1559.8081870000001        3.5106670111417770E-002   1.2745467945933342E-002  -1.9991369917988777E-002   4.7117460519075394E-002
   4.3652000022120774E-004   1559.8081870000001        3.7548799067735672E-002   1.4076917432248592E-002  -2.1720472723245621E-002   5.3346090018749237E-002
   5.7544000446796417E-004   1559.8081870000001        4.0246248245239258E-002   1.5545381233096123E-002  -2.3484330624341965E-002   6.0242448002099991E-002
   7.5857999036088586E-004   1559.8081870000001        4.3243564665317535E-002   1.7170747742056847E-002  -2.5244090706110001E-002   6.7861691117286682E-002
   1.0000000474974513E-003   1559.8081870000001        4.6595163643360138E-002   1.8976978957653046E-002  -2.6946319267153740E-002   7.6258361339569092E-002
   1.3183000264689326E-003   1559.8081870000001        5.0369255244731903E-002   2.0994028076529503E-002  -2.8520070016384125E-002   8.5487827658653259E-002
   1.7377999611198902E-003   1559.8081870000001        5.4648276418447495E-002   2.3257879540324211E-002  -2.9871355742216110E-002   9.5596671104431152E-002
   2.2909000981599092E-003   1559.8081870000001        5.9538051486015320E-002   2.5815334171056747E-002  -3.0879920348525047E-002  0.10663115978240967     
   3.0199999455362558E-003   1559.8081870000001        6.5166592597961426E-002   2.8723416849970818E-002  -3.1391318887472153E-002  0.11861723661422729     
   3.9810999296605587E-003   1559.8081870000001        7.1692958474159241E-002   3.2054383307695389E-002  -3.1211618334054947E-002  0.13156045973300934     
   5.2481000311672688E-003   1559.8081870000001        7.9312451183795929E-002   3.5899229347705841E-002  -3.0100274831056595E-002  0.14543245732784271     
   6.9182999432086945E-003   1559.8081870000001        8.8260836899280548E-002   4.0371507406234741E-002  -2.7764145284891129E-002  0.16015195846557617     
   9.1201001778244972E-003   1559.8081870000001        9.8819330334663391E-002   4.5612633228302002E-002  -2.3853451013565063E-002  0.17556439340114594     
   1.2023000046610832E-002   1559.8081870000001       0.11131420731544495        5.1796317100524902E-002  -1.7962221056222916E-002  0.19141086935997009     
   1.5848999843001366E-002   1559.8081870000001       0.12610107660293579        5.9127725660800934E-002  -9.6416547894477844E-003  0.20728079974651337     
   2.0893000066280365E-002   1559.8081870000001       0.14355245232582092        6.7847609519958496E-002   1.5817242674529552E-003  0.22257646918296814     
   2.7542000636458397E-002   1559.8081870000001       0.16398960351943970        7.8212663531303406E-002   1.6149777919054031E-002  0.23643511533737183     
   3.6308001726865768E-002   1559.8081870000001       0.18759182095527649        9.0468399226665497E-002   3.4394409507513046E-002  0.24767027795314789     
   4.7862999141216278E-002   1559.8081870000001       0.21420973539352417       0.10477522015571594        5.6393928825855255E-002  0.25470468401908875     
   6.3096001744270325E-002   1559.8081870000001       0.24310179054737091       0.12108986079692841        8.1785812973976135E-002  0.25556144118309021     
   8.3176001906394958E-002   1559.8081870000001       0.27251654863357544       0.13894355297088623       0.10948756337165833       0.24796018004417419     
  0.10000000149011612        1559.8081870000001       0.29088062047958374       0.15114127099514008       0.12824378907680511       0.23706480860710144     
  0.12500000000000000        1559.8081870000001       0.30941632390022278       0.16519340872764587       0.14971086382865906       0.21675422787666321     
  0.15000000596046448        1559.8081870000001       0.31926199793815613       0.17493823170661926       0.16471122205257416       0.19417518377304077     
  0.17499999701976776        1559.8081870000001       0.32201257348060608       0.18090489506721497       0.17434668540954590       0.17116038501262665     
  0.20000000298023224        1559.8081870000001       0.31898039579391479       0.18356062471866608       0.17952048778533936       0.14881855249404907     
  0.22499999403953552        1559.8081870000001       0.31127661466598511       0.18333284556865692       0.18098552525043488       0.12781776487827301     
  0.25000000000000000        1559.8081870000001       0.29985639452934265       0.18061882257461548       0.17937956750392914       0.10854009538888931     
  0.27500000596046448        1559.8081870000001       0.28554761409759521       0.17578993737697601       0.17525056004524231        9.1175042092800140E-002
  0.30000001192092896        1559.8081870000001       0.26907008886337280       0.16919390857219696       0.16907456517219543        7.5780496001243591E-002
  0.32499998807907104        1559.8081870000001       0.25104987621307373       0.16115555167198181       0.16126902401447296        6.2324520200490952E-002
  0.34999999403953552        1559.8081870000001       0.23203015327453613       0.15197736024856567       0.15220223367214203        5.0715133547782898E-002
  0.37500000000000000        1559.8081870000001       0.21248002350330353       0.14193950593471527       0.14220052957534790        4.0821883827447891E-002
  0.40000000596046448        1559.8081870000001       0.19280187785625458       0.13129998743534088       0.13155351579189301        3.2491762191057205E-002
  0.42500001192092896        1559.8081870000001       0.17333765327930450       0.12029459327459335       0.12051805108785629        2.5560919195413589E-002
  0.44999998807907104        1559.8081870000001       0.15437422692775726       0.10913695394992828       0.10932128131389618        1.9863300025463104E-002
  0.47499999403953552        1559.8081870000001       0.13614840805530548        9.8018594086170197E-002   9.8162919282913208E-002   1.5236830338835716E-002
  0.50000000000000000        1559.8081870000001       0.11885127425193787        8.7109066545963287E-002   8.7217055261135101E-002   1.1527802795171738E-002
  0.52499997615814209        1559.8081870000001       0.10263215750455856        7.6556161046028137E-002   7.6633587479591370E-002   8.5937883704900742E-003
  0.55000001192092896        1559.8081870000001        8.7602436542510986E-002   6.6486172378063202E-002   6.6539369523525238E-002   6.3054277561604977E-003
  0.57499998807907104        1559.8081870000001        7.3838911950588226E-002   5.7004258036613464E-002   5.7039190083742142E-002   4.5473417267203331E-003
  0.60000002384185791        1559.8081870000001        6.1387114226818085E-002   4.8194844275712967E-002   4.8216674476861954E-002   3.2183565199375153E-003
  0.62500000000000000        1559.8081870000001        5.0264328718185425E-002   4.0122196078300476E-002   4.0135078132152557E-002   2.2312116343528032E-003
  0.64999997615814209        1559.8081870000001        4.0462531149387360E-002   3.2831020653247833E-002   3.2838102430105209E-002   1.5118827577680349E-003
  0.67500001192092896        1559.8081870000001        3.1951196491718292E-002   2.6347178965806961E-002   2.6350729167461395E-002   9.9862937349826097E-004
  0.69999998807907104        1559.8081870000001        2.4679983034729958E-002   2.0678553730249405E-002   2.0680109038949013E-002   6.4086256315931678E-004
  0.72500002384185791        1559.8081870000001        1.8581358715891838E-002   1.5815993770956993E-002   1.5816530212759972E-002   3.9790690061636269E-004
  0.75000000000000000        1559.8081870000001        1.3573163188993931E-002   1.1734408326447010E-002   1.1734499596059322E-002   2.3772072745487094E-004
  0.77499997615814209        1559.8081870000001        9.5611214637756348E-003   8.3940019831061363E-003   8.3939544856548309E-003   1.3562718231696635E-004
  0.80000001192092896        1559.8081870000001        6.4413310028612614E-003   5.7416670024394989E-003   5.7416260242462158E-003   7.3095965490210801E-005
  0.82499998807907104        1559.8081870000001        4.1027488186955452E-003   3.7125512026250362E-003   3.7125698290765285E-003   3.6607936635846272E-005
  0.85000002384185791        1559.8081870000001        2.4296978954225779E-003   2.2318270057439804E-003   2.2319131530821323E-003   1.6624906493234448E-005
  0.87500000000000000        1559.8081870000001        1.3044403167441487E-003   1.2167034437879920E-003   1.2168434914201498E-003   6.6787656578526367E-006
  0.89999997615814209        1559.8081870000001        6.0987134929746389E-004   5.7875190395861864E-004   5.7891628239303827E-004   2.5866547730402090E-006
  0.92500001192092896        1559.8081870000001        2.3244947078637779E-004   2.2665664437226951E-004   2.2679872927255929E-004   1.7917243440024322E-006
  0.94999998807907104        1559.8081870000001        6.5564381657168269E-005   6.9622561568394303E-005   6.9672692916356027E-005   2.8229819690750446E-006
  0.97500002384185791        1559.8081870000001        1.3794611732009798E-005   2.1927631678408943E-005   2.1790312530356459E-005   4.8624883675074670E-006
   1.0000000000000000        1559.8081870000001       -5.8227300314683816E-007   1.0076688340632245E-005   9.6345429483335465E-006   7.4033087003044784E-006
   9.9999997171806854E-010   2000.0000000000000        3.1496116425842047E-003  -9.7589066717773676E-004  -1.1584962485358119E-003  -1.0196149814873934E-003
   1.3183000246996812E-009   2000.0000000000000        3.2981031108647585E-003  -9.7594986436888576E-004  -1.1846731649711728E-003  -1.0369285009801388E-003
   1.7378000150003459E-009   2000.0000000000000        3.4543012734502554E-003  -9.7361608641222119E-004  -1.2115255231037736E-003  -1.0534792672842741E-003
   2.2908999142146058E-009   2000.0000000000000        3.6187137011438608E-003  -9.6863874932751060E-004  -1.2391798663884401E-003  -1.0690231574699283E-003
   3.0200000278313155E-009   2000.0000000000000        3.7917764857411385E-003  -9.6074811881408095E-004  -1.2677700724452734E-003  -1.0832508560270071E-003
   3.9810998941902653E-009   2000.0000000000000        3.9739892818033695E-003  -9.4965269090607762E-004  -1.2974651763215661E-003  -1.0957926278933883E-003
   5.2481001766579993E-009   2000.0000000000000        4.1658948175609112E-003  -9.3503651442006230E-004  -1.3284696033224463E-003  -1.1062028352171183E-003
   6.9183001549788514E-009   2000.0000000000000        4.3680500239133835E-003  -9.1655971482396126E-004  -1.3610230525955558E-003  -1.1139452690258622E-003
   9.1201002305751899E-009   2000.0000000000000        4.5810625888407230E-003  -8.9385407045483589E-004  -1.3954127207398415E-003  -1.1183796450495720E-003
   1.2023000373062587E-008   2000.0000000000000        4.8055900260806084E-003  -8.6652039317414165E-004  -1.4319790061563253E-003  -1.1187425116077065E-003
   1.5849000334355878E-008   2000.0000000000000        5.0422400236129761E-003  -8.3414028631523252E-004  -1.4711060794070363E-003  -1.1141299037262797E-003
   2.0892999330612838E-008   2000.0000000000000        5.2917990833520889E-003  -7.9624424688518047E-004  -1.5132674016058445E-003  -1.1034726630896330E-003
   2.7542000680114143E-008   2000.0000000000000        5.5550062097609043E-003  -7.5233948882669210E-004  -1.5589974354952574E-003  -1.0855138534680009E-003
   3.6307998385609608E-008   2000.0000000000000        5.8327172882854939E-003  -7.0188345853239298E-004  -1.6089281998574734E-003  -1.0587745346128941E-003
   4.7863000673942224E-008   2000.0000000000000        6.1257542110979557E-003  -6.4430752536281943E-004  -1.6637743683531880E-003  -1.0215349029749632E-003
   6.3096003088958241E-008   2000.0000000000000        6.4350781030952930E-003  -5.7898327941074967E-004  -1.7243754118680954E-003  -9.7178341820836067E-004
   8.3175997644957533E-008   2000.0000000000000        6.7616533488035202E-003  -5.0524598918855190E-004  -1.7916831420734525E-003  -9.0719392756000161E-004
   1.0965000285523274E-007   2000.0000000000000        7.1065938100218773E-003  -4.2235990986227989E-004  -1.8668050179257989E-003  -8.2505785394459963E-004
   1.4453999597208167E-007   2000.0000000000000        7.4708932079374790E-003  -3.2958036172203720E-004  -1.9509599078446627E-003  -7.2230346268042922E-004
   1.9054999711443088E-007   2000.0000000000000        7.8559815883636475E-003  -2.2601122327614576E-004  -2.0456202328205109E-003  -5.9529475402086973E-004
   2.5118998792095226E-007   2000.0000000000000        8.2629323005676270E-003  -1.1080659896833822E-004  -2.1523428149521351E-003  -4.4001228525303304E-004
   3.3112999631157436E-007   2000.0000000000000        8.6932247504591942E-003   1.7032687537721358E-005  -2.2729672491550446E-003  -2.5175951304845512E-004
   4.3651999703797628E-007   2000.0000000000000        9.1483676806092262E-003   1.5856532263569534E-004  -2.4095468688756227E-003  -2.5212595573975705E-005
   5.7544002629583701E-007   2000.0000000000000        9.6298800781369209E-003   3.1490038963966072E-004  -2.5643510743975639E-003   2.4561054306104779E-004
   7.5857997217099182E-007   2000.0000000000000        1.0139535181224346E-002   4.8727766261436045E-004  -2.7399575337767601E-003   5.6754349498078227E-004
   9.9999999747524271E-007   2000.0000000000000        1.0679142549633980E-002   6.7700335057452321E-004  -2.9392014257609844E-003   9.4822741812095046E-004
   1.3182999509808724E-006   2000.0000000000000        1.1250781826674938E-002   8.8553217938169837E-004  -3.1652704346925020E-003   1.3963336823508143E-003
   1.7377999483869644E-006   2000.0000000000000        1.1856389231979847E-002   1.1143211741000414E-003  -3.4215520136058331E-003   1.9213105551898479E-003
   2.2909000563231530E-006   2000.0000000000000        1.2498547323048115E-002   1.3651250628754497E-003  -3.7119623739272356E-003   2.5341045111417770E-003
   3.0199998946045525E-006   2000.0000000000000        1.3179665431380272E-002   1.6396932769566774E-003  -4.0406049229204655E-003   3.2465364784002304E-003
   3.9810997805034276E-006   2000.0000000000000        1.3902517035603523E-002   1.9399757729843259E-003  -4.4119898229837418E-003   4.0718298405408859E-003
   5.2481000238913111E-006   2000.0000000000000        1.4670183882117271E-002   2.2681085392832756E-003  -4.8309988342225552E-003   5.0246505998075008E-003
   6.9183001869532745E-006   2000.0000000000000        1.5485980547964573E-002   2.6263829786330462E-003  -5.3028105758130550E-003   6.1210645362734795E-003
   9.1201000032015145E-006   2000.0000000000000        1.6353631392121315E-002   3.0173230916261673E-003  -5.8329440653324127E-003   7.3787965811789036E-003
   1.2022999726468697E-005   2000.0000000000000        1.7277322709560394E-002   3.4437100403010845E-003  -6.4272172749042511E-003   8.8173476979136467E-003
   1.5849000192247331E-005   2000.0000000000000        1.8261335790157318E-002   3.9084097370505333E-003  -7.0913895033299923E-003   1.0457382537424564E-002
   2.0892999600619078E-005   2000.0000000000000        1.9311087206006050E-002   4.4148471206426620E-003  -7.8316843137145042E-003   1.2322346679866314E-002
   2.7542000680114143E-005   2000.0000000000000        2.0432272925972939E-002   4.9666045233607292E-003  -8.6540319025516510E-003   1.4437035657465458E-002
   3.6307999835116789E-005   2000.0000000000000        2.1631674841046333E-002   5.5677960626780987E-003  -9.5643457025289536E-003   1.6828857362270355E-002
   4.7862999053904787E-005   2000.0000000000000        2.2916672751307487E-002   6.2228059396147728E-003  -1.0567810386419296E-002   1.9526686519384384E-002
   6.3095998484641314E-005   2000.0000000000000        2.4296181276440620E-002   6.9367340765893459E-003  -1.1669114232063293E-002   2.2562408819794655E-002
   8.3175997133366764E-005   2000.0000000000000        2.5780295953154564E-002   7.7151861041784286E-003  -1.2871588580310345E-002   2.5969779118895531E-002
   1.0964999819407240E-004   2000.0000000000000        2.7381261810660362E-002   8.5647320374846458E-003  -1.4177204109728336E-002   2.9785955324769020E-002
   1.4453999756369740E-004   2000.0000000000000        2.9112612828612328E-002   9.4923907890915871E-003  -1.5584889799356461E-002   3.4048534929752350E-002
   1.9054999575018883E-004   2000.0000000000000        3.0992304906249046E-002   1.0507221333682537E-002  -1.7091825604438782E-002   3.8801979273557663E-002
   2.5119000929407775E-004   2000.0000000000000        3.3039543777704239E-002   1.1618537828326225E-002  -1.8689323216676712E-002   4.4088136404752731E-002
   3.3112999517470598E-004   2000.0000000000000        3.5279281437397003E-002   1.2838198803365231E-002  -2.0364470779895782E-002   4.9955245107412338E-002
   4.3652000022120774E-004   2000.0000000000000        3.7741437554359436E-002   1.4180065132677555E-002  -2.2097034379839897E-002   5.6453160941600800E-002
   5.7544000446796417E-004   2000.0000000000000        4.0462028235197067E-002   1.5660423785448074E-002  -2.3857368156313896E-002   6.3632182776927948E-002
   7.5857999036088586E-004   2000.0000000000000        4.3486107140779495E-002   1.7299411818385124E-002  -2.5604827329516411E-002   7.1545615792274475E-002
   1.0000000474974513E-003   2000.0000000000000        4.6868640929460526E-002   1.9121278077363968E-002  -2.7283947914838791E-002   8.0245181918144226E-002
   1.3183000264689326E-003   2000.0000000000000        5.0678446888923645E-002   2.1156297996640205E-002  -2.8821498155593872E-002   8.9782327413558960E-002
   1.7377999611198902E-003   2000.0000000000000        5.4998550564050674E-002   2.3440802469849586E-002  -3.0121035873889923E-002  0.10019809752702713     
   2.2909000981599092E-003   2000.0000000000000        5.9935368597507477E-002   2.6021977886557579E-002  -3.1059684231877327E-002  0.11153160035610199     
   3.0199999455362558E-003   2000.0000000000000        6.5617367625236511E-002   2.8957214206457138E-002  -3.1480412930250168E-002  0.12379922717809677     
   3.9810999296605587E-003   2000.0000000000000        7.2203837335109711E-002   3.2319098711013794E-002  -3.1186938285827637E-002  0.13699431717395782     
   5.2481000311672688E-003   2000.0000000000000        7.9889871180057526E-002   3.6198858171701431E-002  -2.9936900362372398E-002  0.15107321739196777     
   6.9182999432086945E-003   2000.0000000000000        8.8910341262817383E-002   4.0710031986236572E-002  -2.7436414733529091E-002  0.16593590378761292     
   9.1201001778244972E-003   2000.0000000000000        9.9544420838356018E-002   4.5993641018867493E-002  -2.3336676880717278E-002  0.18140536546707153     
   1.2023000046610832E-002   2000.0000000000000       0.11211466044187546        5.2222330123186111E-002  -1.7235329374670982E-002  0.19719678163528442     
   1.5848999843001366E-002   2000.0000000000000       0.12697042524814606        5.9599131345748901E-002  -8.6910584941506386E-003  0.21287104487419128     
   2.0893000066280365E-002   2000.0000000000000       0.14447450637817383        6.8361051380634308E-002   2.7571101672947407E-003  0.22780099511146545     
   2.7542000636458397E-002   2000.0000000000000       0.16493378579616547        7.8758649528026581E-002   1.7531951889395714E-002  0.24109713733196259     
   3.6308001726865768E-002   2000.0000000000000       0.18850719928741455        9.1027945280075073E-002   3.5938777029514313E-002  0.25155460834503174     
   4.7862999141216278E-002   2000.0000000000000       0.21501848101615906       0.10531542450189590        5.8021593838930130E-002  0.25759553909301758     
   6.3096001744270325E-002   2000.0000000000000       0.24369327723979950       0.12155869603157043        8.3377867937088013E-002  0.25727269053459167     
   8.3176001906394958E-002   2000.0000000000000       0.27274557948112488       0.13926489651203156       0.11088456958532333       0.24838189780712128     
  0.10000000149011612        2000.0000000000000       0.29077357053756714       0.15130905807018280       0.12940612435340881       0.23663063347339630     
  0.12500000000000000        2000.0000000000000       0.30879738926887512       0.16510507464408875       0.15047056972980499       0.21537986397743225     
  0.15000000596046448        2000.0000000000000       0.31815004348754883       0.17458058893680573       0.16505222022533417       0.19218984246253967     
  0.17499999701976776        2000.0000000000000       0.32045015692710876       0.18028099834918976       0.17428423464298248       0.16882270574569702     
  0.20000000298023224        2000.0000000000000       0.31702384352684021       0.18268495798110962       0.17908717691898346       0.14632584154605865     
  0.22499999403953552        2000.0000000000000       0.30898961424827576       0.18222799897193909       0.18022333085536957       0.12531593441963196     
  0.25000000000000000        2000.0000000000000       0.29730564355850220       0.17931292951107025       0.17833505570888519       0.10613283514976501     
  0.27500000596046448        2000.0000000000000       0.28279963135719299       0.17431472241878510       0.17397181689739227        8.8931955397129059E-002
  0.30000001192092896        2000.0000000000000       0.26618918776512146       0.16758304834365845       0.16760933399200439        7.3744229972362518E-002
  0.32499998807907104        2000.0000000000000       0.24809642136096954       0.15944346785545349       0.15966334939002991        6.0516852885484695E-002
  0.34999999403953552        2000.0000000000000       0.22905959188938141       0.15019810199737549       0.15049964189529419        4.9142070114612579E-002
  0.37500000000000000        2000.0000000000000       0.20954212546348572       0.14012593030929565       0.14044140279293060        3.9477944374084473E-002
  0.40000000596046448        2000.0000000000000       0.18994027376174927       0.12948308885097504       0.12977471947669983        3.1363476067781448E-002
  0.42500001192092896        2000.0000000000000       0.17058959603309631       0.11850290000438690       0.11875261366367340        2.4629674851894379E-002
  0.44999998807907104        2000.0000000000000       0.15177059173583984       0.10739612579345703       0.10759827494621277        1.9107574597001076E-002
  0.47499999403953552        2000.0000000000000       0.13371372222900391        9.6351087093353271E-002   9.6507325768470764E-002   1.4633943326771259E-002
  0.50000000000000000        2000.0000000000000       0.11660395562648773        8.5533924400806427E-002   8.5649766027927399E-002   1.1055213399231434E-002
  0.52499997615814209        2000.0000000000000       0.10058479756116867        7.5088873505592346E-002   7.5171396136283875E-002   8.2300389185547829E-003
  0.55000001192092896        2000.0000000000000        8.5762165486812592E-002   6.5138615667819977E-002   6.5195076167583466E-002   6.0307816602289677E-003
  0.57499998807907104        2000.0000000000000        7.2207860648632050E-002   5.5784717202186584E-002   5.5821713060140610E-002   4.3441681191325188E-003
  0.60000002384185791        2000.0000000000000        5.9962853789329529E-002   4.7108110040426254E-002   4.7131229192018509E-002   3.0713195446878672E-003
  0.62500000000000000        2000.0000000000000        4.9040425568819046E-002   3.9169710129499435E-002   3.9183389395475388E-002   2.1273028105497360E-003
  0.64999997615814209        2000.0000000000000        3.9429072290658951E-002   3.2011095434427261E-002   3.2018668949604034E-002   1.4403372770175338E-003
  0.67500001192092896        2000.0000000000000        3.1095363199710846E-002   2.5655277073383331E-002   2.5659129023551941E-002   9.5076096476987004E-004
  0.69999998807907104        2000.0000000000000        2.3986628279089928E-002   2.0107595250010490E-002   2.0109333097934723E-002   6.0984352603554726E-004
  0.72500002384185791        2000.0000000000000        1.8033599480986595E-002   1.5356728807091713E-002   1.5357373282313347E-002   3.7851836532354355E-004
  0.75000000000000000        2000.0000000000000        1.3152968138456345E-002   1.1375825852155685E-002   1.1375979520380497E-002   2.2609355801250786E-004
  0.77499997615814209        2000.0000000000000        9.2498864978551865E-003   8.1237712875008583E-003   8.1237591803073883E-003   1.2898785644210875E-004
  0.80000001192092896        2000.0000000000000        6.2204524874687195E-003   5.5466149933636189E-003   5.5465921759605408E-003   6.9529662141576409E-005
  0.82499998807907104        2000.0000000000000        3.9541730657219887E-003   3.5791574046015739E-003   3.5791832488030195E-003   3.4846736525651067E-005
  0.85000002384185791        2000.0000000000000        2.3364501539617777E-003   2.1467404440045357E-003   2.1468270570039749E-003   1.5866000467212871E-005
  0.87500000000000000        2000.0000000000000        1.2511201202869415E-003   1.1672681430354714E-003   1.1674029519781470E-003   6.4349519561801571E-006
  0.89999997615814209        2000.0000000000000        5.8311020256951451E-004   5.5353034986183047E-004   5.5368512403219938E-004   2.5690937945910264E-006
  0.92500001192092896        2000.0000000000000        2.2131839068606496E-004   2.1594170539174229E-004   2.1607025701086968E-004   1.8232566389997373E-006
  0.94999998807907104        2000.0000000000000        6.1912622186355293E-005   6.5912921854760498E-005   6.5946951508522034E-005   2.7791982120106695E-006
  0.97500002384185791        2000.0000000000000        1.2486075320339296E-005   2.0330415281932801E-005   2.0177081751171499E-005   4.6371510507015046E-006
   1.0000000000000000        2000.0000000000000       -1.6277325585178914E-006   8.5358042269945145E-006   8.0823201642488129E-006   6.8947420004406013E-006
   9.9999997171806854E-010   2564.4178769999999        3.1579125206917524E-003  -9.7554613603278995E-004  -1.1590226786211133E-003  -1.0574392508715391E-003
   1.3183000246996812E-009   2564.4178769999999        3.3068428747355938E-003  -9.7545329481363297E-004  -1.1853887699544430E-003  -1.0747846681624651E-003
   1.7378000150003459E-009   2564.4178769999999        3.4635057672858238E-003  -9.7295246087014675E-004  -1.2124719796702266E-003  -1.0912137804552913E-003
   2.2908999142146058E-009   2564.4178769999999        3.6284097004681826E-003  -9.6779171144589782E-004  -1.2404059525579214E-003  -1.1064514983445406E-003
   3.0200000278313155E-009   2564.4178769999999        3.8019928615540266E-003  -9.5970020629465580E-004  -1.2693334138020873E-003  -1.1201527668163180E-003
   3.9810998941902653E-009   2564.4178769999999        3.9847572334110737E-003  -9.4838486984372139E-004  -1.2994332937523723E-003  -1.1319055920466781E-003
   5.2481001766579993E-009   2564.4178769999999        4.1772462427616119E-003  -9.3352841213345528E-004  -1.3309210771694779E-003  -1.1412159074097872E-003
   6.9183001549788514E-009   2564.4178769999999        4.3800203129649162E-003  -9.1478921240195632E-004  -1.3640493853017688E-003  -1.1474910425022244E-003
   9.1201002305751899E-009   2564.4178769999999        4.5936885289847851E-003  -8.9179736096411943E-004  -1.3991200830787420E-003  -1.1500257533043623E-003
   1.2023000373062587E-008   2564.4178769999999        4.8189116641879082E-003  -8.6415180703625083E-004  -1.4364900998771191E-003  -1.1479823151603341E-003
   1.5849000334355878E-008   2564.4178769999999        5.0562992691993713E-003  -8.3143205847591162E-004  -1.4765618834644556E-003  -1.1403720127418637E-003
   2.0892999330612838E-008   2564.4178769999999        5.3066406399011612E-003  -7.9316657502204180E-004  -1.5198299661278725E-003  -1.1260277824476361E-003
   2.7542000680114143E-008   2564.4178769999999        5.5706789717078209E-003  -7.4886006768792868E-004  -1.5668518608435988E-003  -1.1035825591534376E-003
   3.6307998385609608E-008   2564.4178769999999        5.8492724783718586E-003  -6.9796747993677855E-004  -1.6182860126718879E-003  -1.0714314412325621E-003
   4.7863000673942224E-008   2564.4178769999999        6.1432467773556709E-003  -6.3991744536906481E-004  -1.6748755006119609E-003  -1.0277142282575369E-003
   6.3096003088958241E-008   2564.4178769999999        6.4535681158304214E-003  -5.7407864369452000E-004  -1.7374915769323707E-003  -9.7025919239968061E-004
   8.3175997644957533E-008   2564.4178769999999        6.7812036722898483E-003  -4.9978302558884025E-004  -1.8071208614856005E-003  -8.9656229829415679E-004
   1.0965000285523274E-007   2564.4178769999999        7.1272733621299267E-003  -4.1629129555076361E-004  -1.8849093466997147E-003  -8.0371368676424026E-004
   1.4453999597208167E-007   2564.4178769999999        7.4927750974893570E-003  -3.2285525230690837E-004  -1.9721158314496279E-003  -6.8842375185340643E-004
   1.9054999711443088E-007   2564.4178769999999        7.8791463747620583E-003  -2.1857413230463862E-004  -2.0702600013464689E-003  -5.4680200992152095E-004
   2.5118998792095226E-007   2564.4178769999999        8.2874651998281479E-003  -1.0259798727929592E-004  -2.1809439640492201E-003  -3.7456446443684399E-004
   3.3112999631157436E-007   2564.4178769999999        8.7192179635167122E-003   2.6077517759404145E-005  -2.3060592357069254E-003  -1.6671107732690871E-004
   4.3651999703797628E-007   2564.4178769999999        9.1759245842695236E-003   1.6851654800120741E-004  -2.4477133993059397E-003   8.2412501797080040E-005
   5.7544002629583701E-007   2564.4178769999999        9.6591105684638023E-003   3.2583400025032461E-004  -2.6082310359925032E-003   3.7914392305538058E-004
   7.5857997217099182E-007   2564.4178769999999        1.0170559398829937E-002   4.9927638610824943E-004  -2.7902487199753523E-003   7.3071039514616132E-004
   9.9999999747524271E-007   2564.4178769999999        1.0712092742323875E-002   6.9015705958008766E-004  -2.9966600704938173E-003   1.1451739119365811E-003
   1.3182999509808724E-006   2564.4178769999999        1.1285803280770779E-002   8.9993915753439069E-004  -3.2307130750268698E-003   1.6316674882546067E-003
   1.7377999483869644E-006   2564.4178769999999        1.1893643066287041E-002   1.1300879996269941E-003  -3.4958503674715757E-003   2.2001129109412432E-003
   2.2909000563231530E-006   2564.4178769999999        1.2538212351500988E-002   1.3823693152517080E-003  -3.7960468325763941E-003   2.8619959484785795E-003
   3.0199998946045525E-006   2564.4178769999999        1.3221940025687218E-002   1.6585433622822165E-003  -4.1354545392096043E-003   3.6296811886131763E-003
   3.9810997805034276E-006   2564.4178769999999        1.3947622850537300E-002   1.9605727866292000E-003  -4.5186271890997887E-003   4.5169768854975700E-003
   5.2481000238913111E-006   2564.4178769999999        1.4718370512127876E-002   2.2906085941940546E-003  -4.9504810012876987E-003   5.5391676723957062E-003
   6.9183001869532745E-006   2564.4178769999999        1.5537528321146965E-002   2.6509582530707121E-003  -5.4362141527235508E-003   6.7129572853446007E-003
   9.1201000032015145E-006   2564.4178769999999        1.6408858820796013E-002   3.0441649723798037E-003  -5.9813489206135273E-003   8.0567393451929092E-003
   1.2022999726468697E-005   2564.4178769999999        1.7336593940854073E-002   3.4730324987322092E-003  -6.5916851162910461E-003   9.5907077193260193E-003
   1.5849000192247331E-005   2564.4178769999999        1.8325068056583405E-002   3.9404500275850296E-003  -7.2729289531707764E-003   1.1336195282638073E-002
   2.0892999600619078E-005   2564.4178769999999        1.9379755482077599E-002   4.4498732313513756E-003  -8.0312276259064674E-003   1.3317382894456387E-002
   2.7542000680114143E-005   2564.4178769999999        2.0506426692008972E-002   5.0049182027578354E-003  -8.8723814114928246E-003   1.5559758059680462E-002
   3.6307999835116789E-005   2564.4178769999999        2.1711951121687889E-002   5.6097391061484814E-003  -9.8021337762475014E-003   1.8091440200805664E-002
   4.7862999053904787E-005   2564.4178769999999        2.3003812879323959E-002   6.2687667086720467E-003  -1.0825423523783684E-002   2.0941952243447304E-002
   6.3095998484641314E-005   2564.4178769999999        2.4391049519181252E-002   6.9871563464403152E-003  -1.1946629732847214E-002   2.4143820628523827E-002
   8.3175997133366764E-005   2564.4178769999999        2.5883898138999939E-002   7.7705783769488335E-003  -1.3168680481612682E-002   2.7731351554393768E-002
   1.0964999819407240E-004   2564.4178769999999        2.7494782581925392E-002   8.6256815120577812E-003  -1.4493045397102833E-002   3.1742203980684280E-002
   1.4453999756369740E-004   2564.4178769999999        2.9237434267997742E-002   9.5595717430114746E-003  -1.5918022021651268E-002   3.6214243620634079E-002
   1.9054999575018883E-004   2564.4178769999999        3.1130056828260422E-002   1.0581422597169876E-002  -1.7440034076571465E-002   4.1192229837179184E-002
   2.5119000929407775E-004   2564.4178769999999        3.3192131668329239E-002   1.1700671166181564E-002  -1.9049461930990219E-002   4.6717803925275803E-002
   3.3112999517470598E-004   2564.4178769999999        3.5448938608169556E-002   1.2929329648613930E-002  -2.0732289180159569E-002   5.2838873118162155E-002
   4.3652000022120774E-004   2564.4178769999999        3.7930790334939957E-002   1.4281435869634151E-002  -2.2466979920864105E-002   5.9604488313198090E-002
   5.7544000446796417E-004   2564.4178769999999        4.0674120187759399E-002   1.5773486346006393E-002  -2.4222355335950851E-002   6.7063532769680023E-002
   7.5857999036088586E-004   2564.4178769999999        4.3724484741687775E-002   1.7425857484340668E-002  -2.5956017896533012E-002   7.5267262756824493E-002
   1.0000000474974513E-003   2564.4178769999999        4.7137375921010971E-002   1.9263075664639473E-002  -2.7610510587692261E-002   8.4264345467090607E-002
   1.3183000264689326E-003   2564.4178769999999        5.0982199609279633E-002   2.1315727382898331E-002  -2.9110385105013847E-002   9.4102099537849426E-002
   1.7377999611198902E-003   2564.4178769999999        5.5342540144920349E-002   2.3620478808879852E-002  -3.0356826260685921E-002  0.10481576621532440     
   2.2909000981599092E-003   2564.4178769999999        6.0325384140014648E-002   2.6224885135889053E-002  -3.1224444508552551E-002  0.11643710732460022     
   3.0199999455362558E-003   2564.4178769999999        6.6059604287147522E-002   2.9186686500906944E-002  -3.1553778797388077E-002  0.12897273898124695     
   3.9810999296605587E-003   2564.4178769999999        7.2704680263996124E-002   3.2578777521848679E-002  -3.1146353110671043E-002  0.14240373671054840     
   5.2481000311672688E-003   2564.4178769999999        8.0455482006072998E-002   3.6492582410573959E-002  -2.9758220538496971E-002  0.15667116641998291     
   6.9182999432086945E-003   2564.4178769999999        8.9545913040637970E-002   4.1041608899831772E-002  -2.7094988152384758E-002  0.17165647447109222     
   9.1201001778244972E-003   2564.4178769999999       0.10025311261415482        4.6366453170776367E-002  -2.2809086367487907E-002  0.18716074526309967     
   1.2023000046610832E-002   2564.4178769999999       0.11289589852094650        5.2638672292232513E-002  -1.6502005979418755E-002  0.20287413895130157     
   1.5848999843001366E-002   2564.4178769999999       0.12781745195388794        6.0059159994125366E-002  -7.7401106245815754E-003  0.21833041310310364     
   2.0893000066280365E-002   2564.4178769999999       0.14537099003791809        6.8861208856105804E-002   3.9250315167009830E-003  0.23287494480609894     
   2.7542000636458397E-002   2564.4178769999999       0.16584926843643188        7.9289317131042480E-002   1.8897293135523796E-002  0.24559411406517029     
   3.6308001726865768E-002   2564.4178769999999       0.18939137458801270        9.1570183634757996E-002   3.7455946207046509E-002  0.25526779890060425     
   4.7862999141216278E-002   2564.4178769999999       0.21579492092132568       0.10583671927452087        5.9611771255731583E-002  0.26032105088233948     
   6.3096001744270325E-002   2564.4178769999999       0.24425390362739563       0.12200792878866196        8.4923878312110901E-002  0.25883933901786804     
   8.3176001906394958E-002   2564.4178769999999       0.27294930815696716       0.13956774771213531       0.11223099380731583       0.24869629740715027     
  0.10000000149011612        2564.4178769999999       0.29064804315567017       0.15146064758300781       0.13051837682723999       0.23612256348133087     
  0.12500000000000000        2564.4178769999999       0.30817246437072754       0.16500566899776459       0.15118581056594849       0.21397846937179565     
  0.15000000596046448        2564.4178769999999       0.31704616546630859       0.17421850562095642       0.16535802185535431       0.19021725654602051     
  0.17499999701976776        2564.4178769999999       0.31891027092933655       0.17966017127037048       0.17419779300689697       0.16652895510196686     
  0.20000000298023224        2564.4178769999999       0.31510391831398010       0.18182034790515900       0.17864188551902771       0.14389972388744354     
  0.22499999403953552        2564.4178769999999       0.30675244331359863       0.18114228546619415       0.17946113646030426       0.12289559841156006     
  0.25000000000000000        2564.4178769999999       0.29481658339500427       0.17803399264812469       0.17730194330215454       0.10381527245044708     
  0.27500000596046448        2564.4178769999999       0.28012368083000183       0.17287378013134003       0.17271496355533600        8.6781345307826996E-002
  0.30000001192092896        2564.4178769999999       0.26338881254196167       0.16601312160491943       0.16617530584335327        7.1798987686634064E-002
  0.32499998807907104        2564.4178769999999       0.24523016810417175       0.15777809917926788       0.15809690952301025        5.8795604854822159E-002
  0.34999999403953552        2564.4178769999999       0.22618104517459869       0.14847038686275482       0.14884293079376221        4.7648672014474869E-002
  0.37500000000000000        2564.4178769999999       0.20669920742511749       0.13836772739887238       0.13873341679573059        3.8205582648515701E-002
  0.40000000596046448        2564.4178769999999       0.18717487156391144       0.12772427499294281       0.12805090844631195        3.0298041179776192E-002
  0.42500001192092896        2564.4178769999999       0.16793732345104218       0.11677096039056778       0.11704470217227936        2.3752439767122269E-002
  0.44999998807907104        2564.4178769999999       0.14926083385944366       0.10571565479040146       0.10593404620885849        1.8397316336631775E-002
  0.47499999403953552        2564.4178769999999       0.13136970996856689        9.4743549823760986E-002   9.4910606741905212E-002   1.4068560674786568E-002
  0.50000000000000000        2564.4178769999999       0.11444293707609177        8.4017425775527954E-002   8.4140360355377197E-002   1.0612936690449715E-002
  0.52499997615814209        2564.4178769999999        9.8618432879447937E-002   7.3678046464920044E-002   7.3765158653259277E-002   7.8902868553996086E-003
  0.55000001192092896        2564.4178769999999        8.3996839821338654E-002   6.3844598829746246E-002   6.3903972506523132E-002   5.7747256942093372E-003
  0.57499998807907104        2564.4178769999999        7.0645138621330261E-002   5.4615147411823273E-002   5.4653991013765335E-002   4.1550719179213047E-003
  0.60000002384185791        2564.4178769999999        5.8599967509508133E-002   4.6067275106906891E-002   4.6091549098491669E-002   2.9346866067498922E-003
  0.62500000000000000        2564.4178769999999        4.7870747745037079E-002   3.8258679211139679E-002   3.8273073732852936E-002   2.0308836828917265E-003
  0.64999997615814209        2564.4178769999999        3.8442693650722504E-002   3.1227940693497658E-002   3.1235953792929649E-002   1.3740313006564975E-003
  0.67500001192092896        2564.4178769999999        3.0279623344540596E-002   2.4995341897010803E-002   2.4999462068080902E-002   9.0644386364147067E-004
  0.69999998807907104        2564.4178769999999        2.3326693102717400E-002   1.9563822075724602E-002   1.9565721973776817E-002   5.8114808052778244E-004
  0.72500002384185791        2564.4178769999999        1.7513023689389229E-002   1.4920010231435299E-002   1.4920752495527267E-002   3.6059090052731335E-004
  0.75000000000000000        2564.4178769999999        1.2754258699715137E-002   1.1035406962037086E-002   1.1035618372261524E-002   2.1534417464863509E-004
  0.77499997615814209        2564.4178769999999        8.9550698176026344E-003   7.8676817938685417E-003   7.8677013516426086E-003   1.2284828699193895E-004
  0.80000001192092896        2564.4178769999999        6.0116122476756573E-003   5.3621213883161545E-003   5.3621148690581322E-003   6.6229309595655650E-005
  0.82499998807907104        2564.4178769999999        3.8139815442264080E-003   3.4532479476183653E-003   3.4532803110778332E-003   3.3213898859685287E-005
  0.85000002384185791        2564.4178769999999        2.2486648522317410E-003   2.0666143391281366E-003   2.0667004864662886E-003   1.5158390851865988E-005
  0.87500000000000000        2564.4178769999999        1.2010534992441535E-003   1.1208361247554421E-003   1.1209659278392792E-003   6.2011772570258472E-006
  0.89999997615814209        2564.4178769999999        5.5805739248171449E-004   5.2991078700870275E-004   5.3005624795332551E-004   2.5406829990970436E-006
  0.92500001192092896        2564.4178769999999        2.1093391114845872E-004   2.0593836961779743E-004   2.0605415920726955E-004   1.8353632640355499E-006
  0.94999998807907104        2564.4178769999999        5.8518300647847354E-005   6.2456194427795708E-005   6.2475279264617711E-005   2.7170917746843770E-006
  0.97500002384185791        2564.4178769999999        1.1275926226517186E-005   1.8841437849914655E-005   1.8673645172384568E-005   4.4051594159100205E-006
   1.0000000000000000        2564.4178769999999       -2.5756735340110026E-006   7.1161771302286070E-006   6.6532043092593085E-006   6.4043506426969543E-006
   9.9999997171806854E-010   3288.1195250000001        3.1660436652600765E-003  -9.7520137205719948E-004  -1.1596351396292448E-003  -1.0949497809633613E-003
   1.3183000246996812E-009   3288.1195250000001        3.3154042903333902E-003  -9.7495916998013854E-004  -1.1862055398523808E-003  -1.1122506111860275E-003
   1.7378000150003459E-009   3288.1195250000001        3.4725221339613199E-003  -9.7229424864053726E-004  -1.2135364813730121E-003  -1.1284690117463470E-003
   2.2908999142146058E-009   3288.1195250000001        3.6379080265760422E-003  -9.6695346292108297E-004  -1.2417697580531240E-003  -1.1432972969487309E-003
   3.0200000278313155E-009   3288.1195250000001        3.8120013196021318E-003  -9.5866469200700521E-004  -1.2710565933957696E-003  -1.1563519947230816E-003
   3.9810998941902653E-009   3288.1195250000001        3.9953053928911686E-003  -9.4713352154940367E-004  -1.3015861622989178E-003  -1.1671773390844464E-003
   5.2481001766579993E-009   3288.1195250000001        4.1883671656250954E-003  -9.3204108998179436E-004  -1.3335854746401310E-003  -1.1752279242500663E-003
   6.9183001549788514E-009   3288.1195250000001        4.3917470611631870E-003  -9.1304432135075331E-004  -1.3673204230144620E-003  -1.1798521736636758E-003
   9.1201002305751899E-009   3288.1195250000001        4.6060583554208279E-003  -8.8977155974134803E-004  -1.4031076570972800E-003  -1.1802772060036659E-003
   1.2023000373062587E-008   3288.1195250000001        4.8319627530872822E-003  -8.6181977530941367E-004  -1.4413211029022932E-003  -1.1755869491025805E-003
   1.5849000334355878E-008   3288.1195250000001        5.0700735300779343E-003  -8.2876672968268394E-004  -1.4823816018179059E-003  -1.1647053761407733E-003
   2.0892999330612838E-008   3288.1195250000001        5.3211818449199200E-003  -7.9013861250132322E-004  -1.5268052229657769E-003  -1.1463635601103306E-003
   2.7542000680114143E-008   3288.1195250000001        5.5860346183180809E-003  -7.4543780647218227E-004  -1.5751729952171445E-003  -1.1190801160410047E-003
   3.6307998385609608E-008   3288.1195250000001        5.8654933236539364E-003  -6.9411669392138720E-004  -1.6281696734949946E-003  -1.0811203392222524E-003
   4.7863000673942224E-008   3288.1195250000001        6.1603873036801815E-003  -6.3560140551999211E-004  -1.6865670913830400E-003  -1.0304787429049611E-003
   6.3096003088958241E-008   3288.1195250000001        6.4716855995357037E-003  -5.6925753597170115E-004  -1.7512685153633356E-003  -9.6481904620304704E-004
   8.3175997644957533E-008   3288.1195250000001        6.8003609776496887E-003  -4.9441395094618201E-004  -1.8232952570542693E-003  -8.8145455811172724E-004
   1.0965000285523274E-007   3288.1195250000001        7.1475375443696976E-003  -4.1032783337868750E-004  -1.9038318423554301E-003  -7.7726907329633832E-004
   1.4453999597208167E-007   3288.1195250000001        7.5142187997698784E-003  -3.1624743132852018E-004  -1.9941772334277630E-003  -6.4875034149736166E-004
   1.9054999711443088E-007   3288.1195250000001        7.9018473625183105E-003  -2.1126754290889949E-004  -2.0958972163498402E-003  -4.9174809828400612E-004
   2.5118998792095226E-007   3288.1195250000001        8.3115082234144211E-003  -9.4534145318903029E-005  -2.2106394171714783E-003  -3.0170934041962028E-004
   3.3112999631157436E-007   3288.1195250000001        8.7446952238678932E-003   3.4962115023517981E-005  -2.3403465747833252E-003  -7.3325551056768745E-005
   4.3651999703797628E-007   3288.1195250000001        9.2029338702559471E-003   1.7829080752562732E-004  -2.4871791247278452E-003   1.9939246703870595E-004
   5.7544002629583701E-007   3288.1195250000001        9.6877617761492729E-003   3.3657258609309793E-004  -2.6535158976912498E-003   5.2314170170575380E-004
   7.5857997217099182E-007   3288.1195250000001        1.0200970806181431E-002   5.1106046885251999E-004  -2.8420502785593271E-003   9.0554647613316774E-004
   9.9999999747524271E-007   3288.1195250000001        1.0744395665824413E-002   7.0307508576661348E-004  -3.0557329300791025E-003   1.3550922740250826E-003
   1.3182999509808724E-006   3288.1195250000001        1.1320140212774277E-002   9.1408751904964447E-004  -3.2978700473904610E-003   1.8813752103596926E-003
   1.7377999483869644E-006   3288.1195250000001        1.1930171400308609E-002   1.1455717030912638E-003  -3.5719557199627161E-003   2.4947908241301775E-003
   2.2909000563231530E-006   3288.1195250000001        1.2577108107507229E-002   1.3993036700412631E-003  -3.8820211775600910E-003   3.2073636539280415E-003
   3.0199998946045525E-006   3288.1195250000001        1.3263398781418800E-002   1.6770546790212393E-003  -4.2322627268731594E-003   4.0319995023310184E-003
   3.9810997805034276E-006   3288.1195250000001        1.3991862535476685E-002   1.9807999487966299E-003  -4.6272729523479939E-003   4.9830866046249866E-003
   5.2481000238913111E-006   3288.1195250000001        1.4765636995434761E-002   2.3127051535993814E-003  -5.0719971768558025E-003   6.0765212401747704E-003
   6.9183001869532745E-006   3288.1195250000001        1.5588099136948586E-002   2.6750934775918722E-003  -5.5716484785079956E-003   7.3296371847391129E-003
   9.1201000032015145E-006   3288.1195250000001        1.6463048756122589E-002   3.0705274548381567E-003  -6.1317458748817444E-003   8.7614823132753372E-003
   1.2022999726468697E-005   3288.1195250000001        1.7394760623574257E-002   3.5018320195376873E-003  -6.7580640316009521E-003   1.0392930358648300E-002
   1.5849000192247331E-005   3288.1195250000001        1.8387619405984879E-002   3.9719212800264359E-003  -7.4562486261129379E-003   1.2245961464941502E-002
   2.0892999600619078E-005   3288.1195250000001        1.9447164610028267E-002   4.4842795468866825E-003  -8.2323616370558739E-003   1.4345466159284115E-002
   2.7542000680114143E-005   3288.1195250000001        2.0579233765602112E-002   5.0425566732883453E-003  -9.0920673683285713E-003   1.6717595979571342E-002
   3.6307999835116789E-005   3288.1195250000001        2.1790787577629089E-002   5.6509464047849178E-003  -1.0040925815701485E-002   1.9391147419810295E-002
   4.7862999053904787E-005   3288.1195250000001        2.3089407011866570E-002   6.3139256089925766E-003  -1.1083626188337803E-002   2.2396244108676910E-002
   6.3095998484641314E-005   3288.1195250000001        2.4484250694513321E-002   7.0367036387324333E-003  -1.2224226258695126E-002   2.5766007602214813E-002
   8.3175997133366764E-005   3288.1195250000001        2.5985702872276306E-002   7.8250151127576828E-003  -1.3465244323015213E-002   2.9535235837101936E-002
   1.0964999819407240E-004   3288.1195250000001        2.7606351301074028E-002   8.6855841800570488E-003  -1.4807639643549919E-002   3.3742014318704605E-002
   1.4453999756369740E-004   3288.1195250000001        2.9360132291913033E-002   9.6256062388420105E-003  -1.6249071806669235E-002   3.8424395024776459E-002
   1.9054999575018883E-004   3288.1195250000001        3.1265486031770706E-002   1.0654364712536335E-002  -1.7785210162401199E-002   4.3627332895994186E-002
   2.5119000929407775E-004   3288.1195250000001        3.3342160284519196E-002   1.1781416833400726E-002  -1.9405495375394821E-002   4.9392148852348328E-002
   3.3112999517470598E-004   3288.1195250000001        3.5615772008895874E-002   1.3018925674259663E-002  -2.1094817668199539E-002   5.5766284465789795E-002
   4.3652000022120774E-004   3288.1195250000001        3.8116987794637680E-002   1.4381103217601776E-002  -2.2830342873930931E-002   6.2797836959362030E-002
   5.7544000446796417E-004   3288.1195250000001        4.0882676839828491E-002   1.5884647145867348E-002  -2.4579387158155441E-002   7.0534102618694305E-002
   7.5857999036088586E-004   3288.1195250000001        4.3958861380815506E-002   1.7550170421600342E-002  -2.6297824457287788E-002   7.9024083912372589E-002
   1.0000000474974513E-003   3288.1195250000001        4.7401562333106995E-002   1.9402466714382172E-002  -2.7926249429583549E-002   8.8313207030296326E-002
   1.3183000264689326E-003   3288.1195250000001        5.1280729472637177E-002   2.1472426131367683E-002  -2.9387058690190315E-002   9.8444409668445587E-002
   1.7377999611198902E-003   3288.1195250000001        5.5680498480796814E-002   2.3797038942575455E-002  -3.0579145997762680E-002  0.10944695770740509     
   2.2909000981599092E-003   3288.1195250000001        6.0708381235599518E-002   2.6424206793308258E-002  -3.1374722719192505E-002  0.12134503573179245     
   3.0199999455362558E-003   3288.1195250000001        6.6493637859821320E-002   2.9412006959319115E-002  -3.1612027436494827E-002  0.13413536548614502     
   3.9810999296605587E-003   3288.1195250000001        7.3195897042751312E-002   3.2833620905876160E-002  -3.1090579926967621E-002  0.14778664708137512     
   5.2481000311672688E-003   3288.1195250000001        8.1009753048419952E-002   3.6780640482902527E-002  -2.9565028846263885E-002  0.16222479939460754     
   6.9182999432086945E-003   3288.1195250000001        9.0168133378028870E-002   4.1366521269083023E-002  -2.6740711182355881E-002  0.17731295526027679     
   9.1201001778244972E-003   3288.1195250000001       0.10094609111547470        4.6731408685445786E-002  -2.2271523252129555E-002  0.19283084571361542     
   1.2023000046610832E-002   3288.1195250000001       0.11365875601768494        5.3045757114887238E-002  -1.5763035044074059E-002  0.20844452083110809     
   1.5848999843001366E-002   3288.1195250000001       0.12864315509796143        6.0508310794830322E-002  -6.7894356325268745E-003  0.22366198897361755     
   2.0893000066280365E-002   3288.1195250000001       0.14624309539794922        6.9348677992820740E-002   5.0851302221417427E-003  0.23780305683612823     
   2.7542000636458397E-002   3288.1195250000001       0.16673743724822998        7.9805374145507812E-002   2.0245842635631561E-002  0.24993248283863068     
   3.6308001726865768E-002   3288.1195250000001       0.19024592638015747        9.2095948755741119E-002   3.8946490734815598E-002  0.25881788134574890     
   4.7862999141216278E-002   3288.1195250000001       0.21654078364372253       0.10634005814790726        6.1165649443864822E-002  0.26289036870002747     
   6.3096001744270325E-002   3288.1195250000001       0.24478547275066376       0.12243862450122833        8.6425691843032837E-002  0.26027086377143860     
   8.3176001906394958E-002   3288.1195250000001       0.27312934398651123       0.13985319435596466       0.11352924257516861       0.24891211092472076     
  0.10000000149011612        3288.1195250000001       0.29050543904304504       0.15159706771373749       0.13158319890499115       0.23554801940917969     
  0.12500000000000000        3288.1195250000001       0.30754250288009644       0.16489610075950623       0.15185925364494324       0.21255506575107574     
  0.15000000596046448        3288.1195250000001       0.31595063209533691       0.17385260760784149       0.16563105583190918       0.18825991451740265     
  0.17499999701976776        3288.1195250000001       0.31739246845245361       0.17904272675514221       0.17408937215805054       0.16427935659885406     
  0.20000000298023224        3288.1195250000001       0.31321948766708374       0.18096671998500824       0.17818604409694672       0.14153848588466644     
  0.22499999403953552        3288.1195250000001       0.30456322431564331       0.18007518351078033       0.17869976162910461       0.12055347859859467     
  0.25000000000000000        3288.1195250000001       0.29238665103912354       0.17678107321262360       0.17628042399883270       0.10158304870128632     
  0.27500000596046448        3288.1195250000001       0.27751651406288147       0.17146578431129456       0.17147958278656006        8.4718137979507446E-002
  0.30000001192092896        3288.1195250000001       0.26066517829895020       0.16448235511779785       0.16477151215076447        6.9939300417900085E-002
  0.32499998807907104        3288.1195250000001       0.24244686961174011       0.15615731477737427       0.15656819939613342        5.7155225425958633E-002
  0.34999999403953552        3288.1195250000001       0.22338986396789551       0.14679177105426788       0.14723011851310730        4.6229526400566101E-002
  0.37500000000000000        3288.1195250000001       0.20394632220268250       0.13666212558746338       0.13707417249679565        3.6999709904193878E-002
  0.40000000596046448        3288.1195250000001       0.18450051546096802       0.12602058053016663       0.12637938559055328        2.9290797188878059E-002
  0.42500001192092896        3288.1195250000001       0.16537560522556305       0.11509561538696289       0.11539135128259659        2.2925063967704773E-002
  0.44999998807907104        3288.1195250000001       0.14683970808982849       0.10409227758646011       0.10432547330856323        1.7728911712765694E-002
  0.47499999403953552        3288.1195250000001       0.12911115586757660        9.3192644417285919E-002   9.3369513750076294E-002   1.3537612743675709E-002
  0.50000000000000000        3288.1195250000001       0.11236318200826645        8.2556217908859253E-002   8.2685567438602448E-002   1.0198424570262432E-002
  0.52499997615814209        3288.1195250000001        9.6728235483169556E-002   7.2320386767387390E-002   7.2411626577377319E-002   7.5724604539573193E-003
  0.55000001192092896        3288.1195250000001        8.2301899790763855E-002   6.2600910663604736E-002   6.2662914395332336E-002   5.5356174707412720E-003
  0.57499998807907104        3288.1195250000001        6.9146521389484406E-002   5.3492508828639984E-002   5.3532999008893967E-002   3.9787814021110535E-003
  0.60000002384185791        3288.1195250000001        5.7294566184282303E-002   4.5069489628076553E-002   4.5094791799783707E-002   2.8074982110410929E-003
  0.62500000000000000        3288.1195250000001        4.6751800924539566E-002   3.7386473268270493E-002   3.7401504814624786E-002   1.9412506371736526E-003
  0.64999997615814209        3288.1195250000001        3.7500299513339996E-002   3.0479164794087410E-002   3.0487572774291039E-002   1.3124643592163920E-003
  0.67500001192092896        3288.1195250000001        2.9501296579837799E-002   2.4365253746509552E-002   2.4369617924094200E-002   8.6533377179875970E-004
  0.69999998807907104        3288.1195250000001        2.2697895765304565E-002   1.9045392051339149E-002   1.9047440961003304E-002   5.5454816902056336E-004
  0.72500002384185791        3288.1195250000001        1.7017733305692673E-002   1.4504278078675270E-002   1.4505109749734402E-002   3.4397977287881076E-004
  0.75000000000000000        3288.1195250000001        1.2375504709780216E-002   1.0711869224905968E-002   1.0712131857872009E-002   2.0538513490464538E-004
  0.77499997615814209        3288.1195250000001        8.6754737421870232E-003   7.6247085817158222E-003   7.6247579418122768E-003   1.1715861910488456E-004
  0.80000001192092896        3288.1195250000001        5.8139129541814327E-003   5.1874038763344288E-003   5.1874122582376003E-003   6.3168467022478580E-005
  0.82499998807907104        3288.1195250000001        3.6815330386161804E-003   3.3342530950903893E-003   3.3342912793159485E-003   3.1696796213509515E-005
  0.85000002384185791        3288.1195250000001        2.1659128833562136E-003   1.9910600967705250E-003   1.9911460112780333E-003   1.4497234587906860E-005
  0.87500000000000000        3288.1195250000001        1.1539772385731339E-003   1.0771653614938259E-003   1.0772901587188244E-003   5.9769099607365206E-006
  0.89999997615814209        3288.1195250000001        5.3457007743418217E-004   5.0775968702509999E-004   5.0789630040526390E-004   2.5033834845089586E-006
  0.92500001192092896        3288.1195250000001        2.0123146532569081E-004   1.9658548990264535E-004   1.9668923050630838E-004   1.8315373608857044E-006
  0.94999998807907104        3288.1195250000001        5.5358705139951780E-005   5.9230573242530227E-005   5.9235790104139596E-005   2.6409554720885353E-006
  0.97500002384185791        3288.1195250000001        1.0155811651202384E-005   1.7452155589126050E-005   1.7271337128477171E-005   4.1706302909005899E-006
   1.0000000000000000        3288.1195250000001       -3.4350268833804876E-006   5.8076311688637361E-006   5.3368435146694537E-006   5.9345675254007801E-006
   9.9999997171806854E-010   4216.0562470000004        3.1740125268697739E-003  -9.7485649166628718E-004  -1.1603357270359993E-003  -1.1321261990815401E-003
   1.3183000246996812E-009   4216.0562470000004        3.3237950410693884E-003  -9.7446754807606339E-004  -1.1871255701407790E-003  -1.1493036290630698E-003
   1.7378000150003459E-009   4216.0562470000004        3.4813589882105589E-003  -9.7164144972339272E-004  -1.2147217057645321E-003  -1.1652196990326047E-003
   2.2908999142146058E-009   4216.0562470000004        3.6472172942012548E-003  -9.6612377092242241E-004  -1.2432737275958061E-003  -1.1795320315286517E-003
   3.0200000278313155E-009   4216.0562470000004        3.8218104746192694E-003  -9.5764116849750280E-004  -1.2729422887787223E-003  -1.1918173404410481E-003
   3.9810998941902653E-009   4216.0562470000004        4.0056444704532623E-003  -9.4589800573885441E-004  -1.3039266923442483E-003  -1.2015732936561108E-003
   5.2481001766579993E-009   4216.0562470000004        4.1992668993771076E-003  -9.3057384947314858E-004  -1.3364659389480948E-003  -1.2082009343430400E-003
   6.9183001549788514E-009   4216.0562470000004        4.4032414443790913E-003  -9.1132411034777761E-004  -1.3708393089473248E-003  -1.2109873350709677E-003
   9.1201002305751899E-009   4216.0562470000004        4.6181827783584595E-003  -8.8777544442564249E-004  -1.4073785860091448E-003  -1.2090884847566485E-003
   1.2023000373062587E-008   4216.0562470000004        4.8447558656334877E-003  -8.5952295921742916E-004  -1.4464749256148934E-003  -1.2015077518299222E-003
   1.5849000334355878E-008   4216.0562470000004        5.0835749134421349E-003  -8.2614267012104392E-004  -1.4885680284351110E-003  -1.1870776070281863E-003
   2.0892999330612838E-008   4216.0562470000004        5.3354362025856972E-003  -7.8715838026255369E-004  -1.5341958496719599E-003  -1.1644237674772739E-003
   2.7542000680114143E-008   4216.0562470000004        5.6010871194303036E-003  -7.4207037687301636E-004  -1.5839628176763654E-003  -1.1319471523165703E-003
   3.6307998385609608E-008   4216.0562470000004        5.8813942596316338E-003  -6.9032859755679965E-004  -1.6385804628953338E-003  -1.0877783643081784E-003
   4.7863000673942224E-008   4216.0562470000004        6.1771897599101067E-003  -6.3135643722489476E-004  -1.6988493734970689E-003  -1.0297629050910473E-003
   6.3096003088958241E-008   4216.0562470000004        6.4894468523561954E-003  -5.6451663840562105E-004  -1.7657052958384156E-003  -9.5539540052413940E-004
   8.3175997644957533E-008   4216.0562470000004        6.8191424943506718E-003  -4.8913503997027874E-004  -1.8402040004730225E-003  -8.6180173093453050E-004
   1.0965000285523274E-007   4216.0562470000004        7.1674049831926823E-003  -4.0446524508297443E-004  -1.9235685467720032E-003  -7.4565463000908494E-004
   1.4453999597208167E-007   4216.0562470000004        7.5352429412305355E-003  -3.0975212575867772E-004  -2.0171378273516893E-003  -6.0321472119539976E-004
   1.9054999711443088E-007   4216.0562470000004        7.9241050407290459E-003  -2.0408612908795476E-004  -2.1225232630968094E-003  -4.3006672058254480E-004
   2.5118998792095226E-007   4216.0562470000004        8.3350827917456627E-003  -8.6609165009576827E-005  -2.2414175327867270E-003  -2.2138454369269311E-004
   3.3112999631157436E-007   4216.0562470000004        8.7696770206093788E-003   4.3693053157767281E-005  -2.3758138995617628E-003   2.8453281629481353E-005
   4.3651999703797628E-007   4216.0562470000004        9.2294206842780113E-003   1.8789540627039969E-004  -2.5279247201979160E-003   3.2577494857832789E-004
   5.7544002629583701E-007   4216.0562470000004        9.7158597782254219E-003   3.4712415072135627E-004  -2.7001814451068640E-003   6.7764020059257746E-004
   7.5857997217099182E-007   4216.0562470000004        1.0230797342956066E-002   5.2263890393078327E-004  -2.8953335713595152E-003   1.0920735076069832E-003
   9.9999999747524271E-007   4216.0562470000004        1.0776077397167683E-002   7.1576709160581231E-004  -3.1163860112428665E-003   1.5779857058078051E-003
   1.3182999509808724E-006   4216.0562470000004        1.1353819631040096E-002   9.2798809055238962E-004  -3.3667006064206362E-003   2.1454377565532923E-003
   1.7377999483869644E-006   4216.0562470000004        1.1966003105044365E-002   1.1607839260250330E-003  -3.6498210392892361E-003   2.8052984271198511E-003
   2.2909000563231530E-006   4216.0562470000004        1.2615267187356949E-002   1.4159410493448377E-003  -3.9698304608464241E-003   3.5701296292245388E-003
   3.0199998946045525E-006   4216.0562470000004        1.3304075226187706E-002   1.6952413134276867E-003  -4.3309661559760571E-003   4.4533759355545044E-003
   3.9810997805034276E-006   4216.0562470000004        1.4035273343324661E-002   2.0006727427244186E-003  -4.7378554008901119E-003   5.4699997417628765E-003
   5.2481000238913111E-006   4216.0562470000004        1.4812024310231209E-002   2.3344147484749556E-003  -5.1954691298305988E-003   6.6365022212266922E-003
   6.9183001869532745E-006   4216.0562470000004        1.5637734904885292E-002   2.6988070458173752E-003  -5.7090269401669502E-003   7.9708360135555267E-003
   9.1201000032015145E-006   4216.0562470000004        1.6516245901584625E-002   3.0964300967752934E-003  -6.2840399332344532E-003   9.4926934689283371E-003
   1.2022999726468697E-005   4216.0562470000004        1.7451869323849678E-002   3.5301309544593096E-003  -6.9262511096894741E-003   1.1223610490560532E-002
   1.5849000192247331E-005   4216.0562470000004        1.8449045717716217E-002   4.0028467774391174E-003  -7.6412386260926723E-003   1.3186191208660603E-002
   2.0892999600619078E-005   4216.0562470000004        1.9513370469212532E-002   4.5180912129580975E-003  -8.4349699318408966E-003   1.5406017191708088E-002
   2.7542000680114143E-005   4216.0562470000004        2.0650755614042282E-002   5.0795478746294975E-003  -9.3129677698016167E-003   1.7909869551658630E-002
   3.6307999835116789E-005   4216.0562470000004        2.1868243813514709E-002   5.6914486922323704E-003  -1.0280598886311054E-002   2.0727189257740974E-002
   4.7862999053904787E-005   4216.0562470000004        2.3173518478870392E-002   6.3583152368664742E-003  -1.1342293582856655E-002   2.3888655006885529E-002
   6.3095998484641314E-005   4216.0562470000004        2.4575857445597649E-002   7.0854108780622482E-003  -1.2501781806349754E-002   2.7427937835454941E-002
   8.3175997133366764E-005   4216.0562470000004        2.6085780933499336E-002   7.8785335645079613E-003  -1.3761162757873535E-002   3.1380258500576019E-002
   1.0964999819407240E-004   4216.0562470000004        2.7716051787137985E-002   8.7444838136434555E-003  -1.5120880678296089E-002   3.5784065723419189E-002
   1.4453999756369740E-004   4216.0562470000004        2.9480790719389915E-002   9.6905408427119255E-003  -1.6577953472733498E-002   4.0677513927221298E-002
   1.9054999575018883E-004   4216.0562470000004        3.1398680061101913E-002   1.0726097039878368E-002  -1.8127284944057465E-002   4.6105645596981049E-002
   2.5119000929407775E-004   4216.0562470000004        3.3489737659692764E-002   1.1860829778015614E-002  -1.9757384434342384E-002   5.2109368145465851E-002
   3.3112999517470598E-004   4216.0562470000004        3.5779882222414017E-002   1.3107047416269779E-002  -2.1452054381370544E-002   5.8735515922307968E-002
   4.3652000022120774E-004   4216.0562470000004        3.8300156593322754E-002   1.4479133300483227E-002  -2.3187169805169106E-002   6.6031083464622498E-002
   5.7544000446796417E-004   4216.0562470000004        4.1087832301855087E-002   1.5993980690836906E-002  -2.4928560480475426E-002   7.4041612446308136E-002
   7.5857999036088586E-004   4216.0562470000004        4.4189397245645523E-002   1.7672436311841011E-002  -2.6630405336618423E-002   8.2813672721385956E-002
   1.0000000474974513E-003   4216.0562470000004        4.7661367803812027E-002   1.9539548084139824E-002  -2.8231393545866013E-002   9.2389248311519623E-002
   1.3183000264689326E-003   4216.0562470000004        5.1574237644672394E-002   2.1626502275466919E-002  -2.9651829972863197E-002  0.10280671715736389     
   1.7377999611198902E-003   4216.0562470000004        5.6012656539678574E-002   2.3970600217580795E-002  -3.0788397416472435E-002  0.11408913880586624     
   2.2909000981599092E-003   4216.0562470000004        6.1084635555744171E-002   2.6620080694556236E-002  -3.1511016190052032E-002  0.12625296413898468     
   3.0199999455362558E-003   4216.0562470000004        6.6919788718223572E-002   2.9633333906531334E-002  -3.1655758619308472E-002  0.13928489387035370     
   3.9810999296605587E-003   4216.0562470000004        7.3677860200405121E-002   3.3083811402320862E-002  -3.1020294874906540E-002  0.15314126014709473     
   5.2481000311672688E-003   4216.0562470000004        8.1553131341934204E-002   3.7063252180814743E-002  -2.9358074069023132E-002  0.16773284971714020     
   6.9182999432086945E-003   4216.0562470000004        9.0777531266212463E-002   4.1685033589601517E-002  -2.6374369859695435E-002  0.18290483951568604     
   9.1201001778244972E-003   4216.0562470000004       0.10162401944398880        4.7088827937841415E-002  -2.1724775433540344E-002  0.19841612875461578     
   1.2023000046610832E-002   4216.0562470000004       0.11440401524305344        5.3443968296051025E-002  -1.5019133687019348E-002  0.21390959620475769     
   1.5848999843001366E-002   4216.0562470000004       0.12944845855236053        6.0947045683860779E-002  -5.8396002277731895E-003  0.22886884212493896     
   2.0893000066280365E-002   4216.0562470000004       0.14709191024303436        6.9824017584323883E-002   6.2370994128286839E-003  0.24258996546268463     
   2.7542000636458397E-002   4216.0562470000004       0.16759957373142242        8.0307483673095703E-002   2.1577669307589531E-002  0.25411844253540039     
   3.6308001726865768E-002   4216.0562470000004       0.19107232987880707        9.2606030404567719E-002   4.0410965681076050E-002  0.26221245527267456     
   4.7862999141216278E-002   4216.0562470000004       0.21725769340991974       0.10682633519172668        6.2684379518032074E-002  0.26531201601028442     
   6.3096001744270325E-002   4216.0562470000004       0.24528962373733521       0.12285178154706955        8.7885066866874695E-002  0.26157611608505249     
   8.3176001906394958E-002   4216.0562470000004       0.27328729629516602       0.14012224972248077       0.11478158086538315       0.24903728067874908     
  0.10000000149011612        4216.0562470000004       0.29034712910652161       0.15171933174133301       0.13260303437709808       0.23491369187831879     
  0.12500000000000000        4216.0562470000004       0.30690833926200867       0.16477717459201813       0.15249340236186981       0.21111406385898590     
  0.15000000596046448        4216.0562470000004       0.31486368179321289       0.17348344624042511       0.16587355732917786       0.18631994724273682     
  0.17499999701976776        4216.0562470000004       0.31589636206626892       0.17842890322208405       0.17396077513694763       0.16207394003868103     
  0.20000000298023224        4216.0562470000004       0.31136944890022278       0.18012396991252899       0.17772096395492554       0.13924033939838409     
  0.22499999403953552        4216.0562470000004       0.30242019891738892       0.17902621626853943       0.17793992161750793       0.11828643828630447     
  0.25000000000000000        4216.0562470000004       0.29001349210739136       0.17555329203605652       0.17527064681053162        9.9432028830051422E-002
  0.27500000596046448        4216.0562470000004       0.27497515082359314       0.17008942365646362       0.17026525735855103        8.2737557590007782E-002
  0.30000001192092896        4216.0562470000004       0.25801479816436768       0.16298910975456238       0.16339696943759918        6.8160094320774078E-002
  0.32499998807907104        4216.0562470000004       0.23974257707595825       0.15457913279533386       0.15507574379444122        5.5590607225894928E-002
  0.34999999403953552        4216.0562470000004       0.22068172693252563       0.14515994489192963       0.14565934240818024        4.4879686087369919E-002
  0.37500000000000000        4216.0562470000004       0.20127891004085541       0.13500657677650452       0.13546144962310791        3.5855680704116821E-002
  0.40000000596046448        4216.0562470000004       0.18191245198249817       0.12436923384666443       0.12475763261318207        2.8337517753243446E-002
  0.42500001192092896        4216.0562470000004       0.16289955377578735       0.11347393691539764       0.11378981173038483        2.2143792361021042E-002
  0.44999998807907104        4216.0562470000004       0.14450234174728394       0.10252294689416885       0.10276963561773300        1.7099104821681976E-002
  0.47499999403953552        4216.0562470000004       0.12693327665328979        9.1695278882980347E-002   9.1881059110164642E-002   1.3038340024650097E-002
  0.50000000000000000        4216.0562470000004       0.11036002635955811        8.1147223711013794E-002   8.1282354891300201E-002   9.8093869164586067E-003
  0.52499997615814209        4216.0562470000004        9.4909757375717163E-002   7.1012854576110840E-002   7.1107797324657440E-002   7.2747063823044300E-003
  0.55000001192092896        4216.0562470000004        8.0673158168792725E-002   6.1404623091220856E-002   6.1468977481126785E-002   5.3119892254471779E-003
  0.57499998807907104        4216.0562470000004        6.7708112299442291E-002   5.2413988858461380E-002   5.2455954253673553E-002   3.8141638506203890E-003
  0.60000002384185791        4216.0562470000004        5.6043092161417007E-002   4.4112127274274826E-002   4.4138345867395401E-002   2.6889021974056959E-003
  0.62500000000000000        4216.0562470000004        4.5680381357669830E-002   3.6550670862197876E-002   3.6566272377967834E-002   1.8577801529318094E-003
  0.64999997615814209        4216.0562470000004        3.6599066108465195E-002   2.9762586578726768E-002   2.9771346598863602E-002   1.2551936088129878E-003
  0.67500001192092896        4216.0562470000004        2.8757924214005470E-002   2.3763079196214676E-002   2.3767659440636635E-002   8.2712672883644700E-004
  0.69999998807907104        4216.0562470000004        2.2098153829574585E-002   1.8550628796219826E-002   1.8552811816334724E-002   5.2984291687607765E-004
  0.72500002384185791        4216.0562470000004        1.6546001657843590E-002   1.4108113013207912E-002   1.4109024778008461E-002   3.2855771132744849E-004
  0.75000000000000000        4216.0562470000004        1.2015313841402531E-002   1.0404042899608612E-002   1.0404353961348534E-002   1.9613966287579387E-004
  0.77499997615814209        4216.0562470000004        8.4100142121315002E-003   7.3939240537583828E-003   7.3939999565482140E-003   1.1187510972376913E-004
  0.80000001192092896        4216.0562470000004        5.6265420280396938E-003   5.0217523239552975E-003   5.0217742100358009E-003   6.0323935031192377E-005
  0.82499998807907104        4216.0562470000004        3.5562482662498951E-003   3.2216580584645271E-003   3.2217013649642467E-003   3.0284361855592579E-005
  0.85000002384185791        4216.0562470000004        2.0878075156360865E-003   1.9197278888896108E-003   1.9198133377358317E-003   1.3878292520530522E-005
  0.87500000000000000        4216.0562470000004        1.1096546659246087E-003   1.0360379237681627E-003   1.0361577151343226E-003   5.7616857702669222E-006
  0.89999997615814209        4216.0562470000004        5.1252020057290792E-004   4.8695734585635364E-004   4.8708540271036327E-004   2.4588841824879637E-006
  0.92500001192092896        4216.0562470000004        1.9215331121813506E-004   1.8782836559694260E-004   1.8792072660289705E-004   1.8147405853596865E-006
  0.94999998807907104        4216.0562470000004        5.2413550292840227E-005   5.6216529628727585E-005   5.6208900787169114E-005   2.5543315587128745E-006
  0.97500002384185791        4216.0562470000004        9.1182091637165286E-006   1.6154819604707882E-005   1.5962299585225992E-005   3.9367873796436470E-006
   1.0000000000000000        4216.0562470000004       -4.2138135540881194E-006   4.6009618017706089E-006   4.1238731682824437E-006   5.4869483392394613E-006
   9.9999997171806854E-010   5405.8650060000000        3.1818260904401541E-003  -9.7451161127537489E-004  -1.1611267691478133E-003  -1.1689484817907214E-003
   1.3183000246996812E-009   5405.8650060000000        3.3320221118628979E-003  -9.7397842910140753E-004  -1.1881514219567180E-003  -1.1859212536364794E-003
   1.7378000150003459E-009   5405.8650060000000        3.4900240134447813E-003  -9.7099388949573040E-004  -1.2160299811512232E-003  -1.2014408130198717E-003
   2.2908999142146058E-009   5405.8650060000000        3.6563454195857048E-003  -9.6530234441161156E-004  -1.2449207715690136E-003  -1.2151281116530299E-003
   3.0200000278313155E-009   5405.8650060000000        3.8314291741698980E-003  -9.5662934472784400E-004  -1.2749932939186692E-003  -1.2265180703252554E-003
   3.9810998941902653E-009   5405.8650060000000        4.0157823823392391E-003  -9.4467785675078630E-004  -1.3064577942714095E-003  -1.2350598117336631E-003
   5.2481001766579993E-009   5405.8650060000000        4.2099556885659695E-003  -9.2912605032324791E-004  -1.3395652640610933E-003  -1.2400981504470110E-003
   6.9183001549788514E-009   5405.8650060000000        4.4145132414996624E-003  -9.0962776448577642E-004  -1.3746087206527591E-003  -1.2408561306074262E-003
   9.1201002305751899E-009   5405.8650060000000        4.6300725080072880E-003  -8.8580796727910638E-004  -1.4119355473667383E-003  -1.2364162830635905E-003
   1.2023000373062587E-008   5405.8650060000000        4.8573012463748455E-003  -8.5726013639941812E-004  -1.4519542455673218E-003  -1.2256975751370192E-003
   1.5849000334355878E-008   5405.8650060000000        5.0968159921467304E-003  -8.2355819176882505E-004  -1.4951237244531512E-003  -1.2074381811544299E-003
   2.0892999330612838E-008   5405.8650060000000        5.3494148887693882E-003  -7.8422407386824489E-004  -1.5420037088915706E-003  -1.1801548535004258E-003
   2.7542000680114143E-008   5405.8650060000000        5.6158499792218208E-003  -7.3875574162229896E-004  -1.5932227252051234E-003  -1.1421267408877611E-003
   3.6307998385609608E-008   5405.8650060000000        5.8969892561435699E-003  -6.8660068791359663E-004  -1.6495190793648362E-003  -1.0913459118455648E-003
   4.7863000673942224E-008   5405.8650060000000        6.1936695128679276E-003  -6.2717974651604891E-004  -1.7117224633693695E-003  -1.0255048982799053E-003
   6.3096003088958241E-008   5405.8650060000000        6.5068672411143780E-003  -5.5985274957492948E-004  -1.7808006377890706E-003  -9.4192451797425747E-004
   8.3175997644957533E-008   5405.8650060000000        6.8375635892152786E-003  -4.8394262557849288E-004  -1.8578444141894579E-003  -8.3753914805129170E-004
   1.0965000285523274E-007   5405.8650060000000        7.1868919767439365E-003  -3.9869954343885183E-004  -1.9441149197518826E-003  -7.0880557177588344E-004
   1.4453999597208167E-007   5405.8650060000000        7.5558652170002460E-003  -3.0336491181515157E-004  -2.0409906283020973E-003  -5.5175332818180323E-004
   1.9054999711443088E-007   5405.8650060000000        7.9459389671683311E-003  -1.9702489953488111E-004  -2.1501290611922741E-003  -3.6169704981148243E-004
   2.5118998792095226E-007   5405.8650060000000        8.3582093939185143E-003  -7.8817487519700080E-005  -2.2732664365321398E-003  -1.3353374379221350E-004
   3.3112999631157436E-007   5405.8650060000000        8.7941838428378105E-003   5.2276493079261854E-005  -2.4124460760504007E-003   1.3867528468836099E-004
   4.3651999703797628E-007   5405.8650060000000        9.2554055154323578E-003   1.9733712542802095E-004  -2.5699310936033726E-003   4.6160095371305943E-004
   5.7544002629583701E-007   5405.8650060000000        9.7434269264340401E-003   3.5749626113101840E-004  -2.7482048608362675E-003   8.4266869816929102E-004
   7.5857997217099182E-007   5405.8650060000000        1.0260062292218208E-002   5.3401984041556716E-004  -2.9500701930373907E-003   1.2903058668598533E-003
   9.9999999747524271E-007   5405.8650060000000        1.0807165876030922E-002   7.2824233211576939E-004  -3.1785850878804922E-003   1.8138504819944501E-003
   1.3182999509808724E-006   5405.8650060000000        1.1386870406568050E-002   9.4165076734498143E-004  -3.4371649380773306E-003   2.4238291662186384E-003
   1.7377999483869644E-006   5405.8650060000000        1.2001169845461845E-002   1.1757356114685535E-003  -3.7293997593224049E-003   3.1315824016928673E-003
   2.2909000563231530E-006   5405.8650060000000        1.2652719393372536E-002   1.4322933275252581E-003  -4.0594213642179966E-003   3.9502093568444252E-003
   3.0199998946045525E-006   5405.8650060000000        1.3344003818929195E-002   1.7131165368482471E-003  -4.4315052218735218E-003   4.8936880193650723E-003
   3.9810997805034276E-006   5405.8650060000000        1.4077889733016491E-002   2.0202051382511854E-003  -4.8503079451620579E-003   5.9775509871542454E-003
   5.2481000238913111E-006   5405.8650060000000        1.4857567846775055E-002   2.3557529784739017E-003  -5.3208204917609692E-003   7.2188959456980228E-003
   6.9183001869532745E-006   5405.8650060000000        1.5686476603150368E-002   2.7221154887229204E-003  -5.8482657186686993E-003   8.6362855508923531E-003
   9.1201000032015145E-006   5405.8650060000000        1.6568487510085106E-002   3.1218915246427059E-003  -6.4381398260593414E-003   1.0250041261315346E-002
   1.2022999726468697E-005   5405.8650060000000        1.7507964745163918E-002   3.5579490941017866E-003  -7.0961476303637028E-003   1.2082343921065331E-002
   1.5849000192247331E-005   5405.8650060000000        1.8509387969970703E-002   4.0332488715648651E-003  -7.8277932479977608E-003   1.4156404882669449E-002
   2.0892999600619078E-005   5405.8650060000000        1.9578419625759125E-002   4.5513333752751350E-003  -8.6389426141977310E-003   1.6498466953635216E-002
   2.7542000680114143E-005   5405.8650060000000        2.0721040666103363E-002   5.1159178838133812E-003  -9.5349671319127083E-003   1.9135914742946625E-002
   3.6307999835116789E-005   5405.8650060000000        2.1944375708699226E-002   5.7312734425067902E-003  -1.0521035641431808E-002   2.2098796442151070E-002
   4.7862999053904787E-005   5405.8650060000000        2.3256208747625351E-002   6.4019663259387016E-003  -1.1601309292018414E-002   2.5418305769562721E-002
   6.3095998484641314E-005   5405.8650060000000        2.4665929377079010E-002   7.1333129890263081E-003  -1.2779183685779572E-002   2.9128601774573326E-002
   8.3175997133366764E-005   5405.8650060000000        2.6184203103184700E-002   7.9311728477478027E-003  -1.4056330546736717E-002   3.3265281468629837E-002
   1.0964999819407240E-004   5405.8650060000000        2.7823952957987785E-002   8.8024195283651352E-003  -1.5432674437761307E-002   3.7867084145545959E-002
   1.4453999756369740E-004   5405.8650060000000        2.9599491506814957E-002   9.7544193267822266E-003  -1.6904583200812340E-002   4.2972173541784286E-002
   1.9054999575018883E-004   5405.8650060000000        3.1529732048511505E-002   1.0796668939292431E-002  -1.8466200679540634E-002   4.8625603318214417E-002
   2.5119000929407775E-004   5405.8650060000000        3.3634949475526810E-002   1.1938962154090405E-002  -2.0105103030800819E-002   5.4867736995220184E-002
   3.3112999517470598E-004   5405.8650060000000        3.5941377282142639E-002   1.3193752616643906E-002  -2.1804003044962883E-002   6.1744682490825653E-002
   4.3652000022120774E-004   5405.8650060000000        3.8480412214994431E-002   1.4575590379536152E-002  -2.3537507280707359E-002   6.9302193820476532E-002
   5.7544000446796417E-004   5405.8650060000000        4.1289716958999634E-002   1.6101559624075890E-002  -2.5269977748394012E-002   7.7583894133567810E-002
   7.5857999036088586E-004   5405.8650060000000        4.4416230171918869E-002   1.7792729660868645E-002  -2.6953922584652901E-002   8.6633756756782532E-002
   1.0000000474974513E-003   5405.8650060000000        4.7916959971189499E-002   1.9674405455589294E-002  -2.8526177629828453E-002   9.6490122377872467E-002
   1.3183000264689326E-003   5405.8650060000000        5.1862910389900208E-002   2.1778054535388947E-002  -2.9905008152127266E-002  0.10718662291765213     
   1.7377999611198902E-003   5405.8650060000000        5.6339226663112640E-002   2.4141276255249977E-002  -3.0984973534941673E-002  0.11873995512723923     
   2.2909000981599092E-003   5405.8650060000000        6.1454396694898605E-002   2.6812635362148285E-002  -3.1633798032999039E-002  0.13115866482257843     
   3.0199999455362558E-003   5405.8650060000000        6.7338354885578156E-002   2.9850818216800690E-002  -3.1685527414083481E-002  0.14441934227943420     
   3.9810999296605587E-003   5405.8650060000000        7.4150927364826202E-002   3.3329527825117111E-002  -3.0936136841773987E-002  0.15846592187881470     
   5.2481000311672688E-003   5405.8650060000000        8.2086056470870972E-002   3.7340629845857620E-002  -2.9138060286641121E-002  0.17319422960281372     
   6.9182999432086945E-003   5405.8650060000000        9.1374628245830536E-002   4.1997399181127548E-002  -2.5996707379817963E-002  0.18843175470829010     
   9.1201001778244972E-003   5405.8650060000000       0.10228750109672546        4.7439008951187134E-002  -2.1169574931263924E-002  0.20391717553138733     
   1.2023000046610832E-002   5405.8650060000000       0.11513240635395050        5.3833659738302231E-002  -1.4270964078605175E-002  0.21927109360694885     
   1.5848999843001366E-002   5405.8650060000000       0.13023427128791809        6.1375796794891357E-002  -4.8911147750914097E-003  0.23395402729511261     
   2.0893000066280365E-002   5405.8650060000000       0.14791847765445709        7.0287741720676422E-002   7.3806773871183395E-003  0.24724015593528748     
   2.7542000636458397E-002   5405.8650060000000       0.16843689978122711        8.0796271562576294E-002   2.2892871871590614E-002  0.25815793871879578     
   3.6308001726865768E-002   5405.8650060000000       0.19187195599079132        9.3101158738136292E-002   4.1849937289953232E-002  0.26545867323875427     
   4.7862999141216278E-002   5405.8650060000000       0.21794712543487549       0.10729639232158661        6.4169056713581085E-002  0.26759409904479980     
   6.3096001744270325E-002   5405.8650060000000       0.24576789140701294       0.12324830144643784        8.9303657412528992E-002  0.26276320219039917     
   8.3176001906394958E-002   5405.8650060000000       0.27342453598976135       0.14037586748600006       0.11599013209342957       0.24907909333705902     
  0.10000000149011612        5405.8650060000000       0.29017427563667297       0.15182830393314362       0.13358020782470703       0.23422564566135406     
  0.12500000000000000        5405.8650060000000       0.30627074837684631       0.16464963555335999       0.15309052169322968       0.20965941250324249     
  0.15000000596046448        5405.8650060000000       0.31378555297851562       0.17311154305934906       0.16608758270740509       0.18439912796020508     
  0.17499999701976776        5405.8650060000000       0.31442156434059143       0.17781893908977509       0.17381367087364197       0.15991249680519104     
  0.20000000298023224        5405.8650060000000       0.30955272912979126       0.17929196357727051       0.17724779248237610       0.13700352609157562     
  0.22499999403953552        5405.8650060000000       0.30032169818878174       0.17799490690231323       0.17718225717544556       0.11609145253896713     
  0.25000000000000000        5405.8650060000000       0.28769478201866150       0.17434979975223541       0.17427271604537964        9.7358301281929016E-002
  0.27500000596046448        5405.8650060000000       0.27249678969383240       0.16874353587627411       0.16907154023647308        8.0835171043872833E-002
  0.30000001192092896        5405.8650060000000       0.25543439388275146       0.16153183579444885       0.16205078363418579        6.6456690430641174E-002
  0.32499998807907104        5405.8650060000000       0.23711358010768890       0.15304167568683624       0.15361821651458740        5.4097030311822891E-002
  0.34999999403953552        5405.8650060000000       0.21805264055728912       0.14357277750968933       0.14412882924079895        4.3594602495431900E-002
  0.37500000000000000        5405.8650060000000       0.19869267940521240       0.13339869678020477       0.13389314711093903        3.4769251942634583E-002
  0.40000000596046448        5405.8650060000000       0.17940627038478851       0.12276764959096909       0.12318328022956848        2.7434345334768295E-002
  0.42500001192092896        5405.8650060000000       0.16050469875335693       0.11190320551395416       0.11223752796649933        2.1405210718512535E-002
  0.44999998807907104        5405.8650060000000       0.14224423468112946       0.10100484639406204       0.10126384347677231        1.6504947096109390E-002
  0.47499999403953552        5405.8650060000000       0.12483165413141251        9.0248592197895050E-002   9.0442448854446411E-002   1.2568249367177486E-002
  0.50000000000000000        5405.8650060000000       0.10842918604612350        7.9787574708461761E-002   7.9927936196327209E-002   9.4437673687934875E-003
  0.52499997615814209        5405.8650060000000        9.3158893287181854E-002   6.9752633571624756E-002   6.9850921630859375E-002   6.9953622296452522E-003
  0.55000001192092896        5405.8650060000000        7.9106748104095459E-002   6.0253016650676727E-002   6.0319475829601288E-002   5.1025296561419964E-003
  0.57499998807907104        5405.8650060000000        6.6326327621936798E-002   5.1377017050981522E-002   5.1420297473669052E-002   3.6602076143026352E-003
  0.60000002384185791        5405.8650060000000        5.4842282086610794E-002   4.3192770332098007E-002   4.3219808489084244E-002   2.5781393051147461E-003
  0.62500000000000000        5405.8650060000000        4.4653553515672684E-002   3.5749055445194244E-002   3.5765163600444794E-002   1.7799178604036570E-003
  0.64999997615814209        5405.8650060000000        3.5736393183469772E-002   2.9076199978590012E-002   2.9085274785757065E-002   1.2018264969810843E-003
  0.67500001192092896        5405.8650060000000        2.8047265484929085E-002   2.3187041282653809E-002   2.3191817104816437E-002   7.9155381536111236E-004
  0.69999998807907104        5405.8650060000000        2.1525563672184944E-002   1.8077995628118515E-002   1.8080297857522964E-002   5.0685484893620014E-004
  0.72500002384185791        5405.8650060000000        1.6096256673336029E-002   1.3730216771364212E-002   1.3731202110648155E-002   3.1421243329532444E-004
  0.75000000000000000        5405.8650060000000        1.1672418564558029E-002   1.0110863484442234E-002   1.0111217387020588E-002   1.8754004850052297E-004
  0.77499997615814209        5405.8650060000000        8.1577058881521225E-003   7.1744821034371853E-003   7.1745826862752438E-003   1.0695921810111031E-004
  0.80000001192092896        5405.8650060000000        5.4487604647874832E-003   4.8645227216184139E-003   4.8645571805536747E-003   5.7675293646752834E-005
  0.82499998807907104        5405.8650060000000        3.4376024268567562E-003   3.1149960123002529E-003   3.1150437425822020E-003   2.8966849640710279E-005
  0.85000002384185791        5405.8650060000000        2.0139988046139479E-003   1.8523009493947029E-003   1.8523856997489929E-003   1.3297832992975600E-005
  0.87500000000000000        5405.8650060000000        1.0678720427677035E-003   9.9725695326924324E-004   9.9737197160720825E-004   5.5550904107803944E-006
  0.89999997615814209        5405.8650060000000        4.9179245252162218E-004   4.6739599201828241E-004   4.6751592890359461E-004   2.4086364192044130E-006
  0.92500001192092896        5405.8650060000000        1.8364762945566326E-004   1.7961791309062392E-004   1.7969954933505505E-004   1.7874797322292579E-006
  0.94999998807907104        5405.8650060000000        4.9664671678328887E-005   5.3396561270346865E-005   5.3377039876068011E-005   2.4601347377029015E-006
  0.97500002384185791        5405.8650060000000        8.1563275671214797E-006   1.4942392226657830E-005   1.4739394828211516E-005   3.7061272450955585E-006
   1.0000000000000000        5405.8650060000000       -4.9192503865924664E-006   3.4878319183917483E-006   3.0058088213991141E-006   5.0623671086214017E-006
   9.9999997171806854E-010   6931.4484320000001        3.1894908752292395E-003  -9.7416678909212351E-004  -1.1620101286098361E-003  -1.2053968384861946E-003
   1.3183000246996812E-009   6931.4484320000001        3.3400927204638720E-003  -9.7349181305617094E-004  -1.1892849579453468E-003  -1.2220817152410746E-003
   1.7378000150003459E-009   6931.4484320000001        3.4985239617526531E-003  -9.7035150974988937E-004  -1.2174637522548437E-003  -1.2371080229058862E-003
   2.2908999142146058E-009   6931.4484320000001        3.6653000861406326E-003  -9.6448906697332859E-004  -1.2467131018638611E-003  -1.2500586453825235E-003
   3.0200000278313155E-009   6931.4484320000001        3.8408653344959021E-003  -9.5562887145206332E-004  -1.2772121699526906E-003  -1.2604244984686375E-003
   3.9810998941902653E-009   6931.4484320000001        4.0257284417748451E-003  -9.4347255071625113E-004  -1.3091820292174816E-003  -1.2676040641963482E-003
   5.2481001766579993E-009   6931.4484320000001        4.2204414494335651E-003  -9.2769693583250046E-004  -1.3428861275315285E-003  -1.2708838330581784E-003
   6.9183001549788514E-009   6931.4484320000001        4.4255713000893593E-003  -9.0795429423451424E-004  -1.3786315685138106E-003  -1.2694199103862047E-003
   9.1201002305751899E-009   6931.4484320000001        4.6417373232543468E-003  -8.8386813877150416E-004  -1.4167812187224627E-003  -1.2622184585779905E-003
   1.2023000373062587E-008   6931.4484320000001        4.8696096055209637E-003  -8.5502990987151861E-004  -1.4577613910660148E-003  -1.2481110170483589E-003
   1.5849000334355878E-008   6931.4484320000001        5.1098065450787544E-003  -8.2101201405748725E-004  -1.5020505525171757E-003  -1.2257386697456241E-003
   2.0892999330612838E-008   6931.4484320000001        5.3631300106644630E-003  -7.8133400529623032E-004  -1.5502305468544364E-003  -1.1935051297768950E-003
   2.7542000680114143E-008   6931.4484320000001        5.6303343735635281E-003  -7.3549192165955901E-004  -1.6029539983719587E-003  -1.1495643993839622E-003
   3.6307998385609608E-008   6931.4484320000001        5.9122908860445023E-003  -6.8293063668534160E-004  -1.6609861049801111E-003  -1.0917664039880037E-003
   4.7863000673942224E-008   6931.4484320000001        6.2098391354084015E-003  -6.2306865584105253E-004  -1.7251857789233327E-003  -1.0176459327340126E-003
   6.3096003088958241E-008   6931.4484320000001        6.5239607356488705E-003  -5.5526301730424166E-004  -1.7965530278161168E-003  -9.2434632824733853E-004
   8.3175997644957533E-008   6931.4484320000001        6.8556396290659904E-003  -4.7883347724564373E-004  -1.8762134714052081E-003  -8.0860609887167811E-004
   1.0965000285523274E-007   6931.4484320000001        7.2060148231685162E-003  -3.9302694494836032E-004  -1.9654664210975170E-003  -6.6666182829067111E-004
   1.4453999597208167E-007   6931.4484320000001        7.5761028565466404E-003  -2.9708156944252551E-004  -2.0657293498516083E-003  -4.9430760554969311E-004
   1.9054999711443088E-007   6931.4484320000001        7.9673659056425095E-003  -1.9007916853297502E-004  -2.1787052974104881E-003  -2.8658358496613801E-004
   2.5118998792095226E-007   6931.4484320000001        8.3809057250618935E-003  -7.1153903263621032E-005  -2.3061740212142467E-003  -3.8106179999886081E-005
   3.3112999631157436E-007   6931.4484320000001        8.8182371109724045E-003   6.0718208260368556E-005  -2.4502275045961142E-003   2.5738443946465850E-004
   4.3651999703797628E-007   6931.4484320000001        9.2809097841382027E-003   2.0662239694502205E-004  -2.6131791528314352E-003   6.0690531972795725E-004
   5.7544002629583701E-007   6931.4484320000001        9.7704865038394928E-003   3.6769598955288529E-004  -2.7975623961538076E-003   1.0182502446696162E-003
   7.5857997217099182E-007   6931.4484320000001        1.0288788937032223E-002   5.4521119454875588E-004  -3.0062322039157152E-003   1.5002519357949495E-003
   9.9999999747524271E-007   6931.4484320000001        1.0837685316801071E-002   7.4050924740731716E-004  -3.2422975637018681E-003   2.0626764744520187E-003
   1.3182999509808724E-006   6931.4484320000001        1.1419318616390228E-002   9.5508509548380971E-004  -3.5092246253043413E-003   2.7165168430656195E-003
   1.7377999483869644E-006   6931.4484320000001        1.2035697698593140E-002   1.1904371203854680E-003  -3.8106471765786409E-003   3.4735843073576689E-003
   2.2909000563231530E-006   6931.4484320000001        1.2689495459198952E-002   1.4483719132840633E-003  -4.1507431305944920E-003   4.3475129641592503E-003
   3.0199998946045525E-006   6931.4484320000001        1.3383214361965656E-002   1.7306924564763904E-003  -4.5338212512433529E-003   5.3528104908764362E-003
   3.9810997805034276E-006   6931.4484320000001        1.4119745232164860E-002   2.0394111052155495E-003  -4.9645644612610340E-003   6.5055731683969498E-003
   5.2481000238913111E-006   6931.4484320000001        1.4902302995324135E-002   2.3767349775880575E-003  -5.4479786194860935E-003   7.8234877437353134E-003
   6.9183001869532745E-006   6931.4484320000001        1.5734357759356499E-002   2.7450355701148510E-003  -5.9892851859331131E-003   9.3257147818803787E-003
   9.1201000032015145E-006   6931.4484320000001        1.6619816422462463E-002   3.1469294335693121E-003  -6.5939594060182571E-003   1.1033192276954651E-002
   1.2022999726468697E-005   6931.4484320000001        1.7563084140419960E-002   3.5853055305778980E-003  -7.2676609270274639E-003   1.2968731112778187E-002
   1.5849000192247331E-005   6931.4484320000001        1.8568692728877068E-002   4.0631475858390331E-003  -8.0158133059740067E-003   1.5156126581132412E-002
   2.0892999600619078E-005   6931.4484320000001        1.9642362371087074E-002   4.5840269885957241E-003  -8.8441763073205948E-003   1.7622258514165878E-002
   2.7542000680114143E-005   6931.4484320000001        2.0790141075849533E-002   5.1516909152269363E-003  -9.7579602152109146E-003   2.0395081490278244E-002
   3.6307999835116789E-005   6931.4484320000001        2.2019239142537117E-002   5.7704481296241283E-003  -1.0762128047645092E-002   2.3505218327045441E-002
   4.7862999053904787E-005   6931.4484320000001        2.3337531834840775E-002   6.4449082128703594E-003  -1.1860566213726997E-002   2.6984332129359245E-002
   6.3095998484641314E-005   6931.4484320000001        2.4754531681537628E-002   7.1804407052695751E-003  -1.3056327588856220E-002   3.0867027118802071E-002
   8.3175997133366764E-005   6931.4484320000001        2.6281034573912621E-002   7.9829655587673187E-003  -1.4350651763379574E-002   3.5189207643270493E-002
   1.0964999819407240E-004   6931.4484320000001        2.7930127456784248E-002   8.8594295084476471E-003  -1.5742935240268707E-002   3.9989832788705826E-002
   1.4453999756369740E-004   6931.4484320000001        2.9716309159994125E-002   9.8172817379236221E-003  -1.7228895798325539E-002   4.5307006686925888E-002
   1.9054999575018883E-004   6931.4484320000001        3.1658723950386047E-002   1.0866123251616955E-002  -1.8801908940076828E-002   5.1185689866542816E-002
   2.5119000929407775E-004   6931.4484320000001        3.3777892589569092E-002   1.2015862390398979E-002  -2.0448626950383186E-002   5.7665601372718811E-002
   3.3112999517470598E-004   6931.4484320000001        3.6100357770919800E-002   1.3279094360768795E-002  -2.2150678560137749E-002   6.4791992306709290E-002
   4.3652000022120774E-004   6931.4484320000001        3.8657858967781067E-002   1.4670532196760178E-002  -2.3881411179900169E-002   7.2609238326549530E-002
   5.7544000446796417E-004   6931.4484320000001        4.1488450020551682E-002   1.6207447275519371E-002  -2.5603739544749260E-002   8.1158906221389771E-002
   7.5857999036088586E-004   6931.4484320000001        4.4639501720666885E-002   1.7911126837134361E-002  -2.7268536388874054E-002   9.0482167899608612E-002
   1.0000000474974513E-003   6931.4484320000001        4.8168491572141647E-002   1.9807120785117149E-002  -2.8810823336243629E-002  0.10061360895633698     
   1.3183000264689326E-003   6931.4484320000001        5.2146922796964645E-002   2.1927174180746078E-002  -3.0146887525916100E-002  0.11158189177513123     
   1.7377999611198902E-003   6931.4484320000001        5.6660421192646027E-002   2.4309173226356506E-002  -3.1169243156909943E-002  0.12339720129966736     
   2.2909000981599092E-003   6931.4484320000001        6.1817906796932220E-002   2.7001993730664253E-002  -3.1743526458740234E-002  0.13606007397174835     
   3.0199999455362558E-003   6931.4484320000001        6.7749619483947754E-002   3.0064605176448822E-002  -3.1701870262622833E-002  0.14953689277172089     
   3.9810999296605587E-003   6931.4484320000001        7.4615426361560822E-002   3.3570937812328339E-002  -3.0838714912533760E-002  0.16375920176506042     
   5.2481000311672688E-003   6931.4484320000001        8.2608915865421295E-002   3.7612970918416977E-002  -2.8905648738145828E-002  0.17860801517963409     
   6.9182999432086945E-003   6931.4484320000001        9.1959893703460693E-002   4.2303849011659622E-002  -2.5608412921428680E-002  0.19389347732067108     
   9.1201001778244972E-003   6931.4484320000001       0.10293712466955185        4.7782231122255325E-002  -2.0606596022844315E-002  0.20933467149734497     
   1.2023000046610832E-002   6931.4484320000001       0.11584462225437164        5.4215177893638611E-002  -1.3519132509827614E-002  0.22453077137470245     
   1.5848999843001366E-002   6931.4484320000001       0.13100138306617737        6.1794977635145187E-002  -3.9444402791559696E-003  0.23892053961753845     
   2.0893000066280365E-002   6931.4484320000001       0.14872376620769501        7.0740342140197754E-002   8.5156410932540894E-003  0.25175797939300537     
   2.7542000636458397E-002   6931.4484320000001       0.16925053298473358        8.1272318959236145E-002   2.4191563948988914E-002  0.26205661892890930     
   3.6308001726865768E-002   6931.4484320000001       0.19264605641365051        9.3581996858119965E-002   4.3263964354991913E-002  0.26856338977813721     
   4.7862999141216278E-002   6931.4484320000001       0.21861048042774200       0.10775100439786911        6.5620757639408112E-002  0.26974406838417053     
   6.3096001744270325E-002   6931.4484320000001       0.24622170627117157       0.12362904846668243        9.0683043003082275E-002  0.26383969187736511     
   8.3176001906394958E-002   6931.4484320000001       0.27354234457015991       0.14061491191387177       0.11715687811374664       0.24904422461986542     
  0.10000000149011612        6931.4484320000001       0.28998801112174988       0.15192481875419617       0.13451685011386871       0.23348940908908844     
  0.12500000000000000        6931.4484320000001       0.30563041567802429       0.16451415419578552       0.15365274250507355       0.20819458365440369     
  0.15000000596046448        6931.4484320000001       0.31271636486053467       0.17273736000061035       0.16627499461174011       0.18249890208244324     
  0.17499999701976776        6931.4484320000001       0.31296759843826294       0.17721299827098846       0.17364954948425293       0.15779472887516022     
  0.20000000298023224        6931.4484320000001       0.30776837468147278       0.17847058176994324       0.17676758766174316       0.13482622802257538     
  0.22499999403953552        6931.4484320000001       0.29826611280441284       0.17698077857494354       0.17642734944820404       0.11396560817956924     
  0.25000000000000000        6931.4484320000001       0.28542843461036682       0.17316979169845581       0.17328669130802155        9.5358192920684814E-002
  0.27500000596046448        6931.4484320000001       0.27007874846458435       0.16742694377899170       0.16789801418781281        7.9006828367710114E-002
  0.30000001192092896        6931.4484320000001       0.25292083621025085       0.16010908782482147       0.16073203086853027        6.4824715256690979E-002
  0.32499998807907104        6931.4484320000001       0.23455642163753510       0.15154322981834412       0.15219429135322571        5.2670147269964218E-002
  0.34999999403953552        6931.4484320000001       0.21549881994724274       0.14202825725078583       0.14263693988323212        4.2370099574327469E-002
  0.37500000000000000        6931.4484320000001       0.19618368148803711       0.13183626532554626       0.13236731290817261        3.3736541867256165E-002
  0.40000000596046448        6931.4484320000001       0.17697785794734955       0.12121343612670898       0.12165413051843643        2.6577770709991455E-002
  0.42500001192092896        6931.4484320000001       0.15818685293197632       0.11038088798522949       0.11073211580514908        2.0706223323941231E-002
  0.44999998807907104        6931.4484320000001       0.14006121456623077        9.9535368382930756E-002   9.9805586040019989E-002   1.5943767502903938E-002
  0.47499999403953552        6931.4484320000001       0.12280217558145523        8.8849931955337524E-002   8.9051119983196259E-002   1.2125090695917606E-002
  0.50000000000000000        6931.4484320000001       0.10656668245792389        7.8474625945091248E-002   7.8619703650474548E-002   9.0997088700532913E-003
  0.52499997615814209        6931.4484320000001        9.1471858322620392E-002   6.8537145853042603E-002   6.8638421595096588E-002   6.7329327575862408E-003
  0.55000001192092896        6931.4484320000001        7.7599100768566132E-002   5.9143591672182083E-002   5.9211932122707367E-002   4.9060606397688389E-003
  0.57499998807907104        6931.4484320000001        6.4997866749763489E-002   5.0379209220409393E-002   5.0423663109540939E-002   3.5160088445991278E-003
  0.60000002384185791        6931.4484320000001        5.3689125925302505E-002   4.2309198528528214E-002   4.2336963117122650E-002   2.4745322298258543E-003
  0.62500000000000000        6931.4484320000001        4.3668620288372040E-002   3.4979585558176041E-002   3.4996144473552704E-002   1.7071701586246490E-003
  0.64999997615814209        6931.4484320000001        3.4909907728433609E-002   2.8418168425559998E-002   2.8427522629499435E-002   1.1520140105858445E-003
  0.67500001192092896        6931.4484320000001        2.7367262169718742E-002   2.2635517641901970E-002   2.2640466690063477E-002   7.5837626354768872E-004
  0.69999998807907104        6931.4484320000001        2.0978383719921112E-002   1.7626088112592697E-002   1.7628498375415802E-002   4.8542662989348173E-004
  0.72500002384185791        6931.4484320000001        1.5667056664824486E-002   1.3369403779506683E-002   1.3370455242693424E-002   3.0084457830525935E-004
  0.75000000000000000        6931.4484320000001        1.1345664039254189E-002   9.8313586786389351E-003   9.8317516967654228E-003   1.7952646885532886E-004
  0.77499997615814209        6931.4484320000001        7.9176472499966621E-003   6.9656120613217354E-003   6.9657349959015846E-003   1.0237690003123134E-004
  0.80000001192092896        6931.4484320000001        5.2798981778323650E-003   4.7151283361017704E-003   4.7151739709079266E-003   5.5204502132255584E-005
  0.82499998807907104        6931.4484320000001        3.3251191489398479E-003   3.0138427391648293E-003   3.0138948932290077E-003   2.7735652111005038E-005
  0.85000002384185791        6931.4484320000001        1.9441695185378194E-003   1.7884923145174980E-003   1.7885761335492134E-003   1.2752560905937571E-005
  0.87500000000000000        6931.4484320000001        1.0284363524988294E-003   9.6064491663128138E-004   9.6075527835637331E-004   5.3567478062177543E-006
  0.89999997615814209        6931.4484320000001        4.7228310722857714E-004   4.4897853513248265E-004   4.4909070129506290E-004   2.3538837012893055E-006
  0.92500001192092896        6931.4484320000001        1.7566794122103602E-004   1.7190998187288642E-004   1.7198151908814907E-004   1.7518738104627118E-006
  0.94999998807907104        6931.4484320000001        4.7095760237425566E-005   5.0754922995110974E-005   5.0724400352919474E-005   2.3607547063875245E-006
  0.97500002384185791        6931.4484320000001        7.2640286816749722E-006   1.3808474250254221E-005   1.3596123608294874E-005   3.4805543691618368E-006
   1.0000000000000000        6931.4484320000001       -5.5578384490218014E-006   2.4606763417978073E-006   1.9749509192479309E-006   4.6611726247647312E-006
   9.9999997171806854E-010   8887.5651369999996        3.1970127020031214E-003  -9.7382219973951578E-004  -1.1629877844825387E-003  -1.2414519442245364E-003
   1.3183000246996812E-009   8887.5651369999996        3.3480131532996893E-003  -9.7300769994035363E-004  -1.1905286228284240E-003  -1.2577631277963519E-003
   1.7378000150003459E-009   8887.5651369999996        3.5068658180534840E-003  -9.6971419407054782E-004  -1.2190252309665084E-003  -1.2721972307190299E-003
   2.2908999142146058E-009   8887.5651369999996        3.6740882787853479E-003  -9.6368364756926894E-004  -1.2486531632021070E-003  -1.2842970900237560E-003
   3.0200000278313155E-009   8887.5651369999996        3.8501259405165911E-003  -9.5463934121653438E-004  -1.2796013616025448E-003  -1.2935075210407376E-003
   3.9810998941902653E-009   8887.5651369999996        4.0354896336793900E-003  -9.4228162197396159E-004  -1.3121019583195448E-003  -1.2991743860766292E-003
   5.2481001766579993E-009   8887.5651369999996        4.2307325638830662E-003  -9.2628592392429709E-004  -1.3464312069118023E-003  -1.3005231739953160E-003
   6.9183001549788514E-009   8887.5651369999996        4.4364244677126408E-003  -9.0630311751738191E-004  -1.3829101808369160E-003  -1.2966407230123878E-003
   9.1201002305751899E-009   8887.5651369999996        4.6531860716640949E-003  -8.8195491116493940E-004  -1.4219180447980762E-003  -1.2864541495218873E-003
   1.2023000373062587E-008   8887.5651369999996        4.8816902562975883E-003  -8.5283123189583421E-004  -1.4638988068327308E-003  -1.2687046546489000E-003
   1.5849000334355878E-008   8887.5651369999996        5.1225577481091022E-003  -8.1850262358784676E-004  -1.5093507245182991E-003  -1.2419325066730380E-003
   2.0892999330612838E-008   8887.5651369999996        5.3765922784805298E-003  -7.7848660293966532E-004  -1.5588778769597411E-003  -1.2044254690408707E-003
   2.7542000680114143E-008   8887.5651369999996        5.6445514783263206E-003  -7.3227699613198638E-004  -1.6131574520841241E-003  -1.1542086722329259E-003
   3.6307998385609608E-008   8887.5651369999996        5.9273107908666134E-003  -6.7931646481156349E-004  -1.6729816561564803E-003  -1.0889857076108456E-003
   4.7863000673942224E-008   8887.5651369999996        6.2257121317088604E-003  -6.1902083689346910E-004  -1.7392385052517056E-003  -1.0061303619295359E-003
   6.3096003088958241E-008   8887.5651369999996        6.5407403744757175E-003  -5.5074453121051192E-004  -1.8129604868590832E-003  -9.0260431170463562E-004
   8.3175997644957533E-008   8887.5651369999996        6.8733845837414265E-003  -4.7380439355038106E-004  -1.8953077960759401E-003  -7.7494588913396001E-004
   1.0965000285523274E-007   8887.5651369999996        7.2247874923050404E-003  -3.8744398625567555E-004  -1.9876174628734589E-003  -6.1916734557598829E-004
   1.4453999597208167E-007   8887.5651369999996        7.5959707610309124E-003  -2.9089816962368786E-004  -2.0913467742502689E-003  -4.3082344927825034E-004
   1.9054999711443088E-007   8887.5651369999996        7.9884026199579239E-003  -1.8324454140383750E-004  -2.2082424256950617E-003  -2.0467564172577113E-004
   2.5118998792095226E-007   8887.5651369999996        8.4031894803047180E-003  -6.3613515521865338E-005  -2.3401279468089342E-003   6.4943706092890352E-005
   3.3112999631157436E-007   8887.5651369999996        8.8418535888195038E-003   6.9023633841425180E-005  -2.4891430512070656E-003   3.8461919757537544E-004
   4.3651999703797628E-007   8887.5651369999996        9.3059530481696129E-003   2.1575720165856183E-004  -2.6576500385999680E-003   7.6171709224581718E-004
   5.7544002629583701E-007   8887.5651369999996        9.7970580682158470E-003   3.7772991345264018E-004  -2.8482312336564064E-003   1.2044020695611835E-003
   7.5857997217099182E-007   8887.5651369999996        1.0316999629139900E-002   5.5622018408030272E-004  -3.0637921299785376E-003   1.7219138098880649E-003
   9.9999999747524271E-007   8887.5651369999996        1.0867657139897346E-002   7.5257592834532261E-004  -3.3074908424168825E-003   2.3244475014507771E-003
   1.3182999509808724E-006   8887.5651369999996        1.1451187543570995E-002   9.6829980611801147E-004  -3.5828419495373964E-003   3.0234630685299635E-003
   1.7377999483869644E-006   8887.5651369999996        1.2069611810147762E-002   1.2048981152474880E-003  -3.8935199845582247E-003   3.8312403485178947E-003
   2.2909000563231530E-006   8887.5651369999996        1.2725620530545712E-002   1.4641874004155397E-003  -4.2437459342181683E-003   4.7619459219276905E-003
   3.0199998946045525E-006   8887.5651369999996        1.3421736657619476E-002   1.7479809466749430E-003  -4.6378583647310734E-003   5.8306129649281502E-003
   3.9810997805034276E-006   8887.5651369999996        1.4160868711769581E-002   2.0583027508109808E-003  -5.0805630162358284E-003   7.0538953877985477E-003
   5.2481000238913111E-006   8887.5651369999996        1.4946261420845985E-002   2.3973742499947548E-003  -5.5768750607967377E-003   8.4500601515173912E-003
   6.9183001869532745E-006   8887.5651369999996        1.5781411901116371E-002   2.7675817254930735E-003  -6.1320094391703606E-003   1.0038853622972965E-002
   9.1201000032015145E-006   8887.5651369999996        1.6670268028974533E-002   3.1715598888695240E-003  -6.7514153197407722E-003   1.1841819621622562E-002
   1.2022999726468697E-005   8887.5651369999996        1.7617270350456238E-002   3.6122181918472052E-003  -7.4407020583748817E-003   1.3882377184927464E-002
   1.5849000192247331E-005   8887.5651369999996        1.8627000972628593E-002   4.0925634093582630E-003  -8.2052061334252357E-003   1.6184886917471886E-002
   2.0892999600619078E-005   8887.5651369999996        1.9705239683389664E-002   4.6161944046616554E-003  -9.0505722910165787E-003   1.8776839599013329E-002
   2.7542000680114143E-005   8887.5651369999996        2.0858101546764374E-002   5.1868902519345284E-003  -9.9818455055356026E-003   2.1686732769012451E-002
   3.6307999835116789E-005   8887.5651369999996        2.2092878818511963E-002   5.8089969679713249E-003  -1.1003773659467697E-002   2.4945721030235291E-002
   4.7862999053904787E-005   8887.5651369999996        2.3417541757225990E-002   6.4871679060161114E-003  -1.2119963765144348E-002   2.8585899621248245E-002
   6.3095998484641314E-005   8887.5651369999996        2.4841718375682831E-002   7.2268238291144371E-003  -1.3333116658031940E-002   3.2642263919115067E-002
   8.3175997133366764E-005   8887.5651369999996        2.6376334950327873E-002   8.0339433625340462E-003  -1.4644035138189793E-002   3.7150967866182327E-002
   1.0964999819407240E-004   8887.5651369999996        2.8034640476107597E-002   8.9155482128262520E-003  -1.6051582992076874E-002   4.2151127010583878E-002
   1.4453999756369740E-004   8887.5651369999996        2.9831316322088242E-002   9.8791662603616714E-003  -1.7550826072692871E-002   4.7680694609880447E-002
   1.9054999575018883E-004   8887.5651369999996        3.1785726547241211E-002   1.0934501886367798E-002  -1.9134370610117912E-002   5.3784456104040146E-002
   2.5119000929407775E-004   8887.5651369999996        3.3918648958206177E-002   1.2091577053070068E-002  -2.0787941291928291E-002   6.0501366853713989E-002
   3.3112999517470598E-004   8887.5651369999996        3.6256913095712662E-002   1.3363123871386051E-002  -2.2492097690701485E-002   6.7875720560550690E-002
   4.3652000022120774E-004   8887.5651369999996        3.8832604885101318E-002   1.4764015562832355E-002  -2.4218937382102013E-002   7.5950376689434052E-002
   5.7544000446796417E-004   8887.5651369999996        4.1684143245220184E-002   1.6311705112457275E-002  -2.5929950177669525E-002   8.4764674305915833E-002
   7.5857999036088586E-004   8887.5651369999996        4.4859338551759720E-002   1.8027696758508682E-002  -2.7574405074119568E-002   9.4356879591941833E-002
   1.0000000474974513E-003   8887.5651369999996        4.8416111618280411E-002   1.9937774166464806E-002  -2.9085548594594002E-002  0.10475759953260422     
   1.3183000264689326E-003   8887.5651369999996        5.2426449954509735E-002   2.2073950618505478E-002  -3.0377758666872978E-002  0.11599041521549225     
   1.7377999611198902E-003   8887.5651369999996        5.6976426392793655E-002   2.4474391713738441E-002  -3.1341571360826492E-002  0.12805883586406708     
   2.2909000981599092E-003   8887.5651369999996        6.2175389379262924E-002   2.7188271284103394E-002  -3.1840633600950241E-002  0.14095526933670044     
   3.0199999455362558E-003   8887.5651369999996        6.8153843283653259E-002   3.0274825170636177E-002  -3.1705297529697418E-002  0.15463584661483765     
   3.9810999296605587E-003   8887.5651369999996        7.5071685016155243E-002   3.3808197826147079E-002  -3.0728604644536972E-002  0.16901977360248566     
   5.2481000311672688E-003   8887.5651369999996        8.3122089505195618E-002   3.7880457937717438E-002  -2.8661465272307396E-002  0.18397343158721924     
   6.9182999432086945E-003   8887.5651369999996        9.2533789575099945E-002   4.2604602873325348E-002  -2.5210136547684669E-002  0.19928994774818420     
   9.1201001778244972E-003   8887.5651369999996       0.10357341170310974        4.8118766397237778E-002  -2.0036475732922554E-002  0.21466937661170959     
   1.2023000046610832E-002   8887.5651369999996       0.11654131114482880        5.4588839411735535E-002  -1.2764201499521732E-002  0.22969044744968414     
   1.5848999843001366E-002   8887.5651369999996       0.13175058364868164        6.2204964458942413E-002  -2.9999944381415844E-003  0.24377137422561646     
   2.0893000066280365E-002   8887.5651369999996       0.14950868487358093        7.1182280778884888E-002   9.6418028697371483E-003  0.25614762306213379     
   2.7542000636458397E-002   8887.5651369999996       0.17004153132438660        8.1736162304878235E-002   2.5473885238170624E-002  0.26581987738609314     
   3.6308001726865768E-002   8887.5651369999996       0.19339582324028015        9.4049207866191864E-002   4.4653587043285370E-002  0.27153298258781433     
   4.7862999141216278E-002   8887.5651369999996       0.21924902498722076       0.10819090157747269        6.7040495574474335E-002  0.27176901698112488     
   6.3096001744270325E-002   8887.5651369999996       0.24665236473083496       0.12399480491876602        9.2024713754653931E-002  0.26481258869171143     
   8.3176001906394958E-002   8887.5651369999996       0.27364200353622437       0.14084018766880035       0.11828369647264481       0.24893882870674133     
  0.10000000149011612        8887.5651369999996       0.28978934884071350       0.15200965106487274       0.13541497290134430       0.23270997405052185     
  0.12500000000000000        8887.5651369999996       0.30498790740966797       0.16437138617038727       0.15418204665184021       0.20672267675399780     
  0.15000000596046448        8887.5651369999996       0.31165626645088196       0.17236131429672241       0.16643756628036499       0.18062050640583038     
  0.17499999701976776        8887.5651369999996       0.31153410673141479       0.17661122977733612       0.17346979677677155       0.15572018921375275     
  0.20000000298023224        8887.5651369999996       0.30601534247398376       0.17765967547893524       0.17628130316734314       0.13270667195320129     
  0.22499999403953552        8887.5651369999996       0.29625192284584045       0.17598338425159454       0.17567564547061920       0.11190611869096756     
  0.25000000000000000        8887.5651369999996       0.28321236371994019       0.17201249301433563       0.17231255769729614        9.3428224325180054E-002
  0.27500000596046448        8887.5651369999996       0.26771861314773560       0.16613858938217163       0.16674424707889557        7.7248640358448029E-002
  0.30000001192092896        8887.5651369999996       0.25047126412391663       0.15871949493885040       0.15943989157676697        6.3260130584239960E-002
  0.32499998807907104        8887.5651369999996       0.23206788301467896       0.15008211135864258       0.15080273151397705        5.1305945962667465E-002
  0.34999999403953552        8887.5651369999996       0.21301677823066711       0.14052450656890869       0.14118209481239319        4.1202340275049210E-002
  0.37500000000000000        8887.5651369999996       0.19374820590019226       0.13031719624996185       0.13088211417198181        3.2753992825746536E-002
  0.40000000596046448        8887.5651369999996       0.17462338507175446       0.11970433592796326       0.12016811966896057        2.5764582678675652E-002
  0.42500001192092896        8887.5651369999996       0.15594212710857391       0.10890462249517441       0.10927133262157440        2.0044006407260895E-002
  0.44999998807907104        8887.5651369999996       0.13794940710067749        9.8112069070339203E-002   9.8392516374588013E-002   1.5413140878081322E-002
  0.47499999403953552        8887.5651369999996       0.12084104120731354        8.7496832013130188E-002   8.7704665958881378E-002   1.1706826277077198E-002
  0.50000000000000000        8887.5651369999996       0.10476884245872498        7.7205918729305267E-002   7.7355250716209412E-002   8.7755378335714340E-003
  0.52499997615814209        8887.5651369999996        8.9845143258571625E-002   6.7363969981670380E-002   6.7467935383319855E-002   6.4860712736845016E-003
  0.55000001192092896        8887.5651369999996        7.6146937906742096E-002   5.8074023574590683E-002   5.8144044131040573E-002   4.7215251252055168E-003
  0.57499998807907104        8887.5651369999996        6.3719689846038818E-002   4.9418367445468903E-002   4.9463864415884018E-002   3.3807558938860893E-003
  0.60000002384185791        8887.5651369999996        5.2580844610929489E-002   4.1459362953901291E-002   4.1487772017717361E-002   2.3774742148816586E-003
  0.62500000000000000        8887.5651369999996        4.2723093181848526E-002   3.4240379929542542E-002   3.4257341176271439E-002   1.6390959499403834E-003
  0.64999997615814209        8887.5651369999996        3.4117422997951508E-002   2.7786793187260628E-002   2.7796396985650063E-002   1.1054449714720249E-003
  0.67500001192092896        8887.5651369999996        2.6716021820902824E-002   2.2107008844614029E-002   2.2112112492322922E-002   7.2738173184916377E-004
  0.69999998807907104        8887.5651369999996        2.0455013960599899E-002   1.7193609848618507E-002   1.7196118831634521E-002   4.6541856136173010E-004
  0.72500002384185791        8887.5651369999996        1.5257081948220730E-002   1.3024586252868176E-002   1.3025697320699692E-002   2.8836590354330838E-004
  0.75000000000000000        8887.5651369999996        1.1033989489078522E-002   9.5646372064948082E-003   9.5650674775242805E-003   1.7204585310537368E-004
  0.77499997615814209        8887.5651369999996        7.6890182681381702E-003   6.7666093818843365E-003   6.7667528055608273E-003   9.8097974841948599E-005
  0.80000001192092896        8887.5651369999996        5.1193418912589550E-003   4.5730345882475376E-003   4.5730909332633018E-003   5.2895571570843458E-005
  0.82499998807907104        8887.5651369999996        3.2183644361793995E-003   2.9178126715123653E-003   2.9178683180361986E-003   2.6583142243907787E-005
  0.85000002384185791        8887.5651369999996        1.8780323443934321E-003   1.7280412139371037E-003   1.7281241016462445E-003   1.2239553143444937E-005
  0.87500000000000000        8887.5651369999996        9.9117273930460215E-004   9.2604069504886866E-004   9.2614651657640934E-004   5.1663109843502752E-006
  0.89999997615814209        8887.5651369999996        4.5389827573671937E-004   4.3161722715012729E-004   4.3172200093977153E-004   2.2956885459279874E-006
  0.92500001192092896        8887.5651369999996        1.6817229334264994E-004   1.6466483066324145E-004   1.6472686547785997E-004   1.7097108866437338E-006
  0.94999998807907104        8887.5651369999996        4.4692147639580071E-005   4.8277423047693446E-005   4.8236735892714933E-005   2.2581432403967483E-006
  0.97500002384185791        8887.5651369999996        6.4357509472756647E-006   1.2747232176479883E-005   1.2526566024462227E-005   3.2614943847875111E-006
   1.0000000000000000        8887.5651369999996       -6.1354462559393141E-006   1.5126219068406499E-006   1.0243048791380716E-006   4.2833121369767468E-006
   9.9999997171806854E-010   11395.715459999999        3.2043973915278912E-003  -9.7347790142521262E-004  -1.1640618322417140E-003  -1.2770945904776454E-003
   1.3183000246996812E-009   11395.715459999999        3.3557889983057976E-003  -9.7252608975395560E-004  -1.1918841628357768E-003  -1.2929444201290607E-003
   1.7378000150003459E-009   11395.715459999999        3.5150558687746525E-003  -9.6908182604238391E-004  -1.2207166291773319E-003  -1.3066851533949375E-003
   2.2908999142146058E-009   11395.715459999999        3.6827165167778730E-003  -9.6288596978411078E-004  -1.2507431674748659E-003  -1.3178174849599600E-003
   3.0200000278313155E-009   11395.715459999999        3.8592182099819183E-003  -9.5366052119061351E-004  -1.2821631971746683E-003  -1.3257387327030301E-003
   3.9810998941902653E-009   11395.715459999999        4.0450734086334705E-003  -9.4110466307029128E-004  -1.3152200262993574E-003  -1.3297395780682564E-003
   5.2481001766579993E-009   11395.715459999999        4.2408369481563568E-003  -9.2489243252202868E-004  -1.3502027140930295E-003  -1.3289824128150940E-003
   6.9183001549788514E-009   11395.715459999999        4.4470811262726784E-003  -9.0467330301180482E-004  -1.3874470023438334E-003  -1.3224823633208871E-003
   9.1201002305751899E-009   11395.715459999999        4.6644276008009911E-003  -8.8006746955215931E-004  -1.4273481210693717E-003  -1.3090842403471470E-003
   1.2023000373062587E-008   11395.715459999999        4.8935525119304657E-003  -8.5066299652680755E-004  -1.4703683555126190E-003  -1.2874362291768193E-003
   1.5849000334355878E-008   11395.715459999999        5.1350779831409454E-003  -8.1602873979136348E-004  -1.5170257538557053E-003  -1.2559749884530902E-003
   2.0892999330612838E-008   11395.715459999999        5.3898114711046219E-003  -7.7568029519170523E-004  -1.5679469797760248E-003  -1.2128687230870128E-003
   2.7542000680114143E-008   11395.715459999999        5.6585124693810940E-003  -7.2910927701741457E-004  -1.6238337848335505E-003  -1.1560099665075541E-003
   3.6307998385609608E-008   11395.715459999999        5.9420601464807987E-003  -6.7575596040114760E-004  -1.6855056164786220E-003  -1.0829527163878083E-003
   4.7863000673942224E-008   11395.715459999999        6.2412992119789124E-003  -6.1503396136686206E-004  -1.7538795946165919E-003  -9.9090579897165298E-004
   6.3096003088958241E-008   11395.715459999999        6.5572187304496765E-003  -5.4629478836432099E-004  -1.8300208030268550E-003  -8.7664520833641291E-004
   8.3175997644957533E-008   11395.715459999999        6.8908114917576313E-003  -4.6885246410965919E-004  -1.9151236629113555E-003  -7.3650531703606248E-004
   1.0965000285523274E-007   11395.715459999999        7.2432244196534157E-003  -3.8194732042029500E-004  -2.0105633884668350E-003  -5.6626996956765652E-004
   1.4453999597208167E-007   11395.715459999999        7.6154838316142559E-003  -2.8481095796450973E-004  -2.1178352180868387E-003  -3.6125115002505481E-004
   1.9054999711443088E-007   11395.715459999999        8.0090640112757683E-003  -1.7651687085162848E-004  -2.2387311328202486E-003  -1.1592713417485356E-004
   2.5118998792095226E-007   11395.715459999999        8.4250764921307564E-003  -5.6191725889220834E-005  -2.3751161061227322E-003   1.7565664893481880E-004
   3.3112999631157436E-007   11395.715459999999        8.8650519028306007E-003   7.7197866630740464E-005  -2.5291773490607738E-003   5.2041298476979136E-004
   4.3651999703797628E-007   11395.715459999999        9.3305530026555061E-003   2.2474720026366413E-004  -2.7033248916268349E-003   9.2606025282293558E-004
   5.7544002629583701E-007   11395.715459999999        9.8231602460145950E-003   3.8760429015383124E-004  -2.9001885559409857E-003   1.4011359307914972E-003
   7.5857997217099182E-007   11395.715459999999        1.0344714857637882E-002   5.6705367751419544E-004  -3.1227231957018375E-003   1.9552882295101881E-003
   9.9999999747524271E-007   11395.715459999999        1.0897104628384113E-002   7.6444988371804357E-004  -3.3741330262273550E-003   2.5991427246481180E-003
   1.3182999509808724E-006   11395.715459999999        1.1482501402497292E-002   9.8130316473543644E-004  -3.6579796578735113E-003   3.3446245361119509E-003
   1.7377999483869644E-006   11395.715459999999        1.2102937325835228E-002   1.2191276764497161E-003  -3.9779758080840111E-003   4.2044813744723797E-003
   2.2909000563231530E-006   11395.715459999999        1.2761122547090054E-002   1.4797496842220426E-003  -4.3383818119764328E-003   5.1934095099568367E-003
   3.0199998946045525E-006   11395.715459999999        1.3459595851600170E-002   1.7649926012381911E-003  -4.7435630112886429E-003   6.3269617967307568E-003
   3.9810997805034276E-006   11395.715459999999        1.4201289974153042E-002   2.0768924150615931E-003  -5.1982426084578037E-003   7.6223439536988735E-003
   5.2481000238913111E-006   11395.715459999999        1.4989473856985569E-002   2.4176838342100382E-003  -5.7074427604675293E-003   9.0983929112553596E-003
   6.9183001869532745E-006   11395.715459999999        1.5827674418687820E-002   2.7897683903574944E-003  -6.2763658352196217E-003   1.0775432921946049E-002
   9.1201000032015145E-006   11395.715459999999        1.6719873994588852E-002   3.1957984901964664E-003  -6.9104298017919064E-003   1.2675594538450241E-002
   1.2022999726468697E-005   11395.715459999999        1.7670556902885437E-002   3.6387040745466948E-003  -7.6151876710355282E-003   1.4822891913354397E-002
   1.5849000192247331E-005   11395.715459999999        1.8684351816773415E-002   4.1215140372514725E-003  -8.3958832547068596E-003   1.7242224887013435E-002
   2.0892999600619078E-005   11395.715459999999        1.9767092540860176E-002   4.6478551812469959E-003  -9.2580383643507957E-003   1.9961671903729439E-002
   2.7542000680114143E-005   11395.715459999999        2.0924966782331467E-002   5.2215373143553734E-003  -1.0206528007984161E-002   2.3010244593024254E-002
   3.6307999835116789E-005   11395.715459999999        2.2165343165397644E-002   5.8469441719353199E-003  -1.1245879344642162E-002   2.6419591158628464E-002
   4.7862999053904787E-005   11395.715459999999        2.3496290668845177E-002   6.5287710167467594E-003  -1.2379407882690430E-002   3.0222194269299507E-002
   6.3095998484641314E-005   11395.715459999999        2.4927543476223946E-002   7.2724898345768452E-003  -1.3609463348984718E-002   3.4453392028808594E-002
   8.3175997133366764E-005   11395.715459999999        2.6470163837075233E-002   8.0841388553380966E-003  -1.4936400577425957E-002   3.9149530231952667E-002
   1.0964999819407240E-004   11395.715459999999        2.8137555345892906E-002   8.9708082377910614E-003  -1.6358548775315285E-002   4.4349811971187592E-002
   1.4453999756369740E-004   11395.715459999999        2.9944578185677528E-002   9.9401092156767845E-003  -1.7870318144559860E-002   5.0091959536075592E-002
   1.9054999575018883E-004   11395.715459999999        3.1910821795463562E-002   1.1001844890415668E-002  -1.9463544711470604E-002   5.6420490145683289E-002
   2.5119000929407775E-004   11395.715459999999        3.4057296812534332E-002   1.2166148982942104E-002  -2.1123036742210388E-002   6.3373513519763947E-002
   3.3112999517470598E-004   11395.715459999999        3.6411136388778687E-002   1.3445888645946980E-002  -2.2828280925750732E-002   7.0994220674037933E-002
   4.3652000022120774E-004   11395.715459999999        3.9004739373922348E-002   1.4856091700494289E-002  -2.4550143629312515E-002   7.9323835670948029E-002
   5.7544000446796417E-004   11395.715459999999        4.1876912117004395E-002   1.6414392739534378E-002  -2.6248715817928314E-002   8.8399358093738556E-002
   7.5857999036088586E-004   11395.715459999999        4.5075859874486923E-002   1.8142502754926682E-002  -2.7871683239936829E-002   9.8255954682826996E-002
   1.0000000474974513E-003   11395.715459999999        4.8659954220056534E-002   2.0066434517502785E-002  -2.9350573197007179E-002  0.10892012715339661     
   1.3183000264689326E-003   11395.715459999999        5.2701640874147415E-002   2.2218467667698860E-002  -3.0597899109125137E-002  0.12041021883487701     
   1.7377999611198902E-003   11395.715459999999        5.7287424802780151E-002   2.4637026712298393E-002  -3.1502306461334229E-002  0.13272297382354736     
   2.2909000981599092E-003   11395.715459999999        6.2527060508728027E-002   2.7371576055884361E-002  -3.1925544142723083E-002  0.14584252238273621     
   3.0199999455362558E-003   11395.715459999999        6.8551287055015564E-002   3.0481606721878052E-002  -3.1696297228336334E-002  0.15971472859382629     
   3.9810999296605587E-003   11395.715459999999        7.5519993901252747E-002   3.4041456878185272E-002  -3.0606351792812347E-002  0.17424653470516205     
   5.2481000311672688E-003   11395.715459999999        8.3625935018062592E-002   3.8143269717693329E-002  -2.8406102210283279E-002  0.18928983807563782     
   6.9182999432086945E-003   11395.715459999999        9.3096733093261719E-002   4.2899873107671738E-002  -2.4802485480904579E-002  0.20462119579315186     
   9.1201001778244972E-003   11395.715459999999       0.10419688373804092        4.8448856920003891E-002  -1.9459802657365799E-002  0.21992217004299164     
   1.2023000046610832E-002   11395.715459999999       0.11722308397293091        5.4954938590526581E-002  -1.2006686069071293E-002  0.23475192487239838     
   1.5848999843001366E-002   11395.715459999999       0.13248258829116821        6.2606118619441986E-002  -2.0581532735377550E-003  0.24850943684577942     
   2.0893000066280365E-002   11395.715459999999       0.15027408301830292        7.1613989770412445E-002   1.0759008117020130E-002  0.26041316986083984     
   2.7542000636458397E-002   11395.715459999999       0.17081087827682495        8.2188330590724945E-002   2.6739986613392830E-002  0.26945295929908752     
   3.6308001726865768E-002   11395.715459999999       0.19412238895893097        9.4503365457057953E-002   4.6019352972507477E-002  0.27437356114387512     
   4.7862999141216278E-002   11395.715459999999       0.21986399590969086       0.10861675441265106        6.8429253995418549E-002  0.27367550134658813     
   6.3096001744270325E-002   11395.715459999999       0.24706110358238220       0.12434632331132889        9.3330092728137970E-002  0.26568847894668579     
   8.3176001906394958E-002   11395.715459999999       0.27372455596923828       0.14105243980884552       0.11937234550714493       0.24876852333545685     
  0.10000000149011612        11395.715459999999       0.28957921266555786       0.15208350121974945       0.13627643883228302       0.23189185559749603     
  0.12500000000000000        11395.715459999999       0.30434381961822510       0.16422186791896820       0.15468025207519531       0.20524640381336212     
  0.15000000596046448        11395.715459999999       0.31060534715652466       0.17198376357555389       0.16657687723636627       0.17876490950584412     
  0.17499999701976776        11395.715459999999       0.31012064218521118       0.17601376771926880       0.17327569425106049       0.15368834137916565     
  0.20000000298023224        11395.715459999999       0.30429276823997498       0.17685909569263458       0.17578980326652527       0.13064311444759369     
  0.22499999403953552        11395.715459999999       0.29427772760391235       0.17500230669975281       0.17492759227752686       0.10991030931472778     
  0.25000000000000000        11395.715459999999       0.28104469180107117       0.17087718844413757       0.17135033011436462        9.1565102338790894E-002
  0.27500000596046448        11395.715459999999       0.26541396975517273       0.16487744450569153       0.16560977697372437        7.5556978583335876E-002
  0.30000001192092896        11395.715459999999       0.24808296561241150       0.15736173093318939       0.15817351639270782        6.1759170144796371E-002
  0.32499998807907104        11395.715459999999       0.22964492440223694       0.14865681529045105       0.14944237470626831        5.0000701099634171E-002
  0.34999999403953552        11395.715459999999       0.21060323715209961       0.13905975222587585       0.13976281881332397        4.0087781846523285E-002
  0.37500000000000000        11395.715459999999       0.19138279557228088       0.12883953750133514       0.12943580746650696        3.1818334013223648E-002
  0.40000000596046448        11395.715459999999       0.17233927547931671       0.11823827028274536       0.11872331798076630        2.4991849437355995E-002
  0.42500001192092896        11395.715459999999       0.15376691520214081       0.10747220367193222       0.10785311460494995        1.9415987655520439E-002
  0.44999998807907104        11395.715459999999       0.13590520620346069        9.6732683479785919E-002   9.7022451460361481E-002   1.4910859987139702E-002
  0.47499999403953552        11395.715459999999       0.11894470453262329        8.6186997592449188E-002   8.6400851607322693E-002   1.1311606504023075E-002
  0.50000000000000000        11395.715459999999       0.10303224623203278        7.5979180634021759E-002   7.6132342219352722E-002   8.4697362035512924E-003
  0.52499997615814209        11395.715459999999        8.8275499641895294E-002   6.6230878233909607E-002   6.6337250173091888E-002   6.2535619363188744E-003
  0.55000001192092896        11395.715459999999        7.4747197329998016E-002   5.7042166590690613E-002   5.7113684713840485E-002   4.5479699037969112E-003
  0.57499998807907104        11395.715459999999        6.2488976866006851E-002   4.8492453992366791E-002   4.8538878560066223E-002   3.2537193037569523E-003
  0.60000002384185791        11395.715459999999        5.1514882594347000E-002   4.0641359984874725E-002   4.0670342743396759E-002   2.2864213678985834E-003
  0.62500000000000000        11395.715459999999        4.1814681142568588E-002   3.3529702574014664E-002   3.3547013998031616E-002   1.5753004699945450E-003
  0.64999997615814209        11395.715459999999        3.3356916159391403E-002   2.7180515229701996E-002   2.7190340682864189E-002   1.0618411470204592E-003
  0.67500001192092896        11395.715459999999        2.6091804727911949E-002   2.1600138396024704E-002   2.1605381742119789E-002   6.9838069612160325E-004
  0.69999998807907104        11395.715459999999        1.9953986629843712E-002   1.6779378056526184E-002   1.6781974583864212E-002   4.4670613715425134E-004
  0.72500002384185791        11395.715459999999        1.4865123666822910E-002   1.2694764882326126E-002   1.2695930898189545E-002   2.7669797418639064E-004
  0.75000000000000000        11395.715459999999        1.0736427269876003E-002   9.3098841607570648E-003   9.3103470280766487E-003   1.6505103849340230E-004
  0.77499997615814209        11395.715459999999        7.4710673652589321E-003   6.5768291242420673E-003   6.5769916400313377E-003   9.4095630629453808E-005
  0.80000001192092896        11395.715459999999        4.9665337428450584E-003   4.4377525337040424E-003   4.4378181919455528E-003   5.0734302931232378E-005
  0.82499998807907104        11395.715459999999        3.1169431749731302E-003   2.8265535365790129E-003   2.8266126755625010E-003   2.5502544303890318E-005
  0.85000002384185791        11395.715459999999        1.8153253477066755E-003   1.6707106260582805E-003   1.6707924660295248E-003   1.1756204912671819E-005
  0.87500000000000000        11395.715459999999        9.5592252910137177E-004   8.9329807087779045E-004   8.9339946862310171E-004   4.9834570745588280E-006
  0.89999997615814209        11395.715459999999        4.3655309127643704E-004   4.1523261461406946E-004   4.1533031617291272E-004   2.2349554456013720E-006
  0.92500001192092896        11395.715459999999        1.6112287994474173E-004   1.5784651623107493E-004   1.5789961616974324E-004   1.6624961745037581E-006
  0.94999998807907104        11395.715459999999        4.2440617107786238E-005   4.5951248466735706E-005   4.5901182602392510E-005   2.1538851342484122E-006
  0.97500002384185791        11395.715459999999        5.6664484873181209E-006   1.1753342732845340E-005   1.1525316040206235E-005   3.0499852528009797E-006
   1.0000000000000000        11395.715459999999       -6.6573752519616392E-006   6.3741640587977599E-007   1.4750641241789708E-007   3.9284300328290556E-006
   9.9999997171806854E-010   14611.688230000000        3.2116502989083529E-003  -9.7313395235687494E-004  -1.1652339017018676E-003  -1.3123060343787074E-003
   1.3183000246996812E-009   14611.688230000000        3.3634263090789318E-003  -9.7204704070463777E-004  -1.1933539062738419E-003  -1.3276047538965940E-003
   1.7378000150003459E-009   14611.688230000000        3.5230997018516064E-003  -9.6845440566539764E-004  -1.2225399259477854E-003  -1.3405486242845654E-003
   2.2908999142146058E-009   14611.688230000000        3.6911910865455866E-003  -9.6209574257954955E-004  -1.2529855594038963E-003  -1.3505946844816208E-003
   3.0200000278313155E-009   14611.688230000000        3.8681488949805498E-003  -9.5269200392067432E-004  -1.2849000049754977E-003  -1.3570905430242419E-003
   3.9810998941902653E-009   14611.688230000000        4.0544867515563965E-003  -9.3994120834395289E-004  -1.3185384450480342E-003  -1.3592696050181985E-003
   5.2481001766579993E-009   14611.688230000000        4.2507620528340340E-003  -9.2351593775674701E-004  -1.3542030937969685E-003  -1.3562289532274008E-003
   6.9183001549788514E-009   14611.688230000000        4.4575482606887817E-003  -9.0306426864117384E-004  -1.3922441285103559E-003  -1.3469092082232237E-003
   9.1201002305751899E-009   14611.688230000000        4.6754698269069195E-003  -8.7820488261058927E-004  -1.4330734265968204E-003  -1.3300707796588540E-003
   1.2023000373062587E-008   14611.688230000000        4.9052042886614799E-003  -8.4852415602654219E-004  -1.4771717833355069E-003  -1.3042654609307647E-003
   1.5849000334355878E-008   14611.688230000000        5.1473765634000301E-003  -8.1358919851481915E-004  -1.5250770375132561E-003  -1.2678232742473483E-003
   2.0892999330612838E-008   14611.688230000000        5.4027969017624855E-003  -7.7291362686082721E-004  -1.5774387866258621E-003  -1.2187896063551307E-003
   2.7542000680114143E-008   14611.688230000000        5.6722271256148815E-003  -7.2598701808601618E-004  -1.6349833458662033E-003  -1.1549212504178286E-003
   3.6307998385609608E-008   14611.688230000000        5.9565496630966663E-003  -6.7224731901660562E-004  -1.6985575202852488E-003  -1.0736186522990465E-003
   4.7863000673942224E-008   14611.688230000000        6.2566120177507401E-003  -6.1110581737011671E-004  -1.7691077664494514E-003  -9.7192247631028295E-004
   6.3096003088958241E-008   14611.688230000000        6.5734074451029301E-003  -5.4191128583624959E-004  -1.8477314151823521E-003  -8.4641884313896298E-004
   8.3175997644957533E-008   14611.688230000000        6.9079324603080750E-003  -4.6397489495575428E-004  -1.9356572302058339E-003  -6.9323467323556542E-004
   1.0965000285523274E-007   14611.688230000000        7.2613381780683994E-003  -3.7653380422852933E-004  -2.0342981442809105E-003  -5.0792138790711761E-004
   1.4453999597208167E-007   14611.688230000000        7.6346555724740028E-003  -2.7881644200533628E-004  -2.1451876964420080E-003  -2.8554486925713718E-004
   1.9054999711443088E-007   14611.688230000000        8.0293649807572365E-003  -1.6989227151498199E-004  -2.2701614070683718E-003  -2.0296271031838842E-005
   2.5118998792095226E-007   14611.688230000000        8.4465835243463516E-003  -4.8884194256970659E-005  -2.4111259263008833E-003   2.9406882822513580E-004
   3.3112999631157436E-007   14611.688230000000        8.8878469541668892E-003   8.5245730588212609E-005  -2.5703147985041142E-003   6.6479452652856708E-004
   4.3651999703797628E-007   14611.688230000000        9.3547273427248001E-003   2.3359771876130253E-004  -2.7501850854605436E-003   1.0999537771567702E-003
   5.7544002629583701E-007   14611.688230000000        9.8488116636872292E-003   3.9732499863021076E-004  -2.9534122440963984E-003   1.6084585804492235E-003
   7.5857997217099182E-007   14611.688230000000        1.0371952317655087E-002   5.7771819410845637E-004  -3.1829986255615950E-003   2.2003673948347569E-003
   9.9999999747524271E-007   14611.688230000000        1.0926047340035439E-002   7.7613833127543330E-004  -3.4421936143189669E-003   2.8867353685200214E-003
   1.3182999509808724E-006   14611.688230000000        1.1513279750943184E-002   9.9410302937030792E-004  -3.7346025928854942E-003   3.6799537483602762E-003
   1.7377999483869644E-006   14611.688230000000        1.2135696597397327E-002   1.2331343023106456E-003  -4.0639736689627171E-003   4.5932340435683727E-003
   2.2909000563231530E-006   14611.688230000000        1.2796023860573769E-002   1.4950681943446398E-003  -4.4346041977405548E-003   5.6418008171021938E-003
   3.0199998946045525E-006   14611.688230000000        1.3496818020939827E-002   1.7817378975450993E-003  -4.8508821055293083E-003   6.8417205475270748E-003
   3.9810997805034276E-006   14611.688230000000        1.4241035096347332E-002   2.0951910410076380E-003  -5.3175454959273338E-003   8.2107428461313248E-003
   5.2481000238913111E-006   14611.688230000000        1.5031968243420124E-002   2.4376758374273777E-003  -5.8396174572408199E-003   9.7682680934667587E-003
   6.9183001869532745E-006   14611.688230000000        1.5873175114393234E-002   2.8116088360548019E-003  -6.4222849905490875E-003   1.1535183526575565E-002
   9.1201000032015145E-006   14611.688230000000        1.6768669709563255E-002   3.2196599058806896E-003  -7.0709274150431156E-003   1.3534192927181721E-002
   1.2022999726468697E-005   14611.688230000000        1.7722979187965393E-002   3.6647785454988480E-003  -7.7910381369292736E-003   1.5789886936545372E-002
   1.5849000192247331E-005   14611.688230000000        1.8740778788924217E-002   4.1500166989862919E-003  -8.5877599194645882E-003   1.8327685073018074E-002
   2.0892999600619078E-005   14611.688230000000        1.9827960059046745E-002   4.6790279448032379E-003  -9.4664888456463814E-003   2.1176228299736977E-002
   2.7542000680114143E-005   14611.688230000000        2.0990775898098946E-002   5.2556525915861130E-003  -1.0431920178234577E-002   2.4365004152059555E-002
   3.6307999835116789E-005   14611.688230000000        2.2236676886677742E-002   5.8843116275966167E-003  -1.1488353833556175E-002   2.7926126495003700E-002
   4.7862999053904787E-005   14611.688230000000        2.3573821410536766E-002   6.5697417594492435E-003  -1.2638812884688377E-002   3.1892422586679459E-002
   6.3095998484641314E-005   14611.688230000000        2.5012055411934853E-002   7.3174652643501759E-003  -1.3885282911360264E-002   3.6299515515565872E-002
   8.3175997133366764E-005   14611.688230000000        2.6562571525573730E-002   8.1335781142115593E-003  -1.5227672643959522E-002   4.1183892637491226E-002
   1.0964999819407240E-004   14611.688230000000        2.8238926082849503E-002   9.0252412483096123E-003  -1.6663769260048866E-002   4.6584770083427429E-002
   1.4453999756369740E-004   14611.688230000000        3.0056156218051910E-002   1.0000144131481647E-002  -1.8187323585152626E-002   5.2539572119712830E-002
   1.9054999575018883E-004   14611.688230000000        3.2034069299697876E-002   1.1068190447986126E-002  -1.9789407029747963E-002   5.9092458337545395E-002
   2.5119000929407775E-004   14611.688230000000        3.4193914383649826E-002   1.2239620089530945E-002  -2.1453907713294029E-002   6.6280566155910492E-002
   3.3112999517470598E-004   14611.688230000000        3.6563102155923843E-002   1.3527432456612587E-002  -2.3159256204962730E-002   7.4145920574665070E-002
   4.3652000022120774E-004   14611.688230000000        3.9174359291791916E-002   1.4946811832487583E-002  -2.4875096976757050E-002   8.2727946341037750E-002
   5.7544000446796417E-004   14611.688230000000        4.2066849768161774E-002   1.6515566036105156E-002  -2.6560138911008835E-002   9.2061169445514679E-002
   7.5857999036088586E-004   14611.688230000000        4.5289181172847748E-002   1.8255606293678284E-002  -2.8160527348518372E-002  0.10217755287885666     
   1.0000000474974513E-003   14611.688230000000        4.8900146037340164E-002   2.0193176344037056E-002  -2.9606103897094727E-002  0.11309932917356491     
   1.3183000264689326E-003   14611.688230000000        5.2972644567489624E-002   2.2360799834132195E-002  -3.0807577073574066E-002  0.12483946979045868     
   1.7377999611198902E-003   14611.688230000000        5.7593595236539841E-002   2.4797167629003525E-002  -3.1651780009269714E-002  0.13738781213760376     
   2.2909000981599092E-003   14611.688230000000        6.2873117625713348E-002   2.7552012354135513E-002  -3.1998652964830399E-002  0.15072017908096313     
   3.0199999455362558E-003   14611.688230000000        6.8942174315452576E-002   3.0685067176818848E-002  -3.1675331294536591E-002  0.16477216780185699     
   3.9810999296605587E-003   14611.688230000000        7.5960628688335419E-002   3.4270856529474258E-002  -3.0472474172711372E-002  0.17943847179412842     
   5.2481000311672688E-003   14611.688230000000        8.4120780229568481E-002   3.8401566445827484E-002  -2.8140116482973099E-002  0.19455674290657043     
   6.9182999432086945E-003   14611.688230000000        9.3649126589298248E-002   4.3189857155084610E-002  -2.4386035278439522E-002  0.20988732576370239     
   9.1201001778244972E-003   14611.688230000000       0.10480801761150360        4.8772741109132767E-002  -1.8877124413847923E-002  0.22509394586086273     
   1.2023000046610832E-002   14611.688230000000       0.11789051443338394        5.5313766002655029E-002  -1.1247064918279648E-002  0.23971706628799438     
   1.5848999843001366E-002   14611.688230000000       0.13319808244705200        6.2998786568641663E-002  -1.1192570673301816E-003  0.25313761830329895     
   2.0893000066280365E-002   14611.688230000000       0.15102078020572662        7.2035871446132660E-002   1.1867127381265163E-002  0.26455861330032349     
   2.7542000636458397E-002   14611.688230000000       0.17155949771404266        8.2629285752773285E-002   2.7990031987428665E-002  0.27296075224876404     
   3.6308001726865768E-002   14611.688230000000       0.19482678174972534        9.4945050776004791E-002   4.7361787408590317E-002  0.27709090709686279     
   4.7862999141216278E-002   14611.688230000000       0.22045649588108063       0.10902921110391617        6.9787971675395966E-002  0.27546980977058411     
   6.3096001744270325E-002   14611.688230000000       0.24744908511638641       0.12468428164720535        9.4600521028041840E-002  0.26647338271141052     
   8.3176001906394958E-002   14611.688230000000       0.27379107475280762       0.14125236868858337       0.12042449414730072       0.24853847920894623     
  0.10000000149011612        14611.688230000000       0.28935846686363220       0.15214700996875763       0.13710303604602814       0.23103919625282288     
  0.12500000000000000        14611.688230000000       0.30369865894317627       0.16406615078449249       0.15514908730983734       0.20376817882061005     
  0.15000000596046448        14611.688230000000       0.30956369638442993       0.17160506546497345       0.16669443249702454       0.17693290114402771     
  0.17499999701976776        14611.688230000000       0.30872678756713867       0.17542073130607605       0.17306840419769287       0.15169855952262878     
  0.20000000298023224        14611.688230000000       0.30259972810745239       0.17606870830059052       0.17529387772083282       0.12863381206989288     
  0.22499999403953552        14611.688230000000       0.29234215617179871       0.17403708398342133       0.17418356239795685       0.10797563195228577     
  0.25000000000000000        14611.688230000000       0.27892360091209412       0.16976314783096313       0.17039994895458221        8.9765734970569611E-002
  0.27500000596046448        14611.688230000000       0.26316264271736145       0.16364254057407379       0.16449420154094696        7.3928438127040863E-002
  0.30000001192092896        14611.688230000000       0.24575336277484894       0.15603460371494293       0.15693211555480957        6.0318332165479660E-002
  0.32499998807907104        14611.688230000000       0.22728471457958221       0.14726585149765015       0.14811208844184875        4.8750970512628555E-002
  0.34999999403953552        14611.688230000000       0.20825514197349548       0.13763235509395599       0.13837771117687225        3.9023157209157944E-002
  0.37500000000000000        14611.688230000000       0.18908423185348511       0.12740147113800049       0.12802676856517792        3.0926562845706940E-002
  0.40000000596046448        14611.688230000000       0.17012220621109009       0.11681326478719711       0.11731790006160736        2.4256875738501549E-002
  0.42500001192092896        14611.688230000000       0.15165783464908600       0.10608157515525818       0.10647549480199814        1.8819812685251236E-002
  0.44999998807907104        14611.688230000000       0.13392525911331177        9.5395095646381378E-002   9.5693349838256836E-002   1.4434915967285633E-002
  0.47499999403953552        14611.688230000000       0.11710989475250244        8.4918282926082611E-002   8.5137590765953064E-002   1.0937751270830631E-002
  0.50000000000000000        14611.688230000000       0.10135372728109360        7.4792273342609406E-002   7.4948891997337341E-002   8.1809312105178833E-003
  0.52499997615814209        14611.688230000000        8.6759909987449646E-002   6.5135791897773743E-002   6.5244324505329132E-002   6.0343053191900253E-003
  0.55000001192092896        14611.688230000000        7.3397070169448853E-002   5.6046027690172195E-002   5.6118875741958618E-002   4.3845339678227901E-003
  0.57499998807907104        14611.688230000000        6.1303120106458664E-002   4.7599583864212036E-002   4.7646824270486832E-002   3.1342427246272564E-003
  0.60000002384185791        14611.688230000000        5.0488866865634918E-002   3.9853438735008240E-002   3.9882924407720566E-002   2.2008847445249557E-003
  0.62500000000000000        14611.688230000000        4.0941264480352402E-002   3.2845944166183472E-002   3.2863568514585495E-002   1.5154295833781362E-003
  0.64999997615814209        14611.688230000000        3.2626528292894363E-002   2.6597891002893448E-002   2.6607912033796310E-002   1.0209537576884031E-003
  0.67500001192092896        14611.688230000000        2.5493012741208076E-002   2.1113637834787369E-002   2.1119005978107452E-002   6.7120371386408806E-004
  0.69999998807907104        14611.688230000000        1.9473949447274208E-002   1.6382299363613129E-002   1.6384972259402275E-002   4.2917818063870072E-004
  0.72500002384185791        14611.688230000000        1.4490069821476936E-002   1.2379021383821964E-002   1.2380236759781837E-002   2.6577082462608814E-004
  0.75000000000000000        14611.688230000000        1.0452086105942726E-002   9.0663498267531395E-003   9.0668424963951111E-003   1.5849999908823520E-004
  0.77499997615814209        14611.688230000000        7.2631062939763069E-003   6.3956812955439091E-003   6.3958605751395226E-003   9.0345987700857222E-005
  0.80000001192092896        14611.688230000000        4.8209619708359241E-003   4.3088351376354694E-003   4.3089096434414387E-003   4.8708036047173664E-005
  0.82499998807907104        14611.688230000000        3.0204944778233767E-003   2.7397440280765295E-003   2.7398059610277414E-003   2.4487808332196437E-005
  0.85000002384185791        14611.688230000000        1.7558098770678043E-003   1.6162842512130737E-003   1.6163649270310998E-003   1.1300189726171084E-005
  0.87500000000000000        14611.688230000000        9.2254142509773374E-004   8.6228403961285949E-004   8.6238118819892406E-004   4.8078809413709678E-006
  0.89999997615814209        14611.688230000000        4.2017054511234164E-004   3.9975263644009829E-004   3.9984358591027558E-004   2.1724531507061329E-006
  0.92500001192092896        14611.688230000000        1.5448547492269427E-004   1.5142257325351238E-004   1.5146726218517870E-004   1.6114940990519244E-006
  0.94999998807907104        14611.688230000000        4.0329217881662771E-005   4.3764805013779551E-005   4.3706084397854283E-005   2.0492607291089371E-006
  0.97500002384185791        14611.688230000000        4.9515365390107036E-006   1.0821942851180211E-005   1.0587431461317465E-005   2.8467525226005819E-006
   1.0000000000000000        14611.688230000000       -7.1284243858826812E-006  -1.7063629798030888E-007  -6.6124158593083848E-007   3.5959478736913297E-006
   9.9999997171806854E-010   18735.237260000002        3.2187763135880232E-003  -9.7279052715748549E-004  -1.1665059719234705E-003  -1.3470676494762301E-003
   1.3183000246996812E-009   18735.237260000002        3.3709302078932524E-003  -9.7157049458473921E-004  -1.1949394829571247E-003  -1.3617237564176321E-003
   1.7378000150003459E-009   18735.237260000002        3.5310033708810806E-003  -9.6783170010894537E-004  -1.2244972167536616E-003  -1.3737652916461229E-003
   2.2908999142146058E-009   18735.237260000002        3.6995180416852236E-003  -9.6131279133260250E-004  -1.2553820852190256E-003  -1.3826040085405111E-003
   3.0200000278313155E-009   18735.237260000002        3.8769238162785769E-003  -9.5173361478373408E-004  -1.2878138804808259E-003  -1.3875359436497092E-003
   3.9810998941902653E-009   18735.237260000002        4.0637361817061901E-003  -9.3879085034132004E-004  -1.3220594264566898E-003  -1.3877350138500333E-003
   5.2481001766579993E-009   18735.237260000002        4.2605143971741199E-003  -9.2215585755184293E-004  -1.3584342086687684E-003  -1.3822308974340558E-003
   6.9183001549788514E-009   18735.237260000002        4.4678337872028351E-003  -9.0147531591355801E-004  -1.3973036548122764E-003  -1.3698872644454241E-003
   9.1201002305751899E-009   18735.237260000002        4.6863206662237644E-003  -8.7636633543297648E-004  -1.4390959404408932E-003  -1.3493770966306329E-003
   1.2023000373062587E-008   18735.237260000002        4.9166544340550900E-003  -8.4641366265714169E-004  -1.4843106037005782E-003  -1.3191532343626022E-003
   1.5849000334355878E-008   18735.237260000002        5.1594623364508152E-003  -8.1118283560499549E-004  -1.5335058560594916E-003  -1.2774360366165638E-003
   2.0892999330612838E-008   18735.237260000002        5.4155578836798668E-003  -7.7018525917083025E-004  -1.5873541124165058E-003  -1.2221449287608266E-003
   2.7542000680114143E-008   18735.237260000002        5.6857047602534294E-003  -7.2290870593860745E-004  -1.6466062515974045E-003  -1.1508977040648460E-003
   3.6307998385609608E-008   18735.237260000002        5.9707886539399624E-003  -6.6878879442811012E-004  -1.7121369019150734E-003  -1.0609375312924385E-003
   4.7863000673942224E-008   18735.237260000002        6.2716612592339516E-003  -6.0723436763510108E-004  -1.7849215073511004E-003  -9.4913330394774675E-004
   6.3096003088958241E-008   18735.237260000002        6.5893176943063736E-003  -5.3759163711220026E-004  -1.8660896457731724E-003  -8.1187800969928503E-004
   8.3175997644957533E-008   18735.237260000002        6.9247591309249401E-003  -4.5916903764009476E-004  -1.9569045398384333E-003  -6.4508739160373807E-004
   1.0965000285523274E-007   18735.237260000002        7.2791413404047489E-003  -3.7120052729733288E-004  -2.0588161423802376E-003  -4.4407680979929864E-004
   1.4453999597208167E-007   18735.237260000002        7.6534994877874851E-003  -2.7291136211715639E-004  -2.1733960602432489E-003  -2.0366259559523314E-004
   1.9054999711443088E-007   18735.237260000002        8.0493194982409477E-003  -1.6336703265551478E-004  -2.3025232367217541E-003   8.2254766311962157E-005
   2.5118998792095226E-007   18735.237260000002        8.4677226841449738E-003  -4.1686824260978028E-005  -2.4481453001499176E-003   4.2021225090138614E-004
   3.3112999631157436E-007   18735.237260000002        8.9102536439895630E-003   9.3171751359477639E-005  -2.6125407312065363E-003   8.1778806634247303E-004
   4.3651999703797628E-007   18735.237260000002        9.3784909695386887E-003   2.4231376301031560E-004  -2.7982122264802456E-003   1.2834121007472277E-003
   5.7544002629583701E-007   18735.237260000002        9.8740300163626671E-003   4.0689759771339595E-004  -3.0078801792114973E-003   1.8263724632561207E-003
   7.5857997217099182E-007   18735.237260000002        1.0398731566965580E-002   5.8821984566748142E-004  -3.2445928081870079E-003   2.4571383837610483E-003
   9.9999999747524271E-007   18735.237260000002        1.0954503901302814E-002   7.8764790669083595E-004  -3.5116421058773994E-003   3.1871951650828123E-003
   1.3182999509808724E-006   18735.237260000002        1.1543544009327888E-002   1.0067068506032228E-003  -3.8126753643155098E-003   4.0293987840414047E-003
   1.7377999483869644E-006   18735.237260000002        1.2167911045253277E-002   1.2469262583181262E-003  -4.1514737531542778E-003   4.9974224530160427E-003
   2.2909000563231530E-006   18735.237260000002        1.2830346822738647E-002   1.5101516619324684E-003  -4.5323683880269527E-003   6.1070141382515430E-003
   3.0199998946045525E-006   18735.237260000002        1.3533428311347961E-002   1.7982263816520572E-003  -4.9597662873566151E-003   7.3747504502534866E-003
   3.9810997805034276E-006   18735.237260000002        1.4280130155384541E-002   2.1132093388587236E-003  -5.4384162649512291E-003   8.8189160451292992E-003
   5.2481000238913111E-006   18735.237260000002        1.5073771588504314E-002   2.4573619011789560E-003  -5.9733390808105469E-003   1.0459464974701405E-002
   6.9183001869532745E-006   18735.237260000002        1.5917940065264702E-002   2.8331158682703972E-003  -6.5696998499333858E-003   1.2317836284637451E-002
   9.1201000032015145E-006   18735.237260000002        1.6816683113574982E-002   3.2431576400995255E-003  -7.2328373789787292E-003   1.4417291618883610E-002
   1.2022999726468697E-005   18735.237260000002        1.7774568870663643E-002   3.6904567386955023E-003  -7.9681770876049995E-003   1.6782982274889946E-002
   1.5849000192247331E-005   18735.237260000002        1.8796317279338837E-002   4.1780872270464897E-003  -8.7807569652795792E-003   1.9440822303295135E-002
   2.0892999600619078E-005   18735.237260000002        1.9887879490852356E-002   4.7097299247980118E-003  -9.6758399158716202E-003   2.2419987246394157E-002
   2.7542000680114143E-005   18735.237260000002        2.1055571734905243E-002   5.2892551757395267E-003  -1.0657937265932560E-002   2.5750417262315750E-002
   3.6307999835116789E-005   18735.237260000002        2.2306920960545540E-002   5.9211202897131443E-003  -1.1731115169823170E-002   2.9464647173881531E-002
   4.7862999053904787E-005   18735.237260000002        2.3650180548429489E-002   6.6101029515266418E-003  -1.2898096814751625E-002   3.3595804125070572E-002
   6.3095998484641314E-005   18735.237260000002        2.5095304474234581E-002   7.3617747984826565E-003  -1.4160500839352608E-002   3.8179766386747360E-002
   8.3175997133366764E-005   18735.237260000002        2.6653610169887543E-002   8.1822900101542473E-003  -1.5517782419919968E-002   4.3253079056739807E-002
   1.0964999819407240E-004   18735.237260000002        2.8338810428977013E-002   9.0788770467042923E-003  -1.6967184841632843E-002   4.8854924738407135E-002
   1.4453999756369740E-004   18735.237260000002        3.0166113749146461E-002   1.0059304535388947E-002  -1.8501799553632736E-002   5.5022347718477249E-002
   1.9054999575018883E-004   18735.237260000002        3.2155536115169525E-002   1.1133571155369282E-002  -2.0111933350563049E-002   6.1799049377441406E-002
   2.5119000929407775E-004   18735.237260000002        3.4328568726778030E-002   1.2312026694417000E-002  -2.1780554205179214E-002   6.9221131503582001E-002
   3.3112999517470598E-004   18735.237260000002        3.6712888628244400E-002   1.3607799075543880E-002  -2.3485049605369568E-002   7.7329300343990326E-002
   4.3652000022120774E-004   18735.237260000002        3.9341550320386887E-002   1.5036222524940968E-002  -2.5193857029080391E-002   8.6161099374294281E-002
   5.7544000446796417E-004   18735.237260000002        4.2254056781530380E-002   1.6615275293588638E-002  -2.6864325627684593E-002   9.5748439431190491E-002
   7.5857999036088586E-004   18735.237260000002        4.5499410480260849E-002   1.8367066979408264E-002  -2.8441090136766434E-002  0.10611993819475174     
   1.0000000474974513E-003   18735.237260000002        4.9136817455291748E-002   2.0318059250712395E-002  -2.9852343723177910E-002  0.11729343980550766     
   1.3183000264689326E-003   18735.237260000002        5.3239610046148300E-002   2.2501023486256599E-002  -3.1007060781121254E-002  0.12927640974521637     
   1.7377999611198902E-003   18735.237260000002        5.7895094156265259E-002   2.4954896420240402E-002  -3.1790319830179214E-002  0.14205171167850494     
   2.2909000981599092E-003   18735.237260000002        6.3213758170604706E-002   2.7729675173759460E-002  -3.2060347497463226E-002  0.15558677911758423     
   3.0199999455362558E-003   18735.237260000002        6.9326743483543396E-002   3.0885322019457817E-002  -3.1642839312553406E-002  0.16980689764022827     
   3.9810999296605587E-003   18735.237260000002        7.6393865048885345E-002   3.4496523439884186E-002  -3.0327465385198593E-002  0.18459469079971313     
   5.2481000311672688E-003   18735.237260000002        8.4606945514678955E-002   3.8655508309602737E-002  -2.7864035218954086E-002  0.19977374374866486     
   6.9182999432086945E-003   18735.237260000002        9.4191350042819977E-002   4.3474737554788589E-002  -2.3961322382092476E-002  0.21508857607841492     
   9.1201001778244972E-003   18735.237260000002       0.10540726035833359        4.9090642482042313E-002  -1.8288956955075264E-002  0.23018568754196167     
   1.2023000046610832E-002   18735.237260000002       0.11854413151741028        5.5665582418441772E-002  -1.0485777631402016E-002  0.24458771944046021     
   1.5848999843001366E-002   18735.237260000002       0.13389770686626434        6.3383281230926514E-002  -1.8361290858592838E-004  0.25765869021415710     
   2.0893000066280365E-002   18735.237260000002       0.15174950659275055        7.2448313236236572E-002   1.2966059148311615E-002  0.26858767867088318     
   2.7542000636458397E-002   18735.237260000002       0.17228825390338898        8.3059497177600861E-002   2.9224198311567307E-002  0.27634805440902710     
   3.6308001726865768E-002   18735.237260000002       0.19550998508930206        9.5374777913093567E-002   4.8681415617465973E-002  0.27969050407409668     
   4.7862999141216278E-002   18735.237260000002       0.22102759778499603       0.10942886024713516        7.1117557585239410E-002  0.27715769410133362     
   6.3096001744270325E-002   18735.237260000002       0.24781735241413116       0.12500934302806854        9.5837302505970001E-002  0.26717293262481689     
   8.3176001906394958E-002   18735.237260000002       0.27384251356124878       0.14144064486026764       0.12144169956445694       0.24825344979763031     
  0.10000000149011612        18735.237260000002       0.28912791609764099       0.15220081806182861       0.13789641857147217       0.23015573620796204     
  0.12500000000000000        18735.237260000002       0.30305284261703491       0.16390469670295715       0.15559014678001404       0.20229016244411469     
  0.15000000596046448        18735.237260000002       0.30853128433227539       0.17122551798820496       0.16679161787033081       0.17512507736682892     
  0.17499999701976776        18735.237260000002       0.30735218524932861       0.17483219504356384       0.17284896969795227       0.14975017309188843     
  0.20000000298023224        18735.237260000002       0.30093538761138916       0.17528833448886871       0.17479419708251953       0.12667705118656158     
  0.22499999403953552        18735.237260000002       0.29044386744499207       0.17308731377124786       0.17344385385513306       0.10609964281320572     
  0.25000000000000000        18735.237260000002       0.27684739232063293       0.16866971552371979       0.16946136951446533        8.8027194142341614E-002
  0.27500000596046448        18735.237260000002       0.26096254587173462       0.16243295371532440       0.16339707374572754        7.2359822690486908E-002
  0.30000001192092896        18735.237260000002       0.24348005652427673       0.15473693609237671       0.15571492910385132        5.8934345841407776E-002
  0.32499998807907104        18735.237260000002       0.22498455643653870       0.14590786397457123       0.14681082963943481        4.7553561627864838E-002
  0.34999999403953552        18735.237260000002       0.20596958696842194       0.13624072074890137       0.13702544569969177        3.8005452603101730E-002
  0.37500000000000000        18735.237260000002       0.18684947490692139       0.12600128352642059       0.12665344774723053        3.0075917020440102E-002
  0.40000000596046448        18735.237260000002       0.16796906292438507       0.11542748659849167       0.11595017462968826        2.3557197302579880E-002
  0.42500001192092896        18735.237260000002       0.14961174130439758       0.10473081469535828       0.10513664782047272        1.8253330141305923E-002
  0.44999998807907104        18735.237260000002       0.13200642168521881        9.4097323715686798E-002   9.4403304159641266E-002   1.3983474113047123E-002
  0.47499999403953552        18735.237260000002       0.11533354222774506        8.3688698709011078E-002   8.3912938833236694E-002   1.0583729483187199E-002
  0.50000000000000000        18735.237260000002        9.9730327725410461E-002   7.3643229901790619E-002   7.3802947998046875E-002   7.9078720882534981E-003
  0.52499997615814209        18735.237260000002        8.5295572876930237E-002   6.4076788723468781E-002   6.4187236130237579E-002   5.8273035101592541E-003
  0.55000001192092896        18735.237260000002        7.2093918919563293E-002   5.5083747953176498E-002   5.5157776921987534E-002   4.2304405942559242E-003
  0.57499998807907104        18735.237260000002        6.0159705579280853E-002   4.6738006174564362E-002   4.6785969287157059E-002   3.0217331368476152E-003
  0.60000002384185791        18735.237260000002        4.9500603228807449E-002   3.9093971252441406E-002   3.9123900234699249E-002   2.1204240620136261E-003
  0.62500000000000000        18735.237260000002        4.0100887417793274E-002   3.2187618315219879E-002   3.2205518335103989E-002   1.4591647777706385E-003
  0.64999997615814209        18735.237260000002        3.1924545764923096E-002   2.6037584990262985E-002   2.6047779247164726E-002   9.8255916964262724E-004
  0.67500001192092896        18735.237260000002        2.4918161332607269E-002   2.0646333694458008E-002   2.0651811733841896E-002   6.4569892128929496E-004
  0.69999998807907104        18735.237260000002        1.9013658165931702E-002   1.6001360490918159E-002   1.6004104167222977E-002   4.1273521492257714E-004
  0.72500002384185791        18735.237260000002        1.4130895026028156E-002   1.2076511047780514E-002   1.2077770195901394E-002   2.5552182341925800E-004
  0.75000000000000000        18735.237260000002        1.0180149227380753E-002   8.8333450257778168E-003   8.8338647037744522E-003   1.5235514729283750E-004
  0.77499997615814209        18735.237260000002        7.0645026862621307E-003   6.2226224690675735E-003   6.2228175811469555E-003   8.6827698396518826E-005
  0.80000001192092896        18735.237260000002        4.6821576543152332E-003   4.1858721524477005E-003   4.1859545744955540E-003   4.6805467718513682E-005
  0.82499998807907104        18735.237260000002        2.9286879580467939E-003   2.6570898480713367E-003   2.6571543421596289E-003   2.3533533749287017E-005
  0.85000002384185791        18735.237260000002        1.6992681194096804E-003   1.5645646490156651E-003   1.5646440442651510E-003   1.0869419384107459E-005
  0.87500000000000000        18735.237260000002        8.9089805260300636E-004   8.3287752931937575E-004   8.3297048695385456E-004   4.6392942749662325E-006
  0.89999997615814209        18735.237260000002        4.0468064253218472E-004   3.8511177990585566E-004   3.8519626832567155E-004   2.1088312678330112E-006
  0.92500001192092896        18735.237260000002        1.4822906814515591E-004   1.4536351955030113E-004   1.4540030679199845E-004   1.5577639942421229E-006
  0.94999998807907104        18735.237260000002        3.8347137888194993E-005   4.1707575292093679E-005   4.1640883864602074E-005   1.9452947981335456E-006
  0.97500002384185791        18735.237260000002        4.2868409764196258E-006   9.9485787359299138E-006   9.7083893706439994E-006   2.6522709504206432E-006
   1.0000000000000000        18735.237260000002       -7.5529414971242659E-006  -9.1673166480177315E-007  -1.4072265912545845E-006   3.2851244213816244E-006
   9.9999997171806854E-010   24022.488679999999        3.2257800921797752E-003  -9.7244750941172242E-004  -1.1678797891363502E-003  -1.3813615078106523E-003
   1.3183000246996812E-009   24022.488679999999        3.3783055841922760E-003  -9.7109645139425993E-004  -1.1966428719460964E-003  -1.3952812878414989E-003
   1.7378000150003459E-009   24022.488679999999        3.5387717653065920E-003  -9.6721376758068800E-004  -1.2265903642401099E-003  -1.4063131529837847E-003
   2.2908999142146058E-009   24022.488679999999        3.7077025044709444E-003  -9.6053705783560872E-004  -1.2579349568113685E-003  -1.4138214755803347E-003
   3.0200000278313155E-009   24022.488679999999        3.8855487946420908E-003  -9.5078500453382730E-004  -1.2909068027511239E-003  -1.4170487411320210E-003
   3.9810998941902653E-009   24022.488679999999        4.0728277526795864E-003  -9.3765323981642723E-004  -1.3257848331704736E-003  -1.4151076320558786E-003
   5.2481001766579993E-009   24022.488679999999        4.2701009660959244E-003  -9.2081172624602914E-004  -1.3628982705995440E-003  -1.4069576282054186E-003
   6.9183001549788514E-009   24022.488679999999        4.4779437594115734E-003  -8.9990586275234818E-004  -1.4026272110641003E-003  -1.3913833536207676E-003
   9.1201002305751899E-009   24022.488679999999        4.6969861723482609E-003  -8.7455112952739000E-004  -1.4454171760007739E-003  -1.3669678010046482E-003
   1.2023000373062587E-008   24022.488679999999        4.9279094673693180E-003  -8.4433070151135325E-004  -1.4917864464223385E-003  -1.3320620637387037E-003
   1.5849000334355878E-008   24022.488679999999        5.1713432185351849E-003  -8.0880848690867424E-004  -1.5423131408169866E-003  -1.2847739271819592E-003
   2.0892999330612838E-008   24022.488679999999        5.4281023330986500E-003  -7.6749396976083517E-004  -1.5976934228092432E-003  -1.2228933628648520E-003
   2.7542000680114143E-008   24022.488679999999        5.6989542208611965E-003  -7.1987282717600465E-004  -1.6587025020271540E-003  -1.1438962537795305E-003
   3.6307998385609608E-008   24022.488679999999        5.9847868978977203E-003  -6.6537852399051189E-004  -1.7262427136301994E-003  -1.0448652319610119E-003
   4.7863000673942224E-008   24022.488679999999        6.2864557839930058E-003  -6.0341763310134411E-004  -1.8013188382610679E-003  -9.2249386943876743E-004
   6.3096003088958241E-008   24022.488679999999        6.6049592569470406E-003  -5.3333374671638012E-004  -1.8850925844162703E-003  -7.7297847019508481E-004
   8.3175997644957533E-008   24022.488679999999        6.9413022138178349E-003  -4.5443244744092226E-004  -1.9788611680269241E-003  -5.9202010743319988E-004
   1.0965000285523274E-007   24022.488679999999        7.2966450825333595E-003  -3.6594466655515134E-004  -2.0841117948293686E-003  -3.7469461676664650E-004
   1.4453999597208167E-007   24022.488679999999        7.6720267534255981E-003  -2.6709257508628070E-004  -2.2024530917406082E-003  -1.1556586832739413E-004
   1.9054999711443088E-007   24022.488679999999        8.0689396709203720E-003  -1.5693770546931773E-004  -2.3358073085546494E-003   1.9176004570908844E-004
   2.5118998792095226E-007   24022.488679999999        8.4885098040103912E-003  -3.4595748729771003E-005  -2.4861616548150778E-003   5.5411492940038443E-004
   3.3112999631157436E-007   24022.488679999999        8.9322878047823906E-003   1.0098022903548554E-004  -2.6558395475149155E-003   9.7941386047750711E-004
   4.3651999703797628E-007   24022.488679999999        9.4018606469035149E-003   2.5090007693506777E-004  -2.8473879210650921E-003   1.4764457009732723E-003
   5.7544002629583701E-007   24022.488679999999        9.8988311365246773E-003   4.1632729698903859E-004  -3.0635707080364227E-003   2.0548754837363958E-003
   7.5857997217099182E-007   24022.488679999999        1.0425068438053131E-002   5.9856433654204011E-004  -3.3074798993766308E-003   2.7255844324827194E-003
   9.9999999747524271E-007   24022.488679999999        1.0982492938637733E-002   7.9898495459929109E-004  -3.5824486985802650E-003   3.5004874225705862E-003
   1.3182999509808724E-006   24022.488679999999        1.1573312804102898E-002   1.0191214969381690E-003  -3.8921642117202282E-003   4.3929037638008595E-003
   1.7377999483869644E-006   24022.488679999999        1.2199600227177143E-002   1.2605109950527549E-003  -4.2404374107718468E-003   5.4169651120901108E-003
   2.2909000563231530E-006   24022.488679999999        1.2864113785326481E-002   1.5250085853040218E-003  -4.6316306106746197E-003   6.5889405086636543E-003
   3.0199998946045525E-006   24022.488679999999        1.3569447211921215E-002   1.8144671339541674E-003  -5.0701661966741085E-003   7.9259090125560760E-003
   3.9810997805034276E-006   24022.488679999999        1.4318598434329033E-002   2.1309573203325272E-003  -5.5608008988201618E-003   9.4466842710971832E-003
   5.2481000238913111E-006   24022.488679999999        1.5114909969270229E-002   2.4767532013356686E-003  -6.1085480265319347E-003   1.1171762831509113E-002
   6.9183001869532745E-006   24022.488679999999        1.5961997210979462E-002   2.8543008957058191E-003  -6.7185470834374428E-003   1.3123123906552792E-002
   9.1201000032015145E-006   24022.488679999999        1.6863944008946419E-002   3.2663044985383749E-003  -7.3960907757282257E-003   1.5324573032557964E-002
   1.2022999726468697E-005   24022.488679999999        1.7825355753302574E-002   3.7157528568059206E-003  -8.1465318799018860E-003   1.7801800742745399E-002
   1.5849000192247331E-005   24022.488679999999        1.8851000815629959E-002   4.2057419195771217E-003  -8.9747989550232887E-003   2.0581193268299103E-002
   2.0892999600619078E-005   24022.488679999999        1.9946882501244545E-002   4.7399783506989479E-003  -9.8860142752528191E-003   2.3692440241575241E-002
   2.7542000680114143E-005   24022.488679999999        2.1119385957717896E-002   5.3223632276058197E-003  -1.0884500108659267E-002   2.7165893465280533E-002
   3.6307999835116789E-005   24022.488679999999        2.2376114502549171E-002   5.9573892503976822E-003  -1.1974085122346878E-002   3.1034484505653381E-002
   4.7862999053904787E-005   24022.488679999999        2.3725409060716629E-002   6.6498755477368832E-003  -1.3157184235751629E-002   3.5331595689058304E-002
   6.3095998484641314E-005   24022.488679999999        2.5177331641316414E-002   7.4054417200386524E-003  -1.4435045421123505E-002   4.0093295276165009E-002
   8.3175997133366764E-005   24022.488679999999        2.6743330061435699E-002   8.2302987575531006E-003  -1.5806667506694794E-002   4.5356154441833496E-002
   1.0964999819407240E-004   24022.488679999999        2.8437260538339615E-002   9.1317426413297653E-003  -1.7268743366003036E-002   5.1159236580133438E-002
   1.4453999756369740E-004   24022.488679999999        3.0274504795670509E-002   1.0117618367075920E-002  -1.8813708797097206E-002   5.7539131492376328E-002
   1.9054999575018883E-004   24022.488679999999        3.2275285571813583E-002   1.1198022402822971E-002  -2.0431099459528923E-002   6.4539022743701935E-002
   2.5119000929407775E-004   24022.488679999999        3.4461323171854019E-002   1.2383406050503254E-002  -2.2102981805801392E-002   7.2193846106529236E-002
   3.3112999517470598E-004   24022.488679999999        3.6860574036836624E-002   1.3687027618288994E-002  -2.3805696517229080E-002   8.0542907118797302E-002
   4.3652000022120774E-004   24022.488679999999        3.9506390690803528E-002   1.5124366618692875E-002  -2.5506492704153061E-002   8.9621752500534058E-002
   5.7544000446796417E-004   24022.488679999999        4.2438622564077377E-002   1.6713568940758705E-002  -2.7161382138729095E-002   9.9459558725357056E-002
   7.5857999036088586E-004   24022.488679999999        4.5706648379564285E-002   1.8476938828825951E-002  -2.8713518753647804E-002  0.11008145660161972     
   1.0000000474974513E-003   24022.488679999999        4.9370083957910538E-002   2.0441148430109024E-002  -3.0089497566223145E-002  0.12150079756975174     
   1.3183000264689326E-003   24022.488679999999        5.3502660244703293E-002   2.2639207541942596E-002  -3.1196597963571548E-002  0.13371942937374115     
   1.7377999611198902E-003   24022.488679999999        5.8192078024148941E-002   2.5110295042395592E-002  -3.1918231397867203E-002  0.14671313762664795     
   2.2909000981599092E-003   24022.488679999999        6.3549146056175232E-002   2.7904659509658813E-002  -3.2110992819070816E-002  0.16044093668460846     
   3.0199999455362558E-003   24022.488679999999        6.9705195724964142E-002   3.1082477420568466E-002  -3.1599249690771103E-002  0.17481783032417297     
   3.9810999296605587E-003   24022.488679999999        7.6819948852062225E-002   3.4718587994575500E-002  -3.0171796679496765E-002  0.18971443176269531     
   5.2481000311672688E-003   24022.488679999999        8.5084736347198486E-002   3.8905244320631027E-002  -2.7578359469771385E-002  0.20494054257869720     
   6.9182999432086945E-003   24022.488679999999        9.4723761081695557E-002   4.3754689395427704E-002  -2.3528853431344032E-002  0.22022522985935211     
   9.1201001778244972E-003   24022.488679999999       0.10599505156278610        4.9402769654989243E-002  -1.7695778980851173E-002  0.23519840836524963     
   1.2023000046610832E-002   24022.488679999999       0.11918446421623230        5.6010644882917404E-002  -9.7232311964035034E-003  0.24936571717262268     
   1.5848999843001366E-002   24022.488679999999       0.13458205759525299        6.3759900629520416E-002   7.4850214878097177E-004  0.26207542419433594     
   2.0893000066280365E-002   24022.488679999999       0.15246097743511200        7.2851672768592834E-002   1.4055721461772919E-002  0.27250409126281738     
   2.7542000636458397E-002   24022.488679999999       0.17299796640872955        8.3479382097721100E-002   3.0442669987678528E-002  0.27961936593055725     
   3.6308001726865768E-002   24022.488679999999       0.19617292284965515        9.5793046057224274E-002   4.9978747963905334E-002  0.28217747807502747     
   4.7862999141216278E-002   24022.488679999999       0.22157828509807587       0.10981626063585281        7.2418890893459320E-002  0.27874469757080078     
   6.3096001744270325E-002   24022.488679999999       0.24816690385341644       0.12532208859920502        9.7041636705398560E-002  0.26779243350028992     
   8.3176001906394958E-002   24022.488679999999       0.27387976646423340       0.14161784946918488       0.12242545187473297       0.24791784584522247     
  0.10000000149011612        24022.488679999999       0.28888824582099915       0.15224547684192657       0.13865812122821808       0.22924491763114929     
  0.12500000000000000        24022.488679999999       0.30240681767463684       0.16373799741268158       0.15600492060184479       0.20081421732902527     
  0.15000000596046448        24022.488679999999       0.30750820040702820       0.17084540426731110       0.16686969995498657       0.17334194481372833     
  0.17499999701976776        24022.488679999999       0.30599638819694519       0.17424823343753815       0.17261841893196106       0.14784243702888489     
  0.20000000298023224        24022.488679999999       0.29929888248443604       0.17451782524585724       0.17429143190383911       0.12477118521928787     
  0.22499999403953552        24022.488679999999       0.28858163952827454       0.17215260863304138       0.17270877957344055       0.10427999496459961     
  0.25000000000000000        24022.488679999999       0.27481442689895630       0.16759625077247620       0.16853450238704681        8.6346708238124847E-002
  0.27500000596046448        24022.488679999999       0.25881171226501465       0.16124780476093292       0.16231797635555267        7.0848152041435242E-002
  0.30000001192092896        24022.488679999999       0.24126079678535461       0.15346764028072357       0.15452122688293457        5.7604167610406876E-002
  0.32499998807907104        24022.488679999999       0.22274197638034821       0.14458154141902924       0.14553757011890411        4.6405509114265442E-002
  0.34999999403953552        24022.488679999999       0.20374388992786407       0.13488341867923737       0.13570478558540344        3.7031877785921097E-002
  0.37500000000000000        24022.488679999999       0.18467569351196289       0.12463734298944473       0.12531439960002899        2.9263844713568687E-002
  0.40000000596046448        24022.488679999999       0.16587691009044647       0.11407921463251114       0.11461852490901947        2.2890543565154076E-002
  0.42500001192092896        24022.488679999999       0.14762568473815918       0.10341811180114746       0.10383485257625580        1.7714567482471466E-002
  0.44999998807907104        24022.488679999999       0.13014580309391022        9.2837512493133545E-002   9.3150533735752106E-002   1.3554855249822140E-002
  0.47499999403953552        24022.488679999999       0.11361278593540192        8.2496374845504761E-002   8.2725077867507935E-002   1.0248145088553429E-002
  0.50000000000000000        24022.488679999999        9.8159298300743103E-002   7.2530202567577362E-002   7.2692699730396271E-002   7.6494240202009678E-003
  0.52499997615814209        24022.488679999999        8.3879880607128143E-002   6.3052065670490265E-002   6.3164226710796356E-002   5.6316521950066090E-003
  0.55000001192092896        24022.488679999999        7.0835307240486145E-002   5.4153602570295334E-002   5.4228674620389938E-002   4.0849843062460423E-003
  0.57499998807907104        24022.488679999999        5.9056483209133148E-002   4.5906085520982742E-002   4.5954685658216476E-002   2.9156545642763376E-003
  0.60000002384185791        24022.488679999999        4.8548053950071335E-002   3.8361441344022751E-002   3.8391757756471634E-002   2.0446416456252337E-003
  0.62500000000000000        24022.488679999999        3.9291732013225555E-002   3.1553342938423157E-002   3.1571485102176666E-002   1.4062190894037485E-003
  0.64999997615814209        24022.488679999999        3.1249370425939560E-002   2.5498362258076668E-002   2.5508709251880646E-002   9.4645615899935365E-004
  0.67500001192092896        24022.488679999999        2.4365883320569992E-002   2.0197138190269470E-002   2.0202714949846268E-002   6.2172987964004278E-004
  0.69999998807907104        24022.488679999999        1.8571959808468819E-002   1.5635633841156960E-002   1.5638440847396851E-002   3.9728794945403934E-004
  0.72500002384185791        24022.488679999999        1.3786655850708485E-002   1.1786450631916523E-002   1.1787749826908112E-002   2.4589488748461008E-004
  0.75000000000000000        24022.488679999999        9.9198613315820694E-003   8.6102336645126343E-003   8.6107784882187843E-003   1.4658283907920122E-004
  0.77499997615814209        24022.488679999999        6.8746758624911308E-003   6.0571529902517796E-003   6.0573625378310680E-003   8.3521648775786161E-005
  0.80000001192092896        24022.488679999999        4.5496905222535133E-003   4.0684868581593037E-003   4.0685762651264668E-003   4.5016462536295876E-005
  0.82499998807907104        24022.488679999999        2.8412209358066320E-003   2.5783211458474398E-003   2.5783879682421684E-003   2.2634872948401608E-005
  0.85000002384185791        24022.488679999999        1.6455008881166577E-003   1.5153709100559354E-003   1.5154490247368813E-003   1.0462015779921785E-005
  0.87500000000000000        24022.488679999999        8.6087227100506425E-004   8.0496782902628183E-004   8.0505677033215761E-004   4.4774205889552832E-006
  0.89999997615814209        24022.488679999999        3.9001967525109649E-004   3.7125035305507481E-004   3.7132870056666434E-004   2.0446368580451235E-006
  0.92500001192092896        24022.488679999999        1.4232551620807499E-004   1.3964257959742099E-004   1.3967194536235183E-004   1.5021901162981521E-006
  0.94999998807907104        24022.488679999999        3.6484569136518985E-005   3.9770002331351861E-005   3.9695980376563966E-005   1.8428009980198112E-006
  0.97500002384185791        24022.488679999999        3.6685573832073715E-006   9.1291694843675941E-006   8.8840415628510527E-006   2.4668152036610991E-006
   1.0000000000000000        24022.488679999999       -7.9348719737026840E-006  -1.6056143294918002E-006  -2.0952772956661647E-006   2.9951067972433520E-006
   9.9999997171806854E-010   30801.849719999998        3.2325743231922388E-003  -9.7210973035544157E-004  -1.1693363776430488E-003  -1.4147174078971148E-003
   1.3183000246996812E-009   30801.849719999998        3.3854602370411158E-003  -9.7063125576823950E-004  -1.1984404409304261E-003  -1.4278173912316561E-003
   1.7378000150003459E-009   30801.849719999998        3.5463077947497368E-003  -9.6660869894549251E-004  -1.2287903809919953E-003  -1.4377461047843099E-003
   2.2908999142146058E-009   30801.849719999998        3.7156422622501850E-003  -9.5977855380624533E-004  -1.2606083182618022E-003  -1.4438192592933774E-003
   3.0200000278313155E-009   30801.849719999998        3.8939162623137236E-003  -9.4985857140272856E-004  -1.2941353488713503E-003  -1.4452249743044376E-003
   3.9810998941902653E-009   30801.849719999998        4.0816483087837696E-003  -9.3654304509982467E-004  -1.3296622782945633E-003  -1.4410133007913828E-003
   5.2481001766579993E-009   30801.849719999998        4.2794006876647472E-003  -9.1950088972225785E-004  -1.3675319496542215E-003  -1.4300724724307656E-003
   6.9183001549788514E-009   30801.849719999998        4.4877524487674236E-003  -8.9837599080055952E-004  -1.4081395929679275E-003  -1.4111065538600087E-003
   9.1201002305751899E-009   30801.849719999998        4.7073340974748135E-003  -8.7278243154287338E-004  -1.4519474934786558E-003  -1.3826073845848441E-003
   1.2023000373062587E-008   30801.849719999998        4.9388296902179718E-003  -8.4230187349021435E-004  -1.4994926750659943E-003  -1.3428226811811328E-003
   1.5849000334355878E-008   30801.849719999998        5.1828697323799133E-003  -8.0649647861719131E-004  -1.5513736288994551E-003  -1.2897466076537967E-003
   2.0892999330612838E-008   30801.849719999998        5.4402733221650124E-003  -7.6487398473545909E-004  -1.6083091031759977E-003  -1.2210388667881489E-003
   2.7542000680114143E-008   30801.849719999998        5.7118097320199013E-003  -7.1691808989271522E-004  -1.6710993368178606E-003  -1.1340315686538815E-003
   3.6307998385609608E-008   30801.849719999998        5.9983693063259125E-003  -6.6206004703417420E-004  -1.7406735569238663E-003  -1.0256458772346377E-003
   4.7863000673942224E-008   30801.849719999998        6.3008111901581287E-003  -5.9970421716570854E-004  -1.8180652987211943E-003  -8.9239957742393017E-004
   6.3096003088958241E-008   30801.849719999998        6.6201370209455490E-003  -5.2919157315045595E-004  -1.9044681685045362E-003  -7.3029135819524527E-004
   8.3175997644957533E-008   30801.849719999998        6.9573554210364819E-003  -4.4982522376812994E-004  -2.0012124441564083E-003  -5.3480733186006546E-004
   1.0965000285523274E-007   30801.849719999998        7.3136305436491966E-003  -3.6083292798139155E-004  -2.1098221186548471E-003  -3.0078378040343523E-004
   1.4453999597208167E-007   30801.849719999998        7.6900064013898373E-003  -2.6143385912291706E-004  -2.2319420240819454E-003  -2.2532545699505135E-005
   1.9054999711443088E-007   30801.849719999998        8.0879796296358109E-003  -1.5068576612975448E-004  -2.3695363197475672E-003   3.0663379584439099E-004
   2.5118998792095226E-007   30801.849719999998        8.5086831822991371E-003  -2.7700816644937731E-005  -2.5246306322515011E-003   6.9384020753204823E-004
   3.3112999631157436E-007   30801.849719999998        8.9536728337407112E-003   1.0857226152438670E-004  -2.6995914522558451E-003   1.1473363265395164E-003
   4.3651999703797628E-007   30801.849719999998        9.4245430082082748E-003   2.5924795772880316E-004  -2.8970090206712484E-003   1.6762668965384364E-003
   5.7544002629583701E-007   30801.849719999998        9.9229030311107635E-003   4.2549477075226605E-004  -3.1196877826005220E-003   2.2906698286533356E-003
   7.5857997217099182E-007   30801.849719999998        1.0450633242726326E-002   6.0862075770273805E-004  -3.3707623369991779E-003   3.0018333345651627E-003
   9.9999999747524271E-007   30801.849719999998        1.1009663343429565E-002   8.1000599311664701E-004  -3.6536043044179678E-003   3.8220949936658144E-003
   1.3182999509808724E-006   30801.849719999998        1.1602211743593216E-002   1.0311898076906800E-003  -3.9719371125102043E-003   4.7652302309870720E-003
   1.7377999483869644E-006   30801.849719999998        1.2230366468429565E-002   1.2737167999148369E-003  -4.3295999057590961E-003   5.8458195999264717E-003
   2.2909000563231530E-006   30801.849719999998        1.2896899133920670E-002   1.5394509537145495E-003  -4.7309817746281624E-003   7.0806420408189297E-003
   3.0199998946045525E-006   30801.849719999998        1.3604423962533474E-002   1.8302549142390490E-003  -5.1805181428790092E-003   8.4872664883732796E-003
   3.9810997805034276E-006   30801.849719999998        1.4355955645442009E-002   2.1482103038579226E-003  -5.6829690001904964E-003   1.0085020214319229E-002
   5.2481000238913111E-006   30801.849719999998        1.5154864639043808E-002   2.4956038687378168E-003  -6.2433369457721710E-003   1.1894925497472286E-002
   6.9183001869532745E-006   30801.849719999998        1.6004793345928192E-002   2.8748963959515095E-003  -6.8667326122522354E-003   1.3939481228590012E-002
   9.1201000032015145E-006   30801.849719999998        1.6909856349229813E-002   3.2888078130781651E-003  -7.5583974830806255E-003   1.6243014484643936E-002
   1.2022999726468697E-005   30801.849719999998        1.7874700948596001E-002   3.7403467576950788E-003  -8.3236079663038254E-003   1.8831729888916016E-002
   1.5849000192247331E-005   30801.849719999998        1.8904138356447220E-002   4.2326296679675579E-003  -9.1671794652938843E-003   2.1732460707426071E-002
   2.0892999600619078E-005   30801.849719999998        2.0004227757453918E-002   4.7693899832665920E-003  -1.0094092227518559E-002   2.4975372478365898E-002
   2.7542000680114143E-005   30801.849719999998        2.1181415766477585E-002   5.3545571863651276E-003  -1.1108473874628544E-002   2.8591200709342957E-002
   3.6307999835116789E-005   30801.849719999998        2.2443382069468498E-002   5.9926598332822323E-003  -1.2213912792503834E-002   3.2613221555948257E-002
   4.7862999053904787E-005   30801.849719999998        2.3798555135726929E-002   6.6885552369058132E-003  -1.3412518426775932E-002   3.7075031548738480E-002
   6.3095998484641314E-005   30801.849719999998        2.5257101282477379E-002   7.4479118920862675E-003  -1.4705166220664978E-002   4.2012844234704971E-002
   8.3175997133366764E-005   30801.849719999998        2.6830589398741722E-002   8.2769952714443207E-003  -1.6090400516986847E-002   4.7463197261095047E-002
   1.0964999819407240E-004   30801.849719999998        2.8533024713397026E-002   9.1831674799323082E-003  -1.7564373090863228E-002   5.3464975208044052E-002
   1.4453999756369740E-004   30801.849719999998        3.0379951000213623E-002   1.0174347087740898E-002  -1.9118867814540863E-002   6.0054250061511993E-002
   1.9054999575018883E-004   30801.849719999998        3.2391794025897980E-002   1.1260723695158958E-002  -2.0742662250995636E-002   6.7273594439029694E-002
   2.5119000929407775E-004   30801.849719999998        3.4590497612953186E-002   1.2452851980924606E-002  -2.2416936233639717E-002   7.5156740844249725E-002
   3.3112999517470598E-004   30801.849719999998        3.7004273384809494E-002   1.3764110393822193E-002  -2.4117011576890945E-002   8.3741486072540283E-002
   4.3652000022120774E-004   30801.849719999998        3.9666783064603806E-002   1.5210123732686043E-002  -2.5808978825807571E-002   9.3061290681362152E-002
   5.7544000446796417E-004   30801.849719999998        4.2618196457624435E-002   1.6809199005365372E-002  -2.7447551488876343E-002  0.10314254462718964     
   7.5857999036088586E-004   30801.849719999998        4.5908261090517044E-002   1.8583822995424271E-002  -2.8974451124668121E-002  0.11400680989027023     
   1.0000000474974513E-003   30801.849719999998        4.9596972763538361E-002   2.0560879260301590E-002  -3.0314737930893898E-002  0.12566290795803070     
   1.3183000264689326E-003   30801.849719999998        5.3758461028337479E-002   2.2773597389459610E-002  -3.1374078243970871E-002  0.13810703158378601     
   1.7377999611198902E-003   30801.849719999998        5.8480780571699142E-002   2.5261390954256058E-002  -3.2034300267696381E-002  0.15130792558193207     
   2.2909000981599092E-003   30801.849719999998        6.3875056803226471E-002   2.8074743226170540E-002  -3.2150480896234512E-002  0.16521623730659485     
   3.0199999455362558E-003   30801.849719999998        7.0072755217552185E-002   3.1274035573005676E-002  -3.1545765697956085E-002  0.17973688244819641     
   3.9810999296605587E-003   30801.849719999998        7.7233515679836273E-002   3.4934245049953461E-002  -3.0008213594555855E-002  0.19472876191139221     
   5.2481000311672688E-003   30801.849719999998        8.5548155009746552E-002   3.9147626608610153E-002  -2.7287594974040985E-002  0.20998831093311310     
   6.9182999432086945E-003   30801.849719999998        9.5239713788032532E-002   4.4026207178831100E-002  -2.3095080628991127E-002  0.22522972524166107     
   9.1201001778244972E-003   30801.849719999998       0.10656409710645676        4.9705229699611664E-002  -1.7106121405959129E-002  0.24006716907024384     
   1.2023000046610832E-002   30801.849719999998       0.11980361491441727        5.6344665586948395E-002  -8.9700939133763313E-003  0.25399035215377808     
   1.5848999843001366E-002   30801.849719999998       0.13524280488491058        6.4124017953872681E-002   1.6643550479784608E-003  0.26633304357528687     
   2.0893000066280365E-002   30801.849719999998       0.15314662456512451        7.3241025209426880E-002   1.5121558681130409E-002  0.27626079320907593     
   2.7542000636458397E-002   30801.849719999998       0.17368021607398987        8.3883881568908691E-002   3.1629528850317001E-002  0.28273713588714600     
   3.6308001726865768E-002   30801.849719999998       0.19680789113044739        9.6194900572299957E-002   5.1237240433692932E-002  0.28452545404434204     
   4.7862999141216278E-002   30801.849719999998       0.22210243344306946       0.11018695682287216        7.3675818741321564E-002  0.28021648526191711     
   6.3096001744270325E-002   30801.849719999998       0.24849431216716766       0.12561914324760437        9.8199084401130676E-002  0.26832991838455200     
   8.3176001906394958E-002   30801.849719999998       0.27390339970588684       0.14178238809108734       0.12336452305316925       0.24754112958908081     
  0.10000000149011612        30801.849719999998       0.28864359855651855       0.15228106081485748       0.13937993347644806       0.22832258045673370     
  0.12500000000000000        30801.849719999998       0.30176961421966553       0.16356876492500305       0.15638968348503113       0.19936183094978333     
  0.15000000596046448        30801.849719999998       0.30650800466537476       0.17047008872032166       0.16692917048931122       0.17160734534263611     
  0.17499999701976776        30801.849719999998       0.30467692017555237       0.17367668449878693       0.17238092422485352       0.14599952101707458     
  0.20000000298023224        30801.849719999998       0.29771092534065247       0.17376720905303955       0.17379297316074371       0.12293928116559982     
  0.22499999403953552        30801.849719999998       0.28677871823310852       0.17124485969543457       0.17198835313320160       0.10253791511058807     
  0.25000000000000000        30801.849719999998       0.27284970879554749       0.16655620932579041       0.16763150691986084        8.4743209183216095E-002
  0.27500000596046448        30801.849719999998       0.25673630833625793       0.16010174155235291       0.16127069294452667        6.9409899413585663E-002
  0.30000001192092896        30801.849719999998       0.23912230134010315       0.15224222838878632       0.15336591005325317        5.6341875344514847E-002
  0.32499998807907104        30801.849719999998       0.22058369219303131       0.14330294728279114       0.14430795609951019        4.5318596065044403E-002
  0.34999999403953552        30801.849719999998       0.20160433650016785       0.13357667624950409       0.13443171977996826        3.6112144589424133E-002
  0.37500000000000000        30801.849719999998       0.18258833885192871       0.12332583218812943       0.12402566522359848        2.8498219326138496E-002
  0.40000000596046448        30801.849719999998       0.16387005150318146       0.11278427392244339       0.11333870142698288        2.2263193503022194E-002
  0.42500001192092896        30801.849719999998       0.14572252333164215       0.10215874761343002       0.10258534550666809        1.7208458855748177E-002
  0.44999998807907104        30801.849719999998       0.12836459279060364        9.1630190610885620E-002   9.1949522495269775E-002   1.3152878731489182E-002
  0.47499999403953552        30801.849719999998       0.11196709424257278        8.1354938447475433E-002   8.1587605178356171E-002   9.9339066073298454E-003
  0.50000000000000000        30801.849719999998        9.6658252179622650E-002   7.1465775370597839E-002   7.1630723774433136E-002   7.4077644385397434E-003
  0.52499997615814209        30801.849719999998        8.2528561353683472E-002   6.2073096632957458E-002   6.2186755239963531E-002   5.4489555768668652E-003
  0.55000001192092896        30801.849719999998        6.9635093212127686E-002   5.3265910595655441E-002   5.3341891616582870E-002   3.9493269287049770E-003
  0.57499998807907104        30801.849719999998        5.8005474507808685E-002   4.5112963765859604E-002   4.5162107795476913E-002   2.8168326243758202E-003
  0.60000002384185791        30801.849719999998        4.7641493380069733E-002   3.7663806229829788E-002   3.7694457918405533E-002   1.9741135183721781E-003
  0.62500000000000000        30801.849719999998        3.8522426038980484E-002   3.0949933454394341E-002   3.0968282371759415E-002   1.3569863513112068E-003
  0.64999997615814209        30801.849719999998        3.0608125030994415E-002   2.4985944852232933E-002   2.4996422231197357E-002   9.1290834825485945E-004
  0.67500001192092896        30801.849719999998        2.3841932415962219E-002   1.9770761951804161E-002   1.9776422530412674E-002   5.9946876717731357E-004
  0.69999998807907104        30801.849719999998        1.8153395503759384E-002   1.5288896858692169E-002   1.5291758812963963E-002   3.8294616388157010E-004
  0.72500002384185791        30801.849719999998        1.3460837304592133E-002   1.1511796154081821E-002   1.1513131670653820E-002   2.3695807612966746E-004
  0.75000000000000000        30801.849719999998        9.6738189458847046E-003   8.3992518484592438E-003   8.3998190239071846E-003   1.4122386346571147E-004
  0.77499997615814209        30801.849719999998        6.6954842768609524E-003   5.9009008109569550E-003   5.9011233970522881E-003   8.0451376561541110E-005
  0.80000001192092896        30801.849719999998        4.4248318299651146E-003   3.9578108116984367E-003   3.9579067379236221E-003   4.3353964429115877E-005
  0.82499998807907104        30801.849719999998        2.7589134406298399E-003   2.5041794870048761E-003   2.5042481720447540E-003   2.1798563466290943E-005
  0.85000002384185791        30801.849719999998        1.5949985245242715E-003   1.4691536780446768E-003   1.4692303957417607E-003   1.0081342225021217E-005
  0.87500000000000000        30801.849719999998        8.3272921619936824E-004   7.7880220487713814E-004   7.7888730447739363E-004   4.3240479499218054E-006
  0.89999997615814209        30801.849719999998        3.7631185841746628E-004   3.5828634281642735E-004   3.5835895687341690E-004   1.9811943730019266E-006
  0.92500001192092896        30801.849719999998        1.3682225835509598E-004   1.3430627586785704E-004   1.3432874402496964E-004   1.4462765420830692E-006
  0.94999998807907104        30801.849719999998        3.4755510569084436E-005   3.7967307434882969E-005   3.7886631616856903E-005   1.7437527048969059E-006
  0.97500002384185791        30801.849719999998        3.1006945846456802E-006   8.3700151662924327E-006   8.1206835602642968E-006   2.2928168164071394E-006
   1.0000000000000000        30801.849719999998       -8.2734213719959371E-006  -2.2333856577461120E-006  -2.7215946829528548E-006   2.7284800125926267E-006
   9.9999997171806854E-010   39494.407030000002        3.2386973034590483E-003  -9.7180111333727837E-004  -1.1707594385370612E-003  -1.4448234578594565E-003
   1.3183000246996812E-009   39494.407030000002        3.3919077832251787E-003  -9.7020756220445037E-004  -1.2001894647255540E-003  -1.4570903731510043E-003
   1.7378000150003459E-009   39494.407030000002        3.5530992317944765E-003  -9.6605869475752115E-004  -1.2309233425185084E-003  -1.4659143052995205E-003
   2.2908999142146058E-009   39494.407030000002        3.7227976135909557E-003  -9.5909007359296083E-004  -1.2631921563297510E-003  -1.4705655630677938E-003
   3.0200000278313155E-009   39494.407030000002        3.9014569483697414E-003  -9.4901840202510357E-004  -1.2972466647624969E-003  -1.4701802283525467E-003
   3.9810998941902653E-009   39494.407030000002        4.0895971469581127E-003  -9.3553704209625721E-004  -1.3333894312381744E-003  -1.4637496788054705E-003
   5.2481001766579993E-009   39494.407030000002        4.2877825908362865E-003  -9.1831374447792768E-004  -1.3719752896577120E-003  -1.4500950928777456E-003
   6.9183001549788514E-009   39494.407030000002        4.4965925626456738E-003  -8.9699111413210630E-004  -1.4134139055386186E-003  -1.4278445160016418E-003
   9.1201002305751899E-009   39494.407030000002        4.7166603617370129E-003  -8.7118207011371851E-004  -1.4581828145310283E-003  -1.3954043388366699E-003
   1.2023000373062587E-008   39494.407030000002        4.9486714415252209E-003  -8.4046664414927363E-004  -1.5068366192281246E-003  -1.3509254204109311E-003
   1.5849000334355878E-008   39494.407030000002        5.1932591013610363E-003  -8.0440571764484048E-004  -1.5599920880049467E-003  -1.2922955211251974E-003
   2.0892999330612838E-008   39494.407030000002        5.4512433707714081E-003  -7.6250522397458553E-004  -1.6183893894776702E-003  -1.2170521076768637E-003
   2.7542000680114143E-008   39494.407030000002        5.7233963161706924E-003  -7.1424717316403985E-004  -1.6828509978950024E-003  -1.1223935289308429E-003
   3.6307998385609608E-008   39494.407030000002        6.0106120072305202E-003  -6.5906083909794688E-004  -1.7543312860652804E-003  -1.0050906566902995E-003
   4.7863000673942224E-008   39494.407030000002        6.3137505203485489E-003  -5.9634854551404715E-004  -1.8338900990784168E-003  -8.6149695562198758E-004
   6.3096003088958241E-008   39494.407030000002        6.6338181495666504E-003  -5.2544905338436365E-004  -1.9227497978135943E-003  -6.8742776056751609E-004
   8.3175997644957533E-008   39494.407030000002        6.9718258455395699E-003  -4.4566291035152972E-004  -2.0222712773829699E-003  -4.7816973528824747E-004
   1.0965000285523274E-007   39494.407030000002        7.3289419524371624E-003  -3.5621525603346527E-004  -2.1340113598853350E-003  -2.2833714319858700E-004
   1.4453999597208167E-007   39494.407030000002        7.7062142081558704E-003  -2.5632258621044457E-004  -2.2596479393541813E-003   6.7991226387675852E-005
   1.9054999711443088E-007   39494.407030000002        8.1051448360085487E-003  -1.4503905549645424E-004  -2.4011826608330011E-003   4.1777422302402556E-004
   2.5118998792095226E-007   39494.407030000002        8.5268700495362282E-003  -2.1473764718393795E-005  -2.5606763083487749E-003   8.2840683171525598E-004
   3.3112999631157436E-007   39494.407030000002        8.9729521423578262E-003   1.1542849824763834E-004  -2.7405337896198034E-003   1.3084469828754663E-003
   4.3651999703797628E-007   39494.407030000002        9.4449929893016815E-003   2.6678643189370632E-004  -2.9433835297822952E-003   1.8673661397770047E-003
   5.7544002629583701E-007   39494.407030000002        9.9446075037121773E-003   4.3377300607971847E-004  -3.1720667611807585E-003   2.5155446492135525E-003
   7.5857997217099182E-007   39494.407030000002        1.0473685339093208E-002   6.1770150205120444E-004  -3.4297546371817589E-003   3.2646427862346172E-003
   9.9999999747524271E-007   39494.407030000002        1.1034163646399975E-002   8.1995752407237887E-004  -3.7198530044406652E-003   4.1273850947618484E-003
   1.3182999509808724E-006   39494.407030000002        1.1628273874521255E-002   1.0420868638902903E-003  -4.0461169555783272E-003   5.1179630681872368E-003
   1.7377999483869644E-006   39494.407030000002        1.2258113361895084E-002   1.2856407556682825E-003  -4.4124084524810314E-003   6.2513644807040691E-003
   2.2909000563231530E-006   39494.407030000002        1.2926470488309860E-002   1.5524914488196373E-003  -4.8231389373540878E-003   7.5448313727974892E-003
   3.0199998946045525E-006   39494.407030000002        1.3635972514748573E-002   1.8445102032274008E-003  -5.2827536128461361E-003   9.0163759887218475E-003
   3.9810997805034276E-006   39494.407030000002        1.4389656484127045E-002   2.1637887693941593E-003  -5.7960120029747486E-003   1.0685788467526436E-002
   5.2481000238913111E-006   39494.407030000002        1.5190911479294300E-002   2.5126251857727766E-003  -6.3679032027721405E-003   1.2574564665555954E-002
   6.9183001869532745E-006   39494.407030000002        1.6043405979871750E-002   2.8934935107827187E-003  -7.0035080425441265E-003   1.4705667272210121E-002
   9.1201000032015145E-006   39494.407030000002        1.6951287165284157E-002   3.3091285731643438E-003  -7.7080167829990387E-003   1.7103886231780052E-002
   1.2022999726468697E-005   39494.407030000002        1.7919234931468964E-002   3.7625560071319342E-003  -8.4866331890225410E-003   1.9795885309576988E-002
   1.5849000192247331E-005   39494.407030000002        1.8952099606394768E-002   4.2569115757942200E-003  -9.3440636992454529E-003   2.2808879613876343E-002
   2.0892999600619078E-005   39494.407030000002        2.0055994391441345E-002   4.7959522344172001E-003  -1.0285153985023499E-002   2.6173455640673637E-002
   2.7542000680114143E-005   39494.407030000002        2.1237418055534363E-002   5.3836344741284847E-003  -1.1313850060105324E-002   2.9920667409896851E-002
   3.6307999835116789E-005   39494.407030000002        2.2504122927784920E-002   6.0245171189308167E-003  -1.2433514930307865E-002   3.4084081649780273E-002
   4.7862999053904787E-005   39494.407030000002        2.3864613845944405E-002   6.7234947346150875E-003  -1.3645975850522518E-002   3.8697455078363419E-002
   6.3095998484641314E-005   39494.407030000002        2.5329152122139931E-002   7.4862777255475521E-003  -1.4951760880649090E-002   4.3797090649604797E-002
   8.3175997133366764E-005   39494.407030000002        2.6909418404102325E-002   8.3191813901066780E-003  -1.6348997130990028E-002   4.9419440329074860E-002
   1.0964999819407240E-004   39494.407030000002        2.8619544580578804E-002   9.2296283692121506E-003  -1.7833339050412178E-002   5.5603183805942535E-002
   1.4453999756369740E-004   39494.407030000002        3.0475229024887085E-002   1.0225603356957436E-002  -1.9395973533391953E-002   6.2383852899074554E-002
   1.9054999575018883E-004   39494.407030000002        3.2497078180313110E-002   1.1317379772663116E-002  -2.1024988964200020E-002   6.9803394377231598E-002
   2.5119000929407775E-004   39494.407030000002        3.4707229584455490E-002   1.2515603564679623E-002  -2.2700751200318336E-002   7.7894344925880432E-002
   3.3112999517470598E-004   39494.407030000002        3.7134140729904175E-002   1.3833764940500259E-002  -2.4397665634751320E-002   8.6693055927753448E-002
   4.3652000022120774E-004   39494.407030000002        3.9811734110116959E-002   1.5287617221474648E-002  -2.6080768555402756E-002   9.6230998635292053E-002
   5.7544000446796417E-004   39494.407030000002        4.2780473828315735E-002   1.6895608976483345E-002  -2.7703607454895973E-002  0.10653188824653625     
   7.5857999036088586E-004   39494.407030000002        4.6090431511402130E-002   1.8680397421121597E-002  -2.9206620529294014E-002  0.11761395633220673     
   1.0000000474974513E-003   39494.407030000002        4.9801941961050034E-002   2.0669046789407730E-002  -3.0513497069478035E-002  0.12948174774646759     
   1.3183000264689326E-003   39494.407030000002        5.3989496082067490E-002   2.2894989699125290E-002  -3.1528472900390625E-002  0.14212626218795776     
   1.7377999611198902E-003   39494.407030000002        5.8741450309753418E-002   2.5397840887308121E-002  -3.2131981104612350E-002  0.15550968050956726     
   2.2909000981599092E-003   39494.407030000002        6.4169205725193024E-002   2.8228297829627991E-002  -3.2177779823541641E-002  0.16957500576972961     
   3.0199999455362558E-003   39494.407030000002        7.0404343307018280E-002   3.1446915119886398E-002  -3.1487993896007538E-002  0.18421798944473267     
   3.9810999296605587E-003   39494.407030000002        7.7606387436389923E-002   3.5128779709339142E-002  -2.9850097373127937E-002  0.19928684830665588     
   5.2481000311672688E-003   39494.407030000002        8.5965692996978760E-002   3.9366152137517929E-002  -2.7014007791876793E-002  0.21456602215766907     
   6.9182999432086945E-003   39494.407030000002        9.5704205334186554E-002   4.4270832091569901E-002  -2.2692151367664337E-002  0.22975651919841766     
   9.1201001778244972E-003   39494.407030000002       0.10707589238882065        4.9977507442235947E-002  -1.6562785953283310E-002  0.24445851147174835     
   1.2023000046610832E-002   39494.407030000002       0.12035983800888062        5.6645065546035767E-002  -8.2801841199398041E-003  0.25814783573150635     
   1.5848999843001366E-002   39494.407030000002       0.13583557307720184        6.4451090991497040E-002   2.4993410333991051E-003  0.27014601230621338     
   2.0893000066280365E-002   39494.407030000002       0.15376064181327820        7.3590256273746490E-002   1.6089256852865219E-002  0.27960950136184692     
   2.7542000636458397E-002   39494.407030000002       0.17428977787494659        8.4246017038822174E-002   3.2702945172786713E-002  0.28549936413764954     
   3.6308001726865768E-002   39494.407030000002       0.19737327098846436        9.6553750336170197E-002   5.2371099591255188E-002  0.28658679127693176     
   4.7862999141216278E-002   39494.407030000002       0.22256635129451752       0.11051671206951141        7.4803709983825684E-002  0.28148603439331055     
   6.3096001744270325E-002   39494.407030000002       0.24877957999706268       0.12588149309158325        9.9232867360115051E-002  0.26876154541969299     
   8.3176001906394958E-002   39494.407030000002       0.27391430735588074       0.14192450046539307       0.12419790029525757       0.24715960025787354     
  0.10000000149011612        39494.407030000002       0.28841295838356018       0.15230670571327209       0.14001606404781342       0.22745986282825470     
  0.12500000000000000        39494.407030000002       0.30118671059608459       0.16341002285480499       0.15672172605991364       0.19803670048713684     
  0.15000000596046448        39494.407030000002       0.30560034513473511       0.17012643814086914       0.16696923971176147       0.17004099488258362     
  0.17499999701976776        39494.407030000002       0.30348443984985352       0.17315745353698730       0.17215546965599060       0.14434586465358734     
  0.20000000298023224        39494.407030000002       0.29627975821495056       0.17308822274208069       0.17333495616912842       0.12130305171012878     
  0.22499999403953552        39494.407030000002       0.28515711426734924       0.17042610049247742       0.17133316397666931       0.10098759829998016     
  0.25000000000000000        39494.407030000002       0.27108559012413025       0.16562016308307648       0.16681469976902008        8.3320602774620056E-002
  0.27500000596046448        39494.407030000002       0.25487545132637024       0.15907210111618042       0.16032667458057404        6.8137325346469879E-002
  0.30000001192092896        39494.407030000002       0.23720730841159821       0.15114295482635498       0.15232717990875244        5.5227652192115784E-002
  0.32499998807907104        39494.407030000002       0.21865321695804596       0.14215752482414246       0.14320465922355652        4.4361267238855362E-002
  0.34999999403953552        39494.407030000002       0.19969269633293152       0.13240748643875122       0.13329134881496429        3.5303682088851929E-002
  0.37500000000000000        39494.407030000002       0.18072521686553955       0.12215372174978256       0.12287293374538422        2.7826469391584396E-002
  0.40000000596046448        39494.407030000002       0.16208054125308990       0.11162821948528290       0.11219544708728790        2.1713718771934509E-002
  0.42500001192092896        39494.407030000002       0.14402708411216736       0.10103560984134674       0.10147050768136978        1.6765894368290901E-002
  0.44999998807907104        39494.407030000002       0.12677927315235138        9.0554565191268921E-002   9.0879172086715698E-002   1.2801907025277615E-002
  0.47499999403953552        39494.407030000002       0.11050370335578918        8.0338999629020691E-002   8.0574959516525269E-002   9.6599319949746132E-003
  0.50000000000000000        39494.407030000002        9.5324687659740448E-002   7.0519305765628815E-002   7.0686273276805878E-002   7.1973497979342937E-003
  0.52499997615814209        39494.407030000002        8.1329092383384705E-002   6.1203453689813614E-002   6.1318334192037582E-002   5.2900766022503376E-003
  0.55000001192092896        39494.407030000002        6.8570710718631744E-002   5.2478112280368805E-002   5.2554823458194733E-002   3.8314890116453171E-003
  0.57499998807907104        39494.407030000002        5.7074271142482758E-002   4.4409774243831635E-002   4.4459357857704163E-002   2.7310797013342381E-003
  0.60000002384185791        39494.407030000002        4.6839024871587753E-002   3.7045884877443314E-002   3.7076804786920547E-002   1.9129681168124080E-003
  0.62500000000000000        39494.407030000002        3.7842098623514175E-002   3.0416008085012436E-002   3.0434522777795792E-002   1.3143362011760473E-003
  0.64999997615814209        39494.407030000002        3.0041605234146118E-002   2.4533003568649292E-002   2.4543585255742073E-002   8.8386412244290113E-004
  0.67500001192092896        39494.407030000002        2.3379512131214142E-002   1.9394274801015854E-002   1.9400004297494888E-002   5.8020511642098427E-004
  0.69999998807907104        39494.407030000002        1.7784381285309792E-002   1.4983071945607662E-002   1.4985979534685612E-002   3.7053902633488178E-004
  0.72500002384185791        39494.407030000002        1.3173912651836872E-002   1.1269831098616123E-002   1.1271196417510509E-002   2.2922761854715645E-004
  0.75000000000000000        39494.407030000002        9.4574047252535820E-003   8.2136122509837151E-003   8.2141971215605736E-003   1.3658789976034313E-004
  0.77499997615814209        39494.407030000002        6.5380739979445934E-003   5.7635987177491188E-003   5.7638320140540600E-003   7.7794546086806804E-005
  0.80000001192092896        39494.407030000002        4.3153036385774612E-003   3.8606966845691204E-003   3.8607979658991098E-003   4.1914492612704635E-005
  0.82499998807907104        39494.407030000002        2.6868230197578669E-003   2.4392253253608942E-003   2.4392956402152777E-003   2.1073499738122337E-005
  0.85000002384185791        39494.407030000002        1.5508416108787060E-003   1.4287343947216868E-003   1.4288100646808743E-003   9.7500960691832006E-006
  0.87500000000000000        39494.407030000002        8.0817064736038446E-004   7.5596431270241737E-004   7.5604603625833988E-004   4.1889402382366825E-006
  0.89999997615814209        39494.407030000002        3.6437757080420852E-004   3.4699661773629487E-004   3.4706416772678494E-004   1.9233350485592382E-006
  0.92500001192092896        39494.407030000002        1.3204450078774244E-004   1.2967077782377601E-004   1.2968730879947543E-004   1.3946473700343631E-006
  0.94999998807907104        39494.407030000002        3.3260410418733954E-005   3.6405250284587964E-005   3.6318961065262556E-005   1.6552858141949400E-006
  0.97500002384185791        39494.407030000002        2.6148923097935040E-006   7.7150843935669400E-006   7.4624381340981927E-006   2.1413295598904369E-006
   1.0000000000000000        39494.407030000002       -8.5527326518786140E-006  -2.7662053980748169E-006  -3.2525890674151015E-006   2.5005708721437259E-006
   9.9999997171806854E-010   50640.081729999998        3.2447313424199820E-003  -9.7149290377274156E-004  -1.1722694616764784E-003  -1.4745115768164396E-003
   1.3183000246996812E-009   50640.081729999998        3.3982621971517801E-003  -9.6978578949347138E-004  -1.2020388385280967E-003  -1.4858647482469678E-003
   1.7378000150003459E-009   50640.081729999998        3.5597924143075943E-003  -9.6551224123686552E-004  -1.2331716716289520E-003  -1.4934919308871031E-003
   2.2908999142146058E-009   50640.081729999998        3.7298498209565878E-003  -9.5840683206915855E-004  -1.2659080093726516E-003  -1.4966159360483289E-003
   3.0200000278313155E-009   50640.081729999998        3.9088889025151730E-003  -9.4818550860509276E-004  -1.3005089713260531E-003  -1.4943199930712581E-003
   3.9810998941902653E-009   50640.081729999998        4.0974314324557781E-003  -9.3454046873375773E-004  -1.3372880639508367E-003  -1.4855345943942666E-003
   5.2481001766579993E-009   50640.081729999998        4.2960434220731258E-003  -9.1713829897344112E-004  -1.3766133924946189E-003  -1.4690121170133352E-003
   6.9183001549788514E-009   50640.081729999998        4.5053055509924889E-003  -8.9562055654823780E-004  -1.4189082430675626E-003  -1.4433031901717186E-003
   9.1201002305751899E-009   50640.081729999998        4.7258525155484676E-003  -8.6959876352921128E-004  -1.4646661002188921E-003  -1.4067260781303048E-003
   1.2023000373062587E-008   50640.081729999998        4.9583720974624157E-003  -8.3865161286666989E-004  -1.5144589124247432E-003  -1.3573329197242856E-003
   1.5849000334355878E-008   50640.081729999998        5.2034989930689335E-003  -8.0233841435983777E-004  -1.5689223073422909E-003  -1.2929028598591685E-003
   2.0892999330612838E-008   50640.081729999998        5.4620560258626938E-003  -7.6016358798369765E-004  -1.6288175247609615E-003  -1.2108486844226718E-003
   2.7542000680114143E-008   50640.081729999998        5.7348175905644894E-003  -7.1160733932629228E-004  -1.6949896235018969E-003  -1.1082325363531709E-003
   3.6307998385609608E-008   50640.081729999998        6.0226796194911003E-003  -6.5609696321189404E-004  -1.7684178892523050E-003  -9.8167196847498417E-004
   4.7863000673942224E-008   50640.081729999998        6.3265054486691952E-003  -5.9303286252543330E-004  -1.8501885933801532E-003  -8.2735443720594049E-004
   6.3096003088958241E-008   50640.081729999998        6.6473041661083698E-003  -5.2175152814015746E-004  -1.9415526185184717E-003  -6.4090883824974298E-004
   8.3175997644957533E-008   50640.081729999998        6.9860904477536678E-003  -4.4155117939226329E-004  -2.0439014770090580E-003  -4.1741994209587574E-004
   1.0965000285523274E-007   50640.081729999998        7.3440363630652428E-003  -3.5165413282811642E-004  -2.1588241215795279E-003  -1.5127740334719419E-004
   1.4453999597208167E-007   50640.081729999998        7.7221924439072609E-003  -2.5127423577941954E-004  -2.2880316246300936E-003   1.6367509670089930E-004
   1.9054999711443088E-007   50640.081729999998        8.1220669671893120E-003  -1.3946229591965675E-004  -2.4335626512765884E-003   5.3467031102627516E-004
   2.5118998792095226E-007   50640.081729999998        8.5448008030653000E-003  -1.5324232663260773E-005  -2.5975122116506100E-003   9.6937478519976139E-004
   3.3112999631157436E-007   50640.081729999998        8.9919613674283028E-003   1.2219902419019490E-004  -2.7823226992040873E-003   1.4766561798751354E-003
   4.3651999703797628E-007   50640.081729999998        9.4651561230421066E-003   2.7423034771345556E-004  -2.9906602576375008E-003   2.0663144532591105E-003
   5.7544002629583701E-007   50640.081729999998        9.9660092964768410E-003   4.4194710790179670E-004  -3.2254017423838377E-003   2.7490723878145218E-003
   7.5857997217099182E-007   50640.081729999998        1.0496416129171848E-002   6.2666775193065405E-004  -3.4897536970674992E-003   3.5369624383747578E-003
   9.9999999747524271E-007   50640.081729999998        1.1058324016630650E-002   8.2978332648053765E-004  -3.7871536333113909E-003   4.4430950656533241E-003
   1.3182999509808724E-006   50640.081729999998        1.1653975583612919E-002   1.0528460843488574E-003  -4.1213878430426121E-003   5.4820762015879154E-003
   1.7377999483869644E-006   50640.081729999998        1.2285479344427586E-002   1.2974137207493186E-003  -4.4963378459215164E-003   6.6692978143692017E-003
   2.2909000563231530E-006   50640.081729999998        1.2955636717379093E-002   1.5653667505830526E-003  -4.9164365045726299E-003   8.0224629491567612E-003
   3.0199998946045525E-006   50640.081729999998        1.3667092658579350E-002   1.8585850484669209E-003  -5.3861350752413273E-003   9.5600187778472900E-003
   3.9810997805034276E-006   50640.081729999998        1.4422901906073093E-002   2.1791702602058649E-003  -5.9101898223161697E-003   1.1302215047180653E-002
   5.2481000238913111E-006   50640.081729999998        1.5226474031805992E-002   2.5294318329542875E-003  -6.4935749396681786E-003   1.3271008618175983E-002
   6.9183001869532745E-006   50640.081729999998        1.6081504523754120E-002   2.9118563979864120E-003  -7.1413354016840458E-003   1.5489818528294563E-002
   9.1201000032015145E-006   50640.081729999998        1.6992170363664627E-002   3.3291936852037907E-003  -7.8586097806692123E-003   1.7983885481953621E-002
   1.2022999726468697E-005   50640.081729999998        1.7963184043765068E-002   3.7844867911189795E-003  -8.6505217477679253E-003   2.0780310034751892E-002
   1.5849000192247331E-005   50640.081729999998        1.8999438732862473E-002   4.2808903381228447E-003  -9.5216678455471992E-003   2.3906681686639786E-002
   2.0892999600619078E-005   50640.081729999998        2.0107094198465347E-002   4.8221843317151070E-003  -1.0476752184331417E-002   2.7393978089094162E-002
   2.7542000680114143E-005   50640.081729999998        2.1292708814144135E-002   5.4123513400554657E-003  -1.1519538238644600E-002   3.1273547559976578E-002
   3.6307999835116789E-005   50640.081729999998        2.2564098238945007E-002   6.0559818521142006E-003  -1.2653158977627754E-002   3.5579223185777664E-002
   4.7862999053904787E-005   50640.081729999998        2.3929847404360771E-002   6.7580053582787514E-003  -1.3879152946174145E-002   4.0344886481761932E-002
   6.3095998484641314E-005   50640.081729999998        2.5400314480066299E-002   7.5241746380925179E-003  -1.5197701752185822E-002   4.5606881380081177E-002
   8.3175997133366764E-005   50640.081729999998        2.6987282559275627E-002   8.3608552813529968E-003  -1.6606509685516357E-002   5.1401544362306595E-002
   1.0964999819407240E-004   50640.081729999998        2.8705017641186714E-002   9.2755276709794998E-003  -1.8100731074810028E-002   5.7767283171415329E-002
   1.4453999756369740E-004   50640.081729999998        3.0569361522793770E-002   1.0276242159307003E-002  -1.9670959562063217E-002   6.4739041030406952E-002
   1.9054999575018883E-004   50640.081729999998        3.2601103186607361E-002   1.1373355984687805E-002  -2.1304592490196228E-002   7.2358079254627228E-002
   2.5119000929407775E-004   50640.081729999998        3.4822575747966766E-002   1.2577604502439499E-002  -2.2981194779276848E-002   8.0655656754970551E-002
   3.3112999517470598E-004   50640.081729999998        3.7262469530105591E-002   1.3902587816119194E-002  -2.4674251675605774E-002   8.9666619896888733E-002
   4.3652000022120774E-004   50640.081729999998        3.9954960346221924E-002   1.5364184044301510E-002  -2.6347765699028969E-002   9.9420331418514252E-002
   5.7544000446796417E-004   50640.081729999998        4.2940810322761536E-002   1.6980985179543495E-002  -2.7954133227467537E-002  0.10993777960538864     
   7.5857999036088586E-004   50640.081729999998        4.6270407736301422E-002   1.8775807693600655E-002  -2.9432535171508789E-002  0.12123377621173859     
   1.0000000474974513E-003   50640.081729999998        5.0004415214061737E-002   2.0775899291038513E-002  -3.0705321580171585E-002  0.13330851495265961     
   1.3183000264689326E-003   50640.081729999998        5.4217662662267685E-002   2.3014886304736137E-002  -3.1675342470407486E-002  0.14614766836166382     
   1.7377999611198902E-003   50640.081729999998        5.8998808264732361E-002   2.5532582774758339E-002  -3.2221693545579910E-002  0.15970692038536072     
   2.2909000981599092E-003   50640.081729999998        6.4459502696990967E-002   2.8379887342453003E-002  -3.2196883112192154E-002  0.17392157018184662     
   3.0199999455362558E-003   50640.081729999998        7.0731446146965027E-002   3.1617518514394760E-002  -3.1422074884176254E-002  0.18867817521095276     
   3.9810999296605587E-003   50640.081729999998        7.7974028885364532E-002   3.5320673137903214E-002  -2.9684264212846756E-002  0.20381452143192291     
   5.2481000311672688E-003   50640.081729999998        8.6377099156379700E-002   3.9581593126058578E-002  -2.6733612641692162E-002  0.21910320222377777     
   6.9182999432086945E-003   50640.081729999998        9.6161529421806335E-002   4.4511847198009491E-002  -2.2283898666501045E-002  0.23423233628273010     
   9.1201001778244972E-003   50640.081729999998       0.10757933557033539        5.0245568156242371E-002  -1.6016272827982903E-002  0.24878863990306854     
   1.2023000046610832E-002   50640.081729999998       0.12090639770030975        5.6940536946058273E-002  -7.5899632647633553E-003  0.26223474740982056     
   1.5848999843001366E-002   50640.081729999998       0.13641725480556488        6.4772441983222961E-002   3.3310470171272755E-003  0.27388069033622742     
   2.0893000066280365E-002   50640.081729999998       0.15436218678951263        7.3932901024818420E-002   1.7049441114068031E-002  0.28287494182586670     
   2.7542000636458397E-002   50640.081729999998       0.17488563060760498        8.4600687026977539E-002   3.3764190971851349E-002  0.28817722201347351     
   3.6308001726865768E-002   50640.081729999998       0.19792412221431732        9.6904359757900238E-002   5.3488105535507202E-002  0.28856763243675232     
   4.7862999141216278E-002   50640.081729999998       0.22301574051380157       0.11083770543336868        7.5910642743110657E-002  0.28268501162528992     
   6.3096001744270325E-002   50640.081729999998       0.24905169010162354       0.12613511085510254       0.10024297982454300       0.26913875341415405     
   8.3176001906394958E-002   50640.081729999998       0.27391543984413147       0.14205886423587799       0.12500724196434021       0.24674560129642487     
  0.10000000149011612        50640.081729999998       0.28817635774612427       0.15232603251934052       0.14062970876693726       0.22658143937587738     
  0.12500000000000000        50640.081729999998       0.30060431361198425       0.16324785351753235       0.15703547000885010       0.19671657681465149     
  0.15000000596046448        50640.081729999998       0.30470007658004761       0.16978281736373901       0.16699635982513428       0.16849508881568909     
  0.17499999701976776        50640.081729999998       0.30230623483657837       0.17264197766780853       0.17192287743091583       0.14272326231002808     
  0.20000000298023224        50640.081729999998       0.29486927390098572       0.17241679131984711       0.17287559807300568       0.11970435082912445     
  0.22499999403953552        50640.081729999998       0.28356200456619263       0.16961859166622162       0.17068211734294891        9.9477954208850861E-002
  0.25000000000000000        50640.081729999998       0.26935297250747681       0.16469883918762207       0.16600704193115234        8.1939272582530975E-002
  0.27500000596046448        50640.081729999998       0.25305029749870300       0.15806034207344055       0.15939623117446899        6.6904745995998383E-002
  0.30000001192092896        50640.081729999998       0.23533129692077637       0.15006431937217712       0.15130582451820374        5.4150849580764771E-002
  0.32499998807907104        50640.081729999998       0.21676410734653473       0.14103502035140991       0.14212183654308319        4.3437965214252472E-002
  0.34999999403953552        50640.081729999998       0.19782389700412750       0.13126300275325775       0.13217391073703766        3.4525405615568161E-002
  0.37500000000000000        50640.081729999998       0.17890562117099762       0.12100760638713837       0.12174491584300995        2.7180919423699379E-002
  0.40000000596046448        50640.081729999998       0.16033440828323364       0.11049895733594894       0.11107807606458664        2.1186525002121925E-002
  0.42500001192092896        50640.081729999998       0.14237421751022339        9.9939577281475067E-002  0.10038213431835175        1.6341917216777802E-002
  0.44999998807907104        50640.081729999998       0.12523509562015533        8.9505873620510101E-002   8.9835315942764282E-002   1.2466151267290115E-002
  0.47499999403953552        50640.081729999998       0.10907951742410660        7.9349428415298462E-002   7.9588375985622406E-002   9.3981819227337837E-003
  0.50000000000000000        50640.081729999998        9.4027951359748840E-002   6.9598235189914703E-002   6.9767020642757416E-002   6.9965720176696777E-003
  0.52499997615814209        50640.081729999998        8.0163724720478058E-002   6.0357913374900818E-002   6.0473881661891937E-002   5.1386482082307339E-003
  0.55000001192092896        50640.081729999998        6.7537479102611542E-002   5.1712837070226669E-002   5.1790196448564529E-002   3.7192939780652523E-003
  0.57499998807907104        50640.081729999998        5.6171093136072159E-002   4.3727312237024307E-002   4.3777283281087875E-002   2.6495105121284723E-003
  0.60000002384185791        50640.081729999998        4.6061385422945023E-002   3.6446738988161087E-002   3.6477889865636826E-002   1.8548539374023676E-003
  0.62500000000000000        50640.081729999998        3.7183415144681931E-002   2.9898790642619133E-002   2.9917448759078979E-002   1.2738291407003999E-003
  0.64999997615814209        50640.081729999998        2.9493615031242371E-002   2.4094657972455025E-002   2.4105332791805267E-002   8.5629493696615100E-004
  0.67500001192092896        50640.081729999998        2.2932646796107292E-002   1.9030287861824036E-002   1.9036078825592995E-002   5.6192732881754637E-004
  0.69999998807907104        50640.081729999998        1.7428135499358177E-002   1.4687709510326385E-002   1.4690657146275043E-002   3.5876993206329644E-004
  0.72500002384185791        50640.081729999998        1.2897210195660591E-002   1.1036399751901627E-002   1.1037791147828102E-002   2.2189533046912402E-004
  0.75000000000000000        50640.081729999998        9.2489365488290787E-003   8.0347266048192978E-003   8.0353291705250740E-003   1.3219034008216113E-004
  0.77499997615814209        50640.081729999998        6.3866255804896355E-003   5.6314575485885143E-003   5.6317010894417763E-003   7.5273659604135901E-005
  0.80000001192092896        50640.081729999998        4.2100618593394756E-003   3.7673588376492262E-003   3.7674652412533760E-003   4.0547922253608704E-005
  0.82499998807907104        50640.081729999998        2.6176541578024626E-003   2.3768891114741564E-003   2.3769610561430454E-003   2.0384337403811514E-005
  0.85000002384185791        50640.081729999998        1.5085426857694983E-003   1.3900081394240260E-003   1.3900825288146734E-003   9.4342021839111112E-006
  0.87500000000000000        50640.081729999998        7.8468903666362166E-004   7.3412369238212705E-004   7.3420209810137749E-004   4.0586842260381673E-006
  0.89999997615814209        50640.081729999998        3.5299142473377287E-004   3.3622267073951662E-004   3.3628541859798133E-004   1.8659187617231510E-006
  0.92500001192092896        50640.081729999998        1.2749830784741789E-004   1.2525754573289305E-004   1.2526847422122955E-004   1.3429717000690289E-006
  0.94999998807907104        50640.081729999998        3.1843275792198256E-005   3.4921704354928806E-005   3.4830227377824485E-005   1.5692000943090534E-006
  0.97500002384185791        50640.081729999998        2.1593286874121986E-006   7.0958867581794038E-006   6.8403974182729144E-006   1.9971957954112440E-006
   1.0000000000000000        50640.081729999998       -8.8050983322318643E-006  -3.2618738714518258E-006  -3.7460076782735996E-006   2.2873307443660451E-006
   9.9999997171806854E-010   64931.165450000000        3.2506796997040510E-003  -9.7118527628481388E-004  -1.1738678440451622E-003  -1.5037687262520194E-003
   1.3183000246996812E-009   64931.165450000000        3.4045262727886438E-003  -9.6936593763530254E-004  -1.2039899593219161E-003  -1.5141265466809273E-003
   1.7378000150003459E-009   64931.165450000000        3.5663906019181013E-003  -9.6496928017586470E-004  -1.2355365324765444E-003  -1.5204634983092546E-003
   2.2908999142146058E-009   64931.165450000000        3.7368016783148050E-003  -9.5772888744249940E-004  -1.2687573907896876E-003  -1.5219538472592831E-003
   3.0200000278313155E-009   64931.165450000000        3.9162156172096729E-003  -9.4735971651971340E-004  -1.3039233162999153E-003  -1.5176261076703668E-003
   3.9810998941902653E-009   64931.165450000000        4.1051548905670643E-003  -9.3355303397402167E-004  -1.3413596898317337E-003  -1.5063486061990261E-003
   5.2481001766579993E-009   64931.165450000000        4.3041873723268509E-003  -9.1597432037815452E-004  -1.3814471894875169E-003  -1.4868030557408929E-003
   6.9183001549788514E-009   64931.165450000000        4.5138951390981674E-003  -8.9426391059532762E-004  -1.4246236532926559E-003  -1.4574603410437703E-003
   9.1201002305751899E-009   64931.165450000000        4.7349147498607635E-003  -8.6803204612806439E-004  -1.4713982818648219E-003  -1.4165492029860616E-003
   1.2023000373062587E-008   64931.165450000000        4.9679358489811420E-003  -8.3685613935813308E-004  -1.5223604859784245E-003  -1.3620206154882908E-003
   1.5849000334355878E-008   64931.165450000000        5.2135945297777653E-003  -8.0029398668557405E-004  -1.5781648689880967E-003  -1.2915428960695863E-003
   2.0892999330612838E-008   64931.165450000000        5.4727164097130299E-003  -7.5784826185554266E-004  -1.6395936254411936E-003  -1.2024018215015531E-003
   2.7542000680114143E-008   64931.165450000000        5.7460782118141651E-003  -7.0899765705689788E-004  -1.7075148643925786E-003  -1.0915211169049144E-003
   3.6307998385609608E-008   64931.165450000000        6.0345777310431004E-003  -6.5316742984578013E-004  -1.7829324351623654E-003  -9.5536239678040147E-004
   4.7863000673942224E-008   64931.165450000000        6.3390815630555153E-003  -5.8975612046197057E-004  -1.8669590353965759E-003  -7.8994431532919407E-004
   6.3096003088958241E-008   64931.165450000000        6.6606015898287296E-003  -5.1809783326461911E-004  -1.9608740694820881E-003  -5.9070740826427937E-004
   8.3175997644957533E-008   64931.165450000000        7.0001557469367981E-003  -4.3748851749114692E-004  -2.0660993177443743E-003  -3.5253184614703059E-004
   1.0965000285523274E-007   64931.165450000000        7.3589198291301727E-003  -3.4714787034317851E-004  -2.1842562127858400E-003  -6.9580266426783055E-005
   1.4453999597208167E-007   64931.165450000000        7.7379485592246056E-003  -2.4628703249618411E-004  -2.3170872591435909E-003   2.6454072212800384E-004
   1.9054999711443088E-007   64931.165450000000        8.1387544050812721E-003  -1.3395346468314528E-004  -2.4666690733283758E-003   6.5734016243368387E-004
   2.5118998792095226E-007   64931.165450000000        8.5624819621443748E-003  -9.2499749371199869E-006  -2.6351292617619038E-003   1.1167575139552355E-003
   3.3112999631157436E-007   64931.165450000000        9.0107070282101631E-003   1.2888632772956043E-004  -2.8249479364603758E-003   1.6519720666110516E-003
   4.3651999703797628E-007   64931.165450000000        9.4850417226552963E-003   2.8158244094811380E-004  -3.0388270970433950E-003   2.2731125354766846E-003
   5.7544002629583701E-007   64931.165450000000        9.9871158599853516E-003   4.5002010301686823E-004  -3.2796780578792095E-003   2.9912446625530720E-003
   7.5857997217099182E-007   64931.165450000000        1.0518834926187992E-002   6.3552282517775893E-004  -3.5507418215274811E-003   3.8187734317034483E-003
   9.9999999747524271E-007   64931.165450000000        1.1082155629992485E-002   8.3948706742376089E-004  -3.8554868660867214E-003   4.7691939398646355E-003
   1.3182999509808724E-006   64931.165450000000        1.1679328978061676E-002   1.0634714271873236E-003  -4.1977269574999809E-003   5.8575239963829517E-003
   1.7377999483869644E-006   64931.165450000000        1.2312474660575390E-002   1.3090401189401746E-003  -4.5813634060323238E-003   7.0995581336319447E-003
   2.2909000563231530E-006   64931.165450000000        1.2984411790966988E-002   1.5780818648636341E-003  -5.0108465366065502E-003   8.5134543478488922E-003
   3.0199998946045525E-006   64931.165450000000        1.3697797432541847E-002   1.8724848050624132E-003  -5.4906313307583332E-003   1.0118093341588974E-002
   3.9810997805034276E-006   64931.165450000000        1.4455704949796200E-002   2.1943603642284870E-003  -6.0254689306020737E-003   1.1934170499444008E-002
   5.2481000238913111E-006   64931.165450000000        1.5261568129062653E-002   2.5460296310484409E-003  -6.6203144378960133E-003   1.3984102755784988E-002
   6.9183001869532745E-006   64931.165450000000        1.6119105741381645E-002   2.9299915768206120E-003  -7.2801751084625721E-003   1.6291748732328415E-002
   9.1201000032015145E-006   64931.165450000000        1.7032520845532417E-002   3.3490108326077461E-003  -8.0101322382688522E-003   1.8882788717746735E-002
   1.2022999726468697E-005   64931.165450000000        1.8006568774580956E-002   3.8061472587287426E-003  -8.8152289390563965E-003   2.1784748882055283E-002
   1.5849000192247331E-005   64931.165450000000        1.9046174362301826E-002   4.3045743368566036E-003  -9.6999444067478180E-003   2.5025568902492523E-002
   2.0892999600619078E-005   64931.165450000000        2.0157549530267715E-002   4.8480951227247715E-003  -1.0668841190636158E-002   2.8636595234274864E-002
   2.7542000680114143E-005   64931.165450000000        2.1347308531403542E-002   5.4407184943556786E-003  -1.1725491844117641E-002   3.2649453729391098E-002
   3.6307999835116789E-005   64931.165450000000        2.2623332217335701E-002   6.0870647430419922E-003  -1.2872797437012196E-002   3.7098206579685211E-002
   4.7862999053904787E-005   64931.165450000000        2.3994283750653267E-002   6.7920992150902748E-003  -1.4112005010247231E-002   4.2016819119453430E-002
   6.3095998484641314E-005   64931.165450000000        2.5470612570643425E-002   7.5616170652210712E-003  -1.5442945994436741E-002   4.7441657632589340E-002
   8.3175997133366764E-005   64931.165450000000        2.7064211666584015E-002   8.4020309150218964E-003  -1.6862900927662849E-002   5.3408883512020111E-002
   1.0964999819407240E-004   64931.165450000000        2.8789473697543144E-002   9.3208802863955498E-003  -1.8366523087024689E-002   5.9956591576337814E-002
   1.4453999756369740E-004   64931.165450000000        3.0662383884191513E-002   1.0326281189918518E-002  -1.9943809136748314E-002   6.7119076848030090E-002
   1.9054999575018883E-004   64931.165450000000        3.2703910022974014E-002   1.1428671889007092E-002  -2.1581470966339111E-002   7.4936836957931519E-002
   2.5119000929407775E-004   64931.165450000000        3.4936577081680298E-002   1.2638875283300877E-002  -2.3258272558450699E-002   8.3439819514751434E-002
   3.3112999517470598E-004   64931.165450000000        3.7389297038316727E-002   1.3970602303743362E-002  -2.4946795776486397E-002   9.2661239206790924E-002
   4.3652000022120774E-004   64931.165450000000        4.0096517652273178E-002   1.5439850278198719E-002  -2.6610014960169792E-002  0.10262833535671234     
   5.7544000446796417E-004   64931.165450000000        4.3099269270896912E-002   1.7065351828932762E-002  -2.8199199587106705E-002  0.11335922777652740     
   7.5857999036088586E-004   64931.165450000000        4.6448249369859695E-002   1.8870087340474129E-002  -2.9652293771505356E-002  0.12486524879932404     
   1.0000000474974513E-003   64931.165450000000        5.0204455852508545E-002   2.0881472155451775E-002  -3.0890343710780144E-002  0.13714216649532318     
   1.3183000264689326E-003   64931.165450000000        5.4443039000034332E-002   2.3133330047130585E-002  -3.1814854592084885E-002  0.15017032623291016     
   1.7377999611198902E-003   64931.165450000000        5.9252943843603134E-002   2.5665661320090294E-002  -3.2303635030984879E-002  0.16389876604080200     
   2.2909000981599092E-003   64931.165450000000        6.4746066927909851E-002   2.8529565781354904E-002  -3.2208006829023361E-002  0.17825512588024139     
   3.0199999455362558E-003   64931.165450000000        7.1054190397262573E-002   3.1785912811756134E-002  -3.1348269432783127E-002  0.19311688840389252     
   3.9810999296605587E-003   64931.165450000000        7.8336566686630249E-002   3.5509999841451645E-002  -2.9511000961065292E-002  0.20831143856048584     
   5.2481000311672688E-003   64931.165450000000        8.6782544851303101E-002   3.9794038981199265E-002  -2.6446707546710968E-002  0.22359979152679443     
   6.9182999432086945E-003   64931.165450000000        9.6611894667148590E-002   4.4749364256858826E-002  -2.1870618686079979E-002  0.23865750432014465     
   9.1201001778244972E-003   64931.165450000000       0.10807467252016068        5.0509534776210785E-002  -1.5466853976249695E-002  0.25305831432342529     
   1.2023000046610832E-002   64931.165450000000       0.12144357711076736        5.7231228798627853E-002  -6.8996557965874672E-003  0.26625230908393860     
   1.5848999843001366E-002   64931.165450000000       0.13698822259902954        6.5088242292404175E-002   4.1593313217163086E-003  0.27753886580467224     
   2.0893000066280365E-002   64931.165450000000       0.15495167672634125        7.4269160628318787E-002   1.8002094700932503E-002  0.28605943918228149     
   2.7542000636458397E-002   64931.165450000000       0.17546823620796204        8.4948137402534485E-002   3.4813415259122849E-002  0.29077348113059998     
   3.6308001726865768E-002   64931.165450000000       0.19846096634864807        9.7247004508972168E-002   5.4588593542575836E-002  0.29047110676765442     
   4.7862999141216278E-002   64931.165450000000       0.22345116734504700       0.11115025728940964        7.6997153460979462E-002  0.28381651639938354     
   6.3096001744270325E-002   64931.165450000000       0.24931119382381439       0.12638033926486969       0.10123013705015182       0.26946455240249634     
   8.3176001906394958E-002   64931.165450000000       0.27390733361244202       0.14218583703041077       0.12579342722892761       0.24630147218704224     
  0.10000000149011612        64931.165450000000       0.28793421387672424       0.15233939886093140       0.14122177660465240       0.22568903863430023     
  0.12500000000000000        64931.165450000000       0.30002266168594360       0.16308251023292542       0.15733173489570618       0.19540230929851532     
  0.15000000596046448        64931.165450000000       0.30380722880363464       0.16943934559822083       0.16701124608516693       0.16696970164775848     
  0.17499999701976776        64931.165450000000       0.30114200711250305       0.17213028669357300       0.17168365418910980       0.14113111793994904     
  0.20000000298023224        64931.165450000000       0.29347896575927734       0.17175279557704926       0.17241521179676056       0.11814208328723907     
  0.22499999403953552        64931.165450000000       0.28199264407157898       0.16882210969924927       0.17003534734249115        9.8007574677467346E-002
  0.25000000000000000        64931.165450000000       0.26765096187591553       0.16379188001155853       0.16520847380161285        8.0597601830959320E-002
  0.27500000596046448        64931.165450000000       0.25125971436500549       0.15706595778465271       0.15847912430763245        6.5710455179214478E-002
  0.30000001192092896        64931.165450000000       0.23349295556545258       0.14900566637516022       0.15030138194561005        5.3109768778085709E-002
  0.32499998807907104        64931.165450000000       0.21491491794586182       0.13993467390537262       0.14105890691280365        4.2547050863504410E-002
  0.34999999403953552        64931.165450000000       0.19599640369415283       0.13014237582683563       0.13107866048812866        3.3775791525840759E-002
  0.37500000000000000        64931.165450000000       0.17712789773941040       0.11988656967878342       0.12064076960086823        2.6560191065073013E-002
  0.40000000596046448        64931.165450000000       0.15863001346588135       0.10939550399780273       0.10998564958572388        2.0680401474237442E-002
  0.42500001192092896        64931.165450000000       0.14076225459575653        9.8869621753692627E-002   9.9319227039813995E-002   1.5935482457280159E-002
  0.44999998807907104        64931.165450000000       0.12373040616512299        8.8483087718486786E-002   8.8816940784454346E-002   1.2144731357693672E-002
  0.47499999403953552        64931.165450000000       0.10769291967153549        7.8385166823863983E-002   7.8626826405525208E-002   9.1479318216443062E-003
  0.50000000000000000        64931.165450000000        9.2766486108303070E-002   6.8701528012752533E-002   6.8871945142745972E-002   6.8048448301851749E-003
  0.52499997615814209        64931.165450000000        7.9031012952327728E-002   5.9535469859838486E-002   5.9652402997016907E-002   4.9942056648433208E-003
  0.55000001192092896        64931.165450000000        6.6534034907817841E-002   5.0969131290912628E-002   5.1047056913375854E-002   3.6123835016041994E-003
  0.57499998807907104        64931.165450000000        5.5294696241617203E-002   4.3064679950475693E-002   4.3114982545375824E-002   2.5718538090586662E-003
  0.60000002384185791        64931.165450000000        4.5307453721761703E-002   3.5865522921085358E-002   3.5896874964237213E-002   1.7995715606957674E-003
  0.62500000000000000        64931.165450000000        3.6545377224683762E-002   2.9397519305348396E-002   2.9416302219033241E-002   1.2353218626230955E-003
  0.64999997615814209        64931.165450000000        2.8963282704353333E-002   2.3670231923460960E-002   2.3680988699197769E-002   8.3010102389380336E-004
  0.67500001192092896        64931.165450000000        2.2500587627291679E-002   1.8678205087780952E-002   1.8684050068259239E-002   5.4456817451864481E-004
  0.69999998807907104        64931.165450000000        1.7084034159779549E-002   1.4402300119400024E-002   1.4405285008251667E-002   3.4759499249048531E-004
  0.72500002384185791        64931.165450000000        1.2630218639969826E-002   1.0811079293489456E-002   1.0812494903802872E-002   2.1493370877578855E-004
  0.75000000000000000        64931.165450000000        9.0480064973235130E-003   7.8622540459036827E-003   7.8628724440932274E-003   1.2801471166312695E-004
  0.77499997615814209        64931.165450000000        6.2408274970948696E-003   5.5042095482349396E-003   5.5044619366526604E-003   7.2879360232036561E-005
  0.80000001192092896        64931.165450000000        4.1088773868978024E-003   3.6775963380932808E-003   3.6777073983103037E-003   3.9249302062671632E-005
  0.82499998807907104        64931.165450000000        2.5512464344501495E-003   2.3170281201601028E-003   2.3171012289822102E-003   1.9728693587239832E-005
  0.85000002384185791        64931.165450000000        1.4679972082376480E-003   1.3528796844184399E-003   1.3529527932405472E-003   9.1327219706727192E-006
  0.87500000000000000        64931.165450000000        7.6222186908125877E-004   7.1322242729365826E-004   7.1329763159155846E-004   3.9331084735749755E-006
  0.89999997615814209        64931.165450000000        3.4212044556625187E-004   3.2593368086963892E-004   3.2599183032289147E-004   1.8091435549649759E-006
  0.92500001192092896        64931.165450000000        1.2316925858613104E-004   1.2105284258723259E-004   1.2105847417842597E-004   1.2915617162434501E-006
  0.94999998807907104        64931.165450000000        3.0499109925585799E-005   3.3511772926431149E-005   3.3415497455280274E-005   1.4857064343232196E-006
  0.97500002384185791        64931.165450000000        1.7320300003120792E-006   6.5102640292025171E-006   6.2523677115677856E-006   1.8602935369926854E-006
   1.0000000000000000        64931.165450000000       -9.0325256678625010E-006  -3.7228655855869874E-006  -4.2043670873681549E-006   2.0880345346085960E-006
   9.9999997171806854E-010   83255.320739999996        3.2565447036176920E-003  -9.7087817266583443E-004  -1.1755555169656873E-003  -1.5325825661420822E-003
   1.3183000246996812E-009   83255.320739999996        3.4107028041034937E-003  -9.6894806483760476E-004  -1.2060438748449087E-003  -1.5418621478602290E-003
   1.7378000150003459E-009   83255.320739999996        3.5728965885937214E-003  -9.6442975336685777E-004  -1.2380194384604692E-003  -1.5468142228201032E-003
   2.2908999142146058E-009   83255.320739999996        3.7436566781252623E-003  -9.5705600688233972E-004  -1.2717413483187556E-003  -1.5465631149709225E-003
   3.0200000278313155E-009   83255.320739999996        3.9234398864209652E-003  -9.4654090935364366E-004  -1.3074909802526236E-003  -1.5400811098515987E-003
   3.9810998941902653E-009   83255.320739999996        4.1127707809209824E-003  -9.3257462140172720E-004  -1.3456052402034402E-003  -1.5261729713529348E-003
   5.2481001766579993E-009   83255.320739999996        4.3122177012264729E-003  -9.1482151765376329E-004  -1.3864778447896242E-003  -1.5034475363790989E-003
   6.9183001549788514E-009   83255.320739999996        4.5223650522530079E-003  -8.9292088523507118E-004  -1.4305610675364733E-003  -1.4702945481985807E-003
   9.1201002305751899E-009   83255.320739999996        4.7438512556254864E-003  -8.6648162687197328E-004  -1.4783799415454268E-003  -1.4248510124161839E-003
   1.2023000373062587E-008   83255.320739999996        4.9773668870329857E-003  -8.3507969975471497E-004  -1.5305418055504560E-003  -1.3649645261466503E-003
   1.5849000334355878E-008   83255.320739999996        5.2235503681004047E-003  -7.9827173613011837E-004  -1.5877197729423642E-003  -1.2881907168775797E-003
   2.0892999330612838E-008   83255.320739999996        5.4832296445965767E-003  -7.5555860530585051E-004  -1.6507176915183663E-003  -1.1916859075427055E-003
   2.7542000680114143E-008   83255.320739999996        5.7571828365325928E-003  -7.0641731144860387E-004  -1.7204260220751166E-003  -1.0722328443080187E-003
   3.6307998385609608E-008   83255.320739999996        6.0463114641606808E-003  -6.5027130767703056E-004  -1.7978738760575652E-003  -9.2613522429019213E-004
   4.7863000673942224E-008   83255.320739999996        6.3514839857816696E-003  -5.8651709696277976E-004  -1.8841996788978577E-003  -7.4924039654433727E-004
   6.3096003088958241E-008   83255.320739999996        6.6737160086631775E-003  -5.1448668818920851E-004  -1.9807119388133287E-003  -5.3679780103266239E-004
   8.3175997644957533E-008   83255.320739999996        7.0140273310244083E-003  -4.3347361497581005E-004  -2.0888615399599075E-003  -2.8348100022412837E-004
   1.0965000285523274E-007   83255.320739999996        7.3735988698899746E-003  -3.4269495517946780E-004  -2.2103027440607548E-003   1.6776824850239791E-005
   1.4453999597208167E-007   83255.320739999996        7.7534886077046394E-003  -2.4135927378665656E-004  -2.3468094877898693E-003   3.7060803151689470E-004
   1.9054999711443088E-007   83255.320739999996        8.1552127376198769E-003  -1.2851062638219446E-004  -2.5004947092384100E-003   7.8580010449513793E-004
   2.5118998792095226E-007   83255.320739999996        8.5799237713217735E-003  -3.2488437682332005E-006  -2.6735193096101284E-003   1.2705668341368437E-003
   3.3112999631157436E-007   83255.320739999996        9.0291984379291534E-003   1.3549279537983239E-004  -2.8683987911790609E-003   1.8343999981880188E-003
   4.3651999703797628E-007   83255.320739999996        9.5046572387218475E-003   2.8884533094242215E-004  -3.0878714751452208E-003   2.4877586401998997E-003
   5.7544002629583701E-007   83255.320739999996        1.0007938370108604E-002   4.5799487270414829E-004  -3.3348812721669674E-003   3.2420514617115259E-003
   7.5857997217099182E-007   83255.320739999996        1.0540952906012535E-002   6.4426986500620842E-004  -3.6127027124166489E-003   4.1100550442934036E-003
   9.9999999747524271E-007   83255.320739999996        1.1105667799711227E-002   8.4907235577702522E-004  -3.9248331449925900E-003   5.1056481897830963E-003
   1.3182999509808724E-006   83255.320739999996        1.1704343371093273E-002   1.0739669669419527E-003  -4.2751128785312176E-003   6.2442594207823277E-003
   1.7377999483869644E-006   83255.320739999996        1.2339112348854542E-002   1.3205243740230799E-003  -4.6674595214426517E-003   7.5420816428959370E-003
   2.2909000563231530E-006   83255.320739999996        1.3012805953621864E-002   1.5906413318589330E-003  -5.1063406281173229E-003   9.0177236124873161E-003
   3.0199998946045525E-006   83255.320739999996        1.3728098012506962E-002   1.8862145952880383E-003  -5.5962121114134789E-003   1.0690493509173393E-002
   3.9810997805034276E-006   83255.320739999996        1.4488080516457558E-002   2.2093651350587606E-003  -6.1418162658810616E-003   1.2581528164446354E-002
   5.2481000238913111E-006   83255.320739999996        1.5296206809580326E-002   2.5624248664826155E-003  -6.7480858415365219E-003   1.4713689684867859E-002
   6.9183001869532745E-006   83255.320739999996        1.6156222671270370E-002   2.9479060322046280E-003  -7.4199885129928589E-003   1.7111271619796753E-002
   9.1201000032015145E-006   83255.320739999996        1.7072359099984169E-002   3.3685872331261635E-003  -8.1625441089272499E-003   1.9800379872322083E-002
   1.2022999726468697E-005   83255.320739999996        1.8049402162432671E-002   3.8275453262031078E-003  -8.9807119220495224E-003   2.2808946669101715E-002
   1.5849000192247331E-005   83255.320739999996        1.9092323258519173E-002   4.3279724195599556E-003  -9.8788496106863022E-003   2.6165241375565529E-002
   2.0892999600619078E-005   83255.320739999996        2.0207379013299942E-002   4.8736943863332272E-003  -1.0861373506486416E-002   2.9900969937443733E-002
   2.7542000680114143E-005   83255.320739999996        2.1401233971118927E-002   5.4687457159161568E-003  -1.1931665241718292E-002   3.4047998487949371E-002
   3.6307999835116789E-005   83255.320739999996        2.2681843489408493E-002   6.1177769675850868E-003  -1.3092387467622757E-002   3.8640588521957397E-002
   4.7862999053904787E-005   83255.320739999996        2.4057943373918533E-002   6.8257884122431278E-003  -1.4344491064548492E-002   4.3712772428989410E-002
   6.3095998484641314E-005   83255.320739999996        2.5540072470903397E-002   7.5986166484653950E-003  -1.5687456354498863E-002   4.9300879240036011E-002
   8.3175997133366764E-005   83255.320739999996        2.7140231803059578E-002   8.4427231922745705E-003  -1.7118139192461967E-002   5.5440865457057953E-002
   1.0964999819407240E-004   83255.320739999996        2.8872940689325333E-002   9.3657029792666435E-003  -1.8630687147378922E-002   6.2170457094907761E-002
   1.4453999756369740E-004   83255.320739999996        3.0754325911402702E-002   1.0375738143920898E-002  -2.0214503630995750E-002   6.9523237645626068E-002
   1.9054999575018883E-004   83255.320739999996        3.2805528491735458E-002   1.1483346112072468E-002  -2.1855616942048073E-002   7.7538907527923584E-002
   2.5119000929407775E-004   83255.320739999996        3.5049263387918472E-002   1.2699438259005547E-002  -2.3531997576355934E-002   8.6245991289615631E-002
   3.3112999517470598E-004   83255.320739999996        3.7514671683311462E-002   1.4037829823791981E-002  -2.5215325877070427E-002   9.5676049590110779E-002
   4.3652000022120774E-004   83255.320739999996        4.0236443281173706E-002   1.5514641068875790E-002  -2.6867568492889404E-002  0.10585407167673111     
   5.7544000446796417E-004   83255.320739999996        4.3255891650915146E-002   1.7148740589618683E-002  -2.8438879176974297E-002  0.11679528653621674     
   7.5857999036088586E-004   83255.320739999996        4.6624019742012024E-002   1.8963264301419258E-002  -2.9865995049476624E-002  0.12850742042064667     
   1.0000000474974513E-003   83255.320739999996        5.0402130931615829E-002   2.0985800772905350E-002  -3.1068688258528709E-002  0.14098179340362549     
   1.3183000264689326E-003   83255.320739999996        5.4665695875883102E-002   2.3250358179211617E-002  -3.1947162002325058E-002  0.15419328212738037     
   1.7377999611198902E-003   83255.320739999996        5.9503946453332901E-002   2.5797123089432716E-002  -3.2377995550632477E-002  0.16808436810970306     
   2.2909000981599092E-003   83255.320739999996        6.5028995275497437E-002   2.8677381575107574E-002  -3.2211385667324066E-002  0.18257498741149902     
   3.0199999455362558E-003   83255.320739999996        7.1372695267200470E-002   3.1952157616615295E-002  -3.1266823410987854E-002  0.19753359258174896     
   3.9810999296605587E-003   83255.320739999996        7.8694164752960205E-002   3.5696826875209808E-002  -2.9330577701330185E-002  0.21277730166912079     
   5.2481000311672688E-003   83255.320739999996        8.7182208895683289E-002   4.0003571659326553E-002  -2.6153579354286194E-002  0.22805577516555786     
   6.9182999432086945E-003   83255.320739999996        9.7055494785308838E-002   4.4983480125665665E-002  -2.1452594548463821E-002  0.24303238093852997     
   9.1201001778244972E-003   83255.320739999996       0.10856214910745621        5.0769519060850143E-002  -1.4914792031049728E-002  0.25726833939552307     
   1.2023000046610832E-002   83255.320739999996       0.12197166681289673        5.7517278939485550E-002  -6.2094721943140030E-003  0.27020180225372314     
   1.5848999843001366E-002   83255.320739999996       0.13754880428314209        6.5398655831813812E-002   4.9840654246509075E-003  0.28112229704856873     
   2.0893000066280365E-002   83255.320739999996       0.15552949905395508        7.4599243700504303E-002   1.8947204574942589E-002  0.28916522860527039     
   2.7542000636458397E-002   83255.320739999996       0.17603807151317596        8.5288606584072113E-002   3.5850752145051956E-002  0.29329076409339905     
   3.6308001726865768E-002   83255.320739999996       0.19898433983325958        9.7581952810287476E-002   5.5672887712717056E-002  0.29230010509490967     
   4.7862999141216278E-002   83255.320739999996       0.22387318313121796       0.11145467311143875        7.8063763678073883E-002  0.28488358855247498     
   6.3096001744270325E-002   83255.320739999996       0.24955865740776062       0.12661752104759216       0.10219505429267883       0.26974162459373474     
   8.3176001906394958E-002   83255.320739999996       0.27389046549797058       0.14230571687221527       0.12655726075172424       0.24582943320274353     
  0.10000000149011612        83255.320739999996       0.28768685460090637       0.15234705805778503       0.14179310202598572       0.22478429973125458     
  0.12500000000000000        83255.320739999996       0.29944190382957458       0.16291423141956329       0.15761132538318634       0.19409470260143280     
  0.15000000596046448        83255.320739999996       0.30292174220085144       0.16909617185592651       0.16701453924179077       0.16546486318111420     
  0.17499999701976776        83255.320739999996       0.29999148845672607       0.17162236571311951       0.17143832147121429       0.13956883549690247     
  0.20000000298023224        83255.320739999996       0.29210835695266724       0.17109613120555878       0.17195411026477814       0.11661522090435028     
  0.22499999403953552        83255.320739999996       0.28044834733009338       0.16803638637065887       0.16939294338226318        9.6575103700160980E-002
  0.25000000000000000        83255.320739999996       0.26597860455513000       0.16289888322353363       0.16441889107227325        7.9294048249721527E-002
  0.27500000596046448        83255.320739999996       0.24950258433818817       0.15608842670917511       0.15757504105567932        6.4552843570709229E-002
  0.30000001192092896        83255.320739999996       0.23169106245040894       0.14796638488769531       0.14931343495845795        5.2102789282798767E-002
  0.32499998807907104        83255.320739999996       0.21310426294803619       0.13885575532913208       0.14001525938510895        4.1686978191137314E-002
  0.34999999403953552        83255.320739999996       0.19420874118804932       0.12904480099678040       0.13000488281250000        3.3053416758775711E-002
  0.37500000000000000        83255.320739999996       0.17539052665233612       0.11878972500562668       0.11955969035625458        2.5962999090552330E-002
  0.40000000596046448        83255.320739999996       0.15696577727794647       0.10831692069768906       0.10891729593276978        2.0194215700030327E-002
  0.42500001192092896        83255.320739999996       0.13918963074684143        9.7824759781360626E-002   9.8280861973762512E-002   1.5545618720352650E-002
  0.44999998807907104        83255.320739999996       0.12226366996765137        8.7485194206237793E-002   8.7823085486888885E-002   1.1836830526590347E-002
  0.47499999403953552        83255.320739999996       0.10634239763021469        7.7445216476917267E-002   7.7689327299594879E-002   8.9085064828395844E-003
  0.50000000000000000        83255.320739999996        9.1538853943347931E-002   6.7828193306922913E-002   6.8000070750713348E-002   6.6216257400810719E-003
  0.52499997615814209        83255.320739999996        7.7929578721523285E-002   5.8735169470310211E-002   5.8852955698966980E-002   4.8563214950263500E-003
  0.55000001192092896        83255.320739999996        6.5559096634387970E-002   5.0246078521013260E-002   5.0324499607086182E-002   3.5104271955788136E-003
  0.57499998807907104        83255.320739999996        5.4443906992673874E-002   4.2421016842126846E-002   4.2471610009670258E-002   2.4978606961667538E-003
  0.60000002384185791        83255.320739999996        4.4576171785593033E-002   3.5301450639963150E-002   3.5332977771759033E-002   1.7469376325607300E-003
  0.62500000000000000        83255.320739999996        3.5927046090364456E-002   2.8911478817462921E-002   2.8930369764566422E-002   1.1986830504611135E-003
  0.64999997615814209        83255.320739999996        2.8449790552258492E-002   2.3259088397026062E-002   2.3269914090633392E-002   8.0519093899056315E-004
  0.67500001192092896        83255.320739999996        2.2082636132836342E-002   1.8337471410632133E-002   1.8343362957239151E-002   5.2806595340371132E-004
  0.69999998807907104        83255.320739999996        1.6751492395997047E-002   1.4126370660960674E-002   1.4129387214779854E-002   3.3697398612275720E-004
  0.72500002384185791        83255.320739999996        1.2372459284961224E-002   1.0593472048640251E-002   1.0594910010695457E-002   2.0831760775763541E-004
  0.75000000000000000        83255.320739999996        8.8542355224490166E-003   7.6958746649324894E-003   7.6965070329606533E-003   1.2404596782289445E-004
  0.77499997615814209        83255.320739999996        6.1003891751170158E-003   5.3816041909158230E-003   5.3818654268980026E-003   7.0603105996269733E-005
  0.80000001192092896        83255.320739999996        4.0115364827215672E-003   3.5912217572331429E-003   3.5913370084017515E-003   3.8014088204363361E-005
  0.82499998807907104        83255.320739999996        2.4874508380889893E-003   2.2595089394599199E-003   2.2595829796046019E-003   1.9104381863144226E-005
  0.85000002384185791        83255.320739999996        1.4291076222434640E-003   1.3172606704756618E-003   1.3173323823139071E-003   8.8447895905119367E-006
  0.87500000000000000        83255.320739999996        7.4071093695238233E-004   6.9320696638897061E-004   6.9327908568084240E-004   3.8120442695799284E-006
  0.89999997615814209        83255.320739999996        3.3173416159115732E-004   3.1610098085366189E-004   3.1615473562851548E-004   1.7531746152599226E-006
  0.92500001192092896        83255.320739999996        1.1904403800144792E-004   1.1704396456480026E-004   1.1704459757311270E-004   1.2406766245476319E-006
  0.94999998807907104        83255.320739999996        2.9223292585811578E-005   3.2170912163564935E-005   3.2070216548163444E-005   1.4049591072762269E-006
  0.97500002384185791        83255.320739999996        1.3311700968188234E-006   5.9562098613241687E-006   5.6963090173667297E-006   1.7304608945778455E-006
   1.0000000000000000        83255.320739999996       -9.2368663899833336E-006  -4.1514717850077432E-006  -4.6299974201247096E-006   1.9019626051886007E-006
   9.9999997171806854E-010   106750.71640000000        3.2623289152979851E-003  -9.7057170933112502E-004  -1.1773337610065937E-003  -1.5609406400471926E-003
   1.3183000246996812E-009   106750.71640000000        3.4167941194027662E-003  -9.6853211289271712E-004  -1.2082017492502928E-003  -1.5690579311922193E-003
   1.7378000150003459E-009   106750.71640000000        3.5793131683021784E-003  -9.6389366080984473E-004  -1.2406212044879794E-003  -1.5725294360890985E-003
   2.2908999142146058E-009   106750.71640000000        3.7504173815250397E-003  -9.5638819038867950E-004  -1.2748610461130738E-003  -1.5704277902841568E-003
   3.0200000278313155E-009   106750.71640000000        3.9305649697780609E-003  -9.4572885427623987E-004  -1.3112131273373961E-003  -1.5616680029779673E-003
   3.9810998941902653E-009   106750.71640000000        4.1202823631465435E-003  -9.3160488177090883E-004  -1.3500258792191744E-003  -1.5449890634045005E-003
   5.2481001766579993E-009   106750.71640000000        4.3201381340622902E-003  -9.1367959976196289E-004  -1.3917064061388373E-003  -1.5189258847385645E-003
   6.9183001549788514E-009   106750.71640000000        4.5307194814085960E-003  -8.9159107301384211E-004  -1.4367214171215892E-003  -1.4817849732935429E-003
   9.1201002305751899E-009   106750.71640000000        4.7526652924716473E-003  -8.6494698189198971E-004  -1.4856121269986033E-003  -1.4316093875095248E-003
   1.2023000373062587E-008   106750.71640000000        4.9866689369082451E-003  -8.3332194481045008E-004  -1.5390033368021250E-003  -1.3661417178809643E-003
   1.5849000334355878E-008   106750.71640000000        5.2333702333271503E-003  -7.9627113882452250E-004  -1.5975873684510589E-003  -1.2828223407268524E-003
   2.0892999330612838E-008   106750.71640000000        5.4935989901423454E-003  -7.5329391984269023E-004  -1.6621894901618361E-003  -1.1786762624979019E-003
   2.7542000680114143E-008   106750.71640000000        5.7681365869939327E-003  -7.0386554580181837E-004  -1.7337226308882236E-003  -1.0503428056836128E-003
   3.6307998385609608E-008   106750.71640000000        6.0578859411180019E-003  -6.4740766538307071E-004  -1.8132409313693643E-003  -8.9396530529484153E-004
   4.7863000673942224E-008   106750.71640000000        6.3637183047831059E-003  -5.8331486070528626E-004  -1.9019088940694928E-003  -7.0521765155717731E-004
   6.3096003088958241E-008   106750.71640000000        6.6866525448858738E-003  -5.1091692876070738E-004  -2.0010631997138262E-003  -4.7915577306412160E-004
   8.3175997644957533E-008   106750.71640000000        7.0277117192745209E-003  -4.2950510396622121E-004  -2.1121848840266466E-003  -2.1024444140493870E-004
   1.0965000285523274E-007   106750.71640000000        7.3880800046026707E-003  -3.3829390304163098E-004  -2.2369592916220427E-003   1.0781481250887737E-004
   1.4453999597208167E-007   106750.71640000000        7.7688191086053848E-003  -2.3648925707675517E-004  -2.3771924898028374E-003   4.8189514200203121E-004
   1.9054999711443088E-007   106750.71640000000        8.1714512780308723E-003  -1.2313196202740073E-004  -2.5350328069180250E-003   9.2006457271054387E-004
   2.5118998792095226E-007   106750.71640000000        8.5971308872103691E-003   2.6812103897100314E-006  -2.7126730419695377E-003   1.4308121753856540E-003
   3.3112999631157436E-007   106750.71640000000        9.0474421158432961E-003   1.4202069723978639E-004  -2.9126650188118219E-003   2.0239439327269793E-003
   4.3651999703797628E-007   106750.71640000000        9.5240119844675064E-003   2.9602154972963035E-004  -3.1377808190882206E-003   2.7102495077997446E-003
   5.7544002629583701E-007   106750.71640000000        1.0028484277427197E-002   4.6587421093136072E-004  -3.3909971825778484E-003   3.5014802124351263E-003
   7.5857997217099182E-007   106750.71640000000        1.0562778450548649E-002   6.5291207283735275E-004  -3.6756198387593031E-003   4.4107846915721893E-003
   9.9999999747524271E-007   106750.71640000000        1.1128868907690048E-002   8.5854239296168089E-004  -3.9951736107468605E-003   5.4524238221347332E-003
   1.3182999509808724E-006   106750.71640000000        1.1729029007256031E-002   1.0843361960723996E-003  -4.3535237200558186E-003   6.6422340460121632E-003
   1.7377999483869644E-006   106750.71640000000        1.2365401722490788E-002   1.3318703277036548E-003  -4.7546033747494221E-003   7.9968022182583809E-003
   2.2909000563231530E-006   106750.71640000000        1.3040831312537193E-002   1.6030496917665005E-003  -5.2028931677341461E-003   9.5351869240403175E-003
   3.0199998946045525E-006   106750.71640000000        1.3758007436990738E-002   1.8997790757566690E-003  -5.7028476148843765E-003   1.1277114972472191E-002
   3.9810997805034276E-006   106750.71640000000        1.4520039781928062E-002   2.2241892293095589E-003  -6.2591987662017345E-003   1.3244157657027245E-002
   5.2481000238913111E-006   106750.71640000000        1.5330404043197632E-002   2.5786233600229025E-003  -6.8768542259931564E-003   1.5459616668522358E-002
   6.9183001869532745E-006   106750.71640000000        1.6192868351936340E-002   2.9656055849045515E-003  -7.5607383623719215E-003   1.7948204651474953E-002
   9.1201000032015145E-006   106750.71640000000        1.7111694440245628E-002   3.3879296388477087E-003  -8.3158062770962715E-003   2.0736439153552055E-002
   1.2022999726468697E-005   106750.71640000000        1.8091704696416855E-002   3.8486882112920284E-003  -9.1469287872314453E-003   2.3852648213505745E-002
   1.5849000192247331E-005   106750.71640000000        1.9137904047966003E-002   4.3510925024747849E-003  -1.0058340616524220E-002   2.7325412258505821E-002
   2.0892999600619078E-005   106750.71640000000        2.0256597548723221E-002   4.8989909701049328E-003  -1.1054308153688908E-002   3.1186766922473907E-002
   2.7542000680114143E-005   106750.71640000000        2.1454509347677231E-002   5.4964423179626465E-003  -1.2138014659285545E-002   3.5468801856040955E-002
   3.6307999835116789E-005   106750.71640000000        2.2739656269550323E-002   6.1481292359530926E-003  -1.3311885297298431E-002   4.0205948054790497E-002
   4.7862999053904787E-005   106750.71640000000        2.4120848625898361E-002   6.8590845912694931E-003  -1.4576571062207222E-002   4.5432262122631073E-002
   6.3095998484641314E-005   106750.71640000000        2.5608718395233154E-002   7.6351868920028210E-003  -1.5931198373436928E-002   5.1184017211198807E-002
   8.3175997133366764E-005   106750.71640000000        2.7215370908379555E-002   8.4829442203044891E-003  -1.7372192814946175E-002   5.7496897876262665E-002
   1.0964999819407240E-004   106750.71640000000        2.8955448418855667E-002   9.4100097194314003E-003  -1.8893199041485786E-002   6.4408227801322937E-002
   1.4453999756369740E-004   106750.71640000000        3.0845217406749725E-002   1.0424627922475338E-002  -2.0483030006289482E-002   7.1950830519199371E-002
   1.9054999575018883E-004   106750.71640000000        3.2905995845794678E-002   1.1537395417690277E-002  -2.2127028554677963E-002   8.0163523554801941E-002
   2.5119000929407775E-004   106750.71640000000        3.5160679370164871E-002   1.2759310193359852E-002  -2.3802379146218300E-002   8.9073374867439270E-002
   3.3112999517470598E-004   106750.71640000000        3.7638630717992783E-002   1.4104291796684265E-002  -2.5479869917035103E-002   9.8710194230079651E-002
   4.3652000022120774E-004   106750.71640000000        4.0374789386987686E-002   1.5588579699397087E-002  -2.7120471000671387E-002  0.10909666121006012     
   5.7544000446796417E-004   106750.71640000000        4.3410733342170715E-002   1.7231177538633347E-002  -2.8673242777585983E-002  0.12024503201246262     
   7.5857999036088586E-004   106750.71640000000        4.6797767281532288E-002   1.9055370241403580E-002  -3.0073734000325203E-002  0.13215936720371246     
   1.0000000474974513E-003   106750.71640000000        5.0597500056028366E-002   2.1088916808366776E-002  -3.1240481883287430E-002  0.14482645690441132     
   1.3183000264689326E-003   106750.71640000000        5.4885711520910263E-002   2.3366009816527367E-002  -3.2072424888610840E-002  0.15821571648120880     
   1.7377999611198902E-003   106750.71640000000        5.9751894325017929E-002   2.5927010923624039E-002  -3.2444961369037628E-002  0.17226296663284302     
   2.2909000981599092E-003   106750.71640000000        6.5308377146720886E-002   2.8823388740420341E-002  -3.2207224518060684E-002  0.18688049912452698     
   3.0199999455362558E-003   106750.71640000000        7.1687079966068268E-002   3.2116308808326721E-002  -3.1177978962659836E-002  0.20192779600620270     
   3.9810999296605587E-003   106750.71640000000        7.9046942293643951E-002   3.5881225019693375E-002  -2.9143255203962326E-002  0.21721185743808746     
   5.2481000311672688E-003   106750.71640000000        8.7576240301132202E-002   4.0210273116827011E-002  -2.5854500010609627E-002  0.23247121274471283     
   6.9182999432086945E-003   106750.71640000000        9.7492538392543793E-002   4.5214284211397171E-002  -2.1030094474554062E-002  0.24735735356807709     
   9.1201001778244972E-003   106750.71640000000       0.10904198139905930        5.1025643944740295E-002  -1.4360332861542702E-002  0.26141950488090515     
   1.2023000046610832E-002   106750.71640000000       0.12249094247817993        5.7798828929662704E-002  -5.5196085013449192E-003  0.27408444881439209     
   1.5848999843001366E-002   106750.71640000000       0.13809931278228760        6.5703853964805603E-002   5.8051324449479580E-003  0.28463271260261536     
   2.0893000066280365E-002   106750.71640000000       0.15609601140022278        7.4923336505889893E-002   1.9884768873453140E-002  0.29219445586204529     
   2.7542000636458397E-002   106750.71640000000       0.17659552395343781        8.5622318089008331E-002   3.6876354366540909E-002  0.29573166370391846     
   3.6308001726865768E-002   106750.71640000000       0.19949467480182648        9.7909480333328247E-002   5.6741312146186829E-002  0.29405748844146729     
   4.7862999141216278E-002   106750.71640000000       0.22428229451179504       0.11175124347209930        7.9110987484455109E-002  0.28588905930519104     
   6.3096001744270325E-002   106750.71640000000       0.24979455769062042       0.12684695422649384       0.10313840955495834       0.26997265219688416     
   8.3176001906394958E-002   106750.71640000000       0.27386525273323059       0.14241884648799896       0.12729954719543457       0.24533149600028992     
  0.10000000149011612        106750.71640000000       0.28743466734886169       0.15234933793544769       0.14234451949596405       0.22386872768402100     
  0.12500000000000000        106750.71640000000       0.29886221885681152       0.16274321079254150       0.15787498652935028       0.19279441237449646     
  0.15000000596046448        106750.71640000000       0.30204358696937561       0.16875341534614563       0.16700688004493713       0.16398052871227264     
  0.17499999701976776        106750.71640000000       0.29885447025299072       0.17111824452877045       0.17118732631206512       0.13803583383560181     
  0.20000000298023224        106750.71640000000       0.29075694084167480       0.17044667899608612       0.17149256169795990       0.11512272804975510     
  0.22499999403953552        106750.71640000000       0.27892842888832092       0.16726118326187134       0.16875499486923218        9.5179229974746704E-002
  0.25000000000000000        106750.71640000000       0.26433503627777100       0.16201950609683990       0.16363820433616638        7.8027144074440002E-002
  0.27500000596046448        106750.71640000000       0.24777787923812866       0.15512728691101074       0.15668374300003052        6.3430376350879669E-002
  0.30000001192092896        106750.71640000000       0.22992438077926636       0.14694587886333466       0.14834153652191162        5.1128398627042770E-002
  0.32499998807907104        106750.71640000000       0.21133083105087280       0.13779759407043457       0.13899035751819611        4.0856305509805679E-002
  0.34999999403953552        106750.71640000000       0.19245950877666473       0.12796950340270996       0.12895192205905914        3.2356936484575272E-002
  0.37500000000000000        106750.71640000000       0.17369204759597778       0.11771623790264130       0.11850091069936752        2.5388143956661224E-002
  0.40000000596046448        106750.71640000000       0.15534020960330963       0.10726232081651688       0.10787218064069748        1.9726913422346115E-002
  0.42500001192092896        106750.71640000000       0.13765482604503632        9.6804067492485046E-002   9.7266152501106262E-002   1.5171422623097897E-002
  0.44999998807907104        106750.71640000000       0.12083339691162109        8.6511261761188507E-002   8.6852833628654480E-002   1.1541689746081829E-002
  0.47499999403953552        106750.71640000000       0.10502652823925018        7.6528638601303101E-002   7.6774962246417999E-002   8.6792837828397751E-003
  0.50000000000000000        106750.71640000000        9.0343676507472992E-002   6.6977314651012421E-002   6.7150488495826721E-002   6.4464118331670761E-003
  0.52499997615814209        106750.71640000000        7.6858125627040863E-002   5.7956106960773468E-002   5.8074645698070526E-002   4.7245989553630352E-003
  0.55000001192092896        106750.71640000000        6.4611464738845825E-002   4.9542821943759918E-002   4.9621671438217163E-002   3.4131198190152645E-003
  0.57499998807907104        106750.71640000000        5.3617626428604126E-002   4.1795518249273300E-002   4.1846361011266708E-002   2.4273016024380922E-003
  0.60000002384185791        106750.71640000000        4.3866544961929321E-002   3.4753784537315369E-002   3.4785453230142593E-002   1.6967833507806063E-003
  0.62500000000000000        106750.71640000000        3.5327538847923279E-002   2.8439996764063835E-002   2.8458977118134499E-002   1.1637919815257192E-003
  0.64999997615814209        106750.71640000000        2.7952367439866066E-002   2.2860627621412277E-002   2.2871511057019234E-002   7.8148068860173225E-004
  0.67500001192092896        106750.71640000000        2.1678136661648750E-002   1.8007563427090645E-002   1.8013495951890945E-002   5.1236402941867709E-004
  0.69999998807907104        106750.71640000000        1.6429958865046501E-002   1.3859472237527370E-002   1.3862517662346363E-002   3.2687012571841478E-004
  0.72500002384185791        106750.71640000000        1.2123485095798969E-002   1.0383209213614464E-002   1.0384666733443737E-002   2.0202400628477335E-004
  0.75000000000000000        106750.71640000000        8.6672706529498100E-003   7.5352871790528297E-003   7.5359325855970383E-003   1.2027032789774239E-004
  0.77499997615814209        106750.71640000000        5.9650382027029991E-003   5.2634077146649361E-003   5.2636768668889999E-003   6.8437060690484941E-005
  0.80000001192092896        106750.71640000000        3.9178398437798023E-003   3.5080604720860720E-003   3.5081794485449791E-003   3.6838122468907386E-005
  0.82499998807907104        106750.71640000000        2.4261281359940767E-003   2.2042072378098965E-003   2.2042824421077967E-003   1.8509401343180798E-005
  0.85000002384185791        106750.71640000000        1.3917832402512431E-003   1.2830685591325164E-003   1.2831389904022217E-003   8.5696046880912036E-006
  0.87500000000000000        106750.71640000000        7.2010228177532554E-004   6.7402748391032219E-004   6.7409663461148739E-004   3.6953299513697857E-006
  0.89999997615814209        106750.71640000000        3.2180425478145480E-004   3.0669811530970037E-004   3.0674762092530727E-004   1.6981480257527437E-006
  0.92500001192092896        106750.71640000000        1.1511028424138203E-004   1.1321916099404916E-004   1.1321507918182760E-004   1.1905297014891403E-006
  0.94999998807907104        106750.71640000000        2.8011560061713681E-005   3.0894931114744395E-005   3.0790164601057768E-005   1.3270648651086958E-006
  0.97500002384185791        106750.71640000000        9.5505652097926941E-007   5.4318556976795662E-006   5.1703223107324447E-006   1.6075055100372992E-006
   1.0000000000000000        106750.71640000000       -9.4198248916654848E-006  -4.5498177314584609E-006  -5.0250596359546762E-006   1.7284065734202159E-006
   9.9999997171806854E-010   136876.72279999999        3.2680346630513668E-003  -9.7026582807302475E-004  -1.1792035074904561E-003  -1.5888310736045241E-003
   1.3183000246996812E-009   136876.72279999999        3.4228032454848289E-003  -9.6811808180063963E-004  -1.2104645138606429E-003  -1.5957007417455316E-003
   1.7378000150003459E-009   136876.72279999999        3.5856429021805525E-003  -9.6336094429716468E-004  -1.2433431111276150E-003  -1.5975947026163340E-003
   2.2908999142146058E-009   136876.72279999999        3.7570865824818611E-003  -9.5572532154619694E-004  -1.2781176483258605E-003  -1.5935323899611831E-003
   3.0200000278313155E-009   136876.72279999999        3.9375941269099712E-003  -9.4492349307984114E-004  -1.3150906888768077E-003  -1.5823699068278074E-003
   3.9810998941902653E-009   136876.72279999999        4.1276919655501842E-003  -9.3064375687390566E-004  -1.3546226546168327E-003  -1.5627791872248054E-003
   5.2481001766579993E-009   136876.72279999999        4.3279519304633141E-003  -9.1254833387210965E-004  -1.3971338048577309E-003  -1.5332191251218319E-003
   6.9183001549788514E-009   136876.72279999999        4.5389612205326557E-003  -8.9027412468567491E-004  -1.4431055169552565E-003  -1.4919112436473370E-003
   9.1201002305751899E-009   136876.72279999999        4.7613610513508320E-003  -8.6342770373448730E-004  -1.4930951874703169E-003  -1.4368031406775117E-003
   1.2023000373062587E-008   136876.72279999999        4.9958461895585060E-003  -8.3158223424106836E-004  -1.5477455453947186E-003  -1.3655297225341201E-003
   1.5849000334355878E-008   136876.72279999999        5.2430583164095879E-003  -7.9429161269217730E-004  -1.6077678883448243E-003  -1.2754148337990046E-003
   2.0892999330612838E-008   136876.72279999999        5.5038300342857838E-003  -7.5105350697413087E-004  -1.6740086721256375E-003  -1.1633491376414895E-003
   2.7542000680114143E-008   136876.72279999999        5.7789431884884834E-003  -7.0134154520928860E-004  -1.7474039923399687E-003  -1.0258269030600786E-003
   3.6307998385609608E-008   136876.72279999999        6.0693053528666496E-003  -6.4457568805664778E-004  -1.8290324369445443E-003  -8.5882848361507058E-004
   4.7863000673942224E-008   136876.72279999999        6.3757896423339844E-003  -5.8014836395159364E-004  -1.9200845854356885E-003  -6.5785227343440056E-004
   6.3096003088958241E-008   136876.72279999999        6.6994167864322662E-003  -5.0738739082589746E-004  -2.0219255238771439E-003  -4.1775847785174847E-004
   8.3175997644957533E-008   136876.72279999999        7.0412140339612961E-003  -4.2558173299767077E-004  -2.1360653918236494E-003  -1.3280074927024543E-004
   1.0965000285523274E-007   136876.72279999999        7.4023692868649960E-003  -3.3394328784197569E-004  -2.2642214316874743E-003   2.0355306332930923E-004
   1.4453999597208167E-007   136876.72279999999        7.7839470468461514E-003  -2.3167542531155050E-004  -2.4082299787551165E-003   5.9841858455911279E-004
   1.9054999711443088E-007   136876.72279999999        8.1874746829271317E-003  -1.1781567445723340E-004  -2.5702756829559803E-003   1.0601463727653027E-003
   2.5118998792095226E-007   136876.72279999999        8.6141107603907585E-003   8.5421497715287842E-006  -2.7525823097676039E-003   1.5975018031895161E-003
   3.3112999631157436E-007   136876.72279999999        9.0654464438557625E-003   1.4847220154479146E-004  -2.9577363748103380E-003   2.2206059657037258E-003
   4.3651999703797628E-007   136876.72279999999        9.5431124791502953E-003   3.0311351292766631E-004  -3.1885434873402119E-003   2.9405797831714153E-003
   5.7544002629583701E-007   136876.72279999999        1.0048761032521725E-002   4.7366076614707708E-004  -3.4480113536119461E-003   3.7695174105465412E-003
   7.5857997217099182E-007   136876.72279999999        1.0584319010376930E-002   6.6145224263891578E-004  -3.7394764367491007E-003   4.7209383919835091E-003
   9.9999999747524271E-007   136876.72279999999        1.1151770129799843E-002   8.6790055502206087E-004  -4.0664896368980408E-003   5.8094835840165615E-003
   1.3182999509808724E-006   136876.72279999999        1.1753397062420845E-002   1.0945826070383191E-003  -4.4329389929771423E-003   7.0513966493308544E-003
   1.7377999483869644E-006   136876.72279999999        1.2391353026032448E-002   1.3430819381028414E-003  -4.8427707515656948E-003   8.4636546671390533E-003
   2.2909000563231530E-006   136876.72279999999        1.3068498112261295E-002   1.6153110191226006E-003  -5.3004771471023560E-003   1.0065760463476181E-002
   3.0199998946045525E-006   136876.72279999999        1.3787536881864071E-002   1.9131829030811787E-003  -5.8105094358325005E-003   1.1877852492034435E-002
   3.9810997805034276E-006   136876.72279999999        1.4551595784723759E-002   2.2388382349163294E-003  -6.3775861635804176E-003   1.3921932317316532E-002
   5.2481000238913111E-006   136876.72279999999        1.5364172868430614E-002   2.5946304667741060E-003  -7.0065865293145180E-003   1.6221728175878525E-002
   6.9183001869532745E-006   136876.72279999999        1.6229059547185898E-002   2.9830967541784048E-003  -7.7023883350193501E-003   1.8802363425493240E-002
   9.1201000032015145E-006   136876.72279999999        1.7150545492768288E-002   3.4070443361997604E-003  -8.4698805585503578E-003   2.1690754219889641E-002
   1.2022999726468697E-005   136876.72279999999        1.8133487552404404E-002   3.8695833645761013E-003  -9.3138404190540314E-003   2.4915603920817375E-002
   1.5849000192247331E-005   136876.72279999999        1.9182929769158363E-002   4.3739425018429756E-003  -1.0238377377390862E-002   2.8505790978670120E-002
   2.0892999600619078E-005   136876.72279999999        2.0305225625634193E-002   4.9239927902817726E-003  -1.1247603222727776E-002   3.2493658363819122E-002
   2.7542000680114143E-005   136876.72279999999        2.1507151424884796E-002   5.5238180793821812E-003  -1.2344500981271267E-002   3.6911491304636002E-002
   3.6307999835116789E-005   136876.72279999999        2.2796787321567535E-002   6.1781308613717556E-003  -1.3531251810491085E-002   4.1793867945671082E-002
   4.7862999053904787E-005   136876.72279999999        2.4183019995689392E-002   6.8919984623789787E-003  -1.4808208681643009E-002   4.7174829989671707E-002
   6.3095998484641314E-005   136876.72279999999        2.5676570832729340E-002   7.6713389717042446E-003  -1.6174135729670525E-002   5.3090546280145645E-002
   8.3175997133366764E-005   136876.72279999999        2.7289649471640587E-002   8.5227089002728462E-003  -1.7625033855438232E-002   5.9576414525508881E-002
   1.0964999819407240E-004   136876.72279999999        2.9037019237875938E-002   9.4538144767284393E-003  -1.9154040142893791E-002   6.6669285297393799E-002
   1.4453999756369740E-004   136876.72279999999        3.0935088172554970E-002   1.0472966358065605E-002  -2.0749375224113464E-002   7.4401170015335083E-002
   1.9054999575018883E-004   136876.72279999999        3.3005338162183762E-002   1.1590837500989437E-002  -2.2395705804228783E-002   8.2809954881668091E-002
   2.5119000929407775E-004   136876.72279999999        3.5270851105451584E-002   1.2818511575460434E-002  -2.4069430306553841E-002   9.1921187937259674E-002
   3.3112999517470598E-004   136876.72279999999        3.7761207669973373E-002   1.4170009642839432E-002  -2.5740457698702812E-002  0.10176285356283188     
   4.3652000022120774E-004   136876.72279999999        4.0511589497327805E-002   1.5661688521504402E-002  -2.7368774637579918E-002  0.11235525459051132     
   5.7544000446796417E-004   136876.72279999999        4.3563839048147202E-002   1.7312683165073395E-002  -2.8902359306812286E-002  0.12370759248733521     
   7.5857999036088586E-004   136876.72279999999        4.6969547867774963E-002   1.9146433100104332E-002  -3.0275607481598854E-002  0.13582022488117218     
   1.0000000474974513E-003   136876.72279999999        5.0790626555681229E-002   2.1190855652093887E-002  -3.1405843794345856E-002  0.14867532253265381     
   1.3183000264689326E-003   136876.72279999999        5.5103149265050888E-002   2.3480318486690521E-002  -3.2190788537263870E-002  0.16223677992820740     
   1.7377999611198902E-003   136876.72279999999        5.9996869415044785E-002   2.6055363938212395E-002  -3.2504707574844360E-002  0.17643381655216217     
   2.2909000981599092E-003   136876.72279999999        6.5584316849708557E-002   2.8967631980776787E-002  -3.2195731997489929E-002  0.19117105007171631     
   3.0199999455362558E-003   136876.72279999999        7.1997448801994324E-002   3.2278422266244888E-002  -3.1081970781087875E-002  0.20629905164241791     
   3.9810999296605587E-003   136876.72279999999        7.9395040869712830E-002   3.6063257604837418E-002  -2.8949288651347160E-002  0.22161489725112915     
   5.2481000311672688E-003   136876.72279999999        8.7964802980422974E-002   4.0414217859506607E-002  -2.5549730286002159E-002  0.23684616386890411     
   6.9182999432086945E-003   136876.72279999999        9.7923189401626587E-002   4.5441873371601105E-002  -2.0603375509381294E-002  0.25163283944129944     
   9.1201001778244972E-003   136876.72279999999       0.10951440036296844        5.1278010010719299E-002  -1.3803706504404545E-002  0.26551261544227600     
   1.2023000046610832E-002   136876.72279999999       0.12300166487693787        5.8076001703739166E-002  -4.8302491195499897E-003  0.27790153026580811     
   1.5848999843001366E-002   136876.72279999999       0.13864007592201233        6.6003985702991486E-002   6.6224271431565285E-003  0.28807178139686584     
   2.0893000066280365E-002   136876.72279999999       0.15665158629417419        7.5241625308990479E-002   2.0814793184399605E-002  0.29514926671981812     
   2.7542000636458397E-002   136876.72279999999       0.17714104056358337        8.5949487984180450E-002   3.7890359759330750E-002  0.29809862375259399     
   3.6308001726865768E-002   136876.72279999999       0.19999246299266815        9.8229818046092987E-002   5.7794172316789627E-002  0.29574587941169739     
   4.7862999141216278E-002   136876.72279999999       0.22467896342277527       0.11204024404287338        8.0139301717281342E-002  0.28683567047119141     
   6.3096001744270325E-002   136876.72279999999       0.25001940131187439       0.12706893682479858       0.10406083613634109       0.27016007900238037     
   8.3176001906394958E-002   136876.72279999999       0.27383211255073547       0.14252549409866333       0.12802101671695709       0.24480961263179779     
  0.10000000149011612        136876.72279999999       0.28717795014381409       0.15234646201133728       0.14287675917148590       0.22294369339942932     
  0.12500000000000000        136876.72279999999       0.29828378558158875       0.16256964206695557       0.15812344849109650       0.19150206446647644     
  0.15000000596046448        136876.72279999999       0.30117270350456238       0.16841118037700653       0.16698884963989258       0.16251663863658905     
  0.17499999701976776        136876.72279999999       0.29773065447807312       0.17061790823936462       0.17093108594417572       0.13653148710727692     
  0.20000000298023224        136876.72279999999       0.28942430019378662       0.16980433464050293       0.17103081941604614       0.11366362124681473     
  0.22499999403953552        136876.72279999999       0.27743217349052429       0.16649627685546875       0.16812156140804291        9.3818694353103638E-002
  0.25000000000000000        136876.72279999999       0.26271939277648926       0.16115339100360870       0.16286629438400269        7.6795488595962524E-002
  0.27500000596046448        136876.72279999999       0.24608460068702698       0.15418206155300140       0.15580493211746216        6.2341585755348206E-002
  0.30000001192092896        136876.72279999999       0.22819179296493530       0.14594358205795288       0.14738528430461884        5.0185155123472214E-002
  0.32499998807907104        136876.72279999999       0.20959337055683136       0.13675951957702637       0.13798364996910095        4.0053665637969971E-002
  0.34999999403953552        136876.72279999999       0.19074736535549164       0.12691575288772583       0.12791912257671356        3.1685099005699158E-002
  0.37500000000000000        136876.72279999999       0.17203107476234436       0.11666529625654221       0.11746369302272797        2.4834495037794113E-002
  0.40000000596046448        136876.72279999999       0.15375189483165741       0.10623084753751755       0.10684949159622192        1.9277507439255714E-002
  0.42500001192092896        136876.72279999999       0.13615643978118896        9.5806673169136047E-002   9.6274249255657196E-002   1.4812047593295574E-002
  0.44999998807907104        136876.72279999999       0.11943817883729935        8.5560388863086700E-002   8.5905313491821289E-002   1.1258600279688835E-002
  0.47499999403953552        136876.72279999999       0.10374393314123154        7.5634531676769257E-002   7.5882852077484131E-002   8.4596816450357437E-003
  0.50000000000000000        136876.72279999999        8.9179649949073792E-002   6.6148005425930023E-002   6.6322334110736847E-002   6.2787374481558800E-003
  0.52499997615814209        136876.72279999999        7.5815424323081970E-002   5.7197440415620804E-002   5.7316631078720093E-002   4.5986725017428398E-003
  0.55000001192092896        136876.72279999999        6.3689999282360077E-002   4.8858556896448135E-002   4.8937771469354630E-002   3.3201791811734438E-003
  0.57499998807907104        136876.72279999999        5.2814804017543793E-002   4.1187431663274765E-002   4.1238479316234589E-002   2.3599639534950256E-003
  0.60000002384185791        136876.72279999999        4.3177638202905655E-002   3.4221816807985306E-002   3.4253608435392380E-002   1.6489530680701137E-003
  0.62500000000000000        136876.72279999999        3.4746021032333374E-002   2.7982434257864952E-002   2.8001490980386734E-002   1.1305373627692461E-003
  0.64999997615814209        136876.72279999999        2.7470290660858154E-002   2.2474281489849091E-002   2.2485217079520226E-002   7.5889297295361757E-004
  0.67500001192092896        136876.72279999999        2.1286468952894211E-002   1.7687987536191940E-002   1.7693955451250076E-002   4.9741048133000731E-004
  0.69999998807907104        136876.72279999999        1.6118921339511871E-002   1.3601186685264111E-002   1.3604258187115192E-002   3.1724965083412826E-004
  0.72500002384185791        136876.72279999999        1.1882876046001911E-002   1.0179939679801464E-002   1.0181414894759655E-002   1.9603174587246031E-004
  0.75000000000000000        136876.72279999999        8.4867766126990318E-003   7.3802112601697445E-003   7.3808683082461357E-003   1.1667513172142208E-004
  0.77499997615814209        136876.72279999999        5.8345217257738113E-003   5.1494017243385315E-003   5.1496773958206177E-003   6.6374042944516987E-005
  0.80000001192092896        136876.72279999999        3.8276002742350101E-003   3.4279483370482922E-003   3.4280708059668541E-003   3.5717584978556260E-005
  0.82499998807907104        136876.72279999999        2.3671486414968967E-003   2.1510075312107801E-003   2.1510834340006113E-003   1.7941909391083755E-005
  0.85000002384185791        136876.72279999999        1.3559398939833045E-003   1.2502268655225635E-003   1.2502960162237287E-003   8.3064305727020837E-006
  0.87500000000000000        136876.72279999999        7.0034584496170282E-004   6.5563770476728678E-004   6.5570388687774539E-004   3.5828079489874654E-006
  0.89999997615814209        136876.72279999999        3.1230450258590281E-004   2.9770040418952703E-004   2.9774589347653091E-004   1.6441746311102179E-006
  0.92500001192092896        136876.72279999999        1.1135660315630957E-004   1.0956753976643085E-004   1.0955899779219180E-004   1.1412947742428514E-006
  0.94999998807907104        136876.72279999999        2.6859965146286413E-005   2.9679938961635344E-005   2.9571434424724430E-005   1.2520906693680445E-006
  0.97500002384185791        136876.72279999999        6.0211965546841384E-007   4.9354612201568671E-006   4.6726399887120351E-006   1.4912117194398888E-006
   1.0000000000000000        136876.72279999999       -9.5829755082377233E-006  -4.9198742999578826E-006  -5.3915578064334113E-006   1.5666751096432563E-006
   9.9999997171806854E-010   175504.55750000000        3.2736645080149174E-003  -9.6996064530685544E-004  -1.1811658041551709E-003  -1.6162417596206069E-003
   1.3183000246996812E-009   175504.55750000000        3.4287320449948311E-003  -9.6770597156137228E-004  -1.2128335656598210E-003  -1.6217777738347650E-003
   1.7378000150003459E-009   175504.55750000000        3.5918881185352802E-003  -9.6283148741349578E-004  -1.2461862061172724E-003  -1.6219960525631905E-003
   2.2908999142146058E-009   175504.55750000000        3.7636670749634504E-003  -9.5506722573190928E-004  -1.2815123191103339E-003  -1.6158617800101638E-003
   3.0200000278313155E-009   175504.55750000000        3.9445296861231327E-003  -9.4412459293380380E-004  -1.3191248290240765E-003  -1.6021706396713853E-003
   3.9810998941902653E-009   175504.55750000000        4.1350037790834904E-003  -9.2969095567241311E-004  -1.3593964977189898E-003  -1.5795257641002536E-003
   5.2481001766579993E-009   175504.55750000000        4.3356618843972683E-003  -9.1142742894589901E-004  -1.4027608558535576E-003  -1.5463086310774088E-003
   6.9183001549788514E-009   175504.55750000000        4.5470935292541981E-003  -8.8896980741992593E-004  -1.4497140655294061E-003  -1.5006539179012179E-003
   9.1201002305751899E-009   175504.55750000000        4.7699413262307644E-003  -8.6192344315350056E-004  -1.5008297050371766E-003  -1.4404114335775375E-003
   1.2023000373062587E-008   175504.55750000000        5.0049019046127796E-003  -8.2986021880060434E-004  -1.5567686641588807E-003  -1.3631072361022234E-003
   1.5849000334355878E-008   175504.55750000000        5.2526183426380157E-003  -7.9233257565647364E-004  -1.6182610997930169E-003  -1.2659457279369235E-003
   2.0892999330612838E-008   175504.55750000000        5.5139255709946156E-003  -7.4883672641590238E-004  -1.6861751209944487E-003  -1.1456817155703902E-003
   2.7542000680114143E-008   175504.55750000000        5.7896077632904053E-003  -6.9884466938674450E-004  -1.7614691751077771E-003  -9.9866196978837252E-004
   3.6307998385609608E-008   175504.55750000000        6.0805748216807842E-003  -6.4177444437518716E-004  -1.8452469957992435E-003  -8.2070182543247938E-004
   4.7863000673942224E-008   175504.55750000000        6.3877017237246037E-003  -5.7701673358678818E-004  -1.9387248903512955E-003  -6.0712185222655535E-004
   6.3096003088958241E-008   175504.55750000000        6.7120133899152279E-003  -5.0389708485454321E-004  -2.0432958845049143E-003  -3.5258429124951363E-004
   8.3175997644957533E-008   175504.55750000000        7.0545393973588943E-003  -4.2170230881310999E-004  -2.1604995708912611E-003  -5.1129813073202968E-005
   1.0965000285523274E-007   175504.55750000000        7.4164709076285362E-003  -3.2964174170047045E-004  -2.2920842748135328E-003   3.0400950345210731E-004
   1.4453999597208167E-007   175504.55750000000        7.7988770790398121E-003  -2.2691623598802835E-004  -2.4399168323725462E-003   7.2019326034933329E-004
   1.9054999711443088E-007   175504.55750000000        8.2032894715666771E-003  -1.1256008292548358E-004  -2.6062165852636099E-003   1.2060564476996660E-003
   2.5118998792095226E-007   175504.55750000000        8.6308708414435387E-003   1.4335851119540166E-005  -2.7932384982705116E-003   1.7706417711451650E-003
   3.3112999631157436E-007   175504.55750000000        9.0832170099020004E-003   1.5484938921872526E-004  -3.0036026146262884E-003   2.4243863299489021E-003
   4.3651999703797628E-007   175504.55750000000        9.5619661733508110E-003   3.1012351973913610E-004  -3.2401473727077246E-003   3.1787424813956022E-003
   5.7544002629583701E-007   175504.55750000000        1.0068777017295361E-002   4.8135704128071666E-004  -3.5059102810919285E-003   4.0461472235620022E-003
   7.5857997217099182E-007   175504.55750000000        1.0605582967400551E-002   6.6989316837862134E-004  -3.8042571395635605E-003   5.0404900684952736E-003
   9.9999999747524271E-007   175504.55750000000        1.1174377985298634E-002   8.7714975234121084E-004  -4.1387630626559258E-003   6.1767906881868839E-003
   1.3182999509808724E-006   175504.55750000000        1.1777454055845737E-002   1.1047098087146878E-003  -4.5133382081985474E-003   7.4716964736580849E-003
   1.7377999483869644E-006   175504.55750000000        1.2416975572705269E-002   1.3541628140956163E-003  -4.9319388344883919E-003   8.9425714686512947E-003
   2.2909000563231530E-006   175504.55750000000        1.3095816597342491E-002   1.6274293884634972E-003  -5.3990674205124378E-003   1.0609356686472893E-002
   3.0199998946045525E-006   175504.55750000000        1.3816696591675282E-002   1.9264306174591184E-003  -5.9191701002418995E-003   1.2492599897086620E-002
   3.9810997805034276E-006   175504.55750000000        1.4582759700715542E-002   2.2533163428306580E-003  -6.4969472587108612E-003   1.4614721760153770E-002
   5.2481000238913111E-006   175504.55750000000        1.5397523529827595E-002   2.6104515418410301E-003  -7.1372496895492077E-003   1.6999868676066399E-002
   6.9183001869532745E-006   175504.55750000000        1.6264805570244789E-002   3.0003848951309919E-003  -7.8449044376611710E-003   1.9673563539981842E-002
   9.1201000032015145E-006   175504.55750000000        1.7188925296068192E-002   3.4259380772709846E-003  -8.6247297003865242E-003   2.2663109004497528E-002
   1.2022999726468697E-005   175504.55750000000        1.8174767494201660E-002   3.8902373053133488E-003  -9.4814095646142960E-003   2.5997569784522057E-002
   1.5849000192247331E-005   175504.55750000000        1.9227419048547745E-002   4.3965298682451248E-003  -1.0418920777738094E-002   2.9706098139286041E-002
   2.0892999600619078E-005   175504.55750000000        2.0353280007839203E-002   4.9487082287669182E-003  -1.1441218666732311E-002   3.3821322023868561E-002
   2.7542000680114143E-005   175504.55750000000        2.1559175103902817E-002   5.5508818477392197E-003  -1.2551083229482174E-002   3.8375705480575562E-002
   3.6307999835116789E-005   175504.55750000000        2.2853255271911621E-002   6.2077916227281094E-003  -1.3750449754297733E-002   4.3403930962085724E-002
   4.7862999053904787E-005   175504.55750000000        2.4244477972388268E-002   6.9245398044586182E-003  -1.5039366669952869E-002   4.8940010368824005E-002
   6.3095998484641314E-005   175504.55750000000        2.5743653997778893E-002   7.7070845291018486E-003  -1.6416240483522415E-002   5.5019967257976532E-002
   8.3175997133366764E-005   175504.55750000000        2.7363091707229614E-002   8.5620274767279625E-003  -1.7876634374260902E-002   6.1678849160671234E-002
   1.0964999819407240E-004   175504.55750000000        2.9117681086063385E-002   9.4971321523189545E-003  -1.9413189962506294E-002   6.8953014910221100E-002
   1.4453999756369740E-004   175504.55750000000        3.1023962423205376E-002   1.0520768351852894E-002  -2.1013531833887100E-002   7.6873593032360077E-002
   1.9054999575018883E-004   175504.55750000000        3.3103585243225098E-002   1.1643688194453716E-002  -2.2661648690700531E-002   8.5477501153945923E-002
   2.5119000929407775E-004   175504.55750000000        3.5379815846681595E-002   1.2877058237791061E-002  -2.4333165958523750E-002   9.4788670539855957E-002
   3.3112999517470598E-004   175504.55750000000        3.7882443517446518E-002   1.4235001988708973E-002  -2.5997119024395943E-002  0.10483323037624359     
   4.3652000022120774E-004   175504.55750000000        4.0646888315677643E-002   1.5733990818262100E-002  -2.7612524107098579E-002  0.11562901735305786     
   5.7544000446796417E-004   175504.55750000000        4.3715253472328186E-002   1.7393287271261215E-002  -2.9126301407814026E-002  0.12718212604522705     
   7.5857999036088586E-004   175504.55750000000        4.7139413654804230E-002   1.9236478954553604E-002  -3.0471708625555038E-002  0.13948912918567657     
   1.0000000474974513E-003   175504.55750000000        5.0981566309928894E-002   2.1291643381118774E-002  -3.1564895063638687E-002  0.15252754092216492     
   1.3183000264689326E-003   175504.55750000000        5.5318079888820648E-002   2.3593321442604065E-002  -3.2302401959896088E-002  0.16625572741031647     
   1.7377999611198902E-003   175504.55750000000        6.0238946229219437E-002   2.6182221248745918E-002  -3.2557412981987000E-002  0.18059623241424561     
   2.2909000981599092E-003   175504.55750000000        6.5856896340847015E-002   2.9110155999660492E-002  -3.2177112996578217E-002  0.19544605910778046     
   3.0199999455362558E-003   175504.55750000000        7.2303913533687592E-002   3.2438550144433975E-002  -3.0979020521044731E-002  0.21064698696136475     
   3.9810999296605587E-003   175504.55750000000        7.9738572239875793E-002   3.6242984235286713E-002  -2.8748918324708939E-002  0.22598624229431152     
   5.2481000311672688E-003   175504.55750000000        8.8348038494586945E-002   4.0615480393171310E-002  -2.5239517912268639E-002  0.24118073284626007     
   6.9182999432086945E-003   175504.55750000000        9.8347634077072144E-002   4.5666329562664032E-002  -2.0172683522105217E-002  0.25585928559303284     
   9.1201001778244972E-003   175504.55750000000       0.10997960716485977        5.1526721566915512E-002  -1.3245133683085442E-002  0.26954844594001770     
   1.2023000046610832E-002   175504.55750000000       0.12350407242774963        5.8348920196294785E-002  -4.1415644809603691E-003  0.28165420889854431     
   1.5848999843001366E-002   175504.55750000000       0.13917136192321777        6.6299200057983398E-002   7.4358535930514336E-003  0.29144117236137390     
   2.0893000066280365E-002   175504.55750000000       0.15719656646251678        7.5554281473159790E-002   2.1737286821007729E-002  0.29803168773651123     
   2.7542000636458397E-002   175504.55750000000       0.17767499387264252        8.6270324885845184E-002   3.8892924785614014E-002  0.30039402842521667     
   3.6308001726865768E-002   175504.55750000000       0.20047810673713684        9.8543211817741394E-002   5.8831781148910522E-002  0.29736787080764771     
   4.7862999141216278E-002   175504.55750000000       0.22506365180015564       0.11232194304466248        8.1149183213710785E-002  0.28772595524787903     
   6.3096001744270325E-002   175504.55750000000       0.25023359060287476       0.12728375196456909       0.10496296733617783       0.27030622959136963     
   8.3176001906394958E-002   175504.55750000000       0.27379146218299866       0.14262592792510986       0.12872241437435150       0.24426555633544922     
  0.10000000149011612        175504.55750000000       0.28691706061363220       0.15233869850635529       0.14339058101177216       0.22201046347618103     
  0.12500000000000000        175504.55750000000       0.29770675301551819       0.16239373385906219       0.15835735201835632       0.19021819531917572     
  0.15000000596046448        175504.55750000000       0.30030909180641174       0.16806957125663757       0.16696099936962128       0.16107310354709625     
  0.17499999701976776        175504.55750000000       0.29661983251571655       0.17012138664722443       0.17067001760005951       0.13505524396896362     
  0.20000000298023224        175504.55750000000       0.28810998797416687       0.16916899383068085       0.17056910693645477       0.11223693937063217     
  0.22499999403953552        175504.55750000000       0.27595901489257812       0.16574145853519440       0.16749271750450134        9.2492312192916870E-002
  0.25000000000000000        175504.55750000000       0.26113092899322510       0.16030019521713257       0.16210305690765381        7.5597748160362244E-002
  0.27500000596046448        175504.55750000000       0.24442178010940552       0.15325231850147247       0.15493836998939514        6.1285108327865601E-002
  0.30000001192092896        175504.55750000000       0.22649221122264862       0.14495894312858582       0.14644429087638855        4.9271702766418457E-002
  0.32499998807907104        175504.55750000000       0.20789068937301636       0.13574092090129852       0.13699461519718170        3.9277769625186920E-002
  0.34999999403953552        175504.55750000000       0.18907105922698975       0.12588283419609070       0.12690587341785431        3.1036723405122757E-002
  0.37500000000000000        175504.55750000000       0.17040626704692841       0.11563615500926971       0.11644733697175980        2.4300998076796532E-002
  0.40000000596046448        175504.55750000000       0.15219947695732117       0.10522170364856720       0.10584847629070282        1.8845077604055405E-002
  0.42500001192092896        175504.55750000000       0.13469313085079193        9.4831727445125580E-002   9.5304347574710846E-002   1.4466708526015282E-002
  0.44999998807907104        175504.55750000000       0.11807670444250107        8.4631733596324921E-002   8.4979698061943054E-002   1.0986904613673687E-002
  0.47499999403953552        175504.55750000000       0.10249333828687668        7.4762053787708282E-002   7.5012154877185822E-002   8.2491626963019371E-003
  0.50000000000000000        175504.55750000000        8.8045544922351837E-002   6.5339431166648865E-002   6.5514773130416870E-002   6.1181695200502872E-003
  0.52499997615814209        175504.55750000000        7.4800327420234680E-002   5.6458357721567154E-002   5.6578114628791809E-002   4.4782012701034546E-003
  0.55000001192092896        175504.55750000000        6.2793627381324768E-002   4.8192508518695831E-002   4.8272036015987396E-002   3.2313442789018154E-003
  0.57499998807907104        175504.55750000000        5.2034467458724976E-002   4.0596030652523041E-002   4.0647249668836594E-002   2.2956517059355974E-003
  0.60000002384185791        175504.55750000000        4.2508561164140701E-002   3.3704895526170731E-002   3.3736784011125565E-002   1.6033031279221177E-003
  0.62500000000000000        175504.55750000000        3.4181714057922363E-002   2.7538198977708817E-002   2.7557315304875374E-002   1.0988166322931647E-003
  0.64999997615814209        175504.55750000000        2.7002882212400436E-002   2.2099522873759270E-002   2.2110501304268837E-002   7.3735672049224377E-004
  0.67500001192092896        175504.55750000000        2.0907051861286163E-002   1.7378283664584160E-002   1.7384281381964684E-002   4.8315743333660066E-004
  0.69999998807907104        175504.55750000000        1.5817891806364059E-002   1.3351120986044407E-002   1.3354213908314705E-002   3.0808139126747847E-004
  0.72500002384185791        175504.55750000000        1.1650237254798412E-002   9.9833384156227112E-003   9.9848294630646706E-003   1.9032139971386641E-004
  0.75000000000000000        175504.55750000000        8.3124442026019096E-003   7.2303833439946175E-003   7.2310511022806168E-003   1.1324876686558127E-004
  0.77499997615814209        175504.55750000000        5.7086003944277763E-003   5.0393799319863319E-003   5.0396621227264404E-003   6.4407460740767419E-005
  0.80000001192092896        175504.55750000000        3.7406440824270248E-003   3.3507328480482101E-003   3.3508585765957832E-003   3.4648965083761141E-005
  0.82499998807907104        175504.55750000000        2.3103910498321056E-003   2.0998013205826283E-003   2.0998779218643904E-003   1.7400205251760781E-005
  0.85000002384185791        175504.55750000000        1.3214985374361277E-003   1.2186639942228794E-003   1.2187318643555045E-003   8.0545823948341422E-006
  0.87500000000000000        175504.55750000000        6.8139488575980067E-004   6.3799438066780567E-004   6.3805776881054044E-004   3.4743250125757186E-006
  0.89999997615814209        175504.55750000000        3.0321054509840906E-004   2.8908497188240290E-004   2.8912661946378648E-004   1.5913434481262811E-006
  0.92500001192092896        175504.55750000000        1.0777239367598668E-004   1.0607899457681924E-004   1.0606626165099442E-004   1.0931120186796761E-006
  0.94999998807907104        175504.55750000000        2.5764855308807455E-005   2.8522334105218761E-005   2.8410397135303356E-005   1.1800701713582384E-006
  0.97500002384185791        175504.55750000000        2.7090294452136732E-007   4.4654038902081084E-006   4.2016126826638356E-006   1.3813476016366621E-006
   1.0000000000000000        175504.55750000000       -9.7277688837493770E-006  -5.2634718485933263E-006  -5.7313518482260406E-006   1.4160974615151645E-006
   9.9999997171806854E-010   225033.51250000001        3.2792203128337860E-003  -9.6965610282495618E-004  -1.1832215823233128E-003  -1.6431610565632582E-003
   1.3183000246996812E-009   225033.51250000001        3.4345830790698528E-003  -9.6729572396725416E-004  -1.2153096031397581E-003  -1.6472762217745185E-003
   1.7378000150003459E-009   225033.51250000001        3.5980516113340855E-003  -9.6230523195117712E-004  -1.2491515371948481E-003  -1.6457197489216924E-003
   2.2908999142146058E-009   225033.51250000001        3.7701614201068878E-003  -9.5441390294581652E-004  -1.2850457569584250E-003  -1.6374011756852269E-003
   3.0200000278313155E-009   225033.51250000001        3.9513744413852692E-003  -9.4333209563046694E-004  -1.3233164791017771E-003  -1.6210542526096106E-003
   3.9810998941902653E-009   225033.51250000001        4.1422196663916111E-003  -9.2874636175110936E-004  -1.3643483398482203E-003  -1.5952119138091803E-003
   5.2481001766579993E-009   225033.51250000001        4.3432712554931641E-003  -9.1031665215268731E-004  -1.4085884904488921E-003  -1.5581762418150902E-003
   6.9183001549788514E-009   225033.51250000001        4.5551201328635216E-003  -8.8767783017829061E-004  -1.4565477613359690E-003  -1.5079936711117625E-003
   9.1201002305751899E-009   225033.51250000001        4.7784098424017429E-003  -8.6043385090306401E-004  -1.5088163781911135E-003  -1.4424143591895700E-003
   1.2023000373062587E-008   225033.51250000001        5.0138393417000771E-003  -8.2815537462010980E-004  -1.5660730423405766E-003  -1.3588531874120235E-003
   1.5849000334355878E-008   225033.51250000001        5.2620540373027325E-003  -7.9039356205612421E-004  -1.6290671192109585E-003  -1.2543936027213931E-003
   2.0892999330612838E-008   225033.51250000001        5.5238897912204266E-003  -7.4664305429905653E-004  -1.6986882546916604E-003  -1.1256522266194224E-003
   2.7542000680114143E-008   225033.51250000001        5.8001340366899967E-003  -6.9637416163459420E-004  -1.7759174806997180E-003  -9.6882611978799105E-004
   3.6307998385609608E-008   225033.51250000001        6.0916976071894169E-003  -6.3900317763909698E-004  -1.8618832109495997E-003  -7.7956344466656446E-004
   4.7863000673942224E-008   225033.51250000001        6.3994601368904114E-003  -5.7391892187297344E-004  -1.9578277133405209E-003  -5.5300496751442552E-004
   6.3096003088958241E-008   225033.51250000001        6.7244470119476318E-003  -5.0044496310874820E-004  -2.0651717204600573E-003  -2.8361289878375828E-004
   8.3175997644957533E-008   225033.51250000001        7.0676929317414761E-003  -4.1786566725932062E-004  -2.1854836959391832E-003   3.4787073673214763E-005
   1.0965000285523274E-007   225033.51250000001        7.4303918518126011E-003  -3.2538798404857516E-004  -2.3205431643873453E-003   4.0920058381743729E-004
   1.4453999597208167E-007   225033.51250000001        7.8136157244443893E-003  -2.2221026301849633E-004  -2.4722467642277479E-003   8.4723270265385509E-004
   1.9054999711443088E-007   225033.51250000001        8.2189012318849564E-003  -1.0736357944551855E-004  -2.6428485289216042E-003   1.3578046346083283E-003
   2.5118998792095226E-007   225033.51250000001        8.6474157869815826E-003   2.0064113414264284E-005  -2.8346329927444458E-003   1.9502368522807956E-003
   3.3112999631157436E-007   225033.51250000001        9.1007612645626068E-003   1.6115425387397408E-004  -3.0502537265419960E-003   2.6352838613092899E-003
   4.3651999703797628E-007   225033.51250000001        9.5805805176496506E-003   3.1705372384749353E-004  -3.2925806008279324E-003   3.4247294533997774E-003
   5.7544002629583701E-007   225033.51250000001        1.0088539682328701E-002   4.8896553926169872E-004  -3.5646802280098200E-003   4.3313531205058098E-003
   7.5857997217099182E-007   225033.51250000001        1.0626579634845257E-002   6.7823764402419329E-004  -3.8699461147189140E-003   5.3694127127528191E-003
   9.9999999747524271E-007   225033.51250000001        1.1196702718734741E-002   8.8629301171749830E-004  -4.2119761928915977E-003   6.5543060190975666E-003
   1.3182999509808724E-006   225033.51250000001        1.1801210232079029E-002   1.1147207114845514E-003  -4.5947008766233921E-003   7.9030804336071014E-003
   1.7377999483869644E-006   225033.51250000001        1.2442279607057571E-002   1.3651166809722781E-003  -5.0220857374370098E-003   9.4334837049245834E-003
   2.2909000563231530E-006   225033.51250000001        1.3122797012329102E-002   1.6394087579101324E-003  -5.4986402392387390E-003   1.1165891773998737E-002
   3.0199998946045525E-006   225033.51250000001        1.3845497742295265E-002   1.9395264098420739E-003  -6.0288021340966225E-003   1.3121252879500389E-002
   3.9810997805034276E-006   225033.51250000001        1.4613541774451733E-002   2.2676289081573486E-003  -6.6172541119158268E-003   1.5322399325668812E-002
   5.2481000238913111E-006   225033.51250000001        1.5430469997227192E-002   2.6260917074978352E-003  -7.2688125073909760E-003   1.7793888226151466E-002
   6.9183001869532745E-006   225033.51250000001        1.6300121322274208E-002   3.0174755956977606E-003  -7.9882526770234108E-003   2.0561629906296730E-002
   9.1201000032015145E-006   225033.51250000001        1.7226845026016235E-002   3.4446164499968290E-003  -8.7803192436695099E-003   2.3653296753764153E-002
   1.2022999726468697E-005   225033.51250000001        1.8215559422969818E-002   3.9106565527617931E-003  -9.6495980396866798E-003   2.7098299935460091E-002
   1.5849000192247331E-005   225033.51250000001        1.9271386787295341E-002   4.4188611209392548E-003  -1.0599932633340359E-002   3.0926050618290901E-002
   2.0892999600619078E-005   225033.51250000001        2.0400773733854294E-002   4.9731447361409664E-003  -1.1635116301476955E-002   3.5169444978237152E-002
   2.7542000680114143E-005   225033.51250000001        2.1610600873827934E-002   5.5776410736143589E-003  -1.2757725082337856E-002   3.9861083030700684E-002
   3.6307999835116789E-005   225033.51250000001        2.2909080609679222E-002   6.2371208332479000E-003  -1.3969443738460541E-002   4.5035745948553085E-002
   4.7862999053904787E-005   225033.51250000001        2.4305243045091629E-002   6.9567193277180195E-003  -1.5270013362169266E-002   5.0727356225252151E-002
   6.3095998484641314E-005   225033.51250000001        2.5809986516833305E-002   7.7424338087439537E-003  -1.6657479107379913E-002   5.6971777230501175E-002
   8.3175997133366764E-005   225033.51250000001        2.7435721829533577E-002   8.6009129881858826E-003  -1.8126972019672394E-002   6.3803665339946747E-002
   1.0964999819407240E-004   225033.51250000001        2.9197456315159798E-002   9.5399729907512665E-003  -1.9670629873871803E-002   7.1258820593357086E-002
   1.4453999756369740E-004   225033.51250000001        3.1111868098378181E-002   1.0568047873675823E-002  -2.1275486797094345E-002   7.9367473721504211E-002
   1.9054999575018883E-004   225033.51250000001        3.3200770616531372E-002   1.1695963330566883E-002  -2.2924859076738358E-002   8.8165469467639923E-002
   2.5119000929407775E-004   225033.51250000001        3.5487603396177292E-002   1.2934968806803226E-002  -2.4593601003289223E-002   9.7675107419490814E-002
   3.3112999517470598E-004   225033.51250000001        3.8002368062734604E-002   1.4299287460744381E-002  -2.6249885559082031E-002  0.10792055726051331     
   4.3652000022120774E-004   225033.51250000001        4.0780723094940186E-002   1.5805503353476524E-002  -2.7851769700646400E-002  0.11891715973615646     
   5.7544000446796417E-004   225033.51250000001        4.3865017592906952E-002   1.7473010346293449E-002  -2.9345134273171425E-002  0.13066783547401428     
   7.5857999036088586E-004   225033.51250000001        4.7307405620813370E-002   1.9325532019138336E-002  -3.0662126839160919E-002  0.14316529035568237     
   1.0000000474974513E-003   225033.51250000001        5.1170371472835541E-002   2.1391309797763824E-002  -3.1717751175165176E-002  0.15638236701488495     
   1.3183000264689326E-003   225033.51250000001        5.5530562996864319E-002   2.3705050349235535E-002  -3.2407402992248535E-002  0.17027182877063751     
   1.7377999611198902E-003   225033.51250000001        6.0478202998638153E-002   2.6307623833417892E-002  -3.2603241503238678E-002  0.18474957346916199     
   2.2909000981599092E-003   225033.51250000001        6.6126197576522827E-002   2.9251007363200188E-002  -3.2151557505130768E-002  0.19970503449440002     
   3.0199999455362558E-003   225033.51250000001        7.2606563568115234E-002   3.2596744596958160E-002  -3.0869346112012863E-002  0.21497122943401337     
   3.9810999296605587E-003   225033.51250000001        8.0077663064002991E-002   3.6420468240976334E-002  -2.8542373329401016E-002  0.23032574355602264     
   5.2481000311672688E-003   225033.51250000001        8.8726088404655457E-002   4.0814127773046494E-002  -2.4924105033278465E-002  0.24547505378723145     
   6.9182999432086945E-003   225033.51250000001        9.8766036331653595E-002   4.5887742191553116E-002  -1.9738245755434036E-002  0.26003712415695190     
   9.1201001778244972E-003   225033.51250000001       0.11043781042098999        5.1771882921457291E-002  -1.2684821151196957E-002  0.27352786064147949     
   1.2023000046610832E-002   225033.51250000001       0.12399841099977493        5.8617707341909409E-002  -3.4537157043814659E-003  0.28534373641014099     
   1.5848999843001366E-002   225033.51250000001       0.13969346880912781        6.6589631140232086E-002   8.2453256472945213E-003  0.29474243521690369     
   2.0893000066280365E-002   225033.51250000001       0.15773127973079681        7.5861476361751556E-002   2.2652268409729004E-002  0.30084368586540222     
   2.7542000636458397E-002   225033.51250000001       0.17819775640964508        8.6585015058517456E-002   3.9884187281131744E-002  0.30262014269828796     
   3.6308001726865768E-002   225033.51250000001       0.20095203816890717        9.8849885165691376E-002   5.9854436665773392E-002  0.29892596602439880     
   4.7862999141216278E-002   225033.51250000001       0.22543682157993317       0.11259659379720688        8.2141101360321045E-002  0.28856238722801208     
   6.3096001744270325E-002   225033.51250000001       0.25043758749961853       0.12749166786670685       0.10584539920091629       0.27041330933570862     
   8.3176001906394958E-002   225033.51250000001       0.27374362945556641       0.14272041618824005       0.12940441071987152       0.24370098114013672     
  0.10000000149011612        225033.51250000001       0.28665220737457275       0.15232628583908081       0.14388667047023773       0.22107024490833282     
  0.12500000000000000        225033.51250000001       0.29713121056556702       0.16221565008163452       0.15857735276222229       0.18894328176975250     
  0.15000000596046448        225033.51250000001       0.29945266246795654       0.16772867739200592       0.16692386567592621       0.15964978933334351     
  0.17499999701976776        225033.51250000001       0.29552176594734192       0.16962864995002747       0.17040447890758514       0.13360646367073059     
  0.20000000298023224        225033.51250000001       0.28681352734565735       0.16854052245616913       0.17010764777660370       0.11084175109863281     
  0.22499999403953552        225033.51250000001       0.27450832724571228       0.16499647498130798       0.16686852276325226        9.1198921203613281E-002
  0.25000000000000000        225033.51250000001       0.25956878066062927       0.15945960581302643       0.16134840250015259        7.4432648718357086E-002
  0.27500000596046448        225033.51250000001       0.24278847873210907       0.15233762562274933       0.15408381819725037        6.0259629040956497E-002
  0.30000001192092896        225033.51250000001       0.22482459247112274       0.14399147033691406       0.14551815390586853        4.8386760056018829E-002
  0.32499998807907104        225033.51250000001       0.20622165501117706       0.13474117219448090       0.13602277636528015        3.8527406752109528E-002
  0.34999999403953552        225033.51250000001       0.18742936849594116       0.12487008422613144       0.12591156363487244        3.0410695821046829E-002
  0.37500000000000000        225033.51250000001       0.16881640255451202       0.11462806910276413       0.11545117944478989        2.3786662146449089E-002
  0.40000000596046448        225033.51250000001       0.15068168938159943       0.10423411428928375       0.10486841201782227        1.8428759649395943E-002
  0.42500001192092896        225033.51250000001       0.13326358795166016        9.3878455460071564E-002   9.4355687499046326E-002   1.4134667813777924E-002
  0.44999998807907104        225033.51250000001       0.11674769967794418        8.3724483847618103E-002   8.4075197577476501E-002   1.0725988075137138E-002
  0.47499999403953552        225033.51250000001       0.10127351433038712        7.3910400271415710E-002   7.4162095785140991E-002   8.0472230911254883E-003
  0.50000000000000000        225033.51250000001        8.6940206587314606E-002   6.4550802111625671E-002   6.4727038145065308E-002   5.9643066488206387E-003
  0.52499997615814209        225033.51250000001        7.3811724781990051E-002   5.5738098919391632E-002   5.5858340114355087E-002   4.3628709390759468E-003
  0.55000001192092896        225033.51250000001        6.1921332031488419E-002   4.7543957829475403E-002   4.7623742371797562E-002   3.1463732011616230E-003
  0.57499998807907104        225033.51250000001        5.1275681704282761E-002   4.0020644664764404E-002   4.0072001516819000E-002   2.2341839503496885E-003
  0.60000002384185791        225033.51250000001        4.1858486831188202E-002   3.3202387392520905E-002   3.3234354108572006E-002   1.5597007004544139E-003
  0.62500000000000000        225033.51250000001        3.3633876591920853E-002   2.7106720954179764E-002   2.7125887572765350E-002   1.0685352608561516E-003
  0.64999997615814209        225033.51250000001        2.6549495756626129E-002   2.1735848858952522E-002   2.1746860817074776E-002   7.1680633118376136E-004
  0.67500001192092896        225033.51250000001        2.0539341494441032E-002   1.7078012228012085E-002   1.7084036022424698E-002   4.6956082223914564E-004
  0.69999998807907104        225033.51250000001        1.5526416711509228E-002   1.3108901679515839E-002   1.3112014159560204E-002   2.9933682526461780E-004
  0.72500002384185791        225033.51250000001        1.1425199918448925E-002   9.7930971533060074E-003   9.7946031019091606E-003   1.8487511260900646E-004
  0.75000000000000000        225033.51250000001        8.1439800560474396E-003   7.0855556987226009E-003   7.0862332358956337E-003   1.0998053767252713E-004
  0.77499997615814209        225033.51250000001        5.5870516225695610E-003   4.9331509508192539E-003   4.9334391951560974E-003   6.2531231378670782E-005
  0.80000001192092896        225033.51250000001        3.6568080540746450E-003   3.2762705814093351E-003   3.2763991039246321E-003   3.3629028621362522E-005
  0.82499998807907104        225033.51250000001        2.2557422053068876E-003   2.0504875574260950E-003   2.0505646243691444E-003   1.6882728232303634E-005
  0.85000002384185791        225033.51250000001        1.2883858289569616E-003   1.1883131228387356E-003   1.1883795959874988E-003   7.8134262366802432E-006
  0.87500000000000000        225033.51250000001        6.6320574842393398E-004   6.2105740653350949E-004   6.2111805891618133E-004   3.3697335766191827E-006
  0.89999997615814209        225033.51250000001        2.9449965222738683E-004   2.8083057259209454E-004   2.8086855309084058E-004   1.5397246215798077E-006
  0.92500001192092896        225033.51250000001        1.0434784053359181E-004   1.0274415399180725E-004   1.0272746294504032E-004   1.0460923931532307E-006
  0.94999998807907104        225033.51250000001        2.4722841772018000E-005   2.7418767786002718E-005   2.7303687602397986E-005   1.1110103059763787E-006
  0.97500002384185791        225033.51250000001       -3.9946939978108276E-008   4.0201703086495399E-006   3.7557024370471481E-006   1.2776703215422458E-006
   1.0000000000000000        225033.51250000001       -9.8555474323802628E-006  -5.5823115872044582E-006  -6.0461702560132835E-006   1.2760261824951158E-006
   9.9999997171806854E-010   288539.98119999998        3.2847041729837656E-003  -9.6935225883498788E-004  -1.1853720061480999E-003  -1.6695776721462607E-003
   1.3183000246996812E-009   288539.98119999998        3.4403584431856871E-003  -9.6688739722594619E-004  -1.2178936740383506E-003  -1.6721837455406785E-003
   1.7378000150003459E-009   288539.98119999998        3.6041354760527611E-003  -9.6178223611786962E-004  -1.2522399192675948E-003  -1.6687524039298296E-003
   2.2908999142146058E-009   288539.98119999998        3.7765719462186098E-003  -9.5376517856493592E-004  -1.2887192424386740E-003  -1.6581360250711441E-003
   3.0200000278313155E-009   288539.98119999998        3.9581307210028172E-003  -9.4254588475450873E-004  -1.3276665704324841E-003  -1.6390051459893584E-003
   3.9810998941902653E-009   288539.98119999998        4.1493424214422703E-003  -9.2780974227935076E-004  -1.3694789959117770E-003  -1.6098208725452423E-003
   5.2481001766579993E-009   288539.98119999998        4.3507823720574379E-003  -9.0921582886949182E-004  -1.4146172907203436E-003  -1.5688046114519238E-003
   6.9183001549788514E-009   288539.98119999998        4.5630428940057755E-003  -8.8639778550714254E-004  -1.4636071864515543E-003  -1.5139121096581221E-003
   9.1201002305751899E-009   288539.98119999998        4.7867698594927788E-003  -8.5895851952955127E-004  -1.5170554397627711E-003  -1.4427927089855075E-003
   1.2023000373062587E-008   288539.98119999998        5.0226626917719841E-003  -8.2646735245361924E-004  -1.5756587963551283E-003  -1.3527476694434881E-003
   1.5849000334355878E-008   288539.98119999998        5.2713691256940365E-003  -7.8847410622984171E-004  -1.6401858301833272E-003  -1.2407378526404500E-003
   2.0892999330612838E-008   288539.98119999998        5.5337268859148026E-003  -7.4447185033932328E-004  -1.7115474911406636E-003  -1.1032394832000136E-003
   2.7542000680114143E-008   288539.98119999998        5.8105257339775562E-003  -6.9392938166856766E-004  -1.7907477449625731E-003  -9.3629810726270080E-004
   3.6307998385609608E-008   288539.98119999998        6.1026792973279953E-003  -6.3626118935644627E-004  -1.8789395689964294E-003  -7.3539238655939698E-004
   4.7863000673942224E-008   288539.98119999998        6.4110681414604187E-003  -5.7085423031821847E-004  -1.9773908425122499E-003  -4.9548136303201318E-004
   6.3096003088958241E-008   288539.98119999998        6.7367227748036385E-003  -4.9702997785061598E-004  -2.0875500049442053E-003  -2.1082516468595713E-004
   8.3175997644957533E-008   288539.98119999998        7.0806792937219143E-003  -4.1407067328691483E-004  -2.2110142745077610E-003   1.2496738054323941E-004
   1.0965000285523274E-007   288539.98119999998        7.4441358447074890E-003  -3.2118076342158020E-004  -2.3495934437960386E-003   5.1914143841713667E-004
   1.4453999597208167E-007   288539.98119999998        7.8281676396727562E-003  -2.1755609486717731E-004  -2.5052141863852739E-003   9.7954901866614819E-004
   1.9054999711443088E-007   288539.98119999998        8.2343164831399918E-003  -1.0222459968645126E-004  -2.6801640633493662E-003   1.5153988497331738E-003
   2.5118998792095226E-007   288539.98119999998        8.6637530475854874E-003   2.5728659238666296E-005  -2.8767571784555912E-003   2.1362905390560627E-003
   3.3112999631157436E-007   288539.98119999998        9.1180857270956039E-003   1.6738871636334807E-004  -3.0976794660091400E-003   2.8532955329865217E-003
   4.3651999703797628E-007   288539.98119999998        9.5989620313048363E-003   3.2390627893619239E-004  -3.3458317629992962E-003   3.6785304546356201E-003
   5.7544002629583701E-007   288539.98119999998        1.0108055546879768E-002   4.9648853018879890E-004  -3.6243076901882887E-003   4.6251155436038971E-003
   7.5857997217099182E-007   288539.98119999998        1.0647314600646496E-002   6.8648811429738998E-004  -3.9365277625620365E-003   5.7076779194176197E-003
   9.9999999747524271E-007   288539.98119999998        1.1218749918043613E-002   8.9533318532630801E-004  -4.2861117981374264E-003   6.9419885985553265E-003
   1.3182999509808724E-006   288539.98119999998        1.1824673973023891E-002   1.1246186913922429E-003  -4.6770079061388969E-003   8.3454949781298637E-003
   1.7377999483869644E-006   288539.98119999998        1.2467273510992527E-002   1.3759466819465160E-003  -5.1131891086697578E-003   9.9363233894109726E-003
   2.2909000563231530E-006   288539.98119999998        1.3149448670446873E-002   1.6512527363374829E-003  -5.5991704575717449E-003   1.1735278181731701E-002
   3.0199998946045525E-006   288539.98119999998        1.3873948715627193E-002   1.9524743547663093E-003  -6.1393789947032928E-003   1.3763703405857086E-002
   3.9810997805034276E-006   288539.98119999998        1.4643953181803226E-002   2.2817798890173435E-003  -6.7384769208729267E-003   1.6044836491346359E-002
   5.2481000238913111E-006   288539.98119999998        1.5463021583855152E-002   2.6415553875267506E-003  -7.4012442491948605E-003   1.8603632226586342E-002
   6.9183001869532745E-006   288539.98119999998        1.6335017979145050E-002   3.0343742109835148E-003  -8.1324009224772453E-003   2.1466378122568130E-002
   9.1201000032015145E-006   288539.98119999998        1.7264317721128464E-002   3.4630855079740286E-003  -8.9366156607866287E-003   2.4661105126142502E-002
   1.2022999726468697E-005   288539.98119999998        1.8255872651934624E-002   3.9308476261794567E-003  -9.8183713853359222E-003   2.8217555955052376E-002
   1.5849000192247331E-005   288539.98119999998        1.9314844161272049E-002   4.4409437105059624E-003  -1.0781376622617245E-002   3.2165374606847763E-002
   2.0892999600619078E-005   288539.98119999998        2.0447723567485809E-002   4.9973102286458015E-003  -1.1829261668026447E-002   3.6537706851959229E-002
   2.7542000680114143E-005   288539.98119999998        2.1661443635821342E-002   5.6041046045720577E-003  -1.2964391149580479E-002   4.1367273777723312E-002
   3.6307999835116789E-005   288539.98119999998        2.2964278236031532E-002   6.2661273404955864E-003  -1.4188198372721672E-002   4.6688906848430634E-002
   4.7862999053904787E-005   288539.98119999998        2.4365331977605820E-002   6.9885458797216415E-003  -1.5500116162002087E-002   5.2536435425281525E-002
   6.3095998484641314E-005   288539.98119999998        2.5875588878989220E-002   7.7773979865014553E-003  -1.6897825524210930E-002   5.8945499360561371E-002
   8.3175997133366764E-005   288539.98119999998        2.7507560327649117E-002   8.6393756791949272E-003  -1.8376024439930916E-002   6.5950334072113037E-002
   1.0964999819407240E-004   288539.98119999998        2.9276369139552116E-002   9.5823518931865692E-003  -1.9926344975829124E-002   7.3586143553256989E-002
   1.4453999756369740E-004   288539.98119999998        3.1198829412460327E-002   1.0614817962050438E-002  -2.1535234525799751E-002   8.1882178783416748E-002
   1.9054999575018883E-004   288539.98119999998        3.3296916633844376E-002   1.1747676879167557E-002  -2.3185340687632561E-002   9.0873189270496368E-002
   2.5119000929407775E-004   288539.98119999998        3.5594239830970764E-002   1.2992259114980698E-002  -2.4850752204656601E-002  0.10057977586984634     
   3.3112999517470598E-004   288539.98119999998        3.8121018558740616E-002   1.4362884685397148E-002  -2.6498787105083466E-002  0.11102409660816193     
   4.3652000022120774E-004   288539.98119999998        4.0913127362728119E-002   1.5876250341534615E-002  -2.8086559846997261E-002  0.12221892178058624     
   5.7544000446796417E-004   288539.98119999998        4.4013176113367081E-002   1.7551872879266739E-002  -2.9558928683400154E-002  0.13416393101215363     
   7.5857999036088586E-004   288539.98119999998        4.7473579645156860E-002   1.9413622096180916E-002  -3.0846953392028809E-002  0.14684793353080750     
   1.0000000474974513E-003   288539.98119999998        5.1357101649045944E-002   2.1489884704351425E-002  -3.1864527612924576E-002  0.16023902595043182     
   1.3183000264689326E-003   288539.98119999998        5.5740658193826675E-002   2.3815535008907318E-002  -3.2505940645933151E-002  0.17428438365459442     
   1.7377999611198902E-003   288539.98119999998        6.0714706778526306E-002   2.6431607082486153E-002  -3.2642364501953125E-002  0.18889324367046356     
   2.2909000981599092E-003   288539.98119999998        6.6392309963703156E-002   2.9390225186944008E-002  -3.2119255512952805E-002  0.20394746959209442     
   3.0199999455362558E-003   288539.98119999998        7.2905503213405609E-002   3.2753050327301025E-002  -3.0753154307603836E-002  0.21927146613597870     
   3.9810999296605587E-003   288539.98119999998        8.0412425100803375E-002   3.6595761775970459E-002  -2.8329880908131599E-002  0.23463331162929535     
   5.2481000311672688E-003   288539.98119999998        8.9099094271659851E-002   4.1010230779647827E-002  -2.4603718891739845E-002  0.24972927570343018     
   6.9182999432086945E-003   288539.98119999998        9.9178567528724670E-002   4.6106182038784027E-002  -1.9300287589430809E-002  0.26416680216789246     
   9.1201001778244972E-003   288539.98119999998       0.11088919639587402        5.2013583481311798E-002  -1.2122966349124908E-002  0.27745163440704346     
   1.2023000046610832E-002   288539.98119999998       0.12448491156101227        5.8882478624582291E-002  -2.7668518014252186E-003  0.28897127509117126     
   1.5848999843001366E-002   288539.98119999998       0.14020664989948273        6.6875427961349487E-002   9.0507669374346733E-003  0.29797717928886414     
   2.0893000066280365E-002   288539.98119999998       0.15825602412223816        7.6163366436958313E-002   2.3559758439660072E-002  0.30358719825744629     
   2.7542000636458397E-002   288539.98119999998       0.17870967090129852        8.6893744766712189E-002   4.0864307433366776E-002  0.30477917194366455     
   3.6308001726865768E-002   288539.98119999998       0.20141464471817017        9.9150046706199646E-002   6.0862429440021515E-002  0.30042243003845215     
   4.7862999141216278E-002   288539.98119999998       0.22579886019229889       0.11286441981792450        8.3115480840206146E-002  0.28934726119041443     
   6.3096001744270325E-002   288539.98119999998       0.25063180923461914       0.12769292294979095       0.10670870542526245       0.27048334479331970     
   8.3176001906394958E-002   288539.98119999998       0.27368900179862976       0.14280919730663300       0.13006764650344849       0.24311746656894684     
  0.10000000149011612        288539.98119999998       0.28638374805450439       0.15230944752693176       0.14436568319797516       0.22012409567832947     
  0.12500000000000000        288539.98119999998       0.29655733704566956       0.16203555464744568       0.15878404676914215       0.18767772614955902     
  0.15000000596046448        288539.98119999998       0.29860341548919678       0.16738857328891754       0.16687792539596558       0.15824656188488007     
  0.17499999701976776        288539.98119999998       0.29443618655204773       0.16913968324661255       0.17013482749462128       0.13218457996845245     
  0.20000000298023224        288539.98119999998       0.28553456068038940       0.16791881620883942       0.16964663565158844       0.10947714000940323     
  0.22499999403953552        288539.98119999998       0.27307948470115662       0.16426113247871399       0.16624897718429565        8.9937411248683929E-002
  0.25000000000000000        288539.98119999998       0.25803229212760925       0.15863130986690521       0.16060219705104828        7.3298983275890350E-002
  0.27500000596046448        288539.98119999998       0.24118384718894958       0.15143758058547974       0.15324099361896515        5.9263903647661209E-002
  0.30000001192092896        288539.98119999998       0.22318793833255768       0.14304064214229584       0.14460650086402893        4.7529112547636032E-002
  0.32499998807907104        288539.98119999998       0.20458519458770752       0.13375972211360931       0.13506762683391571        3.7801437079906464E-002
  0.34999999403953552        288539.98119999998       0.18582113087177277       0.12387686967849731       0.12493564933538437        2.9805975034832954E-002
  0.37500000000000000        288539.98119999998       0.16726025938987732       0.11364036798477173       0.11447457969188690        2.3290555924177170E-002
  0.40000000596046448        288539.98119999998       0.14919731020927429       0.10326734930276871       0.10390859842300415        1.8027745187282562E-002
  0.42500001192092896        288539.98119999998       0.13186661899089813        9.2946082353591919E-002   9.3427546322345734E-002   1.3815239071846008E-002
  0.44999998807907104        288539.98119999998       0.11544997990131378        8.2837872207164764E-002   8.3191081881523132E-002   1.0475278832018375E-002
  0.47499999403953552        288539.98119999998       0.10008331388235092        7.3078803718090057E-002   7.3331914842128754E-002   7.8533962368965149E-003
  0.50000000000000000        288539.98119999998        8.5862517356872559E-002   6.3781373202800751E-002   6.3958384096622467E-002   5.8167739771306515E-003
  0.52499997615814209        288539.98119999998        7.2848580777645111E-002   5.5035941302776337E-002   5.5156592279672623E-002   4.2523881420493126E-003
  0.55000001192092896        288539.98119999998        6.1072148382663727E-002   4.6912215650081635E-002   4.6992208808660507E-002   3.0650414992123842E-003
  0.57499998807907104        288539.98119999998        5.0537571310997009E-002   3.9460625499486923E-002   3.9512090384960175E-002   2.1753921173512936E-003
  0.60000002384185791        288539.98119999998        4.1226617991924286E-002   3.2713707536458969E-002   3.2745733857154846E-002   1.5180230839177966E-003
  0.62500000000000000        288539.98119999998        3.3101812005043030E-002   2.6687471196055412E-002   2.6706673204898834E-002   1.0396057041361928E-003
  0.64999997615814209        288539.98119999998        2.6109529659152031E-002   2.1382786333560944E-002   2.1393824368715286E-002   6.9718121085315943E-004
  0.67500001192092896        288539.98119999998        2.0182821899652481E-002   1.6786765307188034E-002   1.6792809590697289E-002   4.5657998998649418E-004
  0.69999998807907104        288539.98119999998        1.5244065783917904E-002   1.2874182313680649E-002   1.2877311557531357E-002   2.9098955565132201E-004
  0.72500002384185791        288539.98119999998        1.1207412928342819E-002   9.6089271828532219E-003   9.6104452386498451E-003   1.7967639723792672E-004
  0.75000000000000000        288539.98119999998        7.9811085015535355E-003   6.9454964250326157E-003   6.9461828097701073E-003   1.0686059249565005E-004
  0.77499997615814209        288539.98119999998        5.4696663282811642E-003   4.8305336385965347E-003   4.8308274708688259E-003   6.0739763284800574E-005
  0.80000001192092896        288539.98119999998        3.5759389866143465E-003   3.2044269610196352E-003   3.2045582775026560E-003   3.2654799724696204E-005
  0.82499998807907104        288539.98119999998        2.2030959371477365E-003   2.0029712468385696E-003   2.0030487794429064E-003   1.6388030417147093E-005
  0.85000002384185791        288539.98119999998        1.2565330835059285E-003   1.1591118527576327E-003   1.1591770453378558E-003   7.5823732004209887E-006
  0.87500000000000000        288539.98119999998        6.4573797862976789E-004   6.0478918021544814E-004   6.0484721325337887E-004   3.2688899409549776E-006
  0.89999997615814209        288539.98119999998        2.8615072369575500E-004   2.7291735750623047E-004   2.7295181644149125E-004   1.4893719253450399E-006
  0.92500001192092896        288539.98119999998        1.0107380512636155E-004   9.9554294138215482E-005   9.9533870525192469E-005   1.0003218449128326E-006
  0.94999998807907104        288539.98119999998        2.3730781322228722E-005   2.6366129532107152E-005   2.6248177164234221E-005   1.0448951570651843E-006
  0.97500002384185791        288539.98119999998       -3.3168819868478749E-007   3.5983468933409313E-006   3.3334724776068470E-006   1.1799297681136522E-006
   1.0000000000000000        288539.98119999998       -9.9675517049035989E-006  -5.8779751270776615E-006  -6.3376201069331728E-006   1.1458390645202599E-006
   9.9999997171806854E-010   369968.54300000001        3.2901181839406490E-003  -9.6904905512928963E-004  -1.1876177741214633E-003  -1.6954801976680756E-003
   1.3183000246996812E-009   369968.54300000001        3.4460602328181267E-003  -9.6648087492212653E-004  -1.2205868260934949E-003  -1.6964881215244532E-003
   1.7378000150003459E-009   369968.54300000001        3.6101420409977436E-003  -9.6126238349825144E-004  -1.2554524000734091E-003  -1.6910807462409139E-003
   2.2908999142146058E-009   369968.54300000001        3.7829009816050529E-003  -9.5312105258926749E-004  -1.2925334740430117E-003  -1.6780522419139743E-003
   3.0200000278313155E-009   369968.54300000001        3.9648013189435005E-003  -9.4176572747528553E-004  -1.3321759179234505E-003  -1.6560081858187914E-003
   3.9810998941902653E-009   369968.54300000001        4.1563753038644791E-003  -9.2688092263415456E-004  -1.3747892808169127E-003  -1.6233366914093494E-003
   5.2481001766579993E-009   369968.54300000001        4.3581989593803883E-003  -9.0812466805800796E-004  -1.4208479551598430E-003  -1.5781763941049576E-003
   6.9183001549788514E-009   369968.54300000001        4.5708655379712582E-003  -8.8512949878349900E-004  -1.4708929229527712E-003  -1.5183913055807352E-003
   9.1201002305751899E-009   369968.54300000001        4.7950237058103085E-003  -8.5749715799465775E-004  -1.5255472389981151E-003  -1.4415273908525705E-003
   1.2023000373062587E-008   369968.54300000001        5.0313742831349373E-003  -8.2479574484750628E-004  -1.5855261590331793E-003  -1.3447711244225502E-003
   1.5849000334355878E-008   369968.54300000001        5.2805664017796516E-003  -7.8657368430867791E-004  -1.6516168834641576E-003  -1.2249584542587399E-003
   2.0892999330612838E-008   369968.54300000001        5.5434396490454674E-003  -7.4232259066775441E-004  -1.7247524810954928E-003  -1.0784234618768096E-003
   2.7542000680114143E-008   369968.54300000001        5.8207865804433823E-003  -6.9150968920439482E-004  -1.8059591529890895E-003  -9.0105773415416479E-004
   3.6307998385609608E-008   369968.54300000001        6.1135222204029560E-003  -6.3354766461998224E-004  -1.8964145565405488E-003  -6.8816874409094453E-004
   4.7863000673942224E-008   369968.54300000001        6.4225308597087860E-003  -5.6782172759994864E-004  -1.9974121823906898E-003  -4.3453185935504735E-004
   6.3096003088958241E-008   369968.54300000001        6.7488448694348335E-003  -4.9365119775757194E-004  -2.1104279439896345E-003  -1.3420311734080315E-004
   8.3175997644957533E-008   369968.54300000001        7.0935036055743694E-003  -4.1031630826182663E-004  -2.2370873484760523E-003   2.1942736930213869E-004
   1.0965000285523274E-007   369968.54300000001        7.4577084742486477E-003  -3.1701888656243682E-004  -2.3792306892573833E-003   6.3384597888216376E-004
   1.4453999597208167E-007   369968.54300000001        7.8425379469990730E-003  -2.1295240730978549E-004  -2.5388135109096766E-003   1.1171528603881598E-003
   1.9054999711443088E-007   369968.54300000001        8.2495398819446564E-003  -9.7141666628886014E-005  -2.7181566692888737E-003   1.6788460779935122E-003
   2.5118998792095226E-007   369968.54300000001        8.6798882111907005E-003   3.1331142963608727E-005  -2.9196031391620636E-003   2.3288042284548283E-003
   3.3112999631157436E-007   369968.54300000001        9.1351950541138649E-003   1.7355458112433553E-004  -3.1458705198019743E-003   3.0784176196902990E-003
   4.3651999703797628E-007   369968.54300000001        9.6171172335743904E-003   3.3068322227336466E-004  -3.3998892176896334E-003   3.9401343092322350E-003
   5.7544002629583701E-007   369968.54300000001        1.0127331130206585E-002   5.0392822595313191E-004  -3.6847796291112900E-003   4.9274158664047718E-003
   7.5857997217099182E-007   369968.54300000001        1.0667796246707439E-002   6.9464702391996980E-004  -4.0039876475930214E-003   6.0552554205060005E-003
   9.9999999747524271E-007   369968.54300000001        1.1240529827773571E-002   9.0427289251238108E-004  -4.3611526489257812E-003   7.3397979140281677E-003
   1.3182999509808724E-006   369968.54300000001        1.1847853660583496E-002   1.1344065424054861E-003  -4.7602402046322823E-003   8.7988860905170441E-003
   1.7377999483869644E-006   369968.54300000001        1.2491965666413307E-002   1.3866561930626631E-003  -5.2052279934287071E-003   1.0451019741594791E-002
   2.2909000563231530E-006   369968.54300000001        1.3175779953598976E-002   1.6629649326205254E-003  -5.7006352581083775E-003   1.2317430227994919E-002
   3.0199998946045525E-006   369968.54300000001        1.3902060687541962E-002   1.9652780611068010E-003  -6.2508764676749706E-003   1.4419847168028355E-002
   3.9810997805034276E-006   369968.54300000001        1.4674004167318344E-002   2.2957734763622284E-003  -6.8605891428887844E-003   1.6781905665993690E-002
   5.2481000238913111E-006   369968.54300000001        1.5495190396904945E-002   2.6568477042019367E-003  -7.5345160439610481E-003   1.9428949803113937E-002
   6.9183001869532745E-006   369968.54300000001        1.6369506716728210E-002   3.0510856304317713E-003  -8.2773175090551376E-003   2.2387634962797165E-002
   9.1201000032015145E-006   369968.54300000001        1.7301356419920921E-002   3.4813503734767437E-003  -9.0935844928026199E-003   2.5686332955956459E-002
   1.2022999726468697E-005   369968.54300000001        1.8295723944902420E-002   3.9508165791630745E-003  -9.9876960739493370E-003   2.9355101287364960E-002
   1.5849000192247331E-005   369968.54300000001        1.9357807934284210E-002   4.4627841562032700E-003  -1.0963220149278641E-002   3.3423803746700287E-002
   2.0892999600619078E-005   369968.54300000001        2.0494142547249794E-002   5.0212112255394459E-003  -1.2023618444800377E-002   3.7925805896520615E-002
   2.7542000680114143E-005   369968.54300000001        2.1711718291044235E-002   5.6302803568542004E-003  -1.3171046972274780E-002   4.2893927544355392E-002
   3.6307999835116789E-005   369968.54300000001        2.3018864914774895E-002   6.2948195263743401E-003  -1.4406681060791016E-002   4.8363037407398224E-002
   4.7862999053904787E-005   369968.54300000001        2.4424763396382332E-002   7.0200292393565178E-003  -1.5729645267128944E-002   5.4366815835237503E-002
   6.3095998484641314E-005   369968.54300000001        2.5940481573343277E-002   7.8119863756000996E-003  -1.7137251794338226E-002   6.0940656810998917E-002
   8.3175997133366764E-005   369968.54300000001        2.7578625828027725E-002   8.6774276569485664E-003  -1.8623769283294678E-002   6.8118333816528320E-002
   1.0964999819407240E-004   369968.54300000001        2.9354441910982132E-002   9.6242791041731834E-003  -2.0180320367217064E-002   7.5934402644634247E-002
   1.4453999756369740E-004   369968.54300000001        3.1284872442483902E-002   1.0661091655492783E-002  -2.1792769432067871E-002   8.4417097270488739E-002
   1.9054999575018883E-004   369968.54300000001        3.3392049372196198E-002   1.1798843741416931E-002  -2.3443097248673439E-002   9.3600027263164520E-002
   2.5119000929407775E-004   369968.54300000001        3.5699762403964996E-002   1.3048944063484669E-002  -2.5104634463787079E-002  0.10350200533866882     
   3.3112999517470598E-004   369968.54300000001        3.8238424807786942E-002   1.4425810426473618E-002  -2.6743857190012932E-002  0.11414314061403275     
   4.3652000022120774E-004   369968.54300000001        4.1044142097234726E-002   1.5946250408887863E-002  -2.8316942974925041E-002  0.12553356587886810     
   5.7544000446796417E-004   369968.54300000001        4.4159762561321259E-002   1.7629899084568024E-002  -2.9767753556370735E-002  0.13766966760158539     
   7.5857999036088586E-004   369968.54300000001        4.7637972980737686E-002   1.9500767812132835E-002  -3.1026279553771019E-002  0.15053632855415344     
   1.0000000474974513E-003   369968.54300000001        5.1541801542043686E-002   2.1587394177913666E-002  -3.2005332410335541E-002  0.16409683227539062     
   1.3183000264689326E-003   369968.54300000001        5.5948428809642792E-002   2.3924810811877251E-002  -3.2598137855529785E-002  0.17829275131225586     
   1.7377999611198902E-003   369968.54300000001        6.0948524624109268E-002   2.6554202660918236E-002  -3.2674930989742279E-002  0.19302666187286377     
   2.2909000981599092E-003   369968.54300000001        6.6655308008193970E-002   2.9527850449085236E-002  -3.2080385833978653E-002  0.20817293226718903     
   3.0199999455362558E-003   369968.54300000001        7.3200821876525879E-002   3.2907519489526749E-002  -3.0630648136138916E-002  0.22354742884635925     
   3.9810999296605587E-003   369968.54300000001        8.0742970108985901E-002   3.6768924444913864E-002  -2.8111651539802551E-002  0.23890887200832367     
   5.2481000311672688E-003   369968.54300000001        8.9467182755470276E-002   4.1203852742910385E-002  -2.4278577417135239E-002  0.25394359230995178     
   6.9182999432086945E-003   369968.54300000001        9.9585369229316711E-002   4.6321734786033630E-002  -1.8859017640352249E-002  0.26824882626533508     
   9.1201001778244972E-003   369968.54300000001       0.11133395880460739        5.2251916378736496E-002  -1.1559753678739071E-002  0.28132060170173645     
   1.2023000046610832E-002   369968.54300000001       0.12496378272771835        5.9143334627151489E-002  -2.0811122376471758E-003  0.29253798723220825     
   1.5848999843001366E-002   369968.54300000001       0.14071117341518402        6.7156702280044556E-002   9.8521076142787933E-003  0.30114692449569702     
   2.0893000066280365E-002   369968.54300000001       0.15877111256122589        7.6460100710391998E-002   2.4459786713123322E-002  0.30626404285430908     
   2.7542000636458397E-002   369968.54300000001       0.17921110987663269        8.7196707725524902E-002   4.1833423078060150E-002  0.30687323212623596     
   3.6308001726865768E-002   369968.54300000001       0.20186628401279449        9.9443905055522919E-002   6.1856050044298172E-002  0.30185958743095398     
   4.7862999141216278E-002   369968.54300000001       0.22615016996860504       0.11312566697597504        8.4072761237621307E-002  0.29008284211158752     
   6.3096001744270325E-002   369968.54300000001       0.25081658363342285       0.12788777053356171       0.10755343735218048       0.27051833271980286     
   8.3176001906394958E-002   369968.54300000001       0.27362787723541260       0.14289252460002899       0.13071277737617493       0.24251645803451538     
  0.10000000149011612        369968.54300000001       0.28611189126968384       0.15228837728500366       0.14482827484607697       0.21917301416397095     
  0.12500000000000000        369968.54300000001       0.29598519206047058       0.16185359656810760       0.15897800028324127       0.18642190098762512     
  0.15000000596046448        369968.54300000001       0.29776123166084290       0.16704934835433960       0.16682364046573639       0.15686324238777161     
  0.17499999701976776        369968.54300000001       0.29336288571357727       0.16865450143814087       0.16986139118671417       0.13078901171684265     
  0.20000000298023224        369968.54300000001       0.28427264094352722       0.16730378568172455       0.16918623447418213       0.10814224183559418     
  0.22499999403953552        369968.54300000001       0.27167198061943054       0.16353522241115570       0.16563415527343750        8.8706724345684052E-002
  0.25000000000000000        369968.54300000001       0.25652068853378296       0.15781499445438385       0.15986435115337372        7.2195589542388916E-002
  0.27500000596046448        369968.54300000001       0.23960703611373901       0.15055178105831146       0.15240967273712158        5.8296751230955124E-002
  0.30000001192092896        369968.54300000001       0.22158131003379822       0.14210599660873413       0.14370898902416229        4.6697612851858139E-002
  0.32499998807907104        369968.54300000001       0.20298025012016296       0.13279600441455841       0.13412871956825256        3.7098780274391174E-002
  0.34999999403953552        369968.54300000001       0.18424527347087860       0.12290257215499878       0.12397757172584534        2.9221573844552040E-002
  0.37500000000000000        369968.54300000001       0.16573670506477356       0.11267236620187759       0.11351692676544189        2.2811807692050934E-002
  0.40000000596046448        369968.54300000001       0.14774517714977264       0.10232071578502655       0.10296838730573654        1.7641274258494377E-002
  0.42500001192092896        369968.54300000001       0.13050106167793274        9.2033900320529938E-002   9.2519223690032959E-002   1.3507776893675327E-002
  0.44999998807907104        369968.54300000001       0.11418241262435913        8.1971175968647003E-002   8.2326620817184448E-002   1.0234239511191845E-002
  0.47499999403953552        369968.54300000001        9.8921634256839752E-002   7.2266541421413422E-002   7.2520896792411804E-002   7.6672444120049477E-003
  0.50000000000000000        369968.54300000001        8.4811441600322723E-002   6.3030429184436798E-002   6.3208103179931641E-002   5.6752231903374195E-003
  0.52499997615814209        369968.54300000001        7.1909926831722260E-002   5.4351199418306351E-002   5.4472185671329498E-002   4.1464800015091896E-003
  0.55000001192092896        369968.54300000001        6.0245171189308167E-002   4.6296633780002594E-002   4.6376790851354599E-002   2.9871410224586725E-003
  0.57499998807907104        369968.54300000001        4.9819305539131165E-002   3.8915369659662247E-002   3.8966912776231766E-002   2.1191209089010954E-003
  0.60000002384185791        369968.54300000001        4.0612213313579559E-002   3.2238293439149857E-002   3.2270364463329315E-002   1.4781564241275191E-003
  0.62500000000000000        369968.54300000001        3.2584864646196365E-002   2.6279943063855171E-002   2.6299173012375832E-002   1.0119469370692968E-003
  0.64999997615814209        369968.54300000001        2.5682410225272179E-002   2.1039890125393867E-002   2.1050946786999702E-002   6.7842542193830013E-004
  0.67500001192092896        369968.54300000001        1.9837008789181709E-002   1.6504153609275818E-002   1.6510214656591415E-002   4.4417742174118757E-004
  0.69999998807907104        369968.54300000001        1.4970436692237854E-002   1.2646632269024849E-002   1.2649775482714176E-002   2.8301525162532926E-004
  0.72500002384185791        369968.54300000001        1.0996551252901554E-002   9.4305556267499924E-003   9.4320848584175110E-003   1.7471007595304400E-004
  0.75000000000000000        369968.54300000001        7.8235734254121780E-003   6.8099861964583397E-003   6.8106804974377155E-003   1.0387986549176276E-004
  0.77499997615814209        369968.54300000001        5.3562480024993420E-003   4.7313589602708817E-003   4.7316579148173332E-003   5.9027894167229533E-005
  0.80000001192092896        369968.54300000001        3.4978934563696384E-003   3.1350764911621809E-003   3.1352101359516382E-003   3.1723524443805218E-005
  0.82499998807907104        369968.54300000001        2.1523530595004559E-003   1.9571636803448200E-003   1.9572414457798004E-003   1.5914778487058356E-005
  0.85000002384185791        369968.54300000001        1.2258759234100580E-003   1.1310016270726919E-003   1.1310656554996967E-003   7.3608762249932624E-006
  0.87500000000000000        369968.54300000001        6.2895362498238683E-004   5.8915471890941262E-004   5.8921019081026316E-004   3.1716551802674076E-006
  0.89999997615814209        369968.54300000001        2.7814408531412482E-004   2.6532687479630113E-004   2.6535795768722892E-004   1.4403248087546672E-006
  0.92500001192092896        369968.54300000001        9.7941796411760151E-005   9.6501302323304117E-005   9.6477371698711067E-005   9.5586517545598326E-007
  0.94999998807907104        369968.54300000001        2.2785752662457526E-005   2.5361523512401618E-005   2.5240953618776985E-005   9.8169084594701417E-007
  0.97500002384185791        369968.54300000001       -6.0549155023181811E-007   3.1986123758542817E-006   2.9335810722841416E-006   1.0878728744501132E-006
   1.0000000000000000        369968.54300000001       -1.0064927664643619E-005  -6.1519335758930538E-006  -6.6071947912860196E-006   1.0249405022477731E-006
   9.9999997171806854E-010   474376.97289999999        3.2954639755189419E-003  -9.6874666633084416E-004  -1.1899599339812994E-003  -1.7208576900884509E-003
   1.3183000246996812E-009   474376.97289999999        3.4516905434429646E-003  -9.6607627347111702E-004  -1.2233897577971220E-003  -1.7201773589476943E-003
   1.7378000150003459E-009   474376.97289999999        3.6160731688141823E-003  -9.6074561588466167E-004  -1.2587899109348655E-003  -1.7126919701695442E-003
   2.2908999142146058E-009   474376.97289999999        3.7891508545726538E-003  -9.5248140860348940E-004  -1.2964893830940127E-003  -1.6971358563750982E-003
   3.0200000278313155E-009   474376.97289999999        3.9713885635137558E-003  -9.4099162379279733E-004  -1.3368454528972507E-003  -1.6720487037673593E-003
   3.9810998941902653E-009   474376.97289999999        4.1633197106420994E-003  -9.2595978640019894E-004  -1.3802798930555582E-003  -1.6357435379177332E-003
   5.2481001766579993E-009   474376.97289999999        4.3655224144458771E-003  -9.0704293688759208E-004  -1.4272811822593212E-003  -1.5862751752138138E-003
   6.9183001549788514E-009   474376.97289999999        4.5785908587276936E-003  -8.8387267896905541E-004  -1.4784053200855851E-003  -1.5214136801660061E-003
   9.1201002305751899E-009   474376.97289999999        4.8031751066446304E-003  -8.5604947526007891E-004  -1.5342922415584326E-003  -1.4386004768311977E-003
   1.2023000373062587E-008   474376.97289999999        5.0399773754179478E-003  -8.2314008614048362E-004  -1.5956750139594078E-003  -1.3349049258977175E-003
   1.5849000334355878E-008   474376.97289999999        5.2896491251885891E-003  -7.8469183063134551E-004  -1.6633602790534496E-003  -1.2070363154634833E-003
   2.0892999330612838E-008   474376.97289999999        5.5530318059027195E-003  -7.4019469320774078E-004  -1.7383025260642171E-003  -1.0511846048757434E-003
   2.7542000680114143E-008   474376.97289999999        5.8309198357164860E-003  -6.8911438575014472E-004  -1.8215505406260490E-003  -8.6308567551895976E-004
   3.6307998385609608E-008   474376.97289999999        6.1242310330271721E-003  -6.3086190493777394E-004  -1.9143065437674522E-003  -6.3787371618673205E-004
   4.7863000673942224E-008   474376.97289999999        6.4338520169258118E-003  -5.6482059881091118E-004  -2.0178894046694040E-003  -3.7013838300481439E-004
   6.3096003088958241E-008   474376.97289999999        6.7608170211315155E-003  -4.9030780792236328E-004  -2.1338025107979774E-003  -5.3729858336737379E-005
   8.3175997644957533E-008   474376.97289999999        7.1061695925891399E-003  -4.0660149534232914E-004  -2.2636991925537586E-003   3.1818210845813155E-004
   1.0965000285523274E-007   474376.97289999999        7.4711139313876629E-003  -3.1290121842175722E-004  -2.4094497784972191E-003   7.5332680717110634E-004
   1.4453999597208167E-007   474376.97289999999        7.8567331656813622E-003  -2.0839791977778077E-004  -2.5730384513735771E-003   1.2600537156686187E-003
   1.9054999711443088E-007   474376.97289999999        8.2645770162343979E-003  -9.2113339633215219E-005  -2.7568191289901733E-003   1.8481516744941473E-003
   2.5118998792095226E-007   474376.97289999999        8.6958250030875206E-003   3.6873145290883258E-005  -2.9631624929606915E-003   2.5277789682149887E-003
   3.3112999631157436E-007   474376.97289999999        9.1520966961979866E-003   1.7965363804250956E-004  -3.1948168762028217E-003   3.3106443006545305E-003
   4.3651999703797628E-007   474376.97289999999        9.6350517123937607E-003   3.3738644560799003E-004  -3.4547417890280485E-003   4.2095282115042210E-003
   5.7544002629583701E-007   474376.97289999999        1.0146374814212322E-002   5.1128683844581246E-004  -3.7460830062627792E-003   5.2382317371666431E-003
   7.5857997217099182E-007   474376.97289999999        1.0688031092286110E-002   7.0271687582135201E-004  -4.0723104029893875E-003   6.4121144823729992E-003
   9.9999999747524271E-007   474376.97289999999        1.1262047104537487E-002   9.1311481082811952E-004  -4.4370824471116066E-003   7.7476906590163708E-003
   1.3182999509808724E-006   474376.97289999999        1.1870755814015865E-002   1.1440872913226485E-003  -4.8443791456520557E-003   9.2631969600915909E-003
   1.7377999483869644E-006   474376.97289999999        1.2516364455223083E-002   1.3972482411190867E-003  -5.2981819026172161E-003   1.0977501980960369E-002
   2.2909000563231530E-006   474376.97289999999        1.3201800175011158E-002   1.6745487228035927E-003  -5.8030118234455585E-003   1.2912259437143803E-002
   3.0199998946045525E-006   474376.97289999999        1.3929842039942741E-002   1.9779417198151350E-003  -6.3632684759795666E-003   1.5089577063918114E-002
   3.9810997805034276E-006   474376.97289999999        1.4703704044222832E-002   2.3096140939742327E-003  -6.9835633039474487E-003   1.7533479258418083E-002
   5.2481000238913111E-006   474376.97289999999        1.5526985749602318E-002   2.6719728484749794E-003  -7.6685980893671513E-003   2.0269691944122314E-002
   6.9183001869532745E-006   474376.97289999999        1.6403598710894585E-002   3.0676147434860468E-003  -8.4229735657572746E-003   2.3325221613049507E-002
   9.1201000032015145E-006   474376.97289999999        1.7337972298264503E-002   3.4994166344404221E-003  -9.2511959373950958E-003   2.6728771626949310E-002
   1.2022999726468697E-005   474376.97289999999        1.8335124477744102E-002   3.9705685339868069E-003  -1.0157539509236813E-002   3.0510697513818741E-002
   1.5849000192247331E-005   474376.97289999999        1.9400289282202721E-002   4.4843880459666252E-003  -1.1145427823066711E-002   3.4701064229011536E-002
   2.0892999600619078E-005   474376.97289999999        2.0540047436952591E-002   5.0448547117412090E-003  -1.2218154966831207E-002   3.9333436638116837E-002
   2.7542000680114143E-005   474376.97289999999        2.1761437878012657E-002   5.6561748497188091E-003  -1.3377659954130650E-002   4.4440712779760361E-002
   3.6307999835116789E-005   474376.97289999999        2.3072857409715652E-002   6.3232053071260452E-003  -1.4624862931668758E-002   5.0057753920555115E-002
   4.7862999053904787E-005   474376.97289999999        2.4483554065227509E-002   7.0511777885258198E-003  -1.5958573669195175E-002   5.6218076497316360E-002
   6.3095998484641314E-005   474376.97289999999        2.6004679501056671E-002   7.8462082892656326E-003  -1.7375737428665161E-002   6.2956787645816803E-002
   8.3175997133366764E-005   474376.97289999999        2.7648940682411194E-002   8.7150791659951210E-003  -1.8870187923312187E-002   7.0307157933712006E-002
   1.0964999819407240E-004   474376.97289999999        2.9431695118546486E-002   9.6657667309045792E-003  -2.0432544872164726E-002   7.8303053975105286E-002
   1.4453999756369740E-004   474376.97289999999        3.1370017677545547E-002   1.0706881992518902E-002  -2.2048087790608406E-002   8.6971648037433624E-002
   1.9054999575018883E-004   474376.97289999999        3.3486194908618927E-002   1.1849476955831051E-002  -2.3698134347796440E-002   9.6345335245132446E-002
   2.5119000929407775E-004   474376.97289999999        3.5804193466901779E-002   1.3105039484798908E-002  -2.5355268269777298E-002  0.10644112527370453     
   3.3112999517470598E-004   474376.97289999999        3.8354616612195969E-002   1.4488081447780132E-002  -2.6985125616192818E-002  0.11727698892354965     
   4.3652000022120774E-004   474376.97289999999        4.1173797100782394E-002   1.6015518456697464E-002  -2.8542969375848770E-002  0.12886038422584534     
   5.7544000446796417E-004   474376.97289999999        4.4304821640253067E-002   1.7707107588648796E-002  -2.9971672222018242E-002  0.14118434488773346     
   7.5857999036088586E-004   474376.97289999999        4.7800630331039429E-002   1.9586995244026184E-002  -3.1200191006064415E-002  0.15422976016998291     
   1.0000000474974513E-003   474376.97289999999        5.1724519580602646E-002   2.1683864295482635E-002  -3.2140281051397324E-002  0.16795510053634644     
   1.3183000264689326E-003   474376.97289999999        5.6153923273086548E-002   2.4032903835177422E-002  -3.2684139907360077E-002  0.18229629099369049     
   1.7377999611198902E-003   474376.97289999999        6.1179719865322113E-002   2.6675447821617126E-002  -3.2701104879379272E-002  0.19714929163455963     
   2.2909000981599092E-003   474376.97289999999        6.6915273666381836E-002   2.9663922265172005E-002  -3.2035131007432938E-002  0.21238100528717041     
   3.0199999455362558E-003   474376.97289999999        7.3492608964443207E-002   3.3060193061828613E-002  -3.0502019450068474E-002  0.22779884934425354     
   3.9810999296605587E-003   474376.97289999999        8.1069402396678925E-002   3.6940008401870728E-002  -2.7887895703315735E-002  0.24315237998962402     
   5.2481000311672688E-003   474376.97289999999        8.9830473065376282E-002   4.1395056992769241E-002  -2.3948891088366508E-002  0.25811818242073059     
   6.9182999432086945E-003   474376.97289999999        9.9986597895622253E-002   4.6534467488527298E-002  -1.8414637073874474E-002  0.27228367328643799     
   9.1201001778244972E-003   474376.97289999999       0.11177226155996323        5.2486971020698547E-002  -1.0995360091328621E-002  0.28513553738594055     
   1.2023000046610832E-002   474376.97289999999       0.12543523311614990        5.9400387108325958E-002  -1.3966278638690710E-003  0.29604500532150269     
   1.5848999843001366E-002   474376.97289999999       0.14120727777481079        6.7433595657348633E-002   1.0649285279214382E-002  0.30425313115119934     
   2.0893000066280365E-002   474376.97289999999       0.15927681326866150        7.6751835644245148E-002   2.5352381169795990E-002  0.30887603759765625     
   2.7542000636458397E-002   474376.97289999999       0.17970235645771027        8.7494060397148132E-002   4.2791686952114105E-002  0.30890432000160217     
   3.6308001726865768E-002   474376.97289999999       0.20230734348297119        9.9731653928756714E-002   6.2835574150085449E-002  0.30323955416679382     
   4.7862999141216278E-002   474376.97289999999       0.22649112343788147       0.11338053643703461        8.5013352334499359E-002  0.29077118635177612     
   6.3096001744270325E-002   474376.97289999999       0.25099235773086548       0.12807643413543701       0.10838012397289276       0.27052009105682373     
   8.3176001906394958E-002   474376.97289999999       0.27356058359146118       0.14297060668468475       0.13134038448333740       0.24189931154251099     
  0.10000000149011612        474376.97289999999       0.28583684563636780       0.15226328372955322       0.14527501165866852       0.21821795403957367     
  0.12500000000000000        474376.97289999999       0.29541492462158203       0.16166992485523224       0.15915977954864502       0.18517613410949707     
  0.15000000596046448        474376.97289999999       0.29692608118057251       0.16671106219291687       0.16676144301891327       0.15549962222576141     
  0.17499999701976776        474376.97289999999       0.29230165481567383       0.16817307472229004       0.16958448290824890       0.12941916286945343     
  0.20000000298023224        474376.97289999999       0.28302741050720215       0.16669529676437378       0.16872663795948029       0.10683619976043701     
  0.22499999403953552        474376.97289999999       0.27028521895408630       0.16281855106353760       0.16502405703067780        8.7505847215652466E-002
  0.25000000000000000        474376.97289999999       0.25503334403038025       0.15701036155223846       0.15913474559783936        7.1121364831924438E-002
  0.27500000596046448        474376.97289999999       0.23805724084377289       0.14967983961105347       0.15158961713314056        5.7357050478458405E-002
  0.30000001192092896        474376.97289999999       0.22000378370285034       0.14118707180023193       0.14282527565956116        4.5891165733337402E-002
  0.32499998807907104        474376.97289999999       0.20140583813190460       0.13184949755668640       0.13320562243461609        3.6418411880731583E-002
  0.34999999403953552        474376.97289999999       0.18270073831081390       0.12194661051034927       0.12303680181503296        2.8656568378210068E-002
  0.37500000000000000        474376.97289999999       0.16424465179443359       0.11172345280647278       0.11257763952016830        2.2349596023559570E-002
  0.40000000596046448        474376.97289999999       0.14632418751716614       0.10139355063438416       0.10204713046550751        1.7268637195229530E-002
  0.42500001192092896        474376.97289999999       0.12916582822799683        9.1141223907470703E-002   9.1630056500434875E-002   1.3211678713560104E-002
  0.44999998807907104        474376.97289999999       0.11294390261173248        8.1123694777488708E-002   8.1481143832206726E-002   1.0002370923757553E-002
  0.47499999403953552        474376.97289999999        9.7787432372570038E-002   7.1472927927970886E-002   7.1728371083736420E-002   7.4883615598082542E-003
  0.50000000000000000        474376.97289999999        8.3785973489284515E-002   6.2297303229570389E-002   6.2475539743900299E-002   5.5393301881849766E-003
  0.52499997615814209        474376.97289999999        7.0994809269905090E-002   5.3683221340179443E-002   5.3804479539394379E-002   4.0448941290378571E-003
  0.55000001192092896        474376.97289999999        5.9439532458782196E-002   4.5696593821048737E-002   4.5776873826980591E-002   2.9124778229743242E-003
  0.57499998807907104        474376.97289999999        4.9120102077722549E-002   3.8384299725294113E-002   3.8435894995927811E-002   2.0652250386774540E-003
  0.60000002384185791        474376.97289999999        4.0014564990997314E-002   3.1775623559951782E-002   3.1807716935873032E-002   1.4399953652173281E-003
  0.62500000000000000        474376.97289999999        3.2082408666610718E-002   2.5883661583065987E-002   2.5902906432747841E-002   9.8548422101885080E-004
  0.64999997615814209        474376.97289999999        2.5267601013183594E-002   2.0706735551357269E-002   2.0717807114124298E-002   6.6048721782863140E-004
  0.67500001192092896        474376.97289999999        1.9501440227031708E-002   1.6229812055826187E-002   1.6235886141657829E-002   4.3231839663349092E-004
  0.69999998807907104        474376.97289999999        1.4705146662890911E-002   1.2425941415131092E-002   1.2429096736013889E-002   2.7539138682186604E-004
  0.72500002384185791        474376.97289999999        1.0792304761707783E-002   9.2577263712882996E-003   9.2592649161815643E-003   1.6996210615616292E-004
  0.75000000000000000        474376.97289999999        7.6711294241249561E-003   6.6788191907107830E-003   6.6795209422707558E-003   1.0102993837790564E-004
  0.77499997615814209        474376.97289999999        5.2466108463704586E-003   4.6354671940207481E-003   4.6357708051800728E-003   5.7390850997762755E-005
  0.80000001192092896        474376.97289999999        3.4225366543978453E-003   3.0681004282087088E-003   3.0682364013046026E-003   3.0832656193524599E-005
  0.82499998807907104        474376.97289999999        2.1034202072769403E-003   1.9129817374050617E-003   1.9130597356706858E-003   1.5461731891264208E-005
  0.85000002384185791        474376.97289999999        1.1963543947786093E-003   1.1039279634132981E-003   1.1039907112717628E-003   7.1484246291220188E-006
  0.87500000000000000        474376.97289999999        6.1281718080863357E-004   5.7412119349464774E-004   5.7417422067373991E-004   3.0778951440879609E-006
  0.89999997615814209        474376.97289999999        2.7046137256547809E-004   2.5804183678701520E-004   2.5806974736042321E-004   1.3926106703365804E-006
  0.92500001192092896        474376.97289999999        9.4943912699818611E-005   9.3577626103069633E-005   9.3550384917762130E-005   9.1276893954272964E-007
  0.94999998807907104        474376.97289999999        2.1885041860514320E-005   2.4402252165600657E-005   2.4279304852825589E-005   9.2134860096848570E-007
  0.97500002384185791        474376.97289999999       -8.6244722297124099E-007   2.8197312076372327E-006   2.5547728910169099E-006   1.0012457778429962E-006
   1.0000000000000000        474376.97289999999       -1.0148738510906696E-005  -6.4055570874188561E-006  -6.8562867454602383E-006   9.1276160674169660E-007
   9.9999997171806854E-010   608250.39500000002        3.3007438760250807E-003  -9.6844497602432966E-004  -1.1923991842195392E-003  -1.7456993227824569E-003
   1.3183000246996812E-009   608250.39500000002        3.4572512377053499E-003  -9.6567347645759583E-004  -1.2263035168871284E-003  -1.7432398162782192E-003
   1.7378000150003459E-009   608250.39500000002        3.6219309549778700E-003  -9.6023193327710032E-004  -1.2622532667592168E-003  -1.7335735028609633E-003
   2.2908999142146058E-009   608250.39500000002        3.7953234277665615E-003  -9.5184618839994073E-004  -1.3005877844989300E-003  -1.7153734806925058E-003
   3.0200000278313155E-009   608250.39500000002        3.9778947830200195E-003  -9.4022334087640047E-004  -1.3416757574304938E-003  -1.6871121479198337E-003
   3.9810998941902653E-009   608250.39500000002        4.1701789014041424E-003  -9.2504610074684024E-004  -1.3859515311196446E-003  -1.6470261616632342E-003
   5.2481001766579993E-009   608250.39500000002        4.3727555312216282E-003  -9.0597051894292235E-004  -1.4339176705107093E-003  -1.5930847730487585E-003
   6.9183001549788514E-009   608250.39500000002        4.5862211845815182E-003  -8.8262703502550721E-004  -1.4861450763419271E-003  -1.5229624696075916E-003
   9.1201002305751899E-009   608250.39500000002        4.8112259246408939E-003  -8.5461500566452742E-004  -1.5432904474437237E-003  -1.4339943882077932E-003
   1.2023000373062587E-008   608250.39500000002        5.0484747625887394E-003  -8.2150008529424667E-004  -1.6061053611338139E-003  -1.3231307966634631E-003
   1.5849000334355878E-008   608250.39500000002        5.2986205555498600E-003  -7.8282807953655720E-004  -1.6754154348745942E-003  -1.1869529262185097E-003
   2.0892999330612838E-008   608250.39500000002        5.5625070817768574E-003  -7.3808769229799509E-004  -1.7521968111395836E-003  -1.0215042857453227E-003
   2.7542000680114143E-008   608250.39500000002        5.8409296907484531E-003  -6.8674300564453006E-004  -1.8375207437202334E-003  -8.2236342132091522E-004
   3.6307998385609608E-008   608250.39500000002        6.1348094604909420E-003  -6.2820321181789041E-004  -1.9326140172779560E-003  -5.8448914205655456E-004
   4.7863000673942224E-008   608250.39500000002        6.4450348727405071E-003  -5.6185008725151420E-004  -2.0388204138725996E-003  -3.0228367540985346E-004
   6.3096003088958241E-008   608250.39500000002        6.7726438865065575E-003  -4.8699881881475449E-004  -2.1576709114015102E-003   3.0610462999902666E-005
   8.3175997644957533E-008   608250.39500000002        7.1186819113790989E-003  -4.0292530320584774E-004  -2.2908460814505816E-003   4.2124555329792202E-004
   1.0965000285523274E-007   608250.39500000002        7.4843568727374077E-003  -3.0882662395015359E-004  -2.4402462877333164E-003   8.7759544840082526E-004
   1.4453999597208167E-007   608250.39500000002        7.8707551583647728E-003  -2.0389139535836875E-004  -2.6078836526721716E-003   1.4082599664106965E-003
   1.9054999711443088E-007   608250.39500000002        8.2794325426220894E-003  -8.7138258095365018E-005  -2.7961446903645992E-003   2.0233197137713432E-003
   2.5118998792095226E-007   608250.39500000002        8.7115708738565445E-003   4.2356197809567675E-005  -3.0074268579483032E-003   2.7332135941833258E-003
   3.3112999631157436E-007   608250.39500000002        9.1687953099608421E-003   1.8568754603620619E-004  -3.2445089891552925E-003   3.5499690566211939E-003
   4.3651999703797628E-007   608250.39500000002        9.6527719870209694E-003   3.4401786979287863E-004  -3.5103783011436462E-003   4.4866986572742462E-003
   5.7544002629583701E-007   608250.39500000002        1.0165190324187279E-002   5.1856640493497252E-004  -3.8082050159573555E-003   5.5575422011315823E-003
   7.5857997217099182E-007   608250.39500000002        1.0708025656640530E-002   7.1069976547732949E-004  -4.1414815932512283E-003   6.7782229743897915E-003
   9.9999999747524271E-007   608250.39500000002        1.1283310130238533E-002   9.2186132678762078E-004  -4.5138839632272720E-003   8.1656249240040779E-003
   1.3182999509808724E-006   608250.39500000002        1.1893387883901596E-002   1.1536633828654885E-003  -4.9294061027467251E-003   9.7383717074990273E-003
   1.7377999483869644E-006   608250.39500000002        1.2540476396679878E-002   1.4077259693294764E-003  -5.3920308127999306E-003   1.1515701189637184E-002
   2.2909000563231530E-006   608250.39500000002        1.3227516785264015E-002   1.6860073665156960E-003  -5.9062782675027847E-003   1.3519678264856339E-002
   3.0199998946045525E-006   608250.39500000002        1.3957302086055279E-002   1.9904687069356441E-003  -6.4765312708914280E-003   1.5772787854075432E-002
   3.9810997805034276E-006   608250.39500000002        1.4733062125742435E-002   2.3233052343130112E-003  -7.1073737926781178E-003   1.8299432471394539E-002
   5.2481000238913111E-006   608250.39500000002        1.5558417886495590E-002   2.6869350112974644E-003  -7.8034638427197933E-003   2.1125709637999535E-002
   6.9183001869532745E-006   608250.39500000002        1.6437303274869919E-002   3.0839662067592144E-003  -8.5693374276161194E-003   2.4278964847326279E-002
   9.1201000032015145E-006   608250.39500000002        1.7374174669384956E-002   3.5172889474779367E-003  -9.4094192609190941E-003   2.7788223698735237E-002
   1.2022999726468697E-005   608250.39500000002        1.8374083563685417E-002   3.9901090785861015E-003  -1.0327869094908237E-002   3.1684119254350662E-002
   1.5849000192247331E-005   608250.39500000002        1.9442301243543625E-002   4.5057618990540504E-003  -1.1327968910336494E-002   3.5996899008750916E-002
   2.0892999600619078E-005   608250.39500000002        2.0585449412465096E-002   5.0682476721704006E-003  -1.2412838637828827E-002   4.0760308504104614E-002
   2.7542000680114143E-005   608250.39500000002        2.1810621023178101E-002   5.6817959994077682E-003  -1.3584200292825699E-002   4.6007290482521057E-002
   3.6307999835116789E-005   608250.39500000002        2.3126272484660149E-002   6.3512921333312988E-003  -1.4842713251709938E-002   5.1772687584161758E-002
   4.7862999053904787E-005   608250.39500000002        2.4541720747947693E-002   7.0820003747940063E-003  -1.6186874359846115E-002   5.8089811354875565E-002
   6.3095998484641314E-005   608250.39500000002        2.6068203151226044E-002   7.8800739720463753E-003  -1.7613256350159645E-002   6.4993448555469513E-002
   8.3175997133366764E-005   608250.39500000002        2.7718521654605865E-002   8.7523395195603371E-003  -1.9115261733531952E-002   7.2516322135925293E-002
   1.0964999819407240E-004   608250.39500000002        2.9508151113986969E-002   9.7068250179290771E-003  -2.0683005452156067E-002   8.0691568553447723E-002
   1.4453999756369740E-004   608250.39500000002        3.1454287469387054E-002   1.0752201080322266E-002  -2.2301185876131058E-002   8.9545257389545441E-002
   1.9054999575018883E-004   608250.39500000002        3.3579383045434952E-002   1.1899590492248535E-002  -2.3950461298227310E-002   9.9108524620532990E-002
   2.5119000929407775E-004   608250.39500000002        3.5907559096813202E-002   1.3160559348762035E-002  -2.5602668523788452E-002  0.10939649492502213     
   3.3112999517470598E-004   608250.39500000002        3.8469623774290085E-002   1.4549713581800461E-002  -2.7222624048590660E-002  0.12042498588562012     
   4.3652000022120774E-004   608250.39500000002        4.1302125900983810E-002   1.6084074974060059E-002  -2.8764683753252029E-002  0.13219870626926422     
   5.7544000446796417E-004   608250.39500000002        4.4448383152484894E-002   1.7783520743250847E-002  -3.0170753598213196E-002  0.14470727741718292     
   7.5857999036088586E-004   608250.39500000002        4.7961596399545670E-002   1.9672324880957603E-002  -3.1368773430585861E-002  0.15792757272720337     
   1.0000000474974513E-003   608250.39500000002        5.1905307918787003E-002   2.1779317408800125E-002  -3.2269474118947983E-002  0.17181320488452911     
   1.3183000264689326E-003   608250.39500000002        5.6357204914093018E-002   2.4139842018485069E-002  -3.2764062285423279E-002  0.18629445135593414     
   1.7377999611198902E-003   608250.39500000002        6.1408359557390213E-002   2.6795374229550362E-002  -3.2721031457185745E-002  0.20126065611839294     
   2.2909000981599092E-003   608250.39500000002        6.7172273993492126E-002   2.9798479750752449E-002  -3.1983654946088791E-002  0.21657131612300873     
   3.0199999455362558E-003   608250.39500000002        7.3780953884124756E-002   3.3211119472980499E-002  -3.0367456376552582E-002  0.23202553391456604     
   3.9810999296605587E-003   608250.39500000002        8.1391818821430206E-002   3.7109062075614929E-002  -2.7658808976411819E-002  0.24736380577087402     
   5.2481000311672688E-003   608250.39500000002        9.0189099311828613E-002   4.1583899408578873E-002  -2.3614862933754921E-002  0.26225325465202332     
   6.9182999432086945E-003   608250.39500000002       0.10038240253925323        4.6744458377361298E-002  -1.7967339605093002E-002  0.27627182006835938     
   9.1201001778244972E-003   608250.39500000002       0.11220427602529526        5.2718829363584518E-002  -1.0429950430989265E-002  0.28889727592468262     
   1.2023000046610832E-002   608250.39500000002       0.12589947879314423        5.9653729200363159E-002  -7.1352021768689156E-004  0.29949349164962769     
   1.5848999843001366E-002   608250.39500000002       0.14169521629810333        6.7706212401390076E-002   1.1442245915532112E-002  0.30729725956916809     
   2.0893000066280365E-002   608250.39500000002       0.15977342426776886        7.7038705348968506E-002   2.6237580925226212E-002  0.31142494082450867     
   2.7542000636458397E-002   608250.39500000002       0.18018375337123871        8.7785974144935608E-002   4.3739244341850281E-002  0.31087446212768555     
   3.6308001726865768E-002   608250.39500000002       0.20273813605308533       0.10001348704099655        6.3801288604736328E-002  0.30456441640853882     
   4.7862999141216278E-002   608250.39500000002       0.22682209312915802       0.11362925171852112        8.5937663912773132E-002  0.29141432046890259     
   6.3096001744270325E-002   608250.39500000002       0.25115942955017090       0.12825912237167358       0.10918928682804108       0.27049040794372559     
   8.3176001906394958E-002   608250.39500000002       0.27348741888999939       0.14304365217685699       0.13195106387138367       0.24126730859279633     
  0.10000000149011612        608250.39500000002       0.28555890917778015       0.15223436057567596       0.14570648968219757       0.21725973486900330     
  0.12500000000000000        608250.39500000002       0.29484656453132629       0.16148467361927032       0.15932987630367279       0.18394069373607635     
  0.15000000596046448        608250.39500000002       0.29609790444374084       0.16637378931045532       0.16669176518917084       0.15415553748607635     
  0.17499999701976776        608250.39500000002       0.29125222563743591       0.16769537329673767       0.16930437088012695       0.12807448208332062     
  0.20000000298023224        608250.39500000002       0.28179848194122314       0.16609327495098114       0.16826798021793365       0.10555820167064667     
  0.22499999403953552        608250.39500000002       0.26891869306564331       0.16211092472076416       0.16441869735717773        8.6333788931369781E-002
  0.25000000000000000        608250.39500000002       0.25356954336166382       0.15621714293956757       0.15841326117515564        7.0075251162052155E-002
  0.27500000596046448        608250.39500000002       0.23653367161750793       0.14882141351699829       0.15078060328960419        5.6443735957145691E-002
  0.30000001192092896        608250.39500000002       0.21845450997352600       0.14028342068195343       0.14195500314235687        4.5108743011951447E-002
  0.32499998807907104        608250.39500000002       0.19986101984977722       0.13091970980167389       0.13229788839817047        3.5759374499320984E-002
  0.34999999403953552        608250.39500000002       0.18118651211261749       0.12100841104984283       0.12211285531520844        2.8110083192586899E-002
  0.37500000000000000        608250.39500000002       0.16278307139873505       0.11079301685094833       0.11165614426136017        2.1903144195675850E-002
  0.40000000596046448        608250.39500000002       0.14493331313133240       0.10048521310091019       0.10114423930644989        1.6909165307879448E-002
  0.42500001192092896        608250.39500000002       0.12785986065864563        9.0267390012741089E-002   9.0759418904781342E-002   1.2926378287374973E-002
  0.44999998807907104        608250.39500000002       0.11173343658447266        8.0294765532016754E-002   8.0654010176658630E-002   9.7792036831378937E-003
  0.47499999403953552        608250.39500000002        9.6679709851741791E-002   7.0697285234928131E-002   7.0953682065010071E-002   7.3163667693734169E-003
  0.50000000000000000        608250.39500000002        8.2785174250602722E-002   6.1581339687108994E-002   6.1760045588016510E-002   5.4087918251752853E-003
  0.52499997615814209        608250.39500000002        7.0102363824844360E-002   5.3031388670206070E-002   5.3152859210968018E-002   3.9473935030400753E-003
  0.55000001192092896        608250.39500000002        5.8654416352510452E-002   4.5111507177352905E-002   4.5191872864961624E-002   2.8408719226717949E-003
  0.57499998807907104        608250.39500000002        4.8439204692840576E-002   3.7866868078708649E-002   3.7918493151664734E-002   2.0135706290602684E-003
  0.60000002384185791        608250.39500000002        3.9433009922504425E-002   3.1325191259384155E-002   3.1357295811176300E-002   1.4034418854862452E-003
  0.62500000000000000        608250.39500000002        3.1593855470418930E-002   2.5498174130916595E-002   2.5517426431179047E-002   9.6014799783006310E-004
  0.64999997615814209        608250.39500000002        2.4864589795470238E-002   2.0382925868034363E-002   2.0394004881381989E-002   6.4331857720389962E-004
  0.67500001192092896        608250.39500000002        1.9175685942173004E-002   1.5963394194841385E-002   1.5969477593898773E-002   4.2097078403457999E-004
  0.69999998807907104        608250.39500000002        1.4447838068008423E-002   1.2211817316710949E-002   1.2214981950819492E-002   2.6809718110598624E-004
  0.72500002384185791        608250.39500000002        1.0594382882118225E-002   9.0901972725987434E-003   9.0917441993951797E-003   1.6541949298698455E-004
  0.75000000000000000        608250.39500000002        7.5235492549836636E-003   6.5518021583557129E-003   6.5525099635124207E-003   9.8303069535177201E-005
  0.77499997615814209        608250.39500000002        5.1405820995569229E-003   4.5427083969116211E-003   4.5430157333612442E-003   5.5824220908107236E-005
  0.80000001192092896        608250.39500000002        3.3497423864901066E-003   3.0033874791115522E-003   3.0035255476832390E-003   2.9979841201566160E-005
  0.82499998807907104        608250.39500000002        2.0562100689858198E-003   1.8703469540923834E-003   1.8704253016039729E-003   1.5027742847451009E-005
  0.85000002384185791        608250.39500000002        1.1679119197651744E-003   1.0778395226225257E-003   1.0779008734971285E-003   6.9445422923308797E-006
  0.87500000000000000        608250.39500000002        5.9729558415710926E-004   5.5965804494917393E-004   5.5970874382182956E-004   2.9874797746742843E-006
  0.89999997615814209        608250.39500000002        2.6308544329367578E-004   2.5104617816396058E-004   2.5107100373134017E-004   1.3462464494296000E-006
  0.92500001192092896        608250.39500000002        9.2072783445473760E-005   9.0776215074583888E-005   9.0745859779417515E-005   8.7106428736660746E-007
  0.94999998807907104        608250.39500000002        2.1026118702138774E-005   2.3485803467337973E-005   2.3360700652119704E-005   8.6380799757534987E-007
  0.97500002384185791        608250.39500000002       -1.1035712077500648E-006   2.4605474209238309E-006   2.1958735487714875E-006   9.1979683247700450E-007
   1.0000000000000000        608250.39500000002       -1.0219967407465447E-005  -6.6401225922163576E-006  -7.0861915446585044E-006   8.0876122865447542E-007
   9.9999997171806854E-010   779904.09349999996        3.3059592824429274E-003  -9.6814398420974612E-004  -1.1949365725740790E-003  -1.7699945019558072E-003
   1.3183000246996812E-009   779904.09349999996        3.4627441782504320E-003  -9.6527254208922386E-004  -1.2293289182707667E-003  -1.7656639683991671E-003
   1.7378000150003459E-009   779904.09349999996        3.6277174949645996E-003  -9.5972127746790648E-004  -1.2658431660383940E-003  -1.7537128878757358E-003
   2.2908999142146058E-009   779904.09349999996        3.8014210294932127E-003  -9.5121527556329966E-004  -1.3048294931650162E-003  -1.7327518435195088E-003
   3.0200000278313155E-009   779904.09349999996        3.9843213744461536E-003  -9.3946087872609496E-004  -1.3466676464304328E-003  -1.7011844320222735E-003
   3.9810998941902653E-009   779904.09349999996        4.1769547387957573E-003  -9.2413980746641755E-004  -1.3918048935011029E-003  -1.6571696614846587E-003
   5.2481001766579993E-009   779904.09349999996        4.3799011036753654E-003  -9.0490718139335513E-004  -1.4407576527446508E-003  -1.5985893551260233E-003
   6.9183001549788514E-009   779904.09349999996        4.5937588438391685E-003  -8.8139233412221074E-004  -1.4941123081371188E-003  -1.5230212593451142E-003
   9.1201002305751899E-009   779904.09349999996        4.8191794194281101E-003  -8.5319363279268146E-004  -1.5525422058999538E-003  -1.4276918955147266E-003
   1.2023000373062587E-008   779904.09349999996        5.0568697042763233E-003  -8.1987527664750814E-004  -1.6168172005563974E-003  -1.3094312744215131E-003
   1.5849000334355878E-008   779904.09349999996        5.3074839524924755E-003  -7.8098208177834749E-004  -1.6877821180969477E-003  -1.1646904749795794E-003
   2.0892999330612838E-008   779904.09349999996        5.5718673393130302E-003  -7.3600106406956911E-004  -1.7664347542449832E-003  -9.8936469294130802E-004
   2.7542000680114143E-008   779904.09349999996        5.8508184738457203E-003  -6.8439485039561987E-004  -1.8538687145337462E-003  -7.7887339284643531E-004
   3.6307998385609608E-008   779904.09349999996        6.1452602967619896E-003  -6.2557106139138341E-004  -1.9513351144269109E-003  -5.2799790864810348E-004
   4.7863000673942224E-008   779904.09349999996        6.4560836181044579E-003  -5.5890943622216582E-004  -2.0602028816938400E-003  -2.3095158394426107E-004
   6.3096003088958241E-008   779904.09349999996        6.7843287251889706E-003  -4.8372344463132322E-004  -2.1820296533405781E-003   1.1883267870871350E-004
   8.3175997644957533E-008   779904.09349999996        7.1310442872345448E-003  -3.9928674232214689E-004  -2.3185242898762226E-003   5.2863068412989378E-004
   1.0965000285523274E-007   779904.09349999996        7.4974419549107552E-003  -3.0479405540972948E-004  -2.4716155603528023E-003   1.0066621471196413E-003
   1.4453999597208167E-007   779904.09349999996        7.8846113756299019E-003  -1.9943164079450071E-004  -2.6433435268700123E-003   1.5617784811183810E-003
   1.9054999711443088E-007   779904.09349999996        8.2941111177206039E-003  -8.2215097791049629E-005  -2.8361263684928417E-003   2.2043536882847548E-003
   2.5118998792095226E-007   779904.09349999996        8.7271304801106453E-003   4.7781759349163622E-005  -3.0523885507136583E-003   2.9451064765453339E-003
   3.3112999631157436E-007   779904.09349999996        9.1852964833378792E-003   1.9165794947184622E-004  -3.2949375454336405E-003   3.7963842041790485E-003
   4.3651999703797628E-007   779904.09349999996        9.6702827140688896E-003   3.5057924105785787E-004  -3.5667880438268185E-003   4.7716302797198296E-003
   5.7544002629583701E-007   779904.09349999996        1.0183786042034626E-002   5.2576884627342224E-004  -3.8711330853402615E-003   5.8853230439126492E-003
   7.5857997217099182E-007   779904.09349999996        1.0727785527706146E-002   7.1859796298667789E-004  -4.2114872485399246E-003   7.1535478346049786E-003
   9.9999999747524271E-007   779904.09349999996        1.1304325424134731E-002   9.3051488511264324E-004  -4.5915422961115837E-003   8.5935546085238457E-003
   1.3182999509808724E-006   779904.09349999996        1.1915757320821285E-002   1.1631376110017300E-003  -5.0153038464486599E-003   1.0224355384707451E-002
   1.7377999483869644E-006   779904.09349999996        1.2564310804009438E-002   1.4180921716615558E-003  -5.4867547005414963E-003   1.2065544724464417E-002
   2.2909000563231530E-006   779904.09349999996        1.3252938166260719E-002   1.6973441233858466E-003  -6.0104127041995525E-003   1.4139600098133087E-002
   3.0199998946045525E-006   779904.09349999996        1.3984448276460171E-002   2.0028622820973396E-003  -6.5906420350074768E-003   1.6469372436404228E-002
   3.9810997805034276E-006   779904.09349999996        1.4762087725102901E-002   2.3368510883301497E-003  -7.2319954633712769E-003   1.9079636782407761E-002
   5.2481000238913111E-006   779904.09349999996        1.5589496120810509E-002   2.7017386164516211E-003  -7.9390853643417358E-003   2.1996853873133659E-002
   6.9183001869532745E-006   779904.09349999996        1.6470631584525108E-002   3.1001444440335035E-003  -8.7163830175995827E-003   2.5248693302273750E-002
   9.1201000032015145E-006   779904.09349999996        1.7409978434443474E-002   3.5349726676940918E-003  -9.5682237297296524E-003   2.8864486142992973E-002
   1.2022999726468697E-005   779904.09349999996        1.8412616103887558E-002   4.0094442665576935E-003  -1.0498655959963799E-002   3.2875135540962219E-002
   1.5849000192247331E-005   779904.09349999996        1.9483854994177818E-002   4.5269113034009933E-003  -1.1510812677443027E-002   3.7311043590307236E-002
   2.0892999600619078E-005   779904.09349999996        2.0630361512303352E-002   5.0913956947624683E-003  -1.2607639655470848E-002   4.2206123471260071E-002
   2.7542000680114143E-005   779904.09349999996        2.1859277039766312E-002   5.7071498595178127E-003  -1.3790637254714966E-002   4.7593336552381516E-002
   3.6307999835116789E-005   779904.09349999996        2.3179121315479279E-002   6.3790874555706978E-003  -1.5060204081237316E-002   5.3507477045059204E-002
   4.7862999053904787E-005   779904.09349999996        2.4599276483058929E-002   7.1125044487416744E-003  -1.6414519399404526E-002   5.9981610625982285E-002
   6.3095998484641314E-005   779904.09349999996        2.6131067425012589E-002   7.9135913401842117E-003  -1.7849788069725037E-002   6.7050181329250336E-002
   8.3175997133366764E-005   779904.09349999996        2.7787387371063232E-002   8.7892180308699608E-003  -1.9358973950147629E-002   7.4745342135429382E-002
   1.0964999819407240E-004   779904.09349999996        2.9583824798464775E-002   9.7474651411175728E-003  -2.0931690931320190E-002   8.3099424839019775E-002
   1.4453999756369740E-004   779904.09349999996        3.1537704169750214E-002   1.0797060094773769E-002  -2.2552059963345528E-002   9.2137373983860016E-002
   1.9054999575018883E-004   779904.09349999996        3.3671628683805466E-002   1.1949196457862854E-002  -2.4200081825256348E-002  0.10188899189233780     
   2.5119000929407775E-004   779904.09349999996        3.6009881645441055E-002   1.3215517625212669E-002  -2.5846857577562332E-002  0.11236749589443207     
   3.3112999517470598E-004   779904.09349999996        3.8583476096391678E-002   1.4610722661018372E-002  -2.7456387877464294E-002  0.12358648329973221     
   4.3652000022120774E-004   779904.09349999996        4.1429158300161362E-002   1.6151936724781990E-002  -2.8982136398553848E-002  0.13554784655570984     
   5.7544000446796417E-004   779904.09349999996        4.4590488076210022E-002   1.7859153449535370E-002  -3.0365061014890671E-002  0.14823779463768005     
   7.5857999036088586E-004   779904.09349999996        4.8120904713869095E-002   1.9756779074668884E-002  -3.1532108783721924E-002  0.16162909567356110     
   1.0000000474974513E-003   779904.09349999996        5.2084207534790039E-002   2.1873781457543373E-002  -3.2393019646406174E-002  0.17567051947116852     
   1.3183000264689326E-003   779904.09349999996        5.6558318436145782E-002   2.4245653301477432E-002  -3.2838039100170135E-002  0.19028665125370026     
   1.7377999611198902E-003   779904.09349999996        6.1634499579668045E-002   2.6914011687040329E-002  -3.2734859734773636E-002  0.20536027848720551     
   2.2909000981599092E-003   779904.09349999996        6.7426383495330811E-002   2.9931554570794106E-002  -3.1926125288009644E-002  0.22074352204799652     
   3.0199999455362558E-003   779904.09349999996        7.4065931141376495E-002   3.3360332250595093E-002  -3.0227141454815865E-002  0.23622727394104004     
   3.9810999296605587E-003   779904.09349999996        8.1710331141948700E-002   3.7276133894920349E-002  -2.7424583211541176E-002  0.25154316425323486     
   5.2481000311672688E-003   779904.09349999996        9.0543165802955627E-002   4.1770443320274353E-002  -2.3276682943105698E-002  0.26634910702705383     
   6.9182999432086945E-003   779904.09349999996       0.10077290982007980        4.6951767057180405E-002  -1.7517304047942162E-002  0.28021380305290222     
   9.1201001778244972E-003   779904.09349999996       0.11263018101453781        5.2947573363780975E-002  -9.8636830225586891E-003  0.29260659217834473     
   1.2023000046610832E-002   779904.09349999996       0.12635670602321625        5.9903465211391449E-002  -3.1902920454740524E-005  0.30288454890251160     
   1.5848999843001366E-002   779904.09349999996       0.14217519760131836        6.7974679172039032E-002   1.2230941094458103E-002  0.31028074026107788     
   2.0893000066280365E-002   779904.09349999996       0.16026118397712708        7.7320843935012817E-002   2.7115423232316971E-002  0.31391242146492004     
   2.7542000636458397E-002   779904.09349999996       0.18065558373928070        8.8072597980499268E-002   4.4676244258880615E-002  0.31278550624847412     
   3.6308001726865768E-002   779904.09349999996       0.20315900444984436       0.10028958320617676        6.4753443002700806E-002  0.30583614110946655     
   4.7862999141216278E-002   779904.09349999996       0.22714340686798096       0.11387199908494949        8.6846083402633667E-002  0.29201415181159973     
   6.3096001744270325E-002   779904.09349999996       0.25131815671920776       0.12843607366085052       0.10998141020536423       0.27043092250823975     
   8.3176001906394958E-002   779904.09349999996       0.27340865135192871       0.14311185479164124       0.13254533708095551       0.24062164127826691     
  0.10000000149011612        779904.09349999996       0.28527823090553284       0.15220177173614502       0.14612326025962830       0.21629917621612549     
  0.12500000000000000        779904.09349999996       0.29428026080131531       0.16129797697067261       0.15948879718780518       0.18271580338478088     
  0.15000000596046448        779904.09349999996       0.29527664184570312       0.16603758931159973       0.16661497950553894       0.15283073484897614     
  0.17499999701976776        779904.09349999996       0.29021441936492920       0.16722139716148376       0.16902133822441101       0.12675440311431885     
  0.20000000298023224        779904.09349999996       0.28058549761772156       0.16549758613109589       0.16781039535999298       0.10430743545293808     
  0.22499999403953552        779904.09349999996       0.26757192611694336       0.16141213476657867       0.16381810605525970        8.5189610719680786E-002
  0.25000000000000000        779904.09349999996       0.25212866067886353       0.15543507039546967       0.15769977867603302        6.9056242704391479E-002
  0.27500000596046448        779904.09349999996       0.23503561317920685       0.14797614514827728       0.14998239278793335        5.5555790662765503E-002
  0.30000001192092896        779904.09349999996       0.21693262457847595       0.13939464092254639       0.14109785854816437        4.4349364936351776E-002
  0.32499998807907104        779904.09349999996       0.19834488630294800       0.13000611960887909       0.13140511512756348        3.5120747983455658E-002
  0.34999999403953552        779904.09349999996       0.17970164120197296       0.12008745968341827       0.12120524048805237        2.7581291273236275E-002
  0.37500000000000000        779904.09349999996       0.16135098040103912       0.10988047719001770       0.11075191944837570        2.1471727639436722E-002
  0.40000000596046448        779904.09349999996       0.14357152581214905        9.9595092236995697E-002  0.10025912523269653        1.6562229022383690E-002
  0.42500001192092896        779904.09349999996       0.12658214569091797        8.9411780238151550E-002   8.9906699955463409E-002   1.2651346623897552E-002
  0.44999998807907104        779904.09349999996       0.11055003106594086        7.9483769834041595E-002   7.9844601452350616E-002   9.5642982050776482E-003
  0.47499999403953552        779904.09349999996        9.5597535371780396E-002   6.9939009845256805E-002   7.0196218788623810E-002   7.1509033441543579E-003
  0.50000000000000000        779904.09349999996        8.1808149814605713E-002   6.0881935060024261E-002   6.1061024665832520E-002   5.2833245135843754E-003
  0.52499997615814209        779904.09349999996        6.9231726229190826E-002   5.2395109087228775E-002   5.2516736090183258E-002   3.8537578657269478E-003
  0.55000001192092896        779904.09349999996        5.7889044284820557E-002   4.4540818780660629E-002   4.4621232897043228E-002   2.7721552178263664E-003
  0.57499998807907104        779904.09349999996        4.7775920480489731E-002   3.7362556904554367E-002   3.7414193153381348E-002   1.9640326499938965E-003
  0.60000002384185791        779904.09349999996        3.8866911083459854E-002   3.0886521562933922E-002   3.0918622389435768E-002   1.3684051809832454E-003
  0.62500000000000000        779904.09349999996        3.1118648126721382E-002   2.5123054161667824E-002   2.5142302736639977E-002   9.3587371520698071E-004
  0.64999997615814209        779904.09349999996        2.4472894147038460E-002   2.0068082958459854E-002   2.0079163834452629E-002   6.2687502941116691E-004
  0.67500001192092896        779904.09349999996        1.8859336152672768E-002   1.5704572200775146E-002   1.5710663050413132E-002   4.1010481072589755E-004
  0.69999998807907104        779904.09349999996        1.4198170043528080E-002   1.2003981508314610E-002   1.2007154524326324E-002   2.6111336774192750E-004
  0.72500002384185791        779904.09349999996        1.0402509942650795E-002   8.9277392253279686E-003   8.9292936027050018E-003   1.6107023111544549E-004
  0.75000000000000000        779904.09349999996        7.3806163854897022E-003   6.4287511631846428E-003   6.4294650219380856E-003   9.5692070317454636E-005
  0.77499997615814209        779904.09349999996        5.0379978492856026E-003   4.4529414735734463E-003   4.4532525353133678E-003   5.4323918448062614E-005
  0.80000001192092896        779904.09349999996        3.2793912105262280E-003   2.9408335685729980E-003   2.9409732669591904E-003   2.9162896680645645E-005
  0.82499998807907104        779904.09349999996        2.0106404554098845E-003   1.8291862215846777E-003   1.8292645690962672E-003   1.4611747246817686E-005
  0.85000002384185791        779904.09349999996        1.1404957622289658E-003   1.0526882251724601E-003   1.0527482954785228E-003   6.7487853812053800E-006
  0.87500000000000000        779904.09349999996        5.8235769392922521E-004   5.4573651868849993E-004   5.4578488925471902E-004   2.9002833343838574E-006
  0.89999997615814209        779904.09349999996        2.5600029039196670E-004   2.4432482314296067E-004   2.4434673832729459E-004   1.3012399904255290E-006
  0.92500001192092896        779904.09349999996        8.9321532868780196E-005   8.8090499048121274E-005   8.8057211542036384E-005   8.3076929513481446E-007
  0.94999998807907104        779904.09349999996        2.0206631234032102E-005   2.2609830921282992E-005   2.2482785425381735E-005   8.0899940257950220E-007
  0.97500002384185791        779904.09349999996       -1.3298109706738614E-006   2.1199780348979402E-006   1.8557831253929180E-006   8.4327774629855412E-007
   1.0000000000000000        779904.09349999996       -1.0279525668011047E-005  -6.8568201641028281E-006  -7.2981169978447724E-006   7.1242533294935129E-007
   9.9999997171806854E-010   1000000.0000000000        3.3111120574176311E-003  -9.6784380730241537E-004  -1.1975726811215281E-003  -1.7937327502295375E-003
   1.3183000246996812E-009   1000000.0000000000        3.4681709948927164E-003  -9.6487335395067930E-004  -1.2324666604399681E-003  -1.7874385230243206E-003
   1.7378000150003459E-009   1000000.0000000000        3.6334346514195204E-003  -9.5921359024941921E-004  -1.2695605400949717E-003  -1.7730981344357133E-003
   2.2908999142146058E-009   1000000.0000000000        3.8074452895671129E-003  -9.5058861188590527E-004  -1.3092152075842023E-003  -1.7492581391707063E-003
   3.0200000278313155E-009   1000000.0000000000        3.9906711317598820E-003  -9.3870400451123714E-004  -1.3518218183889985E-003  -1.7142519354820251E-003
   3.9810998941902653E-009   1000000.0000000000        4.1836490854620934E-003  -9.2324061552062631E-004  -1.3978405622765422E-003  -1.6661594854667783E-003
   5.2481001766579993E-009   1000000.0000000000        4.3869614601135254E-003  -9.0385263320058584E-004  -1.4478018274530768E-003  -1.6027737874537706E-003
   6.9183001549788514E-009   1000000.0000000000        4.6012066304683685E-003  -8.8016834342852235E-004  -1.5023073647171259E-003  -1.5215739840641618E-003
   9.1201002305751899E-009   1000000.0000000000        4.8270379193127155E-003  -8.5178494919091463E-004  -1.5620475169271231E-003  -1.4196767006069422E-003
   1.2023000373062587E-008   1000000.0000000000        5.0651645287871361E-003  -8.1826542736962438E-004  -1.6278102993965149E-003  -1.2937895953655243E-003
   1.5849000334355878E-008   1000000.0000000000        5.3162416443228722E-003  -7.7915337169542909E-004  -1.7004598630592227E-003  -1.1402319651097059E-003
   2.0892999330612838E-008   1000000.0000000000        5.5811167694628239E-003  -7.3393434286117554E-004  -1.7810154240578413E-003  -9.5474877161905169E-004
   2.7542000680114143E-008   1000000.0000000000        5.8605903759598732E-003  -6.8206951254978776E-004  -1.8705930560827255E-003  -7.3259859345853329E-004
   3.6307998385609608E-008   1000000.0000000000        6.1555872671306133E-003  -6.2296463875100017E-004  -1.9704680889844894E-003  -4.6838377602398396E-004
   4.7863000673942224E-008   1000000.0000000000        6.4670010469853878E-003  -5.5599800543859601E-004  -2.0820342469960451E-003  -1.5612675633747131E-004
   6.3096003088958241E-008   1000000.0000000000        6.7958752624690533E-003  -4.8048087046481669E-004  -2.2068764083087444E-003   2.1095066040288657E-004
   8.3175997644957533E-008   1000000.0000000000        7.1432609111070633E-003  -3.9568491047248244E-004  -2.3467298597097397E-003   6.4034934621304274E-004
   1.0965000285523274E-007   1000000.0000000000        7.5103729031980038E-003  -3.0080252327024937E-004  -2.5035527069121599E-003   1.1405363911762834E-003
   1.4453999597208167E-007   1000000.0000000000        7.8983036801218987E-003  -1.9501753558870405E-004  -2.6794117875397205E-003   1.7206155462190509E-003
   1.9054999711443088E-007   1000000.0000000000        8.3086183294653893E-003  -7.7342599979601800E-005  -2.8767574112862349E-003   2.3912549950182438E-003
   2.5118998792095226E-007   1000000.0000000000        8.7425075471401215E-003   5.3151234169490635E-005  -3.0980389565229416E-003   3.1634543556720018E-003
   3.3112999631157436E-007   1000000.0000000000        9.2016058042645454E-003   1.9756639085244387E-004  -3.3460929989814758E-003   4.0498799644410610E-003
   4.3651999703797628E-007   1000000.0000000000        9.6875904127955437E-003   3.5707230563275516E-004  -3.6239598412066698E-003   5.0643072463572025E-003
   5.7544002629583701E-007   1000000.0000000000        1.0202164761722088E-002   5.3289608331397176E-004  -3.9348551072180271E-003   6.2215500511229038E-003
   7.5857997217099182E-007   1000000.0000000000        1.0747318156063557E-002   7.2641356382519007E-004  -4.2823133990168571E-003   7.5380555354058743E-003
   9.9999999747524271E-007   1000000.0000000000        1.1325099505484104E-002   9.3907781410962343E-004  -4.6700411476194859E-003   9.0314364060759544E-003
   1.3182999509808724E-006   1000000.0000000000        1.1937871575355530E-002   1.1725125368684530E-003  -5.1020542159676552E-003   1.0721087455749512E-002
   1.7377999483869644E-006   1000000.0000000000        1.2587873265147209E-002   1.4283495256677270E-003  -5.5823340080678463E-003   1.2626959942281246E-002
   2.2909000563231530E-006   1000000.0000000000        1.3278071768581867E-002   1.7085619037970901E-003  -6.1153941787779331E-003   1.4771936461329460E-002
   3.0199998946045525E-006   1000000.0000000000        1.4011288993060589E-002   2.0151259377598763E-003  -6.7055770196020603E-003   1.7179228365421295E-002
   3.9810997805034276E-006   1000000.0000000000        1.4790788292884827E-002   2.3502549156546593E-003  -7.3574041016399860E-003   1.9873969256877899E-002
   5.2481000238913111E-006   1000000.0000000000        1.5620229765772820E-002   2.7163871563971043E-003  -8.0754384398460388E-003   2.2882975637912750E-002
   6.9183001869532745E-006   1000000.0000000000        1.6503592953085899E-002   3.1161538790911436E-003  -8.8640823960304260E-003   2.6234235614538193E-002
   9.1201000032015145E-006   1000000.0000000000        1.7445389181375504E-002   3.5524722188711166E-003  -9.7275814041495323E-003   2.9957365244626999E-002
   1.2022999726468697E-005   1000000.0000000000        1.8450731411576271E-002   4.0285787545144558E-003  -1.0669870302081108E-002   3.4083519130945206E-002
   1.5849000192247331E-005   1000000.0000000000        1.9524963572621346E-002   4.5478423126041889E-003  -1.1693929322063923E-002   3.8643244653940201E-002
   2.0892999600619078E-005   1000000.0000000000        2.0674796774983406E-002   5.1143048331141472E-003  -1.2802527286112309E-002   4.3670594692230225E-002
   2.7542000680114143E-005   1000000.0000000000        2.1907422691583633E-002   5.7322438806295395E-003  -1.3996942900121212E-002   4.9198530614376068E-002
   3.6307999835116789E-005   1000000.0000000000        2.3231418803334236E-002   6.4065991900861263E-003  -1.5277309343218803E-002   5.5261757224798203E-002
   4.7862999053904787E-005   1000000.0000000000        2.4656239897012711E-002   7.1426983922719955E-003  -1.6641488298773766E-002   6.1893086880445480E-002
   6.3095998484641314E-005   1000000.0000000000        2.6193289086222649E-002   7.9467697069048882E-003  -1.8085312098264694E-002   6.9126576185226440E-002
   8.3175997133366764E-005   1000000.0000000000        2.7855556458234787E-002   8.8257258757948875E-003  -1.9601309671998024E-002   7.6993741095066071E-002
   1.0964999819407240E-004   1000000.0000000000        2.9658740386366844E-002   9.7876973450183868E-003  -2.1178595721721649E-002   8.5526123642921448E-002
   1.4453999756369740E-004   1000000.0000000000        3.1620290130376816E-002   1.0841469280421734E-002  -2.2800710052251816E-002   9.4747439026832581E-002
   1.9054999575018883E-004   1000000.0000000000        3.3762957900762558E-002   1.1998306959867477E-002  -2.4447005242109299E-002  0.10468616336584091     
   2.5119000929407775E-004   1000000.0000000000        3.6111194640398026E-002   1.3269927352666855E-002  -2.6087854057550430E-002  0.11535352468490601     
   3.3112999517470598E-004   1000000.0000000000        3.8696195930242538E-002   1.4671122655272484E-002  -2.7686448767781258E-002  0.12676085531711578     
   4.3652000022120774E-004   1000000.0000000000        4.1554924100637436E-002   1.6219120472669601E-002  -2.9195373877882957E-002  0.13890719413757324     
   5.7544000446796417E-004   1000000.0000000000        4.4731166213750839E-002   1.7934026196599007E-002  -3.0554661527276039E-002  0.15177527070045471     
   7.5857999036088586E-004   1000000.0000000000        4.8278596252202988E-002   1.9840376451611519E-002  -3.1690284609794617E-002  0.16533373296260834     
   1.0000000474974513E-003   1000000.0000000000        5.2261263132095337E-002   2.1967276930809021E-002  -3.2511018216609955E-002  0.17952646315097809     
   1.3183000264689326E-003   1000000.0000000000        5.6757315993309021E-002   2.4350363761186600E-002  -3.2906193286180496E-002  0.19427239894866943     
   1.7377999611198902E-003   1000000.0000000000        6.1858199536800385E-002   2.7031389996409416E-002  -3.2742731273174286E-002  0.20944772660732269     
   2.2909000981599092E-003   1000000.0000000000        6.7677669227123260E-002   3.0063185840845108E-002  -3.1862705945968628E-002  0.22489731013774872     
   3.0199999455362558E-003   1000000.0000000000        7.4347637593746185E-002   3.3507879823446274E-002  -3.0081247910857201E-002  0.24040389060974121     
   3.9810999296605587E-003   1000000.0000000000        8.2025013864040375E-002   3.7441276013851166E-002  -2.7185402810573578E-002  0.25569048523902893     
   5.2481000311672688E-003   1000000.0000000000        9.0892791748046875E-002   4.1954737156629562E-002  -2.2934537380933762E-002  0.27040591835975647     
   6.9182999432086945E-003   1000000.0000000000       0.10115825384855270        4.7156464308500290E-002  -1.7064709216356277E-002  0.28411009907722473     
   9.1201001778244972E-003   1000000.0000000000       0.11305011808872223        5.3173277527093887E-002  -9.2967078089714050E-003  0.29626432061195374     
   1.2023000046610832E-002   1000000.0000000000       0.12680709362030029        6.0149684548377991E-002   6.4811791526153684E-004  0.30621924996376038     
   1.5848999843001366E-002   1000000.0000000000       0.14264744520187378        6.8239100277423859E-002   1.3015327975153923E-002  0.31320494413375854     
   2.0893000066280365E-002   1000000.0000000000       0.16074036061763763        7.7598385512828827E-002   2.7985950931906700E-002  0.31634011864662170     
   2.7542000636458397E-002   1000000.0000000000       0.18111813068389893        8.8354095816612244E-002   4.5602828264236450E-002  0.31463927030563354     
   3.6308001726865768E-002   1000000.0000000000       0.20357024669647217       0.10056011378765106        6.5692305564880371E-002  0.30705663561820984     
   4.7862999141216278E-002   1000000.0000000000       0.22745539247989655       0.11410897225141525        8.7738990783691406E-002  0.29257252812385559     
   6.3096001744270325E-002   1000000.0000000000       0.25146883726119995       0.12860746681690216       0.11075697839260101       0.27034315466880798     
   8.3176001906394958E-002   1000000.0000000000       0.27332454919815063       0.14317542314529419       0.13312374055385590       0.23996341228485107     
  0.10000000149011612        1000000.0000000000       0.28499501943588257       0.15216571092605591       0.14652584493160248       0.21533697843551636     
  0.12500000000000000        1000000.0000000000       0.29371601343154907       0.16110993921756744       0.15963698923587799       0.18150165677070618     
  0.15000000596046448        1000000.0000000000       0.29446220397949219       0.16570250689983368       0.16653145849704742       0.15152499079704285     
  0.17499999701976776        1000000.0000000000       0.28918802738189697       0.16675110161304474       0.16873562335968018       0.12545837461948395     
  0.20000000298023224        1000000.0000000000       0.27938809990882874       0.16490815579891205       0.16735400259494781       0.10308313369750977     
  0.22499999403953552        1000000.0000000000       0.26624441146850586       0.16072200238704681       0.16322225332260132        8.4072418510913849E-002
  0.25000000000000000        1000000.0000000000       0.25071012973785400       0.15466386079788208       0.15699420869350433        6.8063370883464813E-002
  0.27500000596046448        1000000.0000000000       0.23356232047080994       0.14714369177818298       0.14919476211071014        5.4692249745130539E-002
  0.30000001192092896        1000000.0000000000       0.21543736755847931       0.13852030038833618       0.14025351405143738        4.3612100183963776E-002
  0.32499998807907104        1000000.0000000000       0.19685657322406769       0.12910830974578857       0.13052691519260406        3.4501679241657257E-002
  0.34999999403953552        1000000.0000000000       0.17824521660804749       0.11918321996927261       0.12031349539756775        2.7069415897130966E-002
  0.37500000000000000        1000000.0000000000       0.15994741022586823       0.10898528993129730       0.10986444354057312        2.1054659038782120E-002
  0.40000000596046448        1000000.0000000000       0.14223785698413849        9.8722621798515320E-002   9.9391244351863861E-002   1.6227239742875099E-002
  0.42500001192092896        1000000.0000000000       0.12533175945281982        8.8573798537254333E-002   8.9071325957775116E-002   1.2386083602905273E-002
  0.44999998807907104        1000000.0000000000       0.10939275473356247        7.8690089285373688E-002   7.9052321612834930E-002   9.3572428449988365E-003
  0.47499999403953552        1000000.0000000000        9.4539992511272430E-002   6.9197490811347961E-002   6.9455392658710480E-002   6.9916383363306522E-003
  0.50000000000000000        1000000.0000000000        8.0854043364524841E-002   6.0198504477739334E-002   6.0377895832061768E-002   5.1626642234623432E-003
  0.52499997615814209        1000000.0000000000        6.8382114171981812E-002   5.1773831248283386E-002   5.1895562559366226E-002   3.7637818604707718E-003
  0.55000001192092896        1000000.0000000000        5.7142678648233414E-002   4.3983999639749527E-002   4.4064432382583618E-002   2.7061714790761471E-003
  0.57499998807907104        1000000.0000000000        4.7129567712545395E-002   3.6870874464511871E-002   3.6922495812177658E-002   1.9164941040799022E-003
  0.60000002384185791        1000000.0000000000        3.8315668702125549E-002   3.0459167435765266E-002   3.0491251498460770E-002   1.3348005013540387E-003
  0.62500000000000000        1000000.0000000000        3.0656259506940842E-002   2.4757893756031990E-002   2.4777134880423546E-002   9.1260141925886273E-004
  0.64999997615814209        1000000.0000000000        2.4092059582471848E-002   1.9761847332119942E-002   1.9772926345467567E-002   6.1111518880352378E-004
  0.67500001192092896        1000000.0000000000        1.8552003428339958E-002   1.5453037805855274E-002   1.5459131449460983E-002   3.9969285717234015E-004
  0.69999998807907104        1000000.0000000000        1.3955822214484215E-002   1.1802174150943756E-002   1.1805352754890919E-002   2.5442207697778940E-004
  0.72500002384185791        1000000.0000000000        1.0216427966952324E-002   8.7701380252838135E-003   8.7716989219188690E-003   1.5690318832639605E-004
  0.75000000000000000        1000000.0000000000        7.2421273216605186E-003   6.3094948418438435E-003   6.3102133572101593E-003   9.3190268671605736E-005
  0.77499997615814209        1000000.0000000000        4.9387030303478241E-003   4.3660323135554790E-003   4.3663471005856991E-003   5.2886149205733091E-005
  0.80000001192092896        1000000.0000000000        3.2113711349666119E-003   2.8803395107388496E-003   2.8804808389395475E-003   2.8379794457578100E-005
  0.82499998807907104        1000000.0000000000        1.9666342996060848E-003   1.7894302727654576E-003   1.7895086202770472E-003   1.4212753740139306E-005
  0.85000002384185791        1000000.0000000000        1.1140562128275633E-003   1.0284287855029106E-003   1.0284876916557550E-003   6.5607373471721075E-006
  0.87500000000000000        1000000.0000000000        5.6797446450218558E-004   5.3232972277328372E-004   5.3237588144838810E-004   2.8161844056739938E-006
  0.89999997615814209        1000000.0000000000        2.4919086718000472E-004   2.3786368547007442E-004   2.3788279213476926E-004   1.2575916343848803E-006
  0.92500001192092896        1000000.0000000000        8.6683736299164593E-005   8.5514329839497805E-005   8.5478292021434754E-005   7.9189095458787051E-007
  0.94999998807907104        1000000.0000000000        1.9424378479016013E-005   2.1772144464193843E-005   2.1643352738465182E-005   7.5684602052206174E-007
  0.97500002384185791        1000000.0000000000       -1.5420509953401051E-006   1.7970083945328952E-006   1.5334711633840925E-006   7.7144557053543394E-007
   1.0000000000000000        1000000.0000000000       -1.0328258213121444E-005  -7.0567598413617816E-006  -7.4931890594598372E-006   6.2326671468326822E-007


==> anc/PolNNLOL <==
 ***** POL NNLO Larin scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870020925228175E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730930295314838E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308184589537255E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566709236006147E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185919989895211E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963007585074180E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8224396519362926E-003  -9.7666948568075895E-004  -1.1582199949771166E-003  -3.4183907700935379E-005
   1.3183000246996812E-009   5.1288357549999999        2.9538439121097326E-003  -9.8205206450074911E-004  -1.1833312455564737E-003  -3.4905264328699559E-005
   1.7378000150003459E-009   5.1288357549999999        3.0919788405299187E-003  -9.8559434991329908E-004  -1.2087030336260796E-003  -3.5627046599984169E-005
   2.2908999142146058E-009   5.1288357549999999        3.2372833229601383E-003  -9.8709308076649904E-004  -1.2343653943389654E-003  -3.6346151318866760E-005
   3.0200000278313155E-009   5.1288357549999999        3.3901322167366743E-003  -9.8632567096501589E-004  -1.2603392824530602E-003  -3.7058023735880852E-005
   3.9810998941902653E-009   5.1288357549999999        3.5509557928889990E-003  -9.8305253777652979E-004  -1.2866602046415210E-003  -3.7757057725684717E-005
   5.2481001766579993E-009   5.1288357549999999        3.7202204111963511E-003  -9.7701384220272303E-004  -1.3133751926943660E-003  -3.8436181057477370E-005
   6.9183001549788514E-009   5.1288357549999999        3.8984045386314392E-003  -9.6792983822524548E-004  -1.3405404752120376E-003  -3.9086451579350978E-005
   9.1201002305751899E-009   5.1288357549999999        4.0860292501747608E-003  -9.5549726393073797E-004  -1.3682281132787466E-003  -3.9696802559774369E-005
   1.2023000373062587E-008   5.1288357549999999        4.2836582288146019E-003  -9.3938753707334399E-004  -1.3965276302769780E-003  -4.0253577026305720E-005
   1.5849000334355878E-008   5.1288357549999999        4.4918092899024487E-003  -9.1925356537103653E-004  -1.4255361165851355E-003  -4.0739818359725177E-005
   2.0892999330612838E-008   5.1288357549999999        4.7111543826758862E-003  -8.9470995590090752E-004  -1.4553890796378255E-003  -4.1135252104140818E-005
   2.7542000680114143E-008   5.1288357549999999        4.9423226155340672E-003  -8.6534931324422359E-004  -1.4862355310469866E-003  -4.1415110899833962E-005
   3.6307998385609608E-008   5.1288357549999999        5.1860422827303410E-003  -8.3072495181113482E-004  -1.5182608040049672E-003  -4.1549741581548005E-005
   4.7863000673942224E-008   5.1288357549999999        5.4430076852440834E-003  -7.9036661190912127E-004  -1.5516732819378376E-003  -4.1503673855913803E-005
   6.3096003088958241E-008   5.1288357549999999        5.7140318676829338E-003  -7.4375700205564499E-004  -1.5867281472310424E-003  -4.1234870877815410E-005
   8.3175997644957533E-008   5.1288357549999999        5.9999255463480949E-003  -6.9034780608490109E-004  -1.6237169038504362E-003  -4.0693794289836660E-005
   1.0965000285523274E-007   5.1288357549999999        6.3016247004270554E-003  -6.2953447923064232E-004  -1.6629897290840745E-003  -3.9822254620958120E-005
   1.4453999597208167E-007   5.1288357549999999        6.6199535503983498E-003  -5.6070205755531788E-004  -1.7049302114173770E-003  -3.8553072954528034E-005
   1.9054999711443088E-007   5.1288357549999999        6.9561083801090717E-003  -4.8311916179955006E-004  -1.7500265967100859E-003  -3.6807250580750406E-005
   2.5118998792095226E-007   5.1288357549999999        7.3109655641019344E-003  -3.9608840597793460E-004  -1.7987875035032630E-003  -3.4495915315346792E-005
   3.3112999631157436E-007   5.1288357549999999        7.6857418753206730E-003  -2.9879456269554794E-004  -1.8518391298130155E-003  -3.1516217859461904E-005
   4.3651999703797628E-007   5.1288357549999999        8.0816680565476418E-003  -1.9037477613892406E-004  -1.9098913762718439E-003  -2.7751870220527053E-005
   5.7544002629583701E-007   5.1288357549999999        8.4999650716781616E-003  -6.9926412834320217E-005  -1.9737447146326303E-003  -2.3073043848853558E-005
   7.5857997217099182E-007   5.1288357549999999        8.9420508593320847E-003   6.3553583458997309E-005  -2.0443322136998177E-003  -1.7333704818156548E-005
   9.9999999747524271E-007   5.1288357549999999        9.4093522056937218E-003   2.1111857495270669E-004  -2.1227048709988594E-003  -1.0373251825512853E-005
   1.3182999509808724E-006   5.1288357549999999        9.9034979939460754E-003   3.7393439561128616E-004  -2.2100785281509161E-003  -2.0138058971497230E-006
   1.7377999483869644E-006   5.1288357549999999        1.0425955057144165E-002   5.5316340876743197E-004  -2.3077845107764006E-003   7.9332976383739151E-006
   2.2909000563231530E-006   5.1288357549999999        1.0978702455759048E-002   7.5019354699179530E-004  -2.4174111895263195E-003   1.9678933313116431E-005
   3.0199998946045525E-006   5.1288357549999999        1.1563508771359921E-002   9.6639763796702027E-004  -2.5406896602362394E-003   3.3441880077589303E-005
   3.9810997805034276E-006   5.1288357549999999        1.2182389385998249E-002   1.2032914673909545E-003  -2.6796003803610802E-003   4.9456019041826949E-005
   5.2481000238913111E-006   5.1288357549999999        1.2837541289627552E-002   1.4625177718698978E-003  -2.8363859746605158E-003   6.7968328949064016E-005
   6.9183001869532745E-006   5.1288357549999999        1.3531252741813660E-002   1.7458157381042838E-003  -3.0135575216263533E-003   8.9235414634458721E-005
   9.1201000032015145E-006   5.1288357549999999        1.4266037382185459E-002   2.0550747867673635E-003  -3.2139513641595840E-003   1.1352684668963775E-004
   1.2022999726468697E-005   5.1288357549999999        1.5044644474983215E-002   2.3923444095999002E-003  -3.4407649654895067E-003   1.4112739881966263E-004
   1.5849000192247331E-005   5.1288357549999999        1.5869721770286560E-002   2.7596855070441961E-003  -3.6974814720451832E-003   1.7232845129910856E-004
   2.0892999600619078E-005   5.1288357549999999        1.6744641587138176E-002   3.1595313921570778E-003  -3.9881458505988121E-003   2.0746685913763940E-004
   2.7542000680114143E-005   5.1288357549999999        1.7672732472419739E-002   3.5943519324064255E-003  -4.3171644210815430E-003   2.4691302678547800E-004
   3.6307999835116789E-005   5.1288357549999999        1.8657900393009186E-002   4.0669250302016735E-003  -4.6895272098481655E-003   2.9112139600329101E-004
   4.7862999053904787E-005   5.1288357549999999        1.9704144448041916E-002   4.5801037922501564E-003  -5.1106521859765053E-003   3.4065177896991372E-004
   6.3095998484641314E-005   5.1288357549999999        2.0816242322325706E-002   5.1371329464018345E-003  -5.5866483598947525E-003   3.9626384386792779E-004
   8.3175997133366764E-005   5.1288357549999999        2.1999374032020569E-002   5.7414402253925800E-003  -6.1241504736244678E-003   4.5899397809989750E-004
   1.0964999819407240E-004   5.1288357549999999        2.3259781301021576E-002   6.3969474285840988E-003  -6.7305620759725571E-003   5.3032638970762491E-004
   1.4453999756369740E-004   5.1288357549999999        2.4603974074125290E-002   7.1076089516282082E-003  -7.4135661125183105E-003   6.1234232271090150E-004
   1.9054999575018883E-004   5.1288357549999999        2.6041047647595406E-002   7.8785726800560951E-003  -8.1821000203490257E-003   7.0813240017741919E-004
   2.5119000929407775E-004   5.1288357549999999        2.7580102905631065E-002   8.7147271260619164E-003  -9.0447319671511650E-003   8.2201632903888822E-004
   3.3112999517470598E-004   5.1288357549999999        2.9233593493700027E-002   9.6223726868629456E-003  -1.0010939091444016E-002   9.6028391271829605E-004
   4.3652000022120774E-004   5.1288357549999999        3.1016629189252853E-002   1.0608707554638386E-002  -1.1090051382780075E-002   1.1318812612444162E-003
   5.7544000446796417E-004   5.1288357549999999        3.2947834581136703E-002   1.1682078242301941E-002  -1.2290601618587971E-002   1.3494420563802123E-003
   7.5857999036088586E-004   5.1288357549999999        3.5051621496677399E-002   1.2852968648076057E-002  -1.3620070181787014E-002   1.6308319754898548E-003
   1.0000000474974513E-003   5.1288357549999999        3.7359189242124557E-002   1.4134192839264870E-002  -1.5083091333508492E-002   2.0010347943753004E-003
   1.3183000264689326E-003   5.1288357549999999        3.9911959320306778E-002   1.5542364679276943E-002  -1.6680158674716949E-002   2.4949931539595127E-003
   1.7377999611198902E-003   5.1288357549999999        4.2763169854879379E-002   1.7098221927881241E-002  -1.8403701484203339E-002   3.1608997378498316E-003
   2.2909000981599092E-003   5.1288357549999999        4.5986097306013107E-002   1.8830504268407822E-002  -2.0236287266016006E-002   4.0659317746758461E-003
   3.0199999455362558E-003   5.1288357549999999        4.9676474183797836E-002   2.0776558667421341E-002  -2.2142549976706505E-002   5.3020697087049484E-003
   3.9810999296605587E-003   5.1288357549999999        5.3963277488946915E-002   2.2987462580204010E-002  -2.4062640964984894E-002   6.9955354556441307E-003
   5.2481000311672688E-003   5.1288357549999999        5.9019435197114944E-002   2.5533160194754601E-002  -2.5900779291987419E-002   9.3184541910886765E-003
   6.9182999432086945E-003   5.1288357549999999        6.5075106918811798E-002   2.8509343042969704E-002  -2.7509685605764389E-002   1.2503311969339848E-002
   9.1201001778244972E-003   5.1288357549999999        7.2435870766639709E-002   3.2047640532255173E-002  -2.8670525178313255E-002   1.6861155629158020E-002
   1.2023000046610832E-002   5.1288357549999999        8.1503041088581085E-002   3.6328423768281937E-002  -2.9066372662782669E-002   2.2801434621214867E-002
   1.5848999843001366E-002   5.1288357549999999        9.2789687216281891E-002   4.1594419628381729E-002  -2.8250159695744514E-002   3.0846033245325089E-002
   2.0893000066280365E-002   5.1288357549999999       0.10694723576307297        4.8173639923334122E-002  -2.5608265772461891E-002   4.1642300784587860E-002
   2.7542000636458397E-002   5.1288357549999999       0.12475711852312088        5.6492663919925690E-002  -2.0326340571045876E-002   5.5933237075805664E-002
   3.6308001726865768E-002   5.1288357549999999       0.14710649847984314        6.7091800272464752E-002  -1.1368912644684315E-002   7.4479475617408752E-002
   4.7862999141216278E-002   5.1288357549999999       0.17487299442291260        8.0609165132045746E-002   2.4923514574766159E-003   9.7850024700164795E-002
   6.3096001744270325E-002   5.1288357549999999       0.20870302617549896        9.7725339233875275E-002   2.2566687315702438E-002  0.12604151666164398     
   8.3176001906394958E-002   5.1288357549999999       0.24854463338851929       0.11899150162935257        4.9947805702686310E-002  0.15780502557754517     
  0.10000000149011612        5.1288357549999999       0.27778822183609009       0.13554702699184418        7.2473473846912384E-002  0.17939475178718567     
  0.12500000000000000        5.1288357549999999       0.31439536809921265       0.15779435634613037       0.10388454049825668       0.20312884449958801     
  0.15000000596046448        5.1288357549999999       0.34309861063957214       0.17701941728591919       0.13187719881534576       0.21758034825325012     
  0.17499999701976776        5.1288357549999999       0.36433318257331848       0.19308607280254364       0.15590552985668182       0.22386378049850464     
  0.20000000298023224        5.1288357549999999       0.37862294912338257       0.20594759285449982       0.17576199769973755       0.22325004637241364     
  0.22499999403953552        5.1288357549999999       0.38654690980911255       0.21562933921813965       0.19144432246685028       0.21703642606735229     
  0.25000000000000000        5.1288357549999999       0.38871517777442932       0.22221463918685913       0.20308014750480652       0.20646968483924866     
  0.27500000596046448        5.1288357549999999       0.38575148582458496       0.22583334147930145       0.21088108420372009       0.19270069897174835     
  0.30000001192092896        5.1288357549999999       0.37828013300895691       0.22665283083915710       0.21511311829090118       0.17675876617431641     
  0.32499998807907104        5.1288357549999999       0.36691632866859436       0.22487030923366547       0.21607668697834015       0.15953928232192993     
  0.34999999403953552        5.1288357549999999       0.35225877165794373       0.22070652246475220       0.21409298479557037       0.14180012047290802     
  0.37500000000000000        5.1288357549999999       0.33488386869430542       0.21440021693706512       0.20949415862560272       0.12416429072618484     
  0.40000000596046448        5.1288357549999999       0.31534144282341003       0.20620331168174744       0.20261627435684204       0.10712672024965286     
  0.42500001192092896        5.1288357549999999       0.29415130615234375       0.19637651741504669       0.19379402697086334        9.1063924133777618E-002
  0.44999998807907104        5.1288357549999999       0.27180042862892151       0.18518555164337158       0.18335673213005066        7.6245427131652832E-002
  0.47499999403953552        5.1288357549999999       0.24874112010002136       0.17289736866950989       0.17162515223026276        6.2846228480339050E-002
  0.50000000000000000        5.1288357549999999       0.22538934648036957       0.15977701544761658       0.15890893340110779        5.0959784537553787E-002
  0.52499997615814209        5.1288357549999999       0.20212358236312866       0.14608435332775116       0.14550441503524780        4.0610935539007187E-002
  0.55000001192092896        5.1288357549999999       0.17928402125835419       0.13207128643989563       0.13169272243976593        3.1768571585416794E-002
  0.57499998807907104        5.1288357549999999       0.15717209875583649       0.11797886341810226       0.11773801594972610        2.4357622489333153E-002
  0.60000002384185791        5.1288357549999999       0.13605007529258728       0.10403472185134888       0.10388581454753876        1.8270295113325119E-002
  0.62500000000000000        5.1288357549999999       0.11614109575748444        9.0450517833232880E-002   9.0361364185810089E-002   1.3376307673752308E-002
  0.64999997615814209        5.1288357549999999        9.7629159688949585E-002   7.7419556677341461E-002   7.7368095517158508E-002   9.5320362597703934E-003
  0.67500001192092896        5.1288357549999999        8.0659486353397369E-002   6.5114483237266541E-002   6.5085992217063904E-002   6.5885037183761597E-003
  0.69999998807907104        5.1288357549999999        6.5338879823684692E-002   5.3685095161199570E-002   5.3670063614845276E-002   4.3981210328638554E-003
  0.72500002384185791        5.1288357549999999        5.1736310124397278E-002   4.3256256729364395E-002   4.3248765170574188E-002   2.8201942332088947E-003
  0.75000000000000000        5.1288357549999999        3.9883647114038467E-002   3.3925976604223251E-002   3.3922486007213593E-002   1.7251842655241489E-003
  0.77499997615814209        5.1288357549999999        2.9776487499475479E-002   2.5763576850295067E-002   2.5762077420949936E-002   9.9776324350386858E-004
  0.80000001192092896        5.1288357549999999        2.1375142037868500E-002   1.8808007240295410E-002   1.8807437270879745E-002   5.3873244905844331E-004
  0.82499998807907104        5.1288357549999999        1.4605735428631306E-002   1.3066319748759270E-002   1.3066155835986137E-002   2.6590051129460335E-004
  0.85000002384185791        5.1288357549999999        9.3614105135202408E-003   8.5122399032115936E-003   8.5122594609856606E-003   1.1404407996451482E-004
  0.87500000000000000        5.1288357549999999        5.5036190897226334E-003   5.0848834216594696E-003   5.0850110128521919E-003   3.4102264180546626E-005
  0.89999997615814209        5.1288357549999999        2.8634616173803806E-003   2.6875515468418598E-003   2.6877755299210548E-003  -8.2277492765570059E-006
  0.92500001192092896        5.1288357549999999        1.2430604547262192E-003   1.1865861015394330E-003   1.1869120644405484E-003  -3.4314645745325834E-005
  0.94999998807907104        5.1288357549999999        4.1691857040859759E-004   4.1024025995284319E-004   4.1066305129788816E-004  -5.4660264140693471E-005
  0.97500002384185791        5.1288357549999999        1.3324248720891774E-004   1.4750388800166547E-004   1.4799118798691779E-004  -7.1054942964110523E-005
   1.0000000000000000        5.1288357549999999        1.1522931890795007E-004   1.4684656343888491E-004   1.4732666022609919E-004  -7.8717348515056074E-005
   9.9999997171806854E-010   6.5762390499999999        2.8172356542199850E-003  -9.7069819457828999E-004  -1.1483118869364262E-003  -6.8044588260818273E-005
   1.3183000246996812E-009   6.5762390499999999        2.9484650585800409E-003  -9.7585329785943031E-004  -1.1732034618034959E-003  -6.9429908762685955E-005
   1.7378000150003459E-009   6.5762390499999999        3.0864200089126825E-003  -9.7915926016867161E-004  -1.1983606964349747E-003  -7.0804533606860787E-005
   2.2908999142146058E-009   6.5762390499999999        3.2315386924892664E-003  -9.8041212186217308E-004  -1.2238159542903304E-003  -7.2160051786340773E-005
   3.0200000278313155E-009   6.5762390499999999        3.3841959666460752E-003  -9.7938906401395798E-004  -1.2495933333411813E-003  -7.3484872700646520E-005
   3.9810998941902653E-009   6.5762390499999999        3.5448223352432251E-003  -9.7584986360743642E-004  -1.2757319491356611E-003  -7.4764895543921739E-005
   5.2481001766579993E-009   6.5762390499999999        3.7138839252293110E-003  -9.6953468164429069E-004  -1.3022831408306956E-003  -7.5982738053426147E-005
   6.9183001549788514E-009   6.5762390499999999        3.8918587379157543E-003  -9.6016284078359604E-004  -1.3293083757162094E-003  -7.7116812462918460E-005
   9.1201002305751899E-009   6.5762390499999999        4.0792678482830524E-003  -9.4743078807368875E-004  -1.3568858848884702E-003  -7.8140845289453864E-005
   1.2023000373062587E-008   6.5762390499999999        4.2766756378114223E-003  -9.3100941739976406E-004  -1.3851129915565252E-003  -7.9022895079106092E-005
   1.5849000334355878E-008   6.5762390499999999        4.4845980592072010E-003  -9.1055117081850767E-004  -1.4140954008325934E-003  -7.9724057286512107E-005
   2.0892999330612838E-008   6.5762390499999999        4.7037089243531227E-003  -8.8567001512274146E-004  -1.4439793303608894E-003  -8.0198136856779456E-005
   2.7542000680114143E-008   6.5762390499999999        4.9346364103257656E-003  -8.5595797281712294E-004  -1.4749261317774653E-003  -8.0389647337142378E-005
   3.6307998385609608E-008   6.5762390499999999        5.1781083457171917E-003  -8.2096771802753210E-004  -1.5071356901898980E-003  -8.0232777690980583E-005
   4.7863000673942224E-008   6.5762390499999999        5.4348194971680641E-003  -7.8022835077717900E-004  -1.5408332692459226E-003  -7.9649886174593121E-005
   6.3096003088958241E-008   6.5762390499999999        5.7055829092860222E-003  -7.3322182288393378E-004  -1.5762937255203724E-003  -7.8549812315031886E-005
   8.3175997644957533E-008   6.5762390499999999        5.9912092983722687E-003  -6.7939917789772153E-004  -1.6138316132128239E-003  -7.6826363510917872E-005
   1.0965000285523274E-007   6.5762390499999999        6.2926346436142921E-003  -6.1815505614504218E-004  -1.6538231866434216E-003  -7.4355921242386103E-005
   1.4453999597208167E-007   6.5762390499999999        6.6106826998293400E-003  -5.4887367878109217E-004  -1.6966819530352950E-003  -7.0997542934492230E-005
   1.9054999711443088E-007   6.5762390499999999        6.9465511478483677E-003  -4.7082256060093641E-004  -1.7429311992600560E-003  -6.6586377215571702E-005
   2.5118998792095226E-007   6.5762390499999999        7.3011163622140884E-003  -3.8330370443873107E-004  -1.7931177280843258E-003  -6.0939677496207878E-005
   3.3112999631157436E-007   6.5762390499999999        7.6755951158702374E-003  -2.8550068964250386E-004  -1.8479120917618275E-003  -5.3847226809011772E-005
   4.3651999703797628E-007   6.5762390499999999        8.0712195485830307E-003  -1.7654949624557048E-004  -1.9080741330981255E-003  -4.5073684304952621E-005
   5.7544002629583701E-007   6.5762390499999999        8.4892101585865021E-003  -5.5546399380546063E-005  -1.9744585733860731E-003  -3.4359036362729967E-005
   7.5857997217099182E-007   6.5762390499999999        8.9309867471456528E-003   7.8513112384825945E-005  -2.0480607636272907E-003  -2.1413108697743155E-005
   9.9999999747524271E-007   6.5762390499999999        9.3979798257350922E-003   2.2668382734991610E-004  -2.1299989894032478E-003  -5.9199919633101672E-006
   1.3182999509808724E-006   6.5762390499999999        9.8918173462152481E-003   3.9013338391669095E-004  -2.2215638309717178E-003   1.2467410670069512E-005
   1.7377999483869644E-006   6.5762390499999999        1.0413969866931438E-002   5.7002576068043709E-004  -2.3241660092025995E-003   3.4112646972062066E-005
   2.2909000563231530E-006   6.5762390499999999        1.0966419242322445E-002   7.6775148045271635E-004  -2.4394830688834190E-003   5.9420279285404831E-005
   3.0199998946045525E-006   6.5762390499999999        1.1550941504538059E-002   9.8468584474176168E-004  -2.5693385396152735E-003   8.8804343249648809E-005
   3.9810997805034276E-006   6.5762390499999999        1.2169556692242622E-002   1.2223476078361273E-003  -2.7158125303685665E-003   1.2270385923329741E-004
   5.2481000238913111E-006   6.5762390499999999        1.2824470177292824E-002   1.4823833480477333E-003  -2.8812533710151911E-003   1.6157810750883073E-004
   6.9183001869532745E-006   6.5762390499999999        1.3517980463802814E-002   1.7665367340669036E-003  -3.0682815704494715E-003   2.0589891937561333E-004
   9.1201000032015145E-006   6.5762390499999999        1.4252615161240101E-002   2.0767028909176588E-003  -3.2798475585877895E-003   2.5615707272663713E-004
   1.2022999726468697E-005   6.5762390499999999        1.5031142160296440E-002   2.4149382952600718E-003  -3.5192661453038454E-003   3.1286547891795635E-004
   1.5849000192247331E-005   6.5762390499999999        1.5856232494115829E-002   2.7833124622702599E-003  -3.7901340983808041E-003   3.7653921754099429E-004
   2.0892999600619078E-005   6.5762390499999999        1.6731290146708488E-002   3.1842703465372324E-003  -4.0966179221868515E-003   4.4777084258385003E-004
   2.7542000680114143E-005   6.5762390499999999        1.7659684643149376E-002   3.6202955525368452E-003  -4.4432375580072403E-003   5.2719807717949152E-004
   3.6307999835116789E-005   6.5762390499999999        1.8645368516445160E-002   4.0941848419606686E-003  -4.8350961878895760E-003   6.1559345340356231E-004
   4.7862999053904787E-005   6.5762390499999999        1.9692413508892059E-002   4.6088150702416897E-003  -5.2777132950723171E-003   7.1388698415830731E-004
   6.3095998484641314E-005   6.5762390499999999        2.0805681124329567E-002   5.1674614660441875E-003  -5.7772952131927013E-003   8.2332303281873465E-004
   8.3175997133366764E-005   6.5762390499999999        2.1990465000271797E-002   5.7735922746360302E-003  -6.3405530527234077E-003   9.4556319527328014E-004
   1.0964999819407240E-004   6.5762390499999999        2.3253148421645164E-002   6.4311809837818146E-003  -6.9749541580677032E-003   1.0829489910975099E-003
   1.4453999756369740E-004   6.5762390499999999        2.4600429460406303E-002   7.1442495100200176E-003  -7.6881977729499340E-003   1.2386841699481010E-003
   1.9054999575018883E-004   6.5762390499999999        2.6041638106107712E-002   7.9180356115102768E-003  -8.4892241284251213E-003   1.4174666721373796E-003
   2.5119000929407775E-004   6.5762390499999999        2.7586186304688454E-002   8.7575418874621391E-003  -9.3865012750029564E-003   1.6256790840998292E-003
   3.3112999517470598E-004   6.5762390499999999        2.9246911406517029E-002   9.6692210063338280E-003  -1.0389336384832859E-002   1.8724518595263362E-003
   4.3652000022120774E-004   6.5762390499999999        3.1039424240589142E-002   1.0660467669367790E-002  -1.1506740935146809E-002   2.1704607643187046E-003
   5.7544000446796417E-004   6.5762390499999999        3.2982975244522095E-002   1.1739881709218025E-002  -1.2746712192893028E-002   2.5371562223881483E-003
   7.5857999036088586E-004   6.5762390499999999        3.5102777183055878E-002   1.2918282300233841E-002  -1.4115907251834869E-002   2.9966018628329039E-003
   1.0000000474974513E-003   6.5762390499999999        3.7431020289659500E-002   1.4208911918103695E-002  -1.5617694705724716E-002   3.5815171431750059E-003
   1.3183000264689326E-003   6.5762390499999999        4.0010370314121246E-002   1.5628937631845474E-002  -1.7250705510377884E-002   4.3363897129893303E-003
   1.7377999611198902E-003   6.5762390499999999        4.2895574122667313E-002   1.7199801281094551E-002  -1.9004654139280319E-002   5.3206784650683403E-003
   2.2909000981599092E-003   6.5762390499999999        4.6161752194166183E-002   1.8951147794723511E-002  -2.0858289673924446E-002   6.6148792393505573E-003
   3.0199999455362558E-003   6.5762390499999999        4.9906790256500244E-002   2.0921435207128525E-002  -2.2770944982767105E-002   8.3256093785166740E-003
   3.9810999296605587E-003   6.5762390499999999        5.4262135177850723E-002   2.3163119331002235E-002  -2.4675615131855011E-002   1.0594579391181469E-002
   5.2481000311672688E-003   6.5762390499999999        5.9403359889984131E-002   2.5747787207365036E-002  -2.6467140763998032E-002   1.3608859851956367E-002
   6.9182999432086945E-003   6.5762390499999999        6.5563209354877472E-002   2.8773004189133644E-002  -2.7986368164420128E-002   1.7612915486097336E-002
   9.1201001778244972E-003   6.5762390499999999        7.3049254715442657E-002   3.2372392714023590E-002  -2.9000114649534225E-002   2.2923223674297333E-002
   1.2023000046610832E-002   6.5762390499999999        8.2263328135013580E-002   3.6728166043758392E-002  -2.9175223782658577E-002   2.9942553490400314E-002
   1.5848999843001366E-002   6.5762390499999999        9.3715891242027283E-002   4.2084135115146637E-002  -2.8048299252986908E-002   3.9165407419204712E-002
   2.0893000066280365E-002   6.5762390499999999       0.10805024951696396        4.8767708241939545E-002  -2.4992410093545914E-002   5.1181193441152573E-002
   2.7542000636458397E-002   6.5762390499999999       0.12603019177913666        5.7201296091079712E-002  -1.9189072772860527E-002   6.6629402339458466E-002
   3.6308001726865768E-002   6.5762390499999999       0.14851024746894836        6.7914620041847229E-002  -9.6169095486402512E-003   8.6106903851032257E-002
   4.7862999141216278E-002   6.5762390499999999       0.17631307244300842        8.1524230539798737E-002   4.9067479558289051E-003  0.10994581878185272     
   6.3096001744270325E-002   6.5762390499999999       0.20999982953071594        9.8671950399875641E-002   2.5598635897040367E-002  0.13783453404903412     
   8.3176001906394958E-002   6.5762390499999999       0.24939765036106110       0.11984530091285706        5.3399082273244858E-002  0.16817963123321533     
  0.10000000149011612        6.5762390499999999       0.27810427546501160       0.13622440397739410        7.5989753007888794E-002  0.18805773556232452     
  0.12500000000000000        6.5762390499999999       0.31372523307800293       0.15807695686817169       0.10712746530771255       0.20884603261947632     
  0.15000000596046448        6.5762390499999999       0.34130752086639404       0.17678700387477875       0.13452781736850739       0.22026711702346802     
  0.17499999701976776        6.5762390499999999       0.36136588454246521       0.19225637614727020       0.15775732696056366       0.22371627390384674     
  0.20000000298023224        6.5762390499999999       0.37448549270629883       0.20447161793708801       0.17669638991355896       0.22062662243843079     
  0.22499999403953552        6.5762390499999999       0.38129264116287231       0.21348716318607330       0.19141057133674622       0.21237818896770477     
  0.25000000000000000        6.5762390499999999       0.38243332505226135       0.21941138803958893       0.20207935571670532       0.20024609565734863     
  0.27500000596046448        6.5762390499999999       0.37855771183967590       0.22239567339420319       0.20895333588123322       0.18537239730358124     
  0.30000001192092896        6.5762390499999999       0.37030872702598572       0.22262541949748993       0.21232724189758301       0.16875301301479340     
  0.32499998807907104        6.5762390499999999       0.35831347107887268       0.22031271457672119       0.21252208948135376       0.15123444795608521     
  0.34999999403953552        6.5762390499999999       0.34317696094512939       0.21569006145000458       0.20987303555011749       0.13351719081401825     
  0.37500000000000000        6.5762390499999999       0.32547712326049805       0.20900513231754303       0.20472092926502228       0.11616352200508118     
  0.40000000596046448        6.5762390499999999       0.30576130747795105       0.20051603019237518       0.19740620255470276        9.9608100950717926E-002
  0.42500001192092896        6.5762390499999999       0.28454336524009705       0.19048714637756348       0.18826439976692200        8.4170415997505188E-002
  0.44999998807907104        6.5762390499999999       0.26230156421661377       0.17918539047241211       0.17762282490730286        7.0068113505840302E-002
  0.47499999403953552        6.5762390499999999       0.23947712779045105       0.16687682271003723       0.16579782962799072        5.7430770248174667E-002
  0.50000000000000000        6.5762390499999999       0.21647307276725769       0.15382342040538788       0.15309269726276398        4.6313501894474030E-002
  0.52499997615814209        6.5762390499999999       0.19365352392196655       0.14028023183345795       0.13979573547840118        3.6710187792778015E-002
  0.55000001192092896        6.5762390499999999       0.17134323716163635       0.12649253010749817       0.12617871165275574        2.8565991669893265E-002
  0.57499998807907104        6.5762390499999999       0.14982748031616211       0.11269333958625793       0.11249525845050812        2.1789005026221275E-002
  0.60000002384185791        6.5762390499999999       0.12935203313827515        9.9100954830646515E-002   9.8979465663433075E-002   1.6260862350463867E-002
  0.62500000000000000        6.5762390499999999       0.11012342572212219        8.5916623473167419E-002   8.5844486951828003E-002   1.1846239678561687E-002
  0.64999997615814209        6.5762390499999999        9.2309363186359406E-002   7.3322378098964691E-002   7.3281094431877136E-002   8.4011591970920563E-003
  0.67500001192092896        6.5762390499999999        7.6039209961891174E-002   6.1479017138481140E-002   6.1456363648176193E-002   5.7800696231424809E-003
  0.69999998807907104        6.5762390499999999        6.1404734849929810E-002   5.0524108111858368E-002   5.0512272864580154E-002   3.8416828028857708E-003
  0.72500002384185791        6.5762390499999999        4.8460919409990311E-002   4.0570236742496490E-002   4.0564402937889099E-002   2.4535965640097857E-003
  0.75000000000000000        6.5762390499999999        3.7226922810077667E-002   3.1703330576419830E-002   3.1700648367404938E-002   1.4957269886508584E-003
  0.77499997615814209        6.5762390499999999        2.7687191963195801E-002   2.3981140926480293E-002   2.3980015888810158E-002   8.6262577679008245E-004
  0.80000001192092896        6.5762390499999999        1.9792664796113968E-002   1.7431911081075668E-002   1.7431503161787987E-002   4.6476427814923227E-004
  0.82499998807907104        6.5762390499999999        1.3462147675454617E-002   1.2053175829350948E-002   1.2053083628416061E-002   2.2889886167831719E-004
  0.85000002384185791        6.5762390499999999        8.5837636142969131E-003   7.8107491135597229E-003   7.8108077868819237E-003   9.7648080554790795E-005
  0.87500000000000000        6.5762390499999999        5.0165406428277493E-003   4.6378732658922672E-003   4.6380339190363884E-003   2.8431353712221608E-005
  0.89999997615814209        6.5762390499999999        2.5920907501131296E-003   2.4345358833670616E-003   2.4347971193492413E-003  -8.0710897236713208E-006
  0.92500001192092896        6.5762390499999999        1.1164025636389852E-003   1.0669619077816606E-003   1.0673303622752428E-003  -2.9773847927572206E-005
  0.94999998807907104        6.5762390499999999        3.7179331411607563E-004   3.6732826265506446E-004   3.6779307993128896E-004  -4.5203621994005516E-005
  0.97500002384185791        6.5762390499999999        1.1916959192603827E-004   1.3384241901803762E-004   1.3435844448395073E-004  -5.5549364333273843E-005
   1.0000000000000000        6.5762390499999999        1.0126151028089225E-004   1.3185021816752851E-004   1.3232469791546464E-004  -5.6666736782062799E-005
   9.9999997171806854E-010   8.4321124930000000        2.8133455198258162E-003  -9.6534640761092305E-004  -1.1395923793315887E-003  -1.0155917698284611E-004
   1.3183000246996812E-009   8.4321124930000000        2.9444585088640451E-003  -9.7028526943176985E-004  -1.1643079342320561E-003  -1.0354266851209104E-004
   1.7378000150003459E-009   8.4321124930000000        3.0822947155684233E-003  -9.7336556063964963E-004  -1.1892982292920351E-003  -1.0549187572905794E-004
   2.2908999142146058E-009   8.4321124930000000        3.2272918615490198E-003  -9.7438285592943430E-004  -1.2145985383540392E-003  -1.0739089339040220E-004
   3.0200000278313155E-009   8.4321124930000000        3.3798255026340485E-003  -9.7311387071385980E-004  -1.2402369175106287E-003  -1.0921863577095792E-004
   3.9810998941902653E-009   8.4321124930000000        3.5403254441916943E-003  -9.6931803273037076E-004  -1.2662565568462014E-003  -1.1094976798631251E-004
   5.2481001766579993E-009   8.4321124930000000        3.7092582788318396E-003  -9.6273474628105760E-004  -1.2927139177918434E-003  -1.1255343270022422E-004
   6.9183001549788514E-009   8.4321124930000000        3.8871022406965494E-003  -9.5308292657136917E-004  -1.3196768704801798E-003  -1.1399195500416681E-004
   9.1201002305751899E-009   8.4321124930000000        4.0743784047663212E-003  -9.4005838036537170E-004  -1.3472309801727533E-003  -1.1521999840624630E-004
   1.2023000373062587E-008   8.4321124930000000        4.2716506868600845E-003  -9.2333136126399040E-004  -1.3754818355664611E-003  -1.1618308053584769E-004
   1.5849000334355878E-008   8.4321124930000000        4.4794362038373947E-003  -9.0255378745496273E-004  -1.4045453863218427E-003  -1.1681583418976516E-004
   2.0892999330612838E-008   8.4321124930000000        4.6984078362584114E-003  -8.7733875261619687E-004  -1.4345794916152954E-003  -1.1704112694133073E-004
   2.7542000680114143E-008   8.4321124930000000        4.9291946925222874E-003  -8.4727763896808028E-004  -1.4657590072602034E-003  -1.1676750727929175E-004
   3.6307998385609608E-008   8.4321124930000000        5.1725246012210846E-003  -8.1192230572924018E-004  -1.4982997672632337E-003  -1.1588741472223774E-004
   4.7863000673942224E-008   8.4321124930000000        5.4290927946567535E-003  -7.7080103801563382E-004  -1.5324449632316828E-003  -1.1427537538111210E-004
   6.3096003088958241E-008   8.4321124930000000        5.6997123174369335E-003  -7.2339503094553947E-004  -1.5684905229136348E-003  -1.1178517888765782E-004
   8.3175997644957533E-008   8.4321124930000000        5.9851948171854019E-003  -6.6915416391566396E-004  -1.6067746328189969E-003  -1.0824819764820859E-004
   1.0965000285523274E-007   8.4321124930000000        6.2864753417670727E-003  -6.0747220413759351E-004  -1.6477006720378995E-003  -1.0346958879381418E-004
   1.4453999597208167E-007   8.4321124930000000        6.6043799743056297E-003  -5.3773244144394994E-004  -1.6917125321924686E-003  -9.7229647508356720E-005
   1.9054999711443088E-007   8.4321124930000000        6.9401063956320286E-003  -4.5920102274976671E-004  -1.7393687739968300E-003  -8.9272398327011615E-005
   2.5118998792095226E-007   8.4321124930000000        7.2945309802889824E-003  -3.7117890315130353E-004  -1.7912542680278420E-003  -7.9317775089293718E-005
   3.3112999631157436E-007   8.4321124930000000        7.6688723638653755E-003  -2.7284826501272619E-004  -1.8480831058695912E-003  -6.7045119067188352E-005
   4.3651999703797628E-007   8.4321124930000000        8.0643631517887115E-003  -1.6334360407199711E-004  -1.9106630934402347E-003  -5.2098435844527557E-005
   5.7544002629583701E-007   8.4321124930000000        8.4822271019220352E-003  -4.1759725718293339E-005  -1.9799021538347006E-003  -3.4087821404682472E-005
   7.5857997217099182E-007   8.4321124930000000        8.9238844811916351E-003   9.2909671366214752E-005  -2.0568533800542355E-003  -1.2580784641613718E-005
   9.9999999747524271E-007   8.4321124930000000        9.3907667323946953E-003   2.4172125267796218E-004  -2.1426987368613482E-003   1.2889710887975525E-005
   1.3182999509808724E-006   8.4321124930000000        9.8845064640045166E-003   4.0584488306194544E-004  -2.2387984208762646E-003   4.2833929910557345E-005
   1.7377999483869644E-006   8.4321124930000000        1.0406577959656715E-002   5.8644678210839629E-004  -2.3466353304684162E-003   7.7781216532457620E-005
   2.2909000563231530E-006   8.4321124930000000        1.0958967730402946E-002   7.8492047032341361E-004  -2.4679685011506081E-003   1.1831994197564200E-004
   3.0199998946045525E-006   8.4321124930000000        1.1543455533683300E-002   1.0026441887021065E-003  -2.6047052815556526E-003   1.6504694940522313E-004
   3.9810997805034276E-006   8.4321124930000000        1.2162070721387863E-002   1.2411406496539712E-003  -2.7590144891291857E-003   2.1859339904040098E-004
   5.2481000238913111E-006   8.4321124930000000        1.2817027047276497E-002   1.5020610298961401E-003  -2.9333385173231363E-003   2.7961836894974113E-004
   6.9183001869532745E-006   8.4321124930000000        1.3510636053979397E-002   1.7871538875624537E-003  -3.1303942669183016E-003   3.4879817394539714E-004
   9.1201000032015145E-006   8.4321124930000000        1.4245440252125263E-002   2.0983212161809206E-003  -3.3532334491610527E-003   4.2683837818913162E-004
   1.2022999726468697E-005   8.4321124930000000        1.5024226158857346E-002   2.4376276414841413E-003  -3.6052744835615158E-003   5.1448063459247351E-004
   1.5849000192247331E-005   8.4321124930000000        1.5849692746996880E-002   2.8071517590433359E-003  -3.8902142550796270E-003   6.1247416306287050E-004
   2.0892999600619078E-005   8.4321124930000000        1.6725271940231323E-002   3.2093515619635582E-003  -4.2123273015022278E-003   7.2169356280937791E-004
   2.7542000680114143E-005   8.4321124930000000        1.7654379829764366E-002   3.6467262543737888E-003  -4.5762350782752037E-003   8.4308878285810351E-004
   3.6307999835116789E-005   8.4321124930000000        1.8641021102666855E-002   4.1220919229090214E-003  -4.9871443770825863E-003   9.7782083321362734E-004
   4.7862999053904787E-005   8.4321124930000000        1.9689332693815231E-002   4.6383510343730450E-003  -5.4506678134202957E-003   1.1272899573668838E-003
   6.3095998484641314E-005   8.4321124930000000        2.0804269239306450E-002   5.1988107152283192E-003  -5.9731011278927326E-003   1.2933609541505575E-003
   8.3175997133366764E-005   8.4321124930000000        2.1991234272718430E-002   5.8069811202585697E-003  -6.5612285397946835E-003   1.4784958912059665E-003
   1.0964999819407240E-004   8.4321124930000000        2.3256760090589523E-002   6.4668892882764339E-003  -7.2225765325129032E-003   1.6861115582287312E-003
   1.4453999756369740E-004   8.4321124930000000        2.4607725441455841E-002   7.1826260536909103E-003  -7.9648569226264954E-003   1.9207906443625689E-003
   1.9054999575018883E-004   8.4321124930000000        2.6053706184029579E-002   7.9595195129513741E-003  -8.7970038875937462E-003   2.1891365759074688E-003
   2.5119000929407775E-004   8.4321124930000000        2.7604406699538231E-002   8.8026886805891991E-003  -9.7273727878928185E-003   2.4999100714921951E-003
   3.3112999517470598E-004   8.4321124930000000        2.9273055493831635E-002   9.7187357023358345E-003  -1.0765074752271175E-002   2.8654048219323158E-003
   4.3652000022120774E-004   8.4321124930000000        3.1075751408934593E-002   1.0715251788496971E-002  -1.1918761767446995E-002   3.3023208379745483E-003
   5.7544000446796417E-004   8.4321124930000000        3.3032361418008804E-002   1.1801090091466904E-002  -1.3195836916565895E-002   3.8331407122313976E-003
   7.5857999036088586E-004   8.4321124930000000        3.5168871283531189E-002   1.2987395748496056E-002  -1.4602041803300381E-002   4.4882060028612614E-003
   1.0000000474974513E-003   8.4321124930000000        3.7518437951803207E-002   1.4287830330431461E-002  -1.6139367595314980E-002   5.3078257478773594E-003
   1.3183000264689326E-003   8.4321124930000000        4.0124930441379547E-002   1.5720104798674583E-002  -1.7804436385631561E-002   6.3455663621425629E-003
   1.7377999611198902E-003   8.4321124930000000        4.3044533580541611E-002   1.7306337133049965E-002  -1.9584087654948235E-002   7.6712188310921192E-003
   2.2909000981599092E-003   8.4321124930000000        4.6354137361049652E-002   1.9077040255069733E-002  -2.1453106775879860E-002   9.3770856037735939E-003
   3.0199999455362558E-003   8.4321124930000000        5.0153665244579315E-002   2.1071745082736015E-002  -2.3365408182144165E-002   1.1582138948142529E-002
   3.9810999296605587E-003   8.4321124930000000        5.4576862603425980E-002   2.3344205692410469E-002  -2.5246839970350266E-002   1.4440395869314671E-002
   5.2481000311672688E-003   8.4321124930000000        5.9801753610372543E-002   2.5967555120587349E-002  -2.6983054354786873E-002   1.8149660900235176E-002
   6.9182999432086945E-003   8.4321124930000000        6.6063389182090759E-002   2.9041098430752754E-002  -2.8403546661138535E-002   2.2961080074310303E-002
   9.1201001778244972E-003   8.4321124930000000        7.3671035468578339E-002   3.2700266689062119E-002  -2.9261766001582146E-002   2.9190273955464363E-002
   1.2023000046610832E-002   8.4321124930000000        8.3026655018329620E-002   3.7128876894712448E-002  -2.9209924861788750E-002   3.7226375192403793E-002
   1.5848999843001366E-002   8.4321124930000000        9.4637744128704071E-002   4.2571548372507095E-002  -2.7770649641752243E-002   4.7529663890600204E-002
   2.0893000066280365E-002   8.4321124930000000       0.10913921147584915        4.9354765564203262E-002  -2.4306802079081535E-002   6.0626167804002762E-002
   2.7542000636458397E-002   8.4321124930000000       0.12727725505828857        5.7896479964256287E-002  -1.7999408766627312E-002   7.7050112187862396E-002
   3.6308001726865768E-002   8.4321124930000000       0.14987452328205109        6.8715721368789673E-002  -7.8447218984365463E-003   9.7239911556243896E-002
   4.7862999141216278E-002   8.4321124930000000       0.17770068347454071        8.2407839596271515E-002   7.2921705432236195E-003  0.12130787968635559     
   6.3096001744270325E-002   8.4321124930000000       0.21123591065406799        9.9577210843563080E-002   2.8536992147564888E-002  0.14866836369037628     
   8.3176001906394958E-002   8.4321124930000000       0.25019407272338867       0.12065085023641586        5.6684743613004684E-002  0.17743869125843048     
  0.10000000149011612        8.4321124930000000       0.27837923169136047       0.13685342669487000        7.9296536743640900E-002  0.19557556509971619     
  0.12500000000000000        8.4321124930000000       0.31305429339408875       0.15832051634788513       0.11012500524520874       0.21350108087062836     
  0.15000000596046448        8.4321124930000000       0.33957239985466003       0.17653529345989227       0.13692924380302429       0.22207753360271454     
  0.17499999701976776        8.4321124930000000       0.35852324962615967       0.19143624603748322       0.15938264131546021       0.22293585538864136     
  0.20000000298023224        8.4321124930000000       0.37054917216300964       0.20304158329963684       0.17744733393192291       0.21763673424720764     
  0.22499999403953552        8.4321124930000000       0.37631991505622864       0.21143302321434021       0.19125097990036011       0.20761725306510925     
  0.25000000000000000        8.4321124930000000       0.37651395797729492       0.21674232184886932       0.20101970434188843       0.19416277110576630     
  0.27500000596046448        8.4321124930000000       0.37180498242378235       0.21914058923721313       0.20703868567943573       0.17839476466178894     
  0.30000001192092896        8.4321124930000000       0.36285200715065002       0.21882966160774231       0.20962774753570557       0.16126896440982819     
  0.32499998807907104        8.4321124930000000       0.35029205679893494       0.21603488922119141       0.20912548899650574       0.14358033239841461     
  0.34999999403953552        8.4321124930000000       0.33473479747772217       0.21099914610385895       0.20587864518165588       0.12597237527370453     
  0.37500000000000000        8.4321124930000000       0.31675851345062256       0.20397773385047913       0.20023493468761444       0.10894927382469177     
  0.40000000596046448        8.4321124930000000       0.29690709710121155       0.19523383677005768       0.19253773987293243        9.2889696359634399E-002
  0.42500001192092896        8.4321124930000000       0.27568799257278442       0.18503455817699432       0.18312251567840576        7.8061327338218689E-002
  0.44999998807907104        8.4321124930000000       0.25357049703598022       0.17364732921123505       0.17231385409832001        6.4635731279850006E-002
  0.47499999403953552        8.4321124930000000       0.23098485171794891       0.16133666038513184       0.16042338311672211        5.2702896296977997E-002
  0.50000000000000000        8.4321124930000000       0.20832148194313049       0.14836116135120392       0.14774785935878754        4.2285259813070297E-002
  0.52499997615814209        8.4321124930000000       0.18593068420886993       0.13497082889080048       0.13456772267818451        3.3350925892591476E-002
  0.55000001192092896        8.4321124930000000       0.16412259638309479       0.12140437960624695       0.12114564329385757        2.5825919583439827E-002
  0.57499998807907104        8.4321124930000000       0.14316730201244354       0.10788701474666595       0.10772523283958435        1.9605323672294617E-002
  0.60000002384185791        8.4321124930000000       0.12329519540071487        9.4628050923347473E-002   9.4529815018177032E-002   1.4563249424099922E-002
  0.62500000000000000        8.4321124930000000       0.10469750314950943        8.1818908452987671E-002   8.1761188805103302E-002   1.0561573319137096E-002
  0.64999997615814209        8.4321124930000000        8.7526924908161163E-002   6.9631099700927734E-002   6.9598436355590820E-002   7.4574323371052742E-003
  0.67500001192092896        8.4321124930000000        7.1898445487022400E-002   5.8214426040649414E-002   5.8196723461151123E-002   5.1094586960971355E-003
  0.69999998807907104        8.4321124930000000        5.7890281081199646E-002   4.7695275396108627E-002   4.7686159610748291E-002   3.3828031737357378E-003
  0.72500002384185791        8.4321124930000000        4.5544911175966263E-002   3.8175072520971298E-002   3.8170654326677322E-002   2.1529733203351498E-003
  0.75000000000000000        8.4321124930000000        3.4870278090238571E-002   2.9728882014751434E-002   2.9726896435022354E-002   1.3085579266771674E-003
  0.77499997615814209        8.4321124930000000        2.5841103866696358E-002   2.2404182702302933E-002   2.2403378039598465E-002   7.5292354449629784E-004
  0.80000001192092896        8.4321124930000000        1.8400330096483231E-002   1.6219805926084518E-002   1.6219539567828178E-002   4.0498239104636014E-004
  0.82499998807907104        8.4321124930000000        1.2460671365261078E-002   1.1165080592036247E-002   1.1165050789713860E-002   1.9915260781999677E-004
  0.85000002384185791        8.4321124930000000        7.9063177108764648E-003   7.1991500444710255E-003   7.1992422454059124E-003   8.4646402683574706E-005
  0.87500000000000000        8.4321124930000000        4.5947497710585594E-003   4.2505147866904736E-003   4.2507005855441093E-003   2.4230335839092731E-005
  0.89999997615814209        8.4321124930000000        2.3586982861161232E-003   2.2167938295751810E-003   2.2170799784362316E-003  -7.3918085945479106E-006
  0.92500001192092896        8.4321124930000000        1.0082848602905869E-003   9.6476008184254169E-004   9.6515269251540303E-004  -2.5426292268093675E-005
  0.94999998807907104        8.4321124930000000        3.3344476833008230E-004   3.3075545798055828E-004   3.3123767934739590E-004  -3.6933004594175145E-005
  0.97500002384185791        8.4321124930000000        1.0693169315345585E-004   1.2179155601188540E-004   1.2230683933012187E-004  -4.2758507333928719E-005
   1.0000000000000000        8.4321124930000000        8.9046225184574723E-005   1.1851220187963918E-004   1.1895143688889220E-004  -3.9399263187078759E-005
   9.9999997171806854E-010   10.811730010000000        2.8105338569730520E-003  -9.6051709260791540E-004  -1.1318936012685299E-003  -1.3470057456288487E-004
   1.3183000246996812E-009   10.811730010000000        2.9415783938020468E-003  -9.6524949185550213E-004  -1.1564738815650344E-003  -1.3720917922910303E-004
   1.7378000150003459E-009   10.811730010000000        3.0793456826359034E-003  -9.6811365801841021E-004  -1.1813419405370951E-003  -1.3964674144517630E-004
   2.2908999142146058E-009   10.811730010000000        3.2242741435766220E-003  -9.6890470013022423E-004  -1.2065365444868803E-003  -1.4198773715179414E-004
   3.0200000278313155E-009   10.811730010000000        3.3767390996217728E-003  -9.6739875152707100E-004  -1.2320898240432143E-003  -1.4419923536479473E-004
   3.9810998941902653E-009   10.811730010000000        3.5371708218008280E-003  -9.6335471607744694E-004  -1.2580500915646553E-003  -1.4624198956880718E-004
   5.2481001766579993E-009   10.811730010000000        3.7060356698930264E-003  -9.5651135779917240E-004  -1.2844799784943461E-003  -1.4806870603933930E-004
   6.9183001549788514E-009   10.811730010000000        3.8838125765323639E-003  -9.4658695161342621E-004  -1.3114538742229342E-003  -1.4962238492444158E-004
   9.1201002305751899E-009   10.811730010000000        4.0710228495299816E-003  -9.3327672220766544E-004  -1.3390656094998121E-003  -1.5083505422808230E-004
   1.2023000373062587E-008   10.811730010000000        4.2682299390435219E-003  -9.1625010827556252E-004  -1.3674303190782666E-003  -1.5162581985350698E-004
   1.5849000334355878E-008   10.811730010000000        4.4759525917470455E-003  -8.9515838772058487E-004  -1.3966747792437673E-003  -1.5189878467936069E-004
   2.0892999330612838E-008   10.811730010000000        4.6948632225394249E-003  -8.6961378110572696E-004  -1.4269695384427905E-003  -1.5154143329709768E-004
   2.7542000680114143E-008   10.811730010000000        4.9255914054811001E-003  -8.3920685574412346E-004  -1.4585038879886270E-003  -1.5042172162793577E-004
   3.6307998385609608E-008   10.811730010000000        5.1688654348254204E-003  -8.0348853953182697E-004  -1.4915104256942868E-003  -1.4838553033769131E-004
   4.7863000673942224E-008   10.811730010000000        5.4253810085356236E-003  -7.6198630267754197E-004  -1.5262512024492025E-003  -1.4525472943205386E-004
   6.3096003088958241E-008   10.811730010000000        5.6959516368806362E-003  -7.1418005973100662E-004  -1.5630437992513180E-003  -1.4082319103181362E-004
   8.3175997644957533E-008   10.811730010000000        5.9813898988068104E-003  -6.5951893338933587E-004  -1.6022507334128022E-003  -1.3485513045452535E-004
   1.0965000285523274E-007   10.811730010000000        6.2826322391629219E-003  -5.9739517746493220E-004  -1.6443029744550586E-003  -1.2707986752502620E-004
   1.4453999597208167E-007   10.811730010000000        6.6005042754113674E-003  -5.2719120867550373E-004  -1.6896749148145318E-003  -1.1719512986019254E-004
   1.9054999711443088E-007   10.811730010000000        6.9362055510282516E-003  -4.4817145681008697E-004  -1.7389599233865738E-003  -1.0484988888492808E-004
   2.5118998792095226E-007   10.811730010000000        7.2906133718788624E-003  -3.5963571281172335E-004  -1.7927803564816713E-003  -8.9664499682839960E-005
   3.3112999631157436E-007   10.811730010000000        7.6649482361972332E-003  -2.6076455833390355E-004  -1.8518927972763777E-003  -7.1205875428859144E-005
   4.3651999703797628E-007   10.811730010000000        8.0604432150721550E-003  -1.5069068467710167E-004  -1.9171515014022589E-003  -4.8996746045304462E-005
   5.7544002629583701E-007   10.811730010000000        8.4783248603343964E-003  -2.8507176466519013E-005  -1.9895145669579506E-003  -2.2518208425026387E-005
   7.5857997217099182E-007   10.811730010000000        8.9200157672166824E-003   1.0679438128136098E-004  -2.0700905006378889E-003   8.8024826254695654E-006
   9.9999999747524271E-007   10.811730010000000        9.3869501724839211E-003   2.5627284776419401E-004  -2.1601207554340363E-003   4.5579712605103850E-005
   1.3182999509808724E-006   10.811730010000000        9.8807644098997116E-003   4.2110076174139977E-004  -2.2610297892242670E-003   8.8481938291806728E-005
   1.7377999483869644E-006   10.811730010000000        1.0402935557067394E-002   6.0244684573262930E-004  -2.3743675556033850E-003   1.3819729792885482E-004
   2.2909000563231530E-006   10.811730010000000        1.0955456644296646E-002   8.0170814180746675E-004  -2.5019675958901644E-003   1.9549115677364171E-004
   3.0199998946045525E-006   10.811730010000000        1.1540114879608154E-002   1.0202664416283369E-003  -2.6458131615072489E-003   2.6113507919944823E-004
   3.9810997805034276E-006   10.811730010000000        1.2158946134150028E-002   1.2596487067639828E-003  -2.8081536293029785E-003   3.3594522392377257E-004
   5.2481000238913111E-006   10.811730010000000        1.2814175337553024E-002   1.5215112362056971E-003  -2.9915163759142160E-003   4.2077514808624983E-004
   6.9183001869532745E-006   10.811730010000000        1.3508126139640808E-002   1.8076086416840553E-003  -3.1987056136131287E-003   5.1650364184752107E-004
   9.1201000032015145E-006   10.811730010000000        1.4243358746170998E-002   2.1198499016463757E-003  -3.4328631591051817E-003   6.2405463540926576E-004
   1.2022999726468697E-005   10.811730010000000        1.5022680163383484E-002   2.4603088386356831E-003  -3.6975024268031120E-003   7.4441049946472049E-004
   1.5849000192247331E-005   10.811730010000000        1.5848815441131592E-002   2.8310741763561964E-003  -3.9964099414646626E-003   8.7857682956382632E-004
   2.0892999600619078E-005   10.811730010000000        1.6725230962038040E-002   3.2346176449209452E-003  -4.3339598923921585E-003   1.0277479887008667E-003
   2.7542000680114143E-005   10.811730010000000        1.7655383795499802E-002   3.6734547466039658E-003  -4.7148671001195908E-003   1.1932419147342443E-003
   3.6307999835116789E-005   10.811730010000000        1.8643336370587349E-002   4.1504227556288242E-003  -5.1444354467093945E-003   1.3766861520707607E-003
   4.7862999053904787E-005   10.811730010000000        1.9693296402692795E-002   4.6684499830007553E-003  -5.6283636949956417E-003   1.5800546389073133E-003
   6.3095998484641314E-005   10.811730010000000        2.0810306072235107E-002   5.2308770827949047E-003  -6.1730332672595978E-003   1.8059654394164681E-003
   8.3175997133366764E-005   10.811730010000000        2.1999882534146309E-002   5.8412570506334305E-003  -6.7852968350052834E-003   2.0578443072736263E-003
   1.0964999819407240E-004   10.811730010000000        2.3268703371286392E-002   6.5036718733608723E-003  -7.4727335013449192E-003   2.3403768427670002E-003
   1.4453999756369740E-004   10.811730010000000        2.4623835459351540E-002   7.2222817689180374E-003  -8.2430606707930565E-003   2.6597429532557726E-003
   1.9054999575018883E-004   10.811730010000000        2.6075089350342751E-002   8.0025075003504753E-003  -9.1051915660500526E-003   3.0246933456510305E-003
   2.5119000929407775E-004   10.811730010000000        2.7632469311356544E-002   8.8495807722210884E-003  -1.0067347437143326E-002   3.4466052893549204E-003
   3.3112999517470598E-004   10.811730010000000        2.9309585690498352E-002   9.7702573984861374E-003  -1.1138410307466984E-002   3.9411620236933231E-003
   4.3652000022120774E-004   10.811730010000000        3.1123014166951180E-002   1.0772321373224258E-002  -1.2326625175774097E-002   4.5292633585631847E-003
   5.7544000446796417E-004   10.811730010000000        3.3093225210905075E-002   1.1864875443279743E-002  -1.3638727366924286E-002   5.2385018207132816E-003
   7.5857999036088586E-004   10.811730010000000        3.5246964544057846E-002   1.3059385120868683E-002  -1.5079455450177193E-002   6.1054285615682602E-003
   1.0000000474974513E-003   10.811730010000000        3.7618320435285568E-002   1.4369923621416092E-002  -1.6649303957819939E-002   7.1776476688683033E-003
   1.3183000264689326E-003   10.811730010000000        4.0252320468425751E-002   1.5814727172255516E-002  -1.8342763185501099E-002   8.5171973332762718E-003
   1.7377999611198902E-003   10.811730010000000        4.3206539005041122E-002   1.7416570335626602E-002  -2.0143663510680199E-002   1.0203171521425247E-002
   2.2909000981599092E-003   10.811730010000000        4.6559546142816544E-002   1.9206805154681206E-002  -2.2022698074579239E-002   1.2338130734860897E-002
   3.0199999455362558E-003   10.811730010000000        5.0413195043802261E-002   2.1225981414318085E-002  -2.3928320035338402E-002   1.5051195397973061E-002
   3.9810999296605587E-003   10.811730010000000        5.4903391748666763E-002   2.3529093712568283E-002  -2.5779278948903084E-002   1.8505731597542763E-002
   5.2481000311672688E-003   10.811730010000000        6.0210410505533218E-002   2.6190724223852158E-002  -2.7452299371361732E-002   2.2906495258212090E-002
   6.9182999432086945E-003   10.811730010000000        6.6571377217769623E-002   2.9311789199709892E-002  -2.8766071423888206E-002   2.8506712988018990E-002
   9.1201001778244972E-003   10.811730010000000        7.4296958744525909E-002   3.3029366284608841E-002  -2.9461652040481567E-002   3.5615865141153336E-002
   1.2023000046610832E-002   10.811730010000000        8.3788923919200897E-002   3.7528667598962784E-002  -2.9178148135542870E-002   4.4603843241930008E-002
   1.5848999843001366E-002   10.811730010000000        9.5551483333110809E-002   4.3054863810539246E-002  -2.7426347136497498E-002   5.5891543626785278E-002
   2.0893000066280365E-002   10.811730010000000       0.11021096259355545        4.9933236092329025E-002  -2.3561643436551094E-002   6.9938063621520996E-002
   2.7542000636458397E-002   10.811730010000000       0.12849605083465576        5.8577053248882294E-002  -1.6767684370279312E-002   8.7172552943229675E-002
   3.6308001726865768E-002   10.811730010000000       0.15119820833206177        6.9494597613811493E-002  -6.0611898079514503E-003  0.10788168013095856     
   4.7862999141216278E-002   10.811730010000000       0.17903606593608856        8.3260387182235718E-002   9.6436031162738800E-003  0.13197514414787292     
   6.3096001744270325E-002   10.811730010000000       0.21241271495819092       0.10044262558221817        3.1383346766233444E-002  0.15862491726875305     
   8.3176001906394958E-002   10.811730010000000       0.25093576312065125       0.12141072005033493        5.9815492480993271E-002  0.18570785224437714     
  0.10000000149011612        10.811730010000000       0.27861404418945312       0.13743713498115540        8.2411251962184906E-002  0.20209768414497375     
  0.12500000000000000        10.811730010000000       0.31238034367561340       0.15852783620357513       0.11290194094181061       0.21725858747959137     
  0.15000000596046448        10.811730010000000       0.33788591623306274       0.17626576125621796       0.13910999894142151       0.22317110002040863     
  0.17499999701976776        10.811730010000000       0.35579121112823486       0.19062471389770508       0.16081021726131439       0.22166202962398529     
  0.20000000298023224        10.811730010000000       0.36679181456565857       0.20165307819843292       0.17804087698459625       0.21438989043235779     
  0.22499999403953552        10.811730010000000       0.37159755825996399       0.20945821702480316       0.19098645448684692       0.20282763242721558     
  0.25000000000000000        10.811730010000000       0.37091636657714844       0.21419371664524078       0.19991515576839447       0.18825642764568329     
  0.27500000596046448        10.811730010000000       0.36544293165206909       0.21604886651039124       0.20514293015003204       0.17176827788352966     
  0.30000001192092896        10.811730010000000       0.35585018992424011       0.21524040400981903       0.20701150596141815       0.15427418053150177     
  0.32499998807907104        10.811730010000000       0.34278333187103271       0.21200561523437500       0.20587454736232758       0.13651630282402039     
  0.34999999403953552        10.811730010000000       0.32685533165931702       0.20659652352333069       0.20208840072154999       0.11908242106437683     
  0.37500000000000000        10.811730010000000       0.30864369869232178       0.19927494227886200       0.19600604474544525       0.10242166370153427     
  0.40000000596046448        10.811730010000000       0.28868830204010010       0.19030821323394775       0.18797276914119720        8.6860865354537964E-002
  0.42500001192092896        10.811730010000000       0.26748973131179810       0.17996533215045929       0.17832307517528534        7.2620816528797150E-002
  0.44999998807907104        10.811730010000000       0.24550819396972656       0.16851365566253662       0.16737838089466095        5.9832122176885605E-002
  0.47499999403953552        10.811730010000000       0.22316309809684753       0.15621569752693176       0.15544527769088745        4.8550289124250412E-002
  0.50000000000000000        10.811730010000000       0.20083260536193848       0.14332644641399384       0.14281404018402100        3.8769870996475220E-002
  0.52499997615814209        10.811730010000000       0.17885382473468781       0.13009069859981537       0.12975732982158661        3.0437527224421501E-002
  0.55000001192092896        10.811730010000000       0.15752294659614563       0.11674072593450546       0.11652906239032745        2.3463862016797066E-002
  0.57499998807907104        10.811730010000000       0.13709577918052673       0.10349410027265549       0.10336327552795410        1.7734000459313393E-002
  0.60000002384185791        10.811730010000000       0.11778836697340012        9.0551584959030151E-002   9.0473130345344543E-002   1.3116887770593166E-002
  0.62500000000000000        10.811730010000000        9.9777735769748688E-002   7.8095272183418274E-002   7.8049808740615845E-002   9.4732735306024551E-003
  0.64999997615814209        10.811730010000000        8.3202809095382690E-002   6.6286846995353699E-002   6.6261507570743561E-002   6.6624307073652744E-003
  0.67500001192092896        10.811730010000000        6.8165458738803864E-002   5.5265918374061584E-002   5.5252425372600555E-002   4.5476276427507401E-003
  0.69999998807907104        10.811730010000000        5.4731618613004684E-002   4.5148581266403198E-002   4.5141775161027908E-002   3.0004025902599096E-003
  0.72500002384185791        10.811730010000000        4.2932562530040741E-002   3.6026101559400558E-002   3.6022890359163284E-002   1.9037238089367747E-003
  0.75000000000000000        10.811730010000000        3.2766290009021759E-002   2.7963746339082718E-002   2.7962354943156242E-002   1.1541042476892471E-003
  0.77499997615814209        10.811730010000000        2.4199021980166435E-002   2.0999815315008163E-002   2.0999288186430931E-002   6.6277751466259360E-004
  0.80000001192092896        10.811730010000000        1.7166826874017715E-002   1.5144854784011841E-002   1.5144710429012775E-002   3.5604502772912383E-004
  0.82499998807907104        10.811730010000000        1.1577363125979900E-002   1.0381074622273445E-002   1.0381098836660385E-002   1.7491800826974213E-004
  0.85000002384185791        10.811730010000000        7.3117651045322418E-003   6.6619804129004478E-003   6.6620996221899986E-003   7.4189134465996176E-005
  0.87500000000000000        10.811730010000000        4.2266533710062504E-003   3.9122500456869602E-003   3.9124549366533756E-003   2.1072777599329129E-005
  0.89999997615814209        10.811730010000000        2.1563307382166386E-003   2.0278829615563154E-003   2.0281849429011345E-003  -6.4470423239981756E-006
  0.92500001192092896        10.811730010000000        9.1519969282671809E-004   8.7669189088046551E-004   8.7709550280123949E-004  -2.1428808395285159E-005
  0.94999998807907104        10.811730010000000        3.0056494870223105E-004   2.9930617893114686E-004   2.9978880775161088E-004  -2.9829543564119376E-005
  0.97500002384185791        10.811730010000000        9.6222320280503482E-005   1.1110301420558244E-004   1.1159849236719310E-004  -3.2316442229785025E-005
   1.0000000000000000        10.811730010000000        7.8327117080334574E-005   1.0662221029633656E-004   1.0700906568672508E-004  -2.5989667847170494E-005
   9.9999997171806854E-010   13.862896859999999        2.8086150996387005E-003  -9.5613271696493030E-004  -1.1250824900344014E-003  -1.6743947344366461E-004
   1.3183000246996812E-009   13.862896859999999        2.9396305326372385E-003  -9.6066738478839397E-004  -1.1495660291984677E-003  -1.7039377416949719E-004
   1.7378000150003459E-009   13.862896859999999        3.0773703474551439E-003  -9.6332409884780645E-004  -1.1743539944291115E-003  -1.7322669737040997E-004
   2.2908999142146058E-009   13.862896859999999        3.2222734298557043E-003  -9.6389726968482137E-004  -1.1994892265647650E-003  -1.7590093193575740E-004
   3.0200000278313155E-009   13.862896859999999        3.3747151028364897E-003  -9.6216250676661730E-004  -1.2250086292624474E-003  -1.7836944607552141E-004
   3.9810998941902653E-009   13.862896859999999        3.5351258702576160E-003  -9.5787801546975970E-004  -1.2509661028161645E-003  -1.8057656416203827E-004
   5.2481001766579993E-009   13.862896859999999        3.7039732560515404E-003  -9.5078203594312072E-004  -1.2774307979270816E-003  -1.8245576939079911E-004
   6.9183001549788514E-009   13.862896859999999        3.8817354943603277E-003  -9.4059214461594820E-004  -1.3044846709817648E-003  -1.8392771016806364E-004
   9.1201002305751899E-009   13.862896859999999        4.0689343586564064E-003  -9.2700275126844645E-004  -1.3322304002940655E-003  -1.8489846843294799E-004
   1.2023000373062587E-008   13.862896859999999        4.2661349289119244E-003  -9.0968253789469600E-004  -1.3607933651655912E-003  -1.8525720224715769E-004
   1.5849000334355878E-008   13.862896859999999        4.4738552533090115E-003  -8.8828208390623331E-004  -1.3903117505833507E-003  -1.8487383204046637E-004
   2.0892999330612838E-008   13.862896859999999        4.6927686780691147E-003  -8.6241262033581734E-004  -1.4209697255864739E-003  -1.8359646492172033E-004
   2.7542000680114143E-008   13.862896859999999        4.9235052429139614E-003  -8.3166384138166904E-004  -1.4529715990647674E-003  -1.8124848429579288E-004
   3.6307998385609608E-008   13.862896859999999        5.1667937077581882E-003  -7.9558556899428368E-004  -1.4865674311295152E-003  -1.7762499919626862E-004
   4.7863000673942224E-008   13.862896859999999        5.4233311675488949E-003  -7.5370428385213017E-004  -1.5220385976135731E-003  -1.7249118536710739E-004
   6.3096003088958241E-008   13.862896859999999        5.6939320638775826E-003  -7.0549879455938935E-004  -1.5597249148413539E-003  -1.6557679919060320E-004
   8.3175997644957533E-008   13.862896859999999        5.9794085100293159E-003  -6.5041700145229697E-004  -1.6000133473426104E-003  -1.5657510084565729E-004
   1.0965000285523274E-007   13.862896859999999        6.2806988134980202E-003  -5.8784987777471542E-004  -1.6433626879006624E-003  -1.4513589849229902E-004
   1.4453999597208167E-007   13.862896859999999        6.5986299887299538E-003  -5.1717850146815181E-004  -1.6902772476896644E-003  -1.3087142724543810E-004
   1.9054999711443088E-007   13.862896859999999        6.9344020448625088E-003  -4.3766555609181523E-004  -1.7413854366168380E-003  -1.1333252041367814E-004
   2.5118998792095226E-007   13.862896859999999        7.2888941504061222E-003  -3.4860955202020705E-004  -1.7973456997424364E-003  -9.2038513685110956E-005
   3.3112999631157436E-007   13.862896859999999        7.6633291319012642E-003  -2.4918917915783823E-004  -1.8589558312669396E-003  -6.6442647948861122E-005
   4.3651999703797628E-007   13.862896859999999        8.0589419230818748E-003  -1.3853517884854227E-004  -1.9271149067208171E-003  -3.5946155549027026E-005
   5.7544002629583701E-007   13.862896859999999        8.4769595414400101E-003  -1.5738665751996450E-005  -2.0028285216540098E-003   9.7783974695175857E-008
   7.5857997217099182E-007   13.862896859999999        8.9188097044825554E-003   1.2021113070659339E-004  -2.0872580353170633E-003   4.2400355596328154E-005
   9.9999999747524271E-007   13.862896859999999        9.3859294429421425E-003   2.7037557447329164E-004  -2.1817004308104515E-003   9.1720263299066573E-005
   1.3182999509808724E-006   13.862896859999999        9.8799578845500946E-003   4.3593006557784975E-004  -2.2876404691487551E-003   1.4888055738992989E-004
   1.7377999483869644E-006   13.862896859999999        1.0402378626167774E-002   6.1804620781913400E-004  -2.4066898040473461E-003   2.1472334628924727E-004
   2.2909000563231530E-006   13.862896859999999        1.0955189354717731E-002   8.1812497228384018E-004  -2.5407513603568077E-003   2.9018713394179940E-004
   3.0199998946045525E-006   13.862896859999999        1.1540183797478676E-002   1.0375521378591657E-003  -2.6918775402009487E-003   3.7621415685862303E-004
   3.9810997805034276E-006   13.862896859999999        1.2159409001469612E-002   1.2778592063114047E-003  -2.8623919934034348E-003   4.7380334581248462E-004
   5.2481000238913111E-006   13.862896859999999        1.2815098278224468E-002   1.5407081227749586E-003  -3.0548993963748217E-003   5.8400345733389258E-004
   6.9183001869532745E-006   13.862896859999999        1.3509591110050678E-002   1.8278601346537471E-003  -3.2722845207899809E-003   7.0790079189464450E-004
   9.1201000032015145E-006   13.862896859999999        1.4245463535189629E-002   2.1412319038063288E-003  -3.5177725367248058E-003   8.4664893802255392E-004
   1.2022999726468697E-005   13.862896859999999        1.5025546774268150E-002   2.4829064495861530E-003  -3.7949630059301853E-003   1.0014909785240889E-003
   1.5849000192247331E-005   13.862896859999999        1.5852591022849083E-002   2.8549842536449432E-003  -4.1077272035181522E-003   1.1737191816791892E-003
   2.0892999600619078E-005   13.862896859999999        1.6730098053812981E-002   3.2599507831037045E-003  -4.4605312868952751E-003   1.3648931635543704E-003
   2.7542000680114143E-005   13.862896859999999        1.7661569640040398E-002   3.7003387697041035E-003  -4.8581790179014206E-003   1.5767596196383238E-003
   3.6307999835116789E-005   13.862896859999999        1.8651125952601433E-002   4.1790078394114971E-003  -5.3060660138726234E-003   1.8114941194653511E-003
   4.7862999053904787E-005   13.862896859999999        1.9703039899468422E-002   4.6989126130938530E-003  -5.8099734596908092E-003   2.0717454608529806E-003
   6.3095998484641314E-005   13.862896859999999        2.0822450518608093E-002   5.2634286694228649E-003  -6.3763624057173729E-003   2.3610109928995371E-003
   8.3175997133366764E-005   13.862896859999999        2.2014986723661423E-002   5.8761523105204105E-003  -7.0121488533914089E-003   2.6838264893740416E-003
   1.0964999819407240E-004   13.862896859999999        2.3287473246455193E-002   6.5412218682467937E-003  -7.7249575406312943E-003   3.0463153962045908E-003
   1.4453999756369740E-004   13.862896859999999        2.4647159501910210E-002   7.2628664784133434E-003  -8.5224974900484085E-003   3.4564349334686995E-003
   1.9054999575018883E-004   13.862896859999999        2.6104092597961426E-002   8.0465991050004959E-003  -9.4136456027626991E-003   3.9252722635865211E-003
   2.5119000929407775E-004   13.862896859999999        2.7668572962284088E-002   8.8977683335542679E-003  -1.0406458750367165E-002   4.4669937342405319E-003
   3.3112999517470598E-004   13.862896859999999        2.9354583472013474E-002   9.8232785239815712E-003  -1.1509550735354424E-002   5.1008160226047039E-003
   4.3652000022120774E-004   13.862896859999999        3.1179172918200493E-002   1.0831105522811413E-002  -1.2730703689157963E-002   5.8519165031611919E-003
   5.7544000446796417E-004   13.862896859999999        3.3163402229547501E-002   1.1930597946047783E-002  -1.4075916260480881E-002   6.7529720254242420E-003
   7.5857999036088586E-004   13.862896859999999        3.5334747284650803E-002   1.3133537024259567E-002  -1.5548830851912498E-002   7.8465603291988373E-003
   1.0000000474974513E-003   13.862896859999999        3.7728212773799896E-002   1.4454397372901440E-002  -1.7148341983556747E-002   9.1871786862611771E-003
   1.3183000264689326E-003   13.862896859999999        4.0389940142631531E-002   1.5911925584077835E-002  -1.8866686150431633E-002   1.0844643227756023E-002
   1.7377999611198902E-003   13.862896859999999        4.3378837406635284E-002   1.7529536038637161E-002  -2.0684579387307167E-002   1.2906269170343876E-002
   2.2909000981599092E-003   13.862896859999999        4.6775080263614655E-002   1.9339382648468018E-002  -2.2568542510271072E-002   1.5483342111110687E-002
   3.0199999455362558E-003   13.862896859999999        5.0682350993156433E-002   2.1382993087172508E-002  -2.4461545050144196E-002   1.8713029101490974E-002
   3.9810999296605587E-003   13.862896859999999        5.5238571017980576E-002   2.3716539144515991E-002  -2.6275346055626869E-002   2.2765325382351875E-002
   5.2481000311672688E-003   13.862896859999999        6.0626104474067688E-002   2.6415968313813210E-002  -2.7878031134605408E-002   2.7848565950989723E-002
   6.9182999432086945E-003   13.862896859999999        6.7083932459354401E-002   2.9583692550659180E-002  -2.9078068211674690E-002   3.4214071929454803E-002
   9.1201001778244972E-003   13.862896859999999        7.4923835694789886E-002   3.3358287066221237E-002  -2.9605077579617500E-002   4.2160768061876297E-002
   1.2023000046610832E-002   13.862896859999999        8.4547139704227448E-002   3.7926159799098969E-002  -2.9086478054523468E-002   5.2034817636013031E-002
   1.5848999843001366E-002   13.862896859999999        9.6454471349716187E-002   4.3532807379961014E-002  -2.7023179456591606E-002   6.4213931560516357E-002
   2.0893000066280365E-002   13.862896859999999       0.11126342415809631        5.0502080470323563E-002  -2.2765533998608589E-002   7.9088248312473297E-002
   2.7542000636458397E-002   13.862896859999999       0.12968529760837555        5.9242371469736099E-002  -1.5502442605793476E-002   9.6983373165130615E-002
   3.6308001726865768E-002   13.862896859999999       0.15248109400272369        7.0251189172267914E-002  -4.2733834125101566E-003  0.11804185807704926     
   4.7862999141216278E-002   13.862896859999999       0.18032023310661316        8.4082618355751038E-002   1.1957429349422455E-002  0.14198768138885498     
   6.3096001744270325E-002   13.862896859999999       0.21353231370449066       0.10126990824937820        3.4139830619096756E-002  0.16777959465980530     
   8.3176001906394958E-002   13.862896859999999       0.25162503123283386       0.12212754786014557        6.2801174819469452E-002  0.19309674203395844     
  0.10000000149011612        13.862896859999999       0.27881038188934326       0.13797853887081146        8.5349336266517639E-002  0.20775119960308075     
  0.12500000000000000        13.862896859999999       0.31170231103897095       0.15870168805122375       0.11547965556383133       0.22025458514690399     
  0.15000000596046448        13.862896859999999       0.33624249696731567       0.17597997188568115       0.14109429717063904       0.22367642819881439     
  0.17499999701976776        13.862896859999999       0.35315829515457153       0.18982124328613281       0.16206423938274384       0.22000420093536377     
  0.20000000298023224        13.862896859999999       0.36319515109062195       0.20030255615711212       0.17849864065647125       0.21096900105476379     
  0.22499999403953552        13.862896859999999       0.36709967255592346       0.20755556225776672       0.19063410162925720       0.19806200265884399     
  0.25000000000000000        13.862896859999999       0.36560672521591187       0.21175411343574524       0.19877687096595764       0.18254885077476501     
  0.27500000596046448        13.862896859999999       0.35942965745925903       0.21310432255268097       0.20327028632164001       0.16548539698123932     
  0.30000001192092896        13.862896859999999       0.34925350546836853       0.21183654665946960       0.20447531342506409       0.14773498475551605     
  0.32499998807907104        13.862896859999999       0.33573010563850403       0.20819877088069916       0.20275841653347015       0.12998677790164948     
  0.34999999403953552        13.862896859999999       0.31947451829910278       0.20245106518268585       0.19848391413688660       0.11277463287115097     
  0.37500000000000000        13.862896859999999       0.30106273293495178       0.19486083090305328       0.19200877845287323        9.6495822072029114E-002
  0.40000000596046448        13.862896859999999       0.28102996945381165       0.18569874763488770       0.18367923796176910        8.1429399549961090E-002
  0.42500001192092896        13.862896859999999       0.25986966490745544       0.17523509263992310       0.17382819950580597        6.7753732204437256E-002
  0.44999998807907104        13.862896859999999       0.23803295195102692       0.16373655200004578       0.16277354955673218        5.5563036352396011E-002
  0.47499999403953552        13.862896859999999       0.21592853963375092       0.15146337449550629       0.15081669390201569        4.4882766902446747E-002
  0.50000000000000000        13.862896859999999       0.19392274320125580       0.13866665959358215       0.13824136555194855        3.5683684051036835E-002
  0.52499997615814209        13.862896859999999       0.17233996093273163       0.12558600306510925       0.12531265616416931        2.7894599363207817E-002
  0.55000001192092896        13.862896859999999       0.15146318078041077       0.11244732141494751       0.11227603256702423        2.1413739770650864E-002
  0.57499998807907104        13.862896859999999       0.13153477013111115        9.9460780620574951E-002   9.9356450140476227E-002   1.6118716448545456E-002
  0.60000002384185791        13.862896859999999       0.11275731027126312        8.6818970739841461E-002   8.6757414042949677E-002   1.1875132098793983E-002
  0.62500000000000000        13.862896859999999        9.5294669270515442E-002   7.4695184826850891E-002   7.4660167098045349E-002   8.5438545793294907E-003
  0.64999997615814209        13.862896859999999        7.9273067414760590E-002   6.3241861760616302E-002   6.3222765922546387E-002   5.9870006516575813E-003
  0.67500001192092896        13.862896859999999        6.4782351255416870E-002   5.2589159458875656E-002   5.2579250186681747E-002   4.0727010928094387E-003
  0.69999998807907104        13.862896859999999        5.1877319812774658E-002   4.2843688279390335E-002   4.2838849127292633E-002   2.6787200476974249E-003
  0.72500002384185791        13.862896859999999        4.0579166263341904E-002   3.4087426960468292E-002   3.4085240215063095E-002   1.6950111603364348E-003
  0.75000000000000000        13.862896859999999        3.0877040699124336E-002   2.6376770809292793E-002   2.6375887915492058E-002   1.0253122309222817E-003
  0.77499997615814209        13.862896859999999        2.2729700431227684E-002   1.9741801545023918E-002   1.9741510972380638E-002   5.8788573369383812E-004
  0.80000001192092896        13.862896859999999        1.6067303717136383E-002   1.4185731299221516E-002   1.4185691252350807E-002   3.1552248401567340E-004
  0.82499998807907104        13.862896859999999        1.0793305933475494E-002   9.6845775842666626E-003   9.6846474334597588E-003   1.5493447426706553E-004
  0.85000002384185791        13.862896859999999        6.7864973098039627E-003   6.1870706267654896E-003   6.1872117221355438E-003   6.5666994487401098E-005
  0.87500000000000000        13.862896859999999        3.9031892083585262E-003   3.6148196086287498E-003   3.6150377709418535E-003   1.8662438378669322E-005
  0.89999997615814209        13.862896859999999        1.9795878324657679E-003   1.8627970712259412E-003   1.8631074344739318E-003  -5.3966282393957954E-006
  0.92500001192092896        13.862896859999999        8.3444319898262620E-004   8.0022145994007587E-004   8.0062652705237269E-004  -1.7846832633949816E-005
  0.94999998807907104        13.862896859999999        2.7215125737711787E-004   2.7204820071347058E-004   2.7251962455920875E-004  -2.3805492674000561E-005
  0.97500002384185791        13.862896859999999        8.6798485426697880E-005   1.0157695942325518E-004   1.0204064892604947E-004  -2.3861344743636437E-005
   1.0000000000000000        13.862896859999999        6.8890753027517349E-005   9.5998540928121656E-005   9.6323950856458396E-005  -1.5661831639590673E-005
   9.9999997171806854E-010   17.775130269999998        2.8074411675333977E-003  -9.5213041640818119E-004  -1.1190525256097317E-003  -1.9974552560597658E-004
   1.3183000246996812E-009   17.775130269999998        2.9384600929915905E-003  -9.5647538546472788E-004  -1.1434757616370916E-003  -2.0306071382947266E-004
   1.7378000150003459E-009   17.775130269999998        3.0762068927288055E-003  -9.5893238903954625E-004  -1.1682236799970269E-003  -2.0619016140699387E-004
   2.2908999142146058E-009   17.775130269999998        3.2211202196776867E-003  -9.5929531380534172E-004  -1.1933435453101993E-003  -2.0908283477183431E-004
   3.0200000278313155E-009   17.775130269999998        3.3735763281583786E-003  -9.5733912894502282E-004  -1.2188774999231100E-003  -2.1167541854083538E-004
   3.9810998941902653E-009   17.775130269999998        3.5340059548616409E-003  -9.5282151596620679E-004  -1.2448857305571437E-003  -2.1389337780419737E-004
   5.2481001766579993E-009   17.775130269999998        3.7028768565505743E-003  -9.4547990011051297E-004  -1.2714442564174533E-003  -2.1564838243648410E-004
   6.9183001549788514E-009   17.775130269999998        3.8806679658591747E-003  -9.3503121752291918E-004  -1.2986432993784547E-003  -2.1683586237486452E-004
   9.1201002305751899E-009   17.775130269999998        4.0679015219211578E-003  -9.2116900486871600E-004  -1.3265949673950672E-003  -2.1733295579906553E-004
   1.2023000373062587E-008   17.775130269999998        4.2651435360312462E-003  -9.0356112923473120E-004  -1.3554352335631847E-003  -2.1699564240407199E-004
   1.5849000334355878E-008   17.775130269999998        4.4729113578796387E-003  -8.8185735512524843E-004  -1.3853145064786077E-003  -2.1565638598985970E-004
   2.0892999330612838E-008   17.775130269999998        4.6918806619942188E-003  -8.5566792404279113E-004  -1.4164309250190854E-003  -2.1312032185960561E-004
   2.7542000680114143E-008   17.775130269999998        4.9226810224354267E-003  -8.2458154065534472E-004  -1.4490045141428709E-003  -2.0916273933835328E-004
   3.6307998385609608E-008   17.775130269999998        5.1660430617630482E-003  -7.8814697917550802E-004  -1.4833030290901661E-003  -2.0352432329673320E-004
   4.7863000673942224E-008   17.775130269999998        5.4226638749241829E-003  -7.4588955612853169E-004  -1.5196278691291809E-003  -1.9591003365349025E-004
   6.3096003088958241E-008   17.775130269999998        5.6933583691716194E-003  -6.9728691596537828E-004  -1.5583409694954753E-003  -1.8598212045617402E-004
   8.3175997644957533E-008   17.775130269999998        5.9789414517581463E-003  -6.4178550383076072E-004  -1.5998537419363856E-003  -1.7335965821985155E-004
   1.0965000285523274E-007   17.775130269999998        6.2803514301776886E-003  -5.7877501240000129E-004  -1.6446530353277922E-003  -1.5760988753754646E-004
   1.4453999597208167E-007   17.775130269999998        6.5984167158603668E-003  -5.0763512263074517E-004  -1.6932724975049496E-003  -1.3825732457917184E-004
   1.9054999711443088E-007   17.775130269999998        6.9343391805887222E-003  -4.2762656812556088E-004  -1.7463747644796968E-003  -1.1475225619506091E-004
   2.5118998792095226E-007   17.775130269999998        7.2889998555183411E-003  -3.3804646227508783E-004  -1.8046535551548004E-003  -8.6511994595639408E-005
   3.3112999631157436E-007   17.775130269999998        7.6636229641735554E-003  -2.3807138495612890E-004  -1.8689465941861272E-003  -5.2875202527502552E-005
   4.3651999703797628E-007   17.775130269999998        8.0594457685947418E-003  -1.2683005479630083E-004  -1.9401956815272570E-003  -1.3121585652697831E-005
   5.7544002629583701E-007   17.775130269999998        8.4776990115642548E-003  -3.4113757010345580E-006  -2.0194521639496088E-003   3.3522679586894810E-005
   7.5857997217099182E-007   17.775130269999998        8.9198127388954163E-003   1.3319795834831893E-004  -2.1079266443848610E-003   8.7905900727491826E-005
   9.9999999747524271E-007   17.775130269999998        9.3872258439660072E-003   2.8406199999153614E-004  -2.2069688420742750E-003   1.5092901594471186E-004
   1.3182999509808724E-006   17.775130269999998        9.8815849050879478E-003   4.5035930816084146E-004  -2.3181205615401268E-003   2.2356756380759180E-004
   1.7377999483869644E-006   17.775130269999998        1.0404377244412899E-002   6.3326465897262096E-004  -2.4430500343441963E-003   3.0681490898132324E-004
   2.2909000563231530E-006   17.775130269999998        1.0957607068121433E-002   8.3418318536132574E-004  -2.5837256107479334E-003   4.0178158087655902E-004
   3.0199998946045525E-006   17.775130269999998        1.1543076485395432E-002   1.0545048862695694E-003  -2.7422637213021517E-003   5.0957989878952503E-004
   3.9810997805034276E-006   17.775130269999998        1.2162839993834496E-002   1.2957663275301456E-003  -2.9210564680397511E-003   6.3139369012787938E-004
   5.2481000238913111E-006   17.775130269999998        1.2819144874811172E-002   1.5596355078741908E-003  -3.1227814033627510E-003   7.6847238233312964E-004
   6.9183001869532745E-006   17.775130269999998        1.3514344580471516E-002   1.8478804267942905E-003  -3.3503971062600613E-003   9.2212017625570297E-004
   9.1201000032015145E-006   17.775130269999998        1.4251032844185829E-002   2.1624260116368532E-003  -3.6072074435651302E-003   1.0937375482171774E-003
   1.2022999726468697E-005   17.775130269999998        1.5032063238322735E-002   2.5053657591342926E-003  -3.8968932349234819E-003   1.2848539045080543E-003
   1.5849000192247331E-005   17.775130269999998        1.5860212966799736E-002   2.8788109775632620E-003  -4.2234044522047043E-003   1.4970841584727168E-003
   2.0892999600619078E-005   17.775130269999998        1.6739023849368095E-002   3.2852627336978912E-003  -4.5912964269518852E-003   1.7324020154774189E-003
   2.7542000680114143E-005   17.775130269999998        1.7672039568424225E-002   3.7272712215781212E-003  -5.0054574385285378E-003   1.9930468406528234E-003
   3.6307999835116789E-005   17.775130269999998        1.8663434311747551E-002   4.2077186517417431E-003  -5.4713692516088486E-003   2.2818220313638449E-003
   4.7862999053904787E-005   17.775130269999998        1.9717559218406677E-002   4.7295875847339630E-003  -5.9948926791548729E-003   2.6021485682576895E-003
   6.3095998484641314E-005   17.775130269999998        2.0839639008045197E-002   5.2962885238230228E-003  -6.5825637429952621E-003   2.9585175216197968E-003
   8.3175997133366764E-005   17.775130269999998        2.2035419940948486E-002   5.9114615432918072E-003  -7.2413543239235878E-003   3.3567044883966446E-003
   1.0964999819407240E-004   17.775130269999998        2.3311873897910118E-002   6.5793013200163841E-003  -7.9789236187934875E-003   3.8044138345867395E-003
   1.4453999756369740E-004   17.775130269999998        2.4676427245140076E-002   7.3041082359850407E-003  -8.8029587641358376E-003   4.3115229345858097E-003
   1.9054999575018883E-004   17.775130269999998        2.6139367371797562E-002   8.0914869904518127E-003  -9.7222747281193733E-003   4.8916013911366463E-003
   2.5119000929407775E-004   17.775130269999998        2.7711283415555954E-002   8.9469011873006821E-003  -1.0744735598564148E-002   5.5617159232497215E-003
   3.3112999517470598E-004   17.775130269999998        2.9406525194644928E-002   9.8774023354053497E-003  -1.1878644116222858E-002   6.3446941785514355E-003
   4.3652000022120774E-004   17.775130269999998        3.1242609024047852E-002   1.0891159065067768E-002  -1.3131259009242058E-002   7.2699920274317265E-003
   5.7544000446796417E-004   17.775130269999998        3.3241163939237595E-002   1.1997759342193604E-002  -1.4507770538330078E-002   8.3752572536468506E-003
   7.5857999036088586E-004   17.775130269999998        3.5430397838354111E-002   1.3209295459091663E-002  -1.6010638326406479E-002   9.7088320180773735E-003
   1.0000000474974513E-003   17.775130269999998        3.7846177816390991E-002   1.4540633186697960E-002  -1.7637060955166817E-002   1.1331628076732159E-002
   1.3183000264689326E-003   17.775130269999998        4.0535736829042435E-002   1.6011016443371773E-002  -1.9376918673515320E-002   1.3320492580533028E-002
   1.7377999611198902E-003   17.775130269999998        4.3559264391660690E-002   1.7644476145505905E-002  -2.1207725629210472E-002   1.5769869089126587E-002
   2.2909000981599092E-003   17.775130269999998        4.6998467296361923E-002   1.9473943859338760E-002  -2.3091783747076988E-002   1.8798269331455231E-002
   3.0199999455362558E-003   17.775130269999998        5.0958752632141113E-002   2.1541880443692207E-002  -2.4966590106487274E-002   2.2548936307430267E-002
   3.9810999296605587E-003   17.775130269999998        5.5579952895641327E-002   2.3905577138066292E-002  -2.6737062260508537E-002   2.7196008712053299E-002
   5.2481000311672688E-003   17.775130269999998        6.1046339571475983E-002   2.6642268523573875E-002  -2.8262970969080925E-002   3.2948408275842667E-002
   6.9182999432086945E-003   17.775130269999998        6.7598558962345123E-002   2.9855752363801003E-002  -2.9343137517571449E-002   4.0052119642496109E-002
   9.1201001778244972E-003   17.775130269999998        7.5549274682998657E-002   3.3685959875583649E-002  -2.9696669429540634E-002   4.8791829496622086E-002
   1.2023000046610832E-002   17.775130269999998        8.5299097001552582E-002   3.8320332765579224E-002  -2.8940644115209579E-002   5.9486433863639832E-002
   1.5848999843001366E-002   17.775130269999998        9.7344867885112762E-002   4.4004492461681366E-002  -2.6567865163087845E-002   7.2467766702175140E-002
   2.0893000066280365E-002   17.775130269999998       0.11229529231786728        5.1060635596513748E-002  -2.1925782784819603E-002   8.8056087493896484E-002
   2.7542000636458397E-002   17.775130269999998       0.13084445893764496        5.9892136603593826E-002  -1.4210809953510761E-002  0.10647607594728470     
   3.6308001726865768E-002   17.775130269999998       0.15372361242771149        7.0985734462738037E-002  -2.4869872722774744E-003  0.12773427367210388     
   4.7862999141216278E-002   17.775130269999998       0.18155464529991150        8.4875486791133881E-002   1.4231100678443909E-002  0.15138521790504456     
   6.3096001744270325E-002   17.775130269999998       0.21459710597991943       0.10206085443496704        3.6808934062719345E-002  0.17620116472244263     
   8.3176001906394958E-002   17.775130269999998       0.25226452946662903       0.12280394136905670        6.5650880336761475E-002  0.19970114529132843     
  0.10000000149011612        17.775130269999998       0.27897012233734131       0.13848051428794861        8.8124543428421021E-002  0.21264460682868958     
  0.12500000000000000        17.775130269999998       0.31101965904235840       0.15884470939636230       0.11787673830986023       0.22260218858718872     
  0.15000000596046448        17.775130269999998       0.33463785052299500       0.17567950487136841       0.14290291070938110       0.22369785606861115     
  0.17499999701976776        17.775130269999998       0.35061523318290710       0.18902550637722015       0.16316518187522888       0.21804881095886230     
  0.20000000298023224        17.775130269999998       0.35974386334419250       0.19898717105388641       0.17883874475955963       0.20743711292743683     
  0.22499999403953552        17.775130269999998       0.36280456185340881       0.20571899414062500       0.19020806252956390       0.19335770606994629     
  0.25000000000000000        17.775130269999998       0.36055654287338257       0.20941381156444550       0.19761385023593903       0.17705163359642029     
  0.27500000596046448        17.775130269999998       0.35372987389564514       0.21029329299926758       0.20142388343811035       0.15953378379344940     
  0.30000001192092896        17.775130269999998       0.34302005171775818       0.20860022306442261       0.20201592147350311       0.14161810278892517     
  0.32499998807907104        17.775130269999998       0.32908421754837036       0.20459222793579102       0.19976747035980225       0.12394134700298309     
  0.34999999403953552        17.775130269999998       0.31253862380981445       0.19853647053241730       0.19504930078983307       0.10698558390140533     
  0.37500000000000000        17.775130269999998       0.29395693540573120       0.19070512056350708       0.18822133541107178        9.1099441051483154E-002
  0.40000000596046448        17.775130269999998       0.27386930584907532       0.18137148022651672       0.17962992191314697        7.6518028974533081E-002
  0.42500001192092896        17.775130269999998       0.25276187062263489       0.17080654203891754       0.16960594058036804        6.3381358981132507E-002
  0.44999998807907104        17.775130269999998       0.23107665777206421       0.15927597880363464       0.15846337378025055        5.1751349121332169E-002
  0.47499999403953552        17.775130269999998       0.20921187102794647       0.14703740179538727       0.14649835228919983        4.1627235710620880E-002
  0.50000000000000000        17.775130269999998       0.18752235174179077       0.13433794677257538       0.13398815691471100        3.2959468662738800E-002
  0.52499997615814209        17.775130269999998       0.16632035374641418       0.12141197919845581       0.12119048088788986        2.5662032887339592E-002
  0.55000001192092896        17.775130269999998       0.14587627351284027       0.10847914963960648       0.10834265500307083        1.9623270258307457E-002
  0.57499998807907104        17.775130269999998       0.12641981244087219        9.5742508769035339E-002   9.5660939812660217E-002   1.4715231023728848E-002
  0.60000002384185791        17.775130269999998       0.10814094543457031        8.3386823534965515E-002   8.3339750766754150E-002   1.0801601223647594E-002
  0.62500000000000000        17.775130269999998        9.1191276907920837E-002   7.1577042341232300E-002   7.1550957858562469E-002   7.7442852780222893E-003
  0.64999997615814209        17.775130269999998        7.5685292482376099E-002   6.0456942766904831E-002   6.0443170368671417E-002   5.4087135940790176E-003
  0.67500001192092896        17.775130269999998        6.1701815575361252E-002   5.0147868692874908E-002   5.0141014158725739E-002   3.6679652985185385E-003
  0.69999998807907104        17.775130269999998        4.9285493791103363E-002   4.0747679769992828E-002   4.0744520723819733E-002   2.4057955015450716E-003
  0.72500002384185791        17.775130269999998        3.8448419421911240E-002   3.2329842448234558E-002   3.2328534871339798E-002   1.5186673263087869E-003
  0.75000000000000000        17.775130269999998        2.9171841219067574E-002   2.4942701682448387E-002   2.4942254647612572E-002   9.1690081171691418E-004
  0.77499997615814209        17.775130269999998        2.1407943218946457E-002   1.8608944490551949E-002   1.8608856946229935E-002   5.2504794439300895E-004
  0.80000001192092896        17.775130269999998        1.5081794932484627E-002   1.3325274921953678E-002   1.3325324282050133E-002   2.8161788941361010E-004
  0.82499998807907104        17.775130269999998        1.0093359276652336E-002   9.0623078867793083E-003   9.0624159201979637E-003   1.3827500515617430E-004
  0.85000002384185791        17.775130269999998        6.3196755945682526E-003   5.7647195644676685E-003   5.7648788206279278E-003   5.8636403991840780E-005
  0.87500000000000000        17.775130269999998        3.6171765532344580E-003   3.3516746480017900E-003   3.3519021235406399E-003   1.6791600501164794E-005
  0.89999997615814209        17.775130269999998        1.8242171499878168E-003   1.7175925895571709E-003   1.7179060960188508E-003  -4.3376958274166100E-006
  0.92500001192092896        17.775130269999998        7.6390139292925596E-004   7.3336559580639005E-004   7.3376524960622191E-004  -1.4693237972096540E-005
  0.94999998807907104        17.775130269999998        2.4742385721765459E-004   2.4825581931509078E-004   2.4870826746337116E-004  -1.8744685803540051E-005
  0.97500002384185791        17.775130269999998        7.8464967373292893E-005   9.3050490249879658E-005   9.3475231551565230E-005  -1.7063000996131450E-005
   1.0000000000000000        17.775130269999998        6.0558744735317305E-005   8.6484542407561094E-005   8.6744723375886679E-005  -7.7795202741981484E-006
   9.9999997171806854E-010   22.791430920000000        2.8068926185369492E-003  -9.4845896819606423E-004  -1.1137168621644378E-003  -2.3158836120273918E-004
   1.3183000246996812E-009   22.791430920000000        2.9379422776401043E-003  -9.5262128161266446E-004  -1.1381146032363176E-003  -2.3517482622992247E-004
   1.7378000150003459E-009   22.791430920000000        3.0757242348045111E-003  -9.5488573424518108E-004  -1.1628605425357819E-003  -2.3849705758038908E-004
   2.2908999142146058E-009   22.791430920000000        3.2206780742853880E-003  -9.5504539785906672E-004  -1.1880069505423307E-003  -2.4148829106707126E-004
   3.0200000278313155E-009   22.791430920000000        3.3731798175722361E-003  -9.5287471776828170E-004  -1.2136017903685570E-003  -2.4406684678979218E-004
   3.9810998941902653E-009   22.791430920000000        3.5336613655090332E-003  -9.4813067698851228E-004  -1.2397116515785456E-003  -2.4613708956167102E-004
   5.2481001766579993E-009   22.791430920000000        3.7025902420282364E-003  -9.4055000226944685E-004  -1.2664200039580464E-003  -2.4758637300692499E-004
   6.9183001549788514E-009   22.791430920000000        3.8804465439170599E-003  -9.2984875664114952E-004  -1.2938258005306125E-003  -2.4828233290463686E-004
   9.1201002305751899E-009   22.791430920000000        4.0677529759705067E-003  -9.1571983648464084E-004  -1.3220510445535183E-003  -2.4807034060359001E-004
   1.2023000373062587E-008   22.791430920000000        4.2650755494832993E-003  -8.9783006114885211E-004  -1.3512427685782313E-003  -2.4677021428942680E-004
   1.5849000334355878E-008   22.791430920000000        4.4729337096214294E-003  -8.7582843843847513E-004  -1.3815643033012748E-003  -2.4417406530119479E-004
   2.0892999330612838E-008   22.791430920000000        4.6920021995902061E-003  -8.4932410391047597E-004  -1.4132277574390173E-003  -2.4004078295547515E-004
   2.7542000680114143E-008   22.791430920000000        4.9229133874177933E-003  -8.1790477270260453E-004  -1.4464695705100894E-003  -2.3409449204336852E-004
   3.6307998385609608E-008   22.791430920000000        5.1663969643414021E-003  -7.8111793845891953E-004  -1.4815754257142544E-003  -2.2601820819545537E-004
   4.7863000673942224E-008   22.791430920000000        5.4231518879532814E-003  -7.3848792817443609E-004  -1.5188666293397546E-003  -2.1545373601838946E-004
   6.3096003088958241E-008   22.791430920000000        5.6939949281513691E-003  -6.8949093110859394E-004  -1.5587274683639407E-003  -2.0199276332277805E-004
   8.3175997644957533E-008   22.791430920000000        5.9797405265271664E-003  -6.3357211183756590E-004  -1.6015941509976983E-003  -1.8517753051128238E-004
   1.0965000285523274E-007   22.791430920000000        6.2813293188810349E-003  -5.7011953322216868E-004  -1.6479805344715714E-003  -1.6449022223241627E-004
   1.4453999597208167E-007   22.791430920000000        6.5995915792882442E-003  -4.9851153744384646E-004  -1.6984493704512715E-003  -1.3936583127360791E-004
   1.9054999711443088E-007   22.791430920000000        6.9357305765151978E-003  -4.1800679173320532E-004  -1.7536970553919673E-003  -1.0915201710304245E-004
   2.5118998792095226E-007   22.791430920000000        7.2906292043626308E-003  -3.2790083787404001E-004  -1.8144511850550771E-003  -7.3163420893251896E-005
   3.3112999631157436E-007   22.791430920000000        7.6655135490000248E-003  -2.2736810205969959E-004  -1.8815880175679922E-003  -3.0623337806900963E-005
   4.3651999703797628E-007   22.791430920000000        8.0616241320967674E-003  -1.1553508375072852E-004  -1.9560905639082193E-003   1.9310155039420351E-005
   5.7544002629583701E-007   22.791430920000000        8.4801940247416496E-003   8.5116225818637758E-006  -2.0390534773468971E-003   7.7537304605357349E-005
   7.5857997217099182E-007   22.791430920000000        8.9226560667157173E-003   1.4578804257325828E-004  -2.1317347418516874E-003   1.4504288265015930E-004
   9.9999999747524271E-007   22.791430920000000        9.3904556706547737E-003   2.9736111173406243E-004  -2.2355336695909500E-003   2.2286899911705405E-004
   1.3182999509808724E-006   22.791430920000000        9.8852412775158882E-003   4.6441276208497584E-004  -2.3520453833043575E-003   3.1214300543069839E-004
   1.7377999483869644E-006   22.791430920000000        1.0408506728708744E-002   6.4812105847522616E-004  -2.4829918984323740E-003   4.1400882764719427E-004
   2.2909000563231530E-006   22.791430920000000        1.0962262749671936E-002   8.4989564493298531E-004  -2.6304025668650866E-003   5.2975042490288615E-004
   3.0199998946045525E-006   22.791430920000000        1.1548320762813091E-002   1.0711308568716049E-003  -2.7964541222900152E-003   6.6065252758562565E-004
   3.9810997805034276E-006   22.791430920000000        1.2168744578957558E-002   1.3133689062669873E-003  -2.9836033936589956E-003   8.0808927305042744E-004
   5.2481000238913111E-006   22.791430920000000        1.2825793586671352E-002   1.5782838454470038E-003  -3.1945954542607069E-003   9.7352050943300128E-004
   6.9183001869532745E-006   22.791430920000000        1.3521835207939148E-002   1.8676508916541934E-003  -3.4324598964303732E-003   1.1584826279431581E-003
   9.1201000032015145E-006   22.791430920000000        1.4259483665227890E-002   2.1834040526300669E-003  -3.7005736958235502E-003   1.3646445004269481E-003
   1.2022999726468697E-005   22.791430920000000        1.5041614882647991E-002   2.5276464875787497E-003  -4.0026963688433170E-003   1.5938513679429889E-003
   1.5849000192247331E-005   22.791430920000000        1.5871036797761917E-002   2.9025021940469742E-003  -4.3428530916571617E-003   1.8480791477486491E-003
   2.0892999600619078E-005   22.791430920000000        1.6751324757933617E-002   3.3104871399700642E-003  -4.7256848774850368E-003   2.1297675557434559E-003
   2.7542000680114143E-005   22.791430920000000        1.7686067149043083E-002   3.7541706115007401E-003  -5.1561598666012287E-003   2.4417110253125429E-003
   3.6307999835116789E-005   22.791430920000000        1.8679501488804817E-002   4.2364569380879402E-003  -5.6398445740342140E-003   2.7874184306710958E-003
   4.7862999053904787E-005   22.791430920000000        1.9736044108867645E-002   4.7603575512766838E-003  -6.1826738528907299E-003   3.1711726915091276E-003
   6.3095998484641314E-005   22.791430920000000        2.0861016586422920E-002   5.3293183445930481E-003  -6.7912526428699493E-003   3.5985610447824001E-003
   8.3175997133366764E-005   22.791430920000000        2.2060275077819824E-002   5.9470245614647865E-003  -7.4725998565554619E-003   4.0767118334770203E-003
   1.0964999819407240E-004   22.791430920000000        2.3340940475463867E-002   6.6177267581224442E-003  -8.2343965768814087E-003   4.6150265261530876E-003
   1.4453999756369740E-004   22.791430920000000        2.4710617959499359E-002   7.3457951657474041E-003  -9.0842926874756813E-003   5.2254158072173595E-003
   1.9054999575018883E-004   22.791430920000000        2.6179829612374306E-002   8.1369290128350258E-003  -1.0031012818217278E-002   5.9240330010652542E-003
   2.5119000929407775E-004   22.791430920000000        2.7759445831179619E-002   8.9967036619782448E-003  -1.1082195676863194E-002   6.7309108562767506E-003
   3.3112999517470598E-004   22.791430920000000        2.9464187100529671E-002   9.9323196336627007E-003  -1.2245783582329750E-002   7.6725049875676632E-003
   4.3652000022120774E-004   22.791430920000000        3.1312022358179092E-002   1.0952132754027843E-002  -1.3528457842767239E-002   8.7824882939457893E-003
   5.7544000446796417E-004   22.791430920000000        3.3325139433145523E-002   1.2065967544913292E-002  -1.4934528619050980E-002   1.0103304870426655E-002
   7.5857999036088586E-004   22.791430920000000        3.5532440990209579E-002   1.3286221772432327E-002  -1.6465190798044205E-002   1.1688734404742718E-002
   1.0000000474974513E-003   22.791430920000000        3.7970662117004395E-002   1.4628143049776554E-002  -1.8115857616066933E-002   1.3605576008558273E-002
   1.3183000264689326E-003   22.791430920000000        4.0688071399927139E-002   1.6111459583044052E-002  -1.9873972982168198E-002   1.5936935320496559E-002
   1.7377999611198902E-003   22.791430920000000        4.3746087700128555E-002   1.7760800197720528E-002  -2.1713785827159882E-002   1.8783293664455414E-002
   2.2909000981599092E-003   22.791430920000000        4.7227889299392700E-002   1.9609842449426651E-002  -2.3593341931700706E-002   2.2268960252404213E-002
   3.0199999455362558E-003   22.791430920000000        5.1240529865026474E-002   2.1701944991946220E-002  -2.5444731116294861E-002   2.6541410014033318E-002
   3.9810999296605587E-003   22.791430920000000        5.5925607681274414E-002   2.4095460772514343E-002  -2.7166184037923813E-002   3.1776677817106247E-002
   5.2481000311672688E-003   22.791430920000000        6.1469178646802902E-002   2.6868836954236031E-002  -2.8609504923224449E-002   3.8181614130735397E-002
   6.9182999432086945E-003   22.791430920000000        6.8113349378108978E-002   3.0127163976430893E-002  -2.9564457014203072E-002   4.5993927866220474E-002
   9.1201001778244972E-003   22.791430920000000        7.6171480119228363E-002   3.4011598676443100E-002  -2.9740523546934128E-002   5.5481027811765671E-002
   1.2023000046610832E-002   22.791430920000000        8.6043216288089752E-002   3.8710456341505051E-002  -2.8745682910084724E-002   6.6931791603565216E-002
   1.5848999843001366E-002   22.791430920000000        9.8221413791179657E-002   4.4469300657510757E-002  -2.6066247373819351E-002   8.0630347132682800E-002
   2.0893000066280365E-002   22.791430920000000       0.11330581456422806        5.1608510315418243E-002  -2.1048663184046745E-002   9.6827112138271332E-002
   2.7542000636458397E-002   22.791430920000000       0.13197346031665802        6.0526296496391296E-002  -1.2898763641715050E-002  0.11564914137125015     
   3.6308001726865768E-002   22.791430920000000       0.15492652356624603        7.1698673069477081E-002  -7.0658355252817273E-004  0.13697531819343567     
   4.7862999141216278E-002   22.791430920000000       0.18274106085300446        8.5640087723731995E-002   1.6462882980704308E-002  0.16020631790161133     
   6.3096001744270325E-002   22.791430920000000       0.21560963988304138       0.10281731188297272        3.9393361657857895E-002  0.18395222723484039     
   8.3176001906394958E-002   22.791430920000000       0.25285696983337402       0.12344239652156830        6.8372987210750580E-002  0.20560488104820251     
  0.10000000149011612        22.791430920000000       0.27909538149833679       0.13894580304622650        9.0749196708202362E-002  0.21687091886997223     
  0.12500000000000000        22.791430920000000       0.31033238768577576       0.15895938873291016       0.12010948359966278       0.22439594566822052     
  0.15000000596046448        22.791430920000000       0.33306846022605896       0.17536585032939911       0.14455376565456390       0.22332055866718292     
  0.17499999701976776        22.791430920000000       0.34815412759780884       0.18823735415935516       0.16413052380084991       0.21586453914642334     
  0.20000000298023224        22.791430920000000       0.35642504692077637       0.19770447909832001       0.17907647788524628       0.20384237170219421     
  0.22499999403953552        22.791430920000000       0.35869368910789490       0.20394334197044373       0.18972010910511017       0.18874084949493408     
  0.25000000000000000        22.791430920000000       0.35574150085449219       0.20716451108455658       0.19643339514732361       0.17176938056945801     
  0.27500000596046448        22.791430920000000       0.34831351041793823       0.20760403573513031       0.19960591197013855       0.15389843285083771     
  0.30000001192092896        22.791430920000000       0.33711415529251099       0.20551612973213196       0.19963020086288452       0.13589170575141907     
  0.32499998807907104        22.791430920000000       0.32280483841896057       0.20116707682609558       0.19689311087131500       0.11833464354276657     
  0.34999999403953552        22.791430920000000       0.30600205063819885       0.19483028352260590       0.19177068769931793       0.10165990889072418     
  0.37500000000000000        22.791430920000000       0.28727665543556213       0.18678198754787445       0.18462486565113068        8.6170651018619537E-002
  0.40000000596046448        22.791430920000000       0.26715332269668579       0.17729751765727997       0.17580151557922363        7.2061590850353241E-002
  0.42500001192092896        22.791430920000000       0.24611076712608337       0.16664810478687286       0.16562901437282562        5.9438113123178482E-002
  0.44999998807907104        22.791430920000000       0.22458194196224213       0.15509805083274841       0.15441729128360748        4.8333432525396347E-002
  0.47499999403953552        22.791430920000000       0.20295481383800507       0.14290213584899902       0.14245708286762238        3.8723923265933990E-002
  0.50000000000000000        22.791430920000000       0.18157312273979187       0.13030338287353516       0.13001932203769684        3.0542695894837379E-002
  0.52499997615814209        22.791430920000000       0.16073743999004364       0.11753100901842117       0.11735448241233826        2.3691434413194656E-002
  0.55000001192092896        22.791430920000000       0.14070622622966766       0.10479851812124252       0.10469209402799606        1.8050653859972954E-002
  0.57499998807907104        22.791430920000000       0.12169717252254486        9.2302069067955017E-002   9.2240117490291595E-002   1.3488414697349072E-002
  0.60000002384185791        22.791430920000000       0.10388846695423126        8.0218963325023651E-002   8.0184340476989746E-002   9.8675927147269249E-003
  0.62500000000000000        22.791430920000000        8.7420247495174408E-002   6.8706259131431580E-002   6.8687833845615387E-002   7.0518068969249725E-003
  0.64999997615814209        22.791430920000000        7.2396144270896912E-002   5.7899571955204010E-002   5.7890351861715317E-002   4.9101021140813828E-003
  0.67500001192092896        22.791430920000000        5.8884818106889725E-002   4.7912038862705231E-002   4.7907792031764984E-002   3.3204860519617796E-003
  0.69999998807907104        22.791430920000000        4.6921659260988235E-002   3.8833413273096085E-002   3.8831684738397598E-002   2.1724316757172346E-003
  0.72500002384185791        22.791430920000000        3.6510523408651352E-002   3.0729345977306366E-002   3.0728787183761597E-002   1.3684506993740797E-003
  0.75000000000000000        22.791430920000000        2.7625568211078644E-002   2.3640844970941544E-002   2.3640768602490425E-002   8.2485913299024105E-004
  0.77499997615814209        22.791430920000000        2.0213196054100990E-002   1.7583936452865601E-002   1.7584020271897316E-002   4.7184791765175760E-004
  0.80000001192092896        22.791430920000000        1.4194067567586899E-002   1.2549524195492268E-002   1.2549649924039841E-002   2.5298181571997702E-004
  0.82499998807907104        22.791430920000000        9.4652660191059113E-003   8.5035013034939766E-003   8.5036428645253181E-003   1.2424739543348551E-004
  0.85000002384185791        22.791430920000000        5.9025627560913563E-003   5.3871031850576401E-003   5.3872768767178059E-003   5.2769810281461105E-005
  0.87500000000000000        22.791430920000000        3.3628584351390600E-003   3.1175618059933186E-003   3.1177948694676161E-003   1.5313413314288482E-005
  0.89999997615814209        22.791430920000000        1.6868297243490815E-003   1.5891251387074590E-003   1.5894374810159206E-003  -3.3270289350184612E-006
  0.92500001192092896        22.791430920000000        7.0190062979236245E-004   6.7455356474965811E-004   6.7494291579350829E-004  -1.1951857231906615E-005
  0.94999998807907104        22.791430920000000        2.2576807532459497E-004   2.2735664970241487E-004   2.2778504353482276E-004  -1.4524444850394502E-005
  0.97500002384185791        22.791430920000000        7.1063106588553637E-005   8.5389321611728519E-005   8.5771265730727464E-005  -1.1632701898633968E-005
   1.0000000000000000        22.791430920000000        5.3181342082098126E-005   7.7945289376657456E-005   7.8139819379430264E-005  -1.8283907365912455E-006
   9.9999997171806854E-010   29.223376460000001        2.8068472165614367E-003  -9.4550714129582047E-004  -1.1095929658040404E-003  -2.5882964837364852E-004
   1.3183000246996812E-009   29.223376460000001        2.9379422776401043E-003  -9.4951625214889646E-004  -1.1339953634887934E-003  -2.6257577701471746E-004
   1.7378000150003459E-009   29.223376460000001        3.0757745262235403E-003  -9.5161882927641273E-004  -1.1587692424654961E-003  -2.6597795658744872E-004
   2.2908999142146058E-009   29.223376460000001        3.2207840122282505E-003  -9.5160730415955186E-004  -1.1839712969958782E-003  -2.6895420160144567E-004
   3.0200000278313155E-009   29.223376460000001        3.3733469899743795E-003  -9.4925565645098686E-004  -1.2096546124666929E-003  -2.7140535530634224E-004
   3.9810998941902653E-009   29.223376460000001        3.5338958259671926E-003  -9.4432017067447305E-004  -1.2358919484540820E-003  -2.7321564266458154E-004
   5.2481001766579993E-009   29.223376460000001        3.7028989754617214E-003  -9.3653693329542875E-004  -1.2627736432477832E-003  -2.7424949803389609E-004
   6.9183001549788514E-009   29.223376460000001        3.8808363024145365E-003  -9.2562148347496986E-004  -1.2904063332825899E-003  -2.7434839284978807E-004
   9.1201002305751899E-009   29.223376460000001        4.0682321414351463E-003  -9.1126572806388140E-004  -1.3189209857955575E-003  -2.7332807076163590E-004
   1.2023000373062587E-008   29.223376460000001        4.2656525038182735E-003  -8.9313584612682462E-004  -1.3484746450558305E-003  -2.7097473503090441E-004
   1.5849000334355878E-008   29.223376460000001        4.4736168347299099E-003  -8.7088003056123853E-004  -1.3792418176308274E-003  -2.6704324409365654E-004
   2.0892999330612838E-008   29.223376460000001        4.6928022056818008E-003  -8.4410648560151458E-004  -1.4114475343376398E-003  -2.6125006843358278E-004
   2.7542000680114143E-008   29.223376460000001        4.9238405190408230E-003  -8.1240193685516715E-004  -1.4453420881181955E-003  -2.5327259209007025E-004
   3.6307998385609608E-008   29.223376460000001        5.1674628630280495E-003  -7.7531294664368033E-004  -1.4812272274866700E-003  -2.4274150200653821E-004
   4.7863000673942224E-008   29.223376460000001        5.4243695922195911E-003  -7.3236267780885100E-004  -1.5194414881989360E-003  -2.2924163204152137E-004
   6.3096003088958241E-008   29.223376460000001        5.6953774765133858E-003  -6.8302615545690060E-004  -1.5603885985910892E-003  -2.1230131096672267E-004
   8.3175997644957533E-008   29.223376460000001        5.9813028201460838E-003  -6.2674732180312276E-004  -1.6045257216319442E-003  -1.9139423966407776E-004
   1.0965000285523274E-007   29.223376460000001        6.2830876559019089E-003  -5.6291290093213320E-004  -1.6523904632776976E-003  -1.6592702013440430E-004
   1.4453999597208167E-007   29.223376460000001        6.6015636548399925E-003  -4.9089977983385324E-004  -1.7045702552422881E-003  -1.3525567192118615E-004
   1.9054999711443088E-007   29.223376460000001        6.9379350170493126E-003  -4.0996496682055295E-004  -1.7617896664887667E-003  -9.8637363407760859E-005
   2.5118998792095226E-007   29.223376460000001        7.2930874302983284E-003  -3.1940246117301285E-004  -1.8248051637783647E-003  -5.5297125072684139E-005
   3.3112999631157436E-007   29.223376460000001        7.6682483777403831E-003  -2.1838478278368711E-004  -1.8945253686979413E-003  -4.3574882511165924E-006
   4.3651999703797628E-007   29.223376460000001        8.0646611750125885E-003  -1.0603637929307297E-004  -1.9719677511602640E-003   5.5129301472334191E-005
   5.7544002629583701E-007   29.223376460000001        8.4835607558488846E-003   1.8558219380793162E-005  -2.0582627039402723E-003   1.2417310790624470E-004
   7.5857997217099182E-007   29.223376460000001        8.9263850823044777E-003   1.5641753270756453E-004  -2.1547081414610147E-003   2.0387713448144495E-004
   9.9999999747524271E-007   29.223376460000001        9.3945804983377457E-003   3.0861111008562148E-004  -2.2627434227615595E-003   2.9540606192313135E-004
   1.3182999509808724E-006   29.223376460000001        9.8898019641637802E-003   4.7632391215302050E-004  -2.3840088397264481E-003   4.0001948946155608E-004
   1.7377999483869644E-006   29.223376460000001        1.0413547977805138E-002   6.6073710331693292E-004  -2.5202701799571514E-003   5.1899289246648550E-004
   2.2909000563231530E-006   29.223376460000001        1.0967834852635860E-002   8.6326419841498137E-004  -2.6736070867627859E-003   6.5376330167055130E-004
   3.0199998946045525E-006   29.223376460000001        1.1554480530321598E-002   1.0853038402274251E-003  -2.8462461195886135E-003   8.0576940672472119E-004
   3.9810997805034276E-006   29.223376460000001        1.2175559066236019E-002   1.3284028973430395E-003  -3.0406971927732229E-003   9.7655702847987413E-004
   5.2481000238913111E-006   29.223376460000001        1.2833341024816036E-002   1.5942410100251436E-003  -3.2597621902823448E-003   1.1677786242216825E-003
   6.9183001869532745E-006   29.223376460000001        1.3530207797884941E-002   1.8846002640202641E-003  -3.5065286792814732E-003   1.3811864191666245E-003
   9.1201000032015145E-006   29.223376460000001        1.4268788509070873E-002   2.2014218848198652E-003  -3.7844360340386629E-003   1.6187014989554882E-003
   1.2022999726468697E-005   29.223376460000001        1.5051980502903461E-002   2.5468191597610712E-003  -4.0973084978759289E-003   1.8824695143848658E-003
   1.5849000192247331E-005   29.223376460000001        1.5882615000009537E-002   2.9229260981082916E-003  -4.4492352753877640E-003   2.1748123690485954E-003
   2.0892999600619078E-005   29.223376460000001        1.6764303669333458E-002   3.3322726376354694E-003  -4.8449276946485043E-003   2.4986153002828360E-003
   2.7542000680114143E-005   29.223376460000001        1.7700672149658203E-002   3.7774441298097372E-003  -5.2894232794642448E-003   2.8572049923241138E-003
   3.6307999835116789E-005   29.223376460000001        1.8696008250117302E-002   4.2613660916686058E-003  -5.7883583940565586E-003   3.2547607552260160E-003
   4.7862999053904787E-005   29.223376460000001        1.9754793494939804E-002   4.7870734706521034E-003  -6.3477265648543835E-003   3.6963806487619877E-003
   6.3095998484641314E-005   29.223376460000001        2.0882423967123032E-002   5.3580440580844879E-003  -6.9741881452500820E-003   4.1886772960424423E-003
   8.3175997133366764E-005   29.223376460000001        2.2084860131144524E-002   5.9780017472803593E-003  -7.6747955754399300E-003   4.7400300391018391E-003
   1.0964999819407240E-004   29.223376460000001        2.3369343951344490E-002   6.6512473858892918E-003  -8.4572369232773781E-003   5.3613916970789433E-003
   1.4453999756369740E-004   29.223376460000001        2.4743638932704926E-002   7.3822117410600185E-003  -9.3291113153100014E-003   6.0665039345622063E-003
   1.9054999575018883E-004   29.223376460000001        2.6218468323349953E-002   8.1766741350293159E-003  -1.0299044661223888E-002   6.8738176487386227E-003
   2.5119000929407775E-004   29.223376460000001        2.7804946526885033E-002   9.0403072535991669E-003  -1.1374450288712978E-002   7.8059607185423374E-003
   3.3112999517470598E-004   29.223376460000001        2.9518103227019310E-002   9.9804392084479332E-003  -1.2562921270728111E-002   8.8925147429108620E-003
   4.3652000022120774E-004   29.223376460000001        3.1376294791698456E-002   1.1005587875843048E-002  -1.3870587572455406E-002   1.0170726105570793E-002
   5.7544000446796417E-004   29.223376460000001        3.3402185887098312E-002   1.2125779874622822E-002  -1.5300944447517395E-002   1.1687018908560276E-002
   7.5857999036088586E-004   29.223376460000001        3.5625278949737549E-002   1.3353670947253704E-002  -1.6854025423526764E-002   1.3499595224857330E-002
   1.0000000474974513E-003   29.223376460000001        3.8083024322986603E-002   1.4704835601150990E-002  -1.8523633480072021E-002   1.5679912641644478E-002
   1.3183000264689326E-003   29.223376460000001        4.0824566036462784E-002   1.6199409961700439E-002  -2.0295040681958199E-002   1.8315874040126801E-002
   1.7377999611198902E-003   29.223376460000001        4.3912358582019806E-002   1.7862524837255478E-002  -2.2139618173241615E-002   2.1512342616915703E-002
   2.2909000981599092E-003   29.223376460000001        4.7430802136659622E-002   1.9728487357497215E-002  -2.4011723697185516E-002   2.5397548452019691E-002
   3.0199999455362558E-003   29.223376460000001        5.1488298922777176E-002   2.1841404959559441E-002  -2.5838807225227356E-002   3.0121255666017532E-002
   3.9810999296605587E-003   29.223376460000001        5.6227914988994598E-002   2.4260509759187698E-002  -2.7513453736901283E-002   3.5859484225511551E-002
   5.2481000311672688E-003   29.223376460000001        6.1837129294872284E-002   2.7065243571996689E-002  -2.8880834579467773E-002   4.2815398424863815E-002
   6.9182999432086945E-003   29.223376460000001        6.8559184670448303E-002   3.0361747369170189E-002  -2.9723320156335831E-002   5.1217459142208099E-002
   9.1201001778244972E-003   29.223376460000001        7.6707877218723297E-002   3.4292142838239670E-002  -2.9742730781435966E-002   6.1316046863794327E-002
   1.2023000046610832E-002   29.223376460000001        8.6681857705116272E-002   3.9045386016368866E-002  -2.8540093451738358E-002   7.3372252285480499E-002
   1.5848999843001366E-002   29.223376460000001        9.8970390856266022E-002   4.4866867363452911E-002  -2.5597278028726578E-002   8.7627887725830078E-002
   2.0893000066280365E-002   29.223376460000001       0.11416536569595337        5.2075251936912537E-002  -2.0261222496628761E-002  0.10427332669496536     
   2.7542000636458397E-002   29.223376460000001       0.13292920589447021        6.1064191162586212E-002  -1.1747266165912151E-002  0.12335393577814102     
   3.6308001726865768E-002   29.223376460000001       0.15593940019607544        7.2300434112548828E-002   8.3109264960512519E-004  0.14464461803436279     
   4.7862999141216278E-002   29.223376460000001       0.18373343348503113        8.6281731724739075E-002   1.8365282565355301E-002  0.16742445528507233     
   6.3096001744270325E-002   29.223376460000001       0.21644817292690277       0.10344734787940979        4.1570227593183517E-002  0.19018079340457916     
   8.3176001906394958E-002   29.223376460000001       0.25333517789840698       0.12396767735481262        7.0638380944728851E-002  0.21021859347820282     
  0.10000000149011612        29.223376460000001       0.27917781472206116       0.13932193815708160        9.2913985252380371E-002  0.22006092965602875     
  0.12500000000000000        29.223376460000001       0.30973222851753235       0.15903776884078979       0.12192545831203461       0.22556586563587189     
  0.15000000596046448        29.223376460000001       0.33173269033432007       0.17508400976657867       0.14587096869945526       0.22272439301013947     
  0.17499999701976776        29.223376460000001       0.34607917070388794       0.18755933642387390       0.16487018764019012       0.21382577717304230     
  0.20000000298023224        29.223376460000001       0.35364308953285217       0.19661602377891541       0.17920994758605957       0.20069985091686249     
  0.22499999403953552        29.223376460000001       0.35526239871978760       0.20244795083999634       0.18925404548645020       0.18481829762458801     
  0.25000000000000000        29.223376460000001       0.35173636674880981       0.20528022944927216       0.19539922475814819       0.16735856235027313     
  0.27500000596046448        29.223376460000001       0.34382164478302002       0.20536054670810699       0.19805215299129486       0.14925056695938110     
  0.30000001192092896        29.223376460000001       0.33222946524620056       0.20295220613479614       0.19761666655540466       0.13121436536312103     
  0.32499998807907104        29.223376460000001       0.31762403249740601       0.19832834601402283       0.19448663294315338       0.11379196494817734     
  0.34999999403953552        29.223376460000001       0.30062156915664673       0.19176718592643738       0.18904177844524384        9.7375161945819855E-002
  0.37500000000000000        29.223376460000001       0.28178995847702026       0.18354797363281250       0.18164516985416412        8.2230091094970703E-002
  0.40000000596046448        29.223376460000001       0.26164901256561279       0.17394736409187317       0.17264181375503540        6.8519137799739838E-002
  0.42500001192092896        29.223376460000001       0.24067085981369019       0.16323648393154144       0.16235765814781189        5.6320358067750931E-002
  0.44999998807907104        29.223376460000001       0.21928068995475769       0.15167818963527679       0.15109895169734955        4.5644655823707581E-002
  0.47499999403953552        29.223376460000001       0.19785773754119873       0.13952468335628510       0.13915176689624786        3.6450944840908051E-002
  0.50000000000000000        29.223376460000001       0.17673642933368683       0.12701539695262909       0.12678158283233643        2.8659351170063019E-002
  0.52499997615814209        29.223376460000001       0.15620757639408112       0.11437503993511200       0.11423279345035553        2.2162633016705513E-002
  0.55000001192092896        29.223376460000001       0.13651974499225616       0.10181194543838501       0.10172838717699051        1.6835892572999001E-002
  0.57499998807907104        29.223376460000001       0.11788073182106018        8.9516498148441315E-002   8.9469410479068756E-002   1.2544762343168259E-002
  0.60000002384185791        29.223376460000001       0.10045905411243439        7.7659763395786285E-002   7.7634543180465698E-002   9.1521181166172028E-003
  0.62500000000000000        29.223376460000001        8.4385544061660767E-002   6.6392287611961365E-002   6.6379636526107788E-002   6.5234727226197720E-003
  0.64999997615814209        29.223376460000001        6.9755002856254578E-002   5.5842999368906021E-002   5.5837210267782211E-002   4.5311548747122288E-003
  0.67500001192092896        29.223376460000001        5.6627932935953140E-002   4.6118348836898804E-002   4.6116061508655548E-002   3.0573813710361719E-003
  0.69999998807907104        29.223376460000001        4.5032322406768799E-002   3.7301529198884964E-002   3.7300873547792435E-002   1.9963514059782028E-003
  0.72500002384185791        29.223376460000001        3.4965492784976959E-002   2.9451908543705940E-002   2.9451910406351089E-002   1.2554702116176486E-003
  0.75000000000000000        29.223376460000001        2.6396049186587334E-002   2.2604651749134064E-002   2.2604851052165031E-002   7.5582636054605246E-004
  0.77499997615814209        29.223376460000001        1.9265903159976006E-002   1.6770517453551292E-002   1.6770731657743454E-002   4.3203835957683623E-004
  0.80000001192092896        29.223376460000001        1.3492392376065254E-002   1.1935888789594173E-002   1.1936072260141373E-002   2.3159383272286505E-004
  0.82499998807907104        29.223376460000001        8.9705083519220352E-003   8.0630322918295860E-003   8.0631980672478676E-003   1.1379535135347396E-004
  0.85000002384185791        29.223376460000001        5.5752550251781940E-003   5.0906208343803883E-003   5.0908043049275875E-003   4.8429679736727849E-005
  0.87500000000000000        29.223376460000001        3.1641628593206406E-003   2.9345622751861811E-003   2.9347981326282024E-003   1.4266782272898126E-005
  0.89999997615814209        29.223376460000001        1.5800241380929947E-003   1.4892047038301826E-003   1.4895135536789894E-003  -2.5133344934147317E-006
  0.92500001192092896        29.223376460000001        6.5396173158660531E-004   6.2904349761083722E-004   6.2942103249952197E-004  -9.8826158136944287E-006
  0.94999998807907104        29.223376460000001        2.0907829457428306E-004   2.1120488236192614E-004   2.1160980395507067E-004  -1.1451091268099844E-005
  0.97500002384185791        29.223376460000001        6.5291940700262785E-005   7.9353732871823013E-005   7.9697172623127699E-005  -7.8364446380874142E-006
   1.0000000000000000        29.223376460000001        4.7453198931179941E-005   7.1232709160540253E-005   7.1371614467352629E-005   2.0933496216457570E-006
   9.9999997171806854E-010   37.470474510000003        2.8071638662368059E-003  -9.4264908693730831E-004  -1.1057688388973475E-003  -2.8668020968325436E-004
   1.3183000246996812E-009   37.470474510000003        2.9383217915892601E-003  -9.4650400569662452E-004  -1.1302013881504536E-003  -2.9051490128040314E-004
   1.7378000150003459E-009   37.470474510000003        3.0762224923819304E-003  -9.4844342675060034E-004  -1.1550320778042078E-003  -2.9391146381385624E-004
   2.2908999142146058E-009   37.470474510000003        3.2213064841926098E-003  -9.4825902488082647E-004  -1.1803224915638566E-003  -2.9677076963707805E-004
   3.0200000278313155E-009   37.470474510000003        3.3739511854946613E-003  -9.4572437228634953E-004  -1.2061314191669226E-003  -2.9897390049882233E-004
   3.9810998941902653E-009   37.470474510000003        3.5345887299627066E-003  -9.4059499679133296E-004  -1.2325379066169262E-003  -3.0038270051591098E-004
   5.2481001766579993E-009   37.470474510000003        3.7036885041743517E-003  -9.3260628636926413E-004  -1.2596398591995239E-003  -3.0083596357144415E-004
   6.9183001549788514E-009   37.470474510000003        3.8817310705780983E-003  -9.2147308168932796E-004  -1.2875524116680026E-003  -3.0014623189345002E-004
   9.1201002305751899E-009   37.470474510000003        4.0692407637834549E-003  -9.0688647469505668E-004  -1.3164157280698419E-003  -2.9809650732204318E-004
   1.2023000373062587E-008   37.470474510000003        4.2667849920690060E-003  -8.8851188775151968E-004  -1.3463977957144380E-003  -2.9443626408465207E-004
   1.5849000334355878E-008   37.470474510000003        4.4748843647539616E-003  -8.6599652422592044E-004  -1.3776846462860703E-003  -2.8887964435853064E-004
   2.0892999330612838E-008   37.470474510000003        4.6942159533500671E-003  -8.3894771523773670E-004  -1.4105148147791624E-003  -2.8109701815992594E-004
   2.7542000680114143E-008   37.470474510000003        4.9254121258854866E-003  -8.0695113865658641E-004  -1.4451534952968359E-003  -2.7071524527855217E-004
   3.6307998385609608E-008   37.470474510000003        5.1692067645490170E-003  -7.6955219265073538E-004  -1.4819189673289657E-003  -2.5730871129781008E-004
   4.7863000673942224E-008   37.470474510000003        5.4262992925941944E-003  -7.2627299232408404E-004  -1.5211675781756639E-003  -2.4040121934376657E-004
   6.3096003088958241E-008   37.470474510000003        5.6975088082253933E-003  -6.7658728221431375E-004  -1.5633230796083808E-003  -2.1945360640529543E-004
   8.3175997644957533E-008   37.470474510000003        5.9836530126631260E-003  -6.1993772396817803E-004  -1.6088646370917559E-003  -1.9386679923627526E-004
   1.0965000285523274E-007   37.470474510000003        6.2856753356754780E-003  -5.5570941185578704E-004  -1.6583534888923168E-003  -1.6296740795951337E-004
   1.4453999597208167E-007   37.470474510000003        6.6044079139828682E-003  -4.8327789409086108E-004  -1.7124020960181952E-003  -1.2602853530552238E-004
   1.9054999711443088E-007   37.470474510000003        6.9410586729645729E-003  -4.0189825813286006E-004  -1.7717642476782203E-003  -8.2212092820554972E-005
   2.5118998792095226E-007   37.470474510000003        7.2965133003890514E-003  -3.1086293165571988E-004  -1.8372251652181149E-003  -3.0649684049421921E-005
   3.3112999631157436E-007   37.470474510000003        7.6720030046999454E-003  -2.0934235362801701E-004  -1.9097260665148497E-003   2.9641401852131821E-005
   4.3651999703797628E-007   37.470474510000003        8.0687729641795158E-003  -9.6458810730837286E-005  -1.9903187640011311E-003   9.9719181889668107E-005
   5.7544002629583701E-007   37.470474510000003        8.4880618378520012E-003   2.8705451768473722E-005  -2.0801702048629522E-003   1.8070750229526311E-004
   7.5857997217099182E-007   37.470474510000003        8.9313099160790443E-003   1.6717160178814083E-004  -2.1806168369948864E-003   2.7383299311622977E-004
   9.9999999747524271E-007   37.470474510000003        9.3999681994318962E-003   3.2001195359043777E-004  -2.2931392304599285E-003   3.8038814091123641E-004
   1.3182999509808724E-006   37.470474510000003        9.8956963047385216E-003   4.8841477837413549E-004  -2.4194212164729834E-003   5.0177134107798338E-004
   1.7377999483869644E-006   37.470474510000003        1.0419997386634350E-002   6.7356450017541647E-004  -2.5612728204578161E-003   6.3939637038856745E-004
   2.2909000563231530E-006   37.470474510000003        1.0974895209074020E-002   8.7687897030264139E-004  -2.7208239771425724E-003   7.9486344475299120E-004
   3.0199998946045525E-006   37.470474510000003        1.1562216095626354E-002   1.0997611097991467E-003  -2.9003503732383251E-003   9.6977595239877701E-004
   3.9810997805034276E-006   37.470474510000003        1.2184043414890766E-002   1.3437630841508508E-003  -3.1024152413010597E-003   1.1658663861453533E-003
   5.2481000238913111E-006   37.470474510000003        1.2842658907175064E-002   1.6105704708024859E-003  -3.3298770431429148E-003   1.3849985552951694E-003
   6.9183001869532745E-006   37.470474510000003        1.3540457002818584E-002   1.9019723404198885E-003  -3.5858817864209414E-003   1.6291642095893621E-003
   9.1201000032015145E-006   37.470474510000003        1.4280086383223534E-002   2.2199184168130159E-003  -3.8739314768463373E-003   1.9005668582394719E-003
   1.2022999726468697E-005   37.470474510000003        1.5064465813338757E-002   2.5665313005447388E-003  -4.1979164816439152E-003   2.2016898728907108E-003
   1.5849000192247331E-005   37.470474510000003        1.5896454453468323E-002   2.9439569916576147E-003  -4.5619886368513107E-003   2.5352463126182556E-003
   2.0892999600619078E-005   37.470474510000003        1.6779692843556404E-002   3.3547396305948496E-003  -4.9709333106875420E-003   2.9046242125332355E-003
   2.7542000680114143E-005   37.470474510000003        1.7717853188514709E-002   3.8014817982912064E-003  -5.4298546165227890E-003   3.3137481659650803E-003
   3.6307999835116789E-005   37.470474510000003        1.8715273588895798E-002   4.2871301993727684E-003  -5.9444587677717209E-003   3.7675481289625168E-003
   4.7862999053904787E-005   37.470474510000003        1.9776500761508942E-002   4.8147458583116531E-003  -6.5207979641854763E-003   4.2720250785350800E-003
   6.3095998484641314E-005   37.470474510000003        2.0907012745738029E-002   5.3878398612141609E-003  -7.1655823849141598E-003   4.8349206335842609E-003
   8.3175997133366764E-005   37.470474510000003        2.2112872451543808E-002   6.0101752169430256E-003  -7.8858891502022743E-003   5.4659745655953884E-003
   1.0964999819407240E-004   37.470474510000003        2.3401452228426933E-002   6.6861053928732872E-003  -8.6894016712903976E-003   6.1778086237609386E-003
   1.4453999756369740E-004   37.470474510000003        2.4780677631497383E-002   7.4201235547661781E-003  -9.5836501568555832E-003   6.9861104711890221E-003
   1.9054999575018883E-004   37.470474510000003        2.6261474937200546E-002   8.2180928438901901E-003  -1.0577133856713772E-002   7.9117473214864731E-003
   2.5119000929407775E-004   37.470474510000003        2.7855210006237030E-002   9.0857855975627899E-003  -1.1677003465592861E-002   8.9800301939249039E-003
   3.3112999517470598E-004   37.470474510000003        2.9577229171991348E-002   1.0030662640929222E-002  -1.2890451587736607E-002   1.0223734192550182E-002
   4.3652000022120774E-004   37.470474510000003        3.1446285545825958E-002   1.1061403900384903E-002  -1.4222995378077030E-002   1.1683695018291473E-002
   5.7544000446796417E-004   37.470474510000003        3.3485531806945801E-002   1.2188246473670006E-002  -1.5677226707339287E-002   1.3410261832177639E-002
   7.5857999036088586E-004   37.470474510000003        3.5725064575672150E-002   1.3424108736217022E-002  -1.7251925542950630E-002   1.5465909615159035E-002
   1.0000000474974513E-003   37.470474510000003        3.8203068077564240E-002   1.4784893952310085E-002  -1.8939169123768806E-002   1.7926475033164024E-002
   1.3183000264689326E-003   37.470474510000003        4.0969569236040115E-002   1.6291154548525810E-002  -2.0721927285194397E-002   2.0884208381175995E-002
   1.7377999611198902E-003   37.470474510000003        4.4088058173656464E-002   1.7968529835343361E-002  -2.2568566724658012E-002   2.4447707459330559E-002
   2.2909000981599092E-003   37.470474510000003        4.7644149512052536E-002   1.9851954653859138E-002  -2.4429624900221825E-002   2.8748232871294022E-002
   3.0199999455362558E-003   37.470474510000003        5.1747601479291916E-002   2.1986285224556923E-002  -2.6227815076708794E-002   3.3936671912670135E-002
   3.9810999296605587E-003   37.470474510000003        5.6542895734310150E-002   2.4431632831692696E-002  -2.7850028127431870E-002   4.0187545120716095E-002
   5.2481000311672688E-003   37.470474510000003        6.2218893319368362E-002   2.7268413454294205E-002  -2.9134843498468399E-002   4.7698531299829483E-002
   6.9182999432086945E-003   37.470474510000003        6.9019898772239685E-002   3.0603788793087006E-002  -2.9857406392693520E-002   5.6686770170927048E-002
   9.1201001778244972E-003   37.470474510000003        7.7260009944438934E-002   3.4580804407596588E-002  -2.9712239280343056E-002   6.7383326590061188E-002
   1.2023000046610832E-002   37.470474510000003        8.7336719036102295E-002   3.9388969540596008E-002  -2.8294023126363754E-002   8.0019183456897736E-002
   1.5848999843001366E-002   37.470474510000003        9.9735409021377563E-002   4.5273374766111374E-002  -2.5081094354391098E-002   9.4791792333126068E-002
   2.0893000066280365E-002   37.470474510000003       0.11503984034061432        5.2550800144672394E-002  -1.9422089681029320E-002  0.11183016002178192     
   2.7542000636458397E-002   37.470474510000003       0.13389736413955688        6.1610102653503418E-002  -1.0543332435190678E-002  0.13109821081161499     
   3.6308001726865768E-002   37.470474510000003       0.15696044266223907        7.2908475995063782E-002   2.4166472721844912E-003  0.15226960182189941     
   4.7862999141216278E-002   37.470474510000003       0.18472772836685181        8.6926653981208801E-002   2.0304406061768532E-002  0.17450834810733795     
   6.3096001744270325E-002   37.470474510000003       0.21728044748306274       0.10407619923353195        4.3765638023614883E-002  0.19619064033031464     
   8.3176001906394958E-002   37.470474510000003       0.25379791855812073       0.12448592483997345        7.2898380458354950E-002  0.21455173194408417     
  0.10000000149011612        37.470474510000003       0.27923908829689026       0.13968670368194580        9.5055989921092987E-002  0.22295208275318146     
  0.12500000000000000        37.470474510000003       0.30910632014274597       0.15909984707832336       0.12369910627603531       0.22644951939582825     
  0.15000000596046448        37.470474510000003       0.33037105202674866       0.17478315532207489       0.14713400602340698       0.22188508510589600     
  0.17499999701976776        37.470474510000003       0.34398233890533447       0.18686187267303467       0.16555076837539673       0.21160316467285156     
  0.20000000298023224        37.470474510000003       0.35084661841392517       0.19550986588001251       0.17928509414196014       0.19743865728378296     
  0.22499999403953552        37.470474510000003       0.35182666778564453       0.20093864202499390       0.18873488903045654       0.18084101378917694     
  0.25000000000000000        37.470474510000003       0.34773877263069153       0.20338751375675201       0.19432051479816437       0.16295100748538971     
  0.27500000596046448        37.470474510000003       0.33935049176216125       0.20311549305915833       0.19646467268466949       0.14465528726577759     
  0.30000001192092896        37.470474510000003       0.32737919688224792       0.20039460062980652       0.19558165967464447       0.12662887573242188     
  0.32499998807907104        37.470474510000003       0.31249132752418518       0.19550450146198273       0.19207160174846649       0.10937003791332245     
  0.34999999403953552        37.470474510000003       0.29530224204063416       0.18872787058353424       0.18631730973720551        9.3230135738849640E-002
  0.37500000000000000        37.470474510000003       0.27637654542922974       0.18034657835960388       0.17868250608444214        7.8439250588417053E-002
  0.40000000596046448        37.470474510000003       0.25622868537902832       0.17063836753368378       0.16951096057891846        6.5128706395626068E-002
  0.42500001192092896        37.470474510000003       0.23532399535179138       0.15987394750118256       0.15912584960460663        5.3350619971752167E-002
  0.44999998807907104        37.470474510000003       0.21407967805862427       0.14831447601318359       0.14782953262329102        4.3095052242279053E-002
  0.47499999403953552        37.470474510000003       0.19286613166332245       0.13620936870574951       0.13590322434902191        3.4304860979318619E-002
  0.50000000000000000        37.470474510000003       0.17200836539268494       0.12379429489374161       0.12360684573650360        2.6888480409979820E-002
  0.52499997615814209        37.470474510000003       0.15178744494915009       0.11128936707973480       0.11117865145206451        2.0730854943394661E-002
  0.55000001192092896        37.470474510000003       0.13244210183620453        9.8897650837898254E-002   9.8835051059722900E-002   1.5702620148658752E-002
  0.57499998807907104        37.470474510000003       0.11417036503553391        8.6803726851940155E-002   8.6770229041576385E-002   1.1667720042169094E-002
  0.60000002384185791        37.470474510000003        9.7131215035915375E-002   7.5172461569309235E-002   7.5155809521675110E-002   8.4895761683583260E-003
  0.62500000000000000        37.470474510000003        8.1446371972560883E-002   6.4147926867008209E-002   6.4140528440475464E-002   6.0359616763889790E-003
  0.64999997615814209        37.470474510000003        6.7202076315879822E-002   5.3852491080760956E-002   5.3849812597036362E-002   4.1826837696135044E-003
  0.67500001192092896        37.470474510000003        5.4450925439596176E-002   4.4386055320501328E-002   4.4385541230440140E-002   2.8162254020571709E-003
  0.69999998807907104        37.470474510000003        4.3213777244091034E-002   3.5825427621603012E-002   3.5825740545988083E-002   1.8354520434513688E-003
  0.72500002384185791        37.470474510000003        3.3481732010841370E-002   2.8223915025591850E-002   2.8224421665072441E-002   1.1525151785463095E-003
  0.75000000000000000        37.470474510000003        2.5218136608600616E-002   2.1611072123050690E-002   2.1611521020531654E-002   6.9306785007938743E-004
  0.77499997615814209        37.470474510000003        1.8360726535320282E-002   1.5992652624845505E-002   1.5992984175682068E-002   3.9591532549820840E-004
  0.80000001192092896        37.470474510000003        1.2823803350329399E-002   1.1350787244737148E-002   1.1351021938025951E-002   2.1221526549197733E-004
  0.82499998807907104        37.470474510000003        8.5005452856421471E-003   7.6443888247013092E-003   7.6445760205388069E-003   1.0434260912006721E-004
  0.85000002384185791        37.470474510000003        5.2654296159744263E-003   4.8098322004079819E-003   4.8100240528583527E-003   4.4526008423417807E-005
  0.87500000000000000        37.470474510000003        2.9768219683319330E-003   2.7619439642876387E-003   2.7621807530522346E-003   1.3356486306292936E-005
  0.89999997615814209        37.470474510000003        1.4797762269154191E-003   1.3953767484053969E-003   1.3956798939034343E-003  -1.7430581920052646E-006
  0.92500001192092896        37.470474510000003        6.0918700182810426E-004   5.8650504797697067E-004   5.8686838019639254E-004  -8.0131521826842800E-006
  0.94999998807907104        37.470474510000003        1.9353686366230249E-004   1.9612481992226094E-004   1.9650392641779035E-004  -8.7618918769294396E-006
  0.97500002384185791        37.470474510000003        5.9865753428312019E-005   7.3625189543236047E-005   7.3928516940213740E-005  -4.6446079977613408E-006
   1.0000000000000000        37.470474510000003        4.2093957745237276E-005   6.4880616264417768E-005   6.4964136981870979E-005   5.1866500143660232E-006
   9.9999997171806854E-010   48.044977359999997        2.8078018222004175E-003  -9.3997525982558727E-004  -1.1023683473467827E-003  -3.1411013333126903E-004
   1.3183000246996812E-009   48.044977359999997        2.9390363488346338E-003  -9.4368046848103404E-004  -1.1268561938777566E-003  -3.1795256654731929E-004
   1.7378000150003459E-009   48.044977359999997        3.0770201701670885E-003  -9.4546109903603792E-004  -1.1517710518091917E-003  -3.2125093275681138E-004
   2.2908999142146058E-009   48.044977359999997        3.2221940346062183E-003  -9.4510836061090231E-004  -1.1771799763664603E-003  -3.2388753606937826E-004
   3.0200000278313155E-009   48.044977359999997        3.3749360591173172E-003  -9.4239501049742103E-004  -1.2031474616378546E-003  -3.2572229974903166E-004
   3.9810998941902653E-009   48.044977359999997        3.5356790758669376E-003  -9.3707611085847020E-004  -1.2297595385462046E-003  -3.2659294083714485E-004
   5.2481001766579993E-009   48.044977359999997        3.7048927042633295E-003  -9.2888629296794534E-004  -1.2571215629577637E-003  -3.2631101203151047E-004
   6.9183001549788514E-009   48.044977359999997        3.8830586709082127E-003  -9.1753958258777857E-004  -1.2853572843596339E-003  -3.2465829281136394E-004
   9.1201002305751899E-009   48.044977359999997        4.0707020089030266E-003  -9.0272637316957116E-004  -1.3146165292710066E-003  -3.2138332608155906E-004
   1.2023000373062587E-008   48.044977359999997        4.2683901265263557E-003  -8.8411115575581789E-004  -1.3450782280415297E-003  -3.1619667424820364E-004
   1.5849000334355878E-008   48.044977359999997        4.4766450300812721E-003  -8.6134031880646944E-004  -1.3769404031336308E-003  -3.0877004610374570E-004
   2.0892999330612838E-008   48.044977359999997        4.6961442567408085E-003  -8.3402014570310712E-004  -1.4104553265497088E-003  -2.9872567392885685E-004
   2.7542000680114143E-008   48.044977359999997        4.9275225028395653E-003  -8.0173526657745242E-004  -1.4459027443081141E-003  -2.8563803061842918E-004
   3.6307998385609608E-008   48.044977359999997        5.1715131849050522E-003  -7.6402997365221381E-004  -1.4836174668744206E-003  -2.6902314857579768E-004
   4.7863000673942224E-008   48.044977359999997        5.4288175888359547E-003  -7.2042515967041254E-004  -1.5239741187542677E-003  -2.4834211217239499E-004
   6.3096003088958241E-008   48.044977359999997        5.7002557441592216E-003  -6.7039340501651168E-004  -1.5674161259084940E-003  -2.2298646217677742E-004
   8.3175997644957533E-008   48.044977359999997        5.9866467490792274E-003  -6.1337585793808103E-004  -1.6144438413903117E-003  -1.9228286691941321E-004
   1.0965000285523274E-007   48.044977359999997        6.2889358960092068E-003  -5.4875609930604696E-004  -1.6656423686072230E-003  -1.5547644579783082E-004
   1.4453999597208167E-007   48.044977359999997        6.6079567186534405E-003  -4.7590836766175926E-004  -1.7216487322002649E-003  -1.1175629333592951E-004
   1.9054999711443088E-007   48.044977359999997        6.9449190050363541E-003  -3.9408562588505447E-004  -1.7832452431321144E-003  -6.0187721828697249E-005
   2.5118998792095226E-007   48.044977359999997        7.3007112368941307E-003  -3.0257875914685428E-004  -1.8512447131797671E-003   1.9168621179233014E-007
   3.3112999631157436E-007   48.044977359999997        7.6765660196542740E-003  -2.0055605273228139E-004  -1.9266203744336963E-003   7.0470829086843878E-005
   4.3651999703797628E-007   48.044977359999997        8.0737322568893433E-003  -8.7137545051518828E-005  -2.0104574505239725E-003   1.5181876369751990E-004
   5.7544002629583701E-007   48.044977359999997        8.4934495389461517E-003   3.8596841477556154E-005  -2.1039571147412062E-003   2.4547404609620571E-004
   7.5857997217099182E-007   48.044977359999997        8.9371642097830772E-003   1.7767099780030549E-004  -2.2084943484514952E-003   3.5278787254355848E-004
   9.9999999747524271E-007   48.044977359999997        9.4063309952616692E-003   3.3116014674305916E-004  -2.3255886044353247E-003   4.7518205246888101E-004
   1.3182999509808724E-006   48.044977359999997        9.9026132375001907E-003   5.0025590462610126E-004  -2.4569663219153881E-003   6.1419623671099544E-004
   1.7377999483869644E-006   48.044977359999997        1.0427519679069519E-002   6.8614608608186245E-004  -2.6044792030006647E-003   7.7138561755418777E-004
   2.2909000563231530E-006   48.044977359999997        1.0983083397150040E-002   8.9025287888944149E-004  -2.7703060768544674E-003   9.4851886387914419E-004
   3.0199998946045525E-006   48.044977359999997        1.1571135371923447E-002   1.1139838024973869E-003  -2.9567701276391745E-003   1.1473712511360645E-003
   3.9810997805034276E-006   48.044977359999997        1.2193771079182625E-002   1.3588961446657777E-003  -3.1664865091443062E-003   1.3698715483769774E-003
   5.2481000238913111E-006   48.044977359999997        1.2853283435106277E-002   1.6266820020973682E-003  -3.4023679327219725E-003   1.6181081300601363E-003
   6.9183001869532745E-006   48.044977359999997        1.3552081771194935E-002   1.9191374303773046E-003  -3.6676181480288506E-003   1.8943296745419502E-003
   9.1201000032015145E-006   48.044977359999997        1.4292831532657146E-002   2.2382203023880720E-003  -3.9657996967434883E-003   2.2010437678545713E-003
   1.2022999726468697E-005   48.044977359999997        1.5078474767506123E-002   2.5860639289021492E-003  -4.3008672073483467E-003   2.5410996749997139E-003
   1.5849000192247331E-005   48.044977359999997        1.5911895781755447E-002   2.9648253694176674E-003  -4.6770349144935608E-003   2.9176336247473955E-003
   2.0892999600619078E-005   48.044977359999997        1.6796773299574852E-002   3.3770638983696699E-003  -5.0991587340831757E-003   3.3345764968544245E-003
   2.7542000680114143E-005   48.044977359999997        1.7736816778779030E-002   3.8253988604992628E-003  -5.5724084377288818E-003   3.7964959628880024E-003
   3.6307999835116789E-005   48.044977359999997        1.8736418336629868E-002   4.3127993121743202E-003  -6.1025554314255714E-003   4.3091233819723129E-003
   4.7862999053904787E-005   48.044977359999997        1.9800189882516861E-002   4.8423516564071178E-003  -6.6957050003111362E-003   4.8794178292155266E-003
   6.3095998484641314E-005   48.044977359999997        2.0933691412210464E-002   5.4176002740859985E-003  -7.3586115613579750E-003   5.5163046345114708E-003
   8.3175997133366764E-005   48.044977359999997        2.2143090143799782E-002   6.0423491522669792E-003  -8.0983657389879227E-003   6.2309387139976025E-003
   1.0964999819407240E-004   48.044977359999997        2.3435885086655617E-002   6.7210020497441292E-003  -8.9226346462965012E-003   7.0376596413552761E-003
   1.4453999756369740E-004   48.044977359999997        2.4820160120725632E-002   7.4581168591976166E-003  -9.8388576880097389E-003   7.9541318118572235E-003
   1.9054999575018883E-004   48.044977359999997        2.6307044550776482E-002   8.2596382126212120E-003  -1.0855385102331638E-002   9.0036513283848763E-003
   2.5119000929407775E-004   48.044977359999997        2.7908155694603920E-002   9.1314390301704407E-003  -1.1979074217379093E-002   1.0214184410870075E-002
   3.3112999517470598E-004   48.044977359999997        2.9639154672622681E-002   1.0081108659505844E-002  -1.3216678984463215E-002   1.1621627025306225E-002
   4.3652000022120774E-004   48.044977359999997        3.1519174575805664E-002   1.1117491871118546E-002  -1.4573059044778347E-002   1.3270264491438866E-002
   5.7544000446796417E-004   48.044977359999997        3.3571850508451462E-002   1.2251028791069984E-002  -1.6049858182668686E-002   1.5214142389595509E-002
   7.5857999036088586E-004   48.044977359999997        3.5827863961458206E-002   1.3494896702468395E-002  -1.7644545063376427E-002   1.7519675195217133E-002
   1.0000000474974513E-003   48.044977359999997        3.8326110690832138E-002   1.4865323901176453E-002  -1.9347423687577248E-002   2.0266611129045486E-002
   1.3183000264689326E-003   48.044977359999997        4.1117481887340546E-002   1.6383267939090729E-002  -2.1139124408364296E-002   2.3550931364297867E-002
   1.7377999611198902E-003   48.044977359999997        4.4266458600759506E-002   1.8074858933687210E-002  -2.2984998300671577E-002   2.7484156191349030E-002
   2.2909000981599092E-003   48.044977359999997        4.7859832644462585E-002   1.9975647330284119E-002  -2.4831779301166534E-002   3.2199595123529434E-002
   3.0199999455362558E-003   48.044977359999997        5.2008643746376038E-002   2.2131206467747688E-002  -2.6597527787089348E-002   3.7848059087991714E-002
   3.9810999296605587E-003   48.044977359999997        5.6858733296394348E-002   2.4602485820651054E-002  -2.8163611888885498E-002   4.4601209461688995E-002
   5.2481000311672688E-003   48.044977359999997        6.2600240111351013E-002   2.7470836415886879E-002  -2.9362309724092484E-002   5.2649736404418945E-002
   6.9182999432086945E-003   48.044977359999997        6.9478407502174377E-002   3.0844369903206825E-002  -2.9961988329887390E-002   6.2197934836149216E-002
   9.1201001778244972E-003   48.044977359999997        7.7807508409023285E-002   3.4866973757743835E-002  -2.9650494456291199E-002   7.3456145823001862E-002
   1.2023000046610832E-002   48.044977359999997        8.7983727455139160E-002   3.9728611707687378E-002  -2.8016990050673485E-002   8.6624249815940857E-002
   1.5848999843001366E-002   48.044977359999997       0.10048849135637283        4.5673977583646774E-002  -2.4537270888686180E-002  0.10185521841049194     
   2.0893000066280365E-002   48.044977359999997       0.11589735746383667        5.3017847239971161E-002  -1.8562769517302513E-002  0.11921792477369308     
   2.7542000636458397E-002   48.044977359999997       0.13484281301498413        6.2144234776496887E-002  -9.3317851424217224E-003  0.13859829306602478     
   3.6308001726865768E-002   48.044977359999997       0.15795277059078217        7.3500841856002808E-002   3.9915749803185463E-003  0.15957526862621307     
   4.7862999141216278E-002   48.044977359999997       0.18568816781044006        8.7551705539226532E-002   2.2209433838725090E-002  0.18120846152305603     
   6.3096001744270325E-002   48.044977359999997       0.21807666122913361       0.10468143224716187        4.5900408178567886E-002  0.20177792012691498     
   8.3176001906394958E-002   48.044977359999997       0.25422877073287964       0.12497882544994354        7.5072750449180603E-002  0.21846759319305420     
  0.10000000149011612        48.044977359999997       0.27927714586257935       0.14002738893032074        9.7100190818309784E-002  0.22546300292015076     
  0.12500000000000000        48.044977359999997       0.30847695469856262       0.15914382040500641       0.12536975741386414       0.22703948616981506     
  0.15000000596046448        48.044977359999997       0.32903173565864563       0.17447435855865479       0.14830119907855988       0.22085575759410858     
  0.17499999701976776        48.044977359999997       0.34193739295005798       0.18616998195648193       0.16615164279937744       0.20929595828056335     
  0.20000000298023224        48.044977359999997       0.34813356399536133       0.19442534446716309       0.17930281162261963       0.19419042766094208     
  0.22499999403953552        48.044977359999997       0.34850621223449707       0.19946868717670441       0.18818427622318268       0.17696082592010498     
  0.25000000000000000        48.044977359999997       0.34388738870620728       0.20155277848243713       0.19323810935020447       0.15870846807956696     
  0.27500000596046448        48.044977359999997       0.33505451679229736       0.20094722509384155       0.19490154087543488       0.14027591049671173     
  0.30000001192092896        48.044977359999997       0.32273021340370178       0.19793216884136200       0.19359815120697021       0.12229365110397339     
  0.32499998807907104        48.044977359999997       0.30758252739906311       0.19279316067695618       0.18973344564437866       0.10521770268678665     
  0.34999999403953552        48.044977359999997       0.29022556543350220       0.18581689894199371       0.18369264900684357        8.9360937476158142E-002
  0.37500000000000000        48.044977359999997       0.27122023701667786       0.17728747427463531       0.17583967745304108        7.4919648468494415E-002
  0.40000000596046448        48.044977359999997       0.25107559561729431       0.16748332977294922       0.16651670634746552        6.1996378004550934E-002
  0.42500001192092896        48.044977359999997       0.23025014996528625       0.15667453408241272       0.15604402124881744        5.0619598478078842E-002
  0.44999998807907104        48.044977359999997       0.20915316045284271       0.14512041211128235       0.14471998810768127        4.0760610252618790E-002
  0.47499999403953552        48.044977359999997       0.18814641237258911       0.13306750357151031       0.13282100856304169        3.2348047941923141E-002
  0.50000000000000000        48.044977359999997       0.16754576563835144       0.12074764072895050       0.12060148268938065        2.5280235335230827E-002
  0.52499997615814209        48.044977359999997       0.14762291312217712       0.10837645828723907       0.10829372704029083        1.9435575231909752E-002
  0.55000001192092896        48.044977359999997       0.12860712409019470        9.6151858568191528E-002   9.6107788383960724E-002   1.4681220054626465E-002
  0.57499998807907104        48.044977359999997       0.11068712174892426        8.4252782166004181E-002   8.4231264889240265E-002   1.0880123823881149E-002
  0.60000002384185791        48.044977359999997        9.4012841582298279E-002   7.2838149964809418E-002   7.2829045355319977E-002   7.8967008739709854E-003
  0.62500000000000000        48.044977359999997        7.8697420656681061E-002   6.2045857310295105E-002   6.2043063342571259E-002   5.6011998094618320E-003
  0.64999997615814209        48.044977359999997        6.4819030463695526E-002   5.1992036402225494E-002   5.1992077380418777E-002   3.8729356601834297E-003
  0.67500001192092896        48.044977359999997        5.2422888576984406E-002   4.2770400643348694E-002   4.2771436274051666E-002   2.6025332044810057E-003
  0.69999998807907104        48.044977359999997        4.1523262858390808E-002   3.4451778978109360E-002   3.4452937543392181E-002   1.6932873986661434E-003
  0.72500002384185791        48.044977359999997        3.2105505466461182E-002   2.7083823457360268E-002   2.7084771543741226E-002   1.0617822408676147E-003
  0.75000000000000000        48.044977359999997        2.4128187447786331E-002   2.0690895617008209E-002   2.0691564306616783E-002   6.3787971157580614E-004
  0.77499997615814209        48.044977359999997        1.7525281757116318E-002   1.5274164266884327E-002   1.5274596400558949E-002   3.6420300602912903E-004
  0.80000001192092896        48.044977359999997        1.2208430096507072E-002   1.0811896994709969E-002   1.0812175460159779E-002   1.9522423099260777E-004
  0.82499998807907104        48.044977359999997        8.0693084746599197E-003   7.2600208222866058E-003   7.2602266445755959E-003   9.6066709375008941E-005
  0.85000002384185791        48.044977359999997        4.9821059219539165E-003   4.5529338531196117E-003   4.5531317591667175E-003   4.1123334085568786E-005
  0.87500000000000000        48.044977359999997        2.8061694465577602E-003   2.6046338025480509E-003   2.6048701256513596E-003   1.2583338502736297E-005
  0.89999997615814209        48.044977359999997        1.3888629619032145E-003   1.3102473458275199E-003   1.3105435064062476E-003  -1.0517269402043894E-006
  0.92500001192092896        48.044977359999997        5.6877755559980869E-004   5.4808426648378372E-004   5.4843211546540260E-004  -6.3968946051318198E-006
  0.94999998807907104        48.044977359999997        1.7955282237380743E-004   1.8251959409099072E-004   1.8287212878931314E-004  -6.5093749981315341E-006
  0.97500002384185791        48.044977359999997        5.4940934205660596E-005   6.8377397838048637E-005   6.8641202233266085E-005  -2.0839711396547500E-006
   1.0000000000000000        48.044977359999997        3.7258487282088026E-005   5.9083715314045548E-005   5.9114801842952147E-005   7.4835534178419039E-006
   9.9999997171806854E-010   61.603699429999999        2.8087194077670574E-003  -9.3746691709384322E-004  -1.0993607575073838E-003  -3.4109689295291901E-004
   1.3183000246996812E-009   61.603699429999999        2.9400424100458622E-003  -9.4102649018168449E-004  -1.1239279992878437E-003  -3.4486400545574725E-004
   1.7378000150003459E-009   61.603699429999999        3.0781216919422150E-003  -9.4265252118930221E-004  -1.1489535681903362E-003  -3.4796944237314165E-004
   2.2908999142146058E-009   61.603699429999999        3.2233987003564835E-003  -9.4213552074506879E-004  -1.1745101073756814E-003  -3.5027542617172003E-004
   3.0200000278313155E-009   61.603699429999999        3.3762515522539616E-003  -9.3924766406416893E-004  -1.2006681645289063E-003  -3.5161935375072062E-004
   3.9810998941902653E-009   61.603699429999999        3.5371142439544201E-003  -9.3374343123286963E-004  -1.2275205226615071E-003  -3.5181333078071475E-004
   5.2481001766579993E-009   61.603699429999999        3.7064570933580399E-003  -9.2535663861781359E-004  -1.2551808031275868E-003  -3.5064000985585153E-004
   6.9183001549788514E-009   61.603699429999999        3.8847618270665407E-003  -9.1380055528134108E-004  -1.2837811373174191E-003  -3.4784877789206803E-004
   9.1201002305751899E-009   61.603699429999999        4.0725548751652241E-003  -8.9876481797546148E-004  -1.3134814798831940E-003  -3.4315182710997760E-004
   1.2023000373062587E-008   61.603699429999999        4.2704045772552490E-003  -8.7991298642009497E-004  -1.3444718206301332E-003  -3.3621920738369226E-004
   1.5849000334355878E-008   61.603699429999999        4.4788331724703312E-003  -8.5689057596027851E-004  -1.3769621727988124E-003  -3.2667836057953537E-004
   2.0892999330612838E-008   61.603699429999999        4.6985195949673653E-003  -8.2930288044735789E-004  -1.4112185453996062E-003  -3.1410146038979292E-004
   2.7542000680114143E-008   61.603699429999999        4.9300994724035263E-003  -7.9673342406749725E-004  -1.4475355856120586E-003  -2.9800878837704659E-004
   3.6307998385609608E-008   61.603699429999999        5.1743066869676113E-003  -7.5872539309784770E-004  -1.4862646348774433E-003  -2.7785639395006001E-004
   4.7863000673942224E-008   61.603699429999999        5.4318448528647423E-003  -7.1479851612821221E-004  -1.5277978964149952E-003  -2.5304098380729556E-004
   6.3096003088958241E-008   61.603699429999999        5.7035349309444427E-003  -6.6442391835153103E-004  -1.5725988196209073E-003  -2.2288314357865602E-004
   8.3175997644957533E-008   61.603699429999999        5.9901969507336617E-003  -6.0704152565449476E-004  -1.6211887123063207E-003  -1.8663385708350688E-004
   1.0965000285523274E-007   61.603699429999999        6.2927785329520702E-003  -5.4203323088586330E-004  -1.6741760773584247E-003  -1.4345537056215107E-004
   1.4453999597208167E-007   61.603699429999999        6.6121146082878113E-003  -4.6877181739546359E-004  -1.7322218045592308E-003  -9.2451802629511803E-005
   1.9054999711443088E-007   61.603699429999999        6.9494168274104595E-003  -3.8650826900266111E-004  -1.7961361445486546E-003  -3.2590443879598752E-005
   2.5118998792095226E-007   61.603699429999999        7.3055760003626347E-003  -2.9453175375238061E-004  -1.8667590338736773E-003   3.7185815017437562E-005
   3.3112999631157436E-007   61.603699429999999        7.6818270608782768E-003  -1.9200841779820621E-004  -1.9450943218544126E-003   1.1807312694145367E-004
   4.3651999703797628E-007   61.603699429999999        8.0794217064976692E-003  -7.8056007623672485E-005  -2.0322599448263645E-003   2.1135264250915498E-004
   5.7544002629583701E-007   61.603699429999999        8.4996037185192108E-003   4.8247962695313618E-005  -2.1294909529387951E-003   3.1837870483286679E-004
   7.5857997217099182E-007   61.603699429999999        8.9438213035464287E-003   1.8793014169204980E-004  -2.2381981834769249E-003   4.4062879169359803E-004
   9.9999999747524271E-007   61.603699429999999        9.4135347753763199E-003   3.4206872805953026E-004  -2.3599395062774420E-003   5.7965615997090936E-004
   1.3182999509808724E-006   61.603699429999999        9.9104121327400208E-003   5.1185878692194819E-004  -2.4964821059256792E-003   7.3714478639885783E-004
   1.7377999483869644E-006   61.603699429999999        1.0435968637466431E-002   6.9849158171564341E-004  -2.6497186627238989E-003   9.1479544062167406E-004
   2.2909000563231530E-006   61.603699429999999        1.0992242023348808E-002   9.0339384041726589E-004  -2.8218750376254320E-003   1.1145515600219369E-003
   3.0199998946045525E-006   61.603699429999999        1.1581075377762318E-002   1.1279776226729155E-003  -3.0153205152601004E-003   1.3383681653067470E-003
   3.9810997805034276E-006   61.603699429999999        1.2204570695757866E-002   1.3738056877627969E-003  -3.2327205408364534E-003   1.5883813612163067E-003
   5.2481000238913111E-006   61.603699429999999        1.2865033932030201E-002   1.6425764188170433E-003  -3.4770418424159288E-003   1.8669184064492583E-003
   6.9183001869532745E-006   61.603699429999999        1.3564890250563622E-002   1.9360930891707540E-003  -3.7515433505177498E-003   2.1765022538602352E-003
   9.1201000032015145E-006   61.603699429999999        1.4306822791695595E-002   2.2563226521015167E-003  -4.0598474442958832E-003   2.5199679657816887E-003
   1.2022999726468697E-005   61.603699429999999        1.5093795023858547E-002   2.6054079644382000E-003  -4.4059720821678638E-003   2.9005566611886024E-003
   1.5849000192247331E-005   61.603699429999999        1.5928719192743301E-002   2.9855179600417614E-003  -4.7941915690898895E-003   3.3218611497431993E-003
   2.0892999600619078E-005   61.603699429999999        1.6815306618809700E-002   3.3992270473390818E-003  -5.2294307388365269E-003   3.7883922923356295E-003
   2.7542000680114143E-005   61.603699429999999        1.7757311463356018E-002   3.8491724990308285E-003  -5.7169217616319656E-003   4.3054027482867241E-003
   3.6307999835116789E-005   61.603699429999999        1.8759177997708321E-002   4.3383440934121609E-003  -6.2624984420835972E-003   4.8794718459248543E-003
   4.7862999053904787E-005   61.603699429999999        1.9825579598546028E-002   4.8698559403419495E-003  -6.8723135627806187E-003   5.5185640230774879E-003
   6.3095998484641314E-005   61.603699429999999        2.0962163805961609E-002   5.4472838528454304E-003  -7.5531559996306896E-003   6.2328376807272434E-003
   8.3175997133366764E-005   61.603699429999999        2.2175196558237076E-002   6.0744737274944782E-003  -8.3121219649910927E-003   7.0349047891795635E-003
   1.0964999819407240E-004   61.603699429999999        2.3472303524613380E-002   6.7558810114860535E-003  -9.1568436473608017E-003   7.9408567398786545E-003
   1.4453999756369740E-004   61.603699429999999        2.4861728772521019E-002   7.4961250647902489E-003  -1.0094654746353626E-002   8.9703509584069252E-003
   1.9054999575018883E-004   61.603699429999999        2.6354802772402763E-002   8.3012329414486885E-003  -1.1133731342852116E-002   1.0149106383323669E-002
   2.5119000929407775E-004   61.603699429999999        2.7963386848568916E-002   9.1771790757775307E-003  -1.2280602939426899E-002   1.1507698334753513E-002
   3.3112999517470598E-004   61.603699429999999        2.9703449457883835E-002   1.0131678543984890E-002  -1.3541552238166332E-002   1.3085048645734787E-002
   4.3652000022120774E-004   61.603699429999999        3.1594507396221161E-002   1.1173738166689873E-002  -1.4920736663043499E-002   1.4928734861314297E-002
   5.7544000446796417E-004   61.603699429999999        3.3660665154457092E-002   1.2313999235630035E-002  -1.6418805345892906E-002   1.7096254974603653E-002
   7.5857999036088586E-004   61.603699429999999        3.5933174192905426E-002   1.3565894216299057E-002  -1.8031876534223557E-002   1.9657619297504425E-002
   1.0000000474974513E-003   61.603699429999999        3.8451623171567917E-002   1.4945968054234982E-002  -1.9748430699110031E-002   2.2696014493703842E-002
   1.3183000264689326E-003   61.603699429999999        4.1267737746238708E-002   1.6475573182106018E-002  -2.1546734496951103E-002   2.6310544461011887E-002
   1.7377999611198902E-003   61.603699429999999        4.4446967542171478E-002   1.8181322142481804E-002  -2.3389110341668129E-002   3.0614890158176422E-002
   2.2909000981599092E-003   61.603699429999999        4.8077236860990524E-002   2.0099354907870293E-002  -2.5218531489372253E-002   3.5743467509746552E-002
   3.0199999455362558E-003   61.603699429999999        5.2270811051130295E-002   2.2275941446423531E-002  -2.6948498561978340E-002   4.1845913976430893E-002
   3.9810999296605587E-003   61.603699429999999        5.7174813002347946E-002   2.4772835895419121E-002  -2.8455032035708427E-002   4.9089796841144562E-002
   5.2481000311672688E-003   61.603699429999999        6.2980562448501587E-002   2.7672274038195610E-002  -2.9564401134848595E-002   5.7657487690448761E-002
   6.9182999432086945E-003   61.603699429999999        6.9934144616127014E-002   3.1083257868885994E-002  -3.0038623139262199E-002   6.7739114165306091E-002
   9.1201001778244972E-003   61.603699429999999        7.8349888324737549E-002   3.5150438547134399E-002  -2.9559474438428879E-002   7.9523183405399323E-002
   1.2023000046610832E-002   61.603699429999999        8.8622540235519409E-002   4.0064152330160141E-002  -2.7711361646652222E-002   9.3177780508995056E-002
   1.5848999843001366E-002   61.603699429999999       0.10122945904731750        4.6068578958511353E-002  -2.3968465626239777E-002  0.10881152749061584     
   2.0893000066280365E-002   61.603699429999999       0.11673801392316818        5.3476423025131226E-002  -1.7685983330011368E-002  0.12643466889858246     
   2.7542000636458397E-002   61.603699429999999       0.13576598465442657        6.2666796147823334E-002  -8.1150457262992859E-003  0.14585870504379272     
   3.6308001726865768E-002   61.603699429999999       0.15891721844673157        7.4077978730201721E-002   5.5542620830237865E-003  0.16657428443431854     
   4.7862999141216278E-002   61.603699429999999       0.18661606311798096        8.8157616555690765E-002   2.4080179631710052E-002  0.18754655122756958     
   6.3096001744270325E-002   61.603699429999999       0.21883851289749146       0.10526412725448608        4.7976382076740265E-002  0.20697319507598877     
   8.3176001906394958E-002   61.603699429999999       0.25462946295738220       0.12544776499271393        7.7165760099887848E-002  0.22200322151184082     
  0.10000000149011612        61.603699429999999       0.27929338812828064       0.14034543931484222        9.9052444100379944E-002  0.22763238847255707     
  0.12500000000000000        61.603699429999999       0.30784454941749573       0.15917097032070160       0.12694473564624786       0.22737221419811249     
  0.15000000596046448        61.603699429999999       0.32771363854408264       0.17415845394134521       0.14938026666641235       0.21966677904129028     
  0.17499999701976776        61.603699429999999       0.33994132280349731       0.18548376858234406       0.16668011248111725       0.20692627131938934     
  0.20000000298023224        61.603699429999999       0.34549868106842041       0.19336152076721191       0.17926923930644989       0.19096823036670685     
  0.22499999403953552        61.603699429999999       0.34529349207878113       0.19803595542907715       0.18760670721530914       0.17318178713321686     
  0.25000000000000000        61.603699429999999       0.34017226099967957       0.19977255165576935       0.19215457141399384       0.15462672710418701     
  0.27500000596046448        61.603699429999999       0.33092132210731506       0.19885084033012390       0.19336317479610443       0.13610112667083740     
  0.30000001192092896        61.603699429999999       0.31826782226562500       0.19555848836898804       0.19166433811187744       0.11819171160459518     
  0.32499998807907104        61.603699429999999       0.30288091301918030       0.19018647074699402       0.18746814131736755       0.10131375491619110     
  0.34999999403953552        61.603699429999999       0.28537288308143616       0.18302497267723083       0.18116165697574615        8.5743583738803864E-002
  0.37500000000000000        61.603699429999999       0.26630085706710815       0.17435999214649200       0.17310859262943268        7.1645826101303101E-002
  0.40000000596046448        61.603699429999999       0.24616837501525879       0.16447038948535919       0.16364926099777222        5.9096429497003555E-002
  0.42500001192092896        61.603699429999999       0.22542698681354523       0.15362539887428284       0.15310090780258179        4.8102263361215591E-002
  0.44999998807907104        61.603699429999999       0.20447826385498047       0.14208231866359711       0.14175783097743988        3.8617737591266632E-002
  0.47499999403953552        61.603699429999999       0.18367548286914825       0.13008473813533783       0.12989164888858795        3.0558919534087181E-002
  0.50000000000000000        61.603699429999999       0.16332565248012543       0.11786073446273804       0.11775140464305878        2.3815385997295380E-002
  0.52499997615814209        61.603699429999999       0.14369142055511475       0.10562144219875336       0.10556358844041824        1.8260115757584572E-002
  0.55000001192092896        61.603699429999999       0.12499300390481949        9.3559741973876953E-002   9.3532107770442963E-002   1.3757595792412758E-002
  0.57499998807907104        61.603699429999999       0.10741021484136581        8.1849142909049988E-002   8.1838212907314301E-002   1.0170374996960163E-002
  0.60000002384185791        61.603699429999999        9.1084435582160950E-002   7.0642828941345215E-002   7.0640362799167633E-002   7.3642097413539886E-003
  0.62500000000000000        61.603699429999999        7.6120637357234955E-002   6.0072790831327438E-002   6.0074042528867722E-002   5.2119749598205090E-003
  0.64999997615814209        61.603699429999999        6.2589436769485474E-002   5.0249241292476654E-002   5.0251662731170654E-002   3.5964848939329386E-003
  0.67500001192092896        61.603699429999999        5.0529163330793381E-002   4.1260045021772385E-002   4.1262436658143997E-002   2.4123664479702711E-003
  0.69999998807907104        61.603699429999999        3.9947930723428726E-002   3.3170416951179504E-002   3.3172313123941422E-002   1.5671119326725602E-003
  0.72500002384185791        61.603699429999999        3.0825812369585037E-002   2.6022724807262421E-002   2.6024054735898972E-002   9.8144402727484703E-004
  0.75000000000000000        61.603699429999999        2.3117013275623322E-002   1.9836524501442909E-002   1.9837379455566406E-002   5.8910943334922194E-004
  0.77499997615814209        61.603699429999999        1.6752127557992935E-002   1.4608760364353657E-002   1.4609280042350292E-002   3.3621944021433592E-004
  0.80000001192092896        61.603699429999999        1.1640463955700397E-002   1.0314202867448330E-002   1.0314519517123699E-002   1.8024623568635434E-004
  0.82499998807907104        61.603699429999999        7.6724663376808167E-003   6.9061140529811382E-003   6.9063352420926094E-003   8.8779328507371247E-005
  0.85000002384185791        61.603699429999999        4.7222389839589596E-003   4.3171923607587814E-003   4.3173953890800476E-003   3.8136720831971616E-005
  0.87500000000000000        61.603699429999999        2.6502315886318684E-003   2.4608275853097439E-003   2.4610620457679033E-003   1.1916337825823575E-005
  0.89999997615814209        61.603699429999999        1.3061442878097296E-003   1.2327571166679263E-003   1.2330451281741261E-003  -4.3922747750002600E-007
  0.92500001192092896        61.603699429999999        5.3218204993754625E-004   5.1326322136446834E-004   5.1359459757804871E-004  -5.0063499656971544E-006
  0.94999998807907104        61.603699429999999        1.6692631470505148E-004   1.7020238738041371E-004   1.7052817565854639E-004  -4.6312520680658054E-006
  0.97500002384185791        61.603699429999999        5.0460606871638447E-005   6.3560008129570633E-005   6.3785431848373264E-005  -4.6754550453442789E-008
   1.0000000000000000        61.603699429999999        3.2888794521568343E-005   5.3786028729518875E-005   5.3767980716656893E-005   9.1437023002072237E-006
   9.9999997171806854E-010   78.988814070000004        2.8098809998482466E-003  -9.3510776059702039E-004  -1.0967192938551307E-003  -3.6761880619451404E-004
   1.3183000246996812E-009   78.988814070000004        2.9413027223199606E-003  -9.3852553982287645E-004  -1.1213893303647637E-003  -3.7122561479918659E-004
   1.7378000150003459E-009   78.988814070000004        3.0794881749898195E-003  -9.4000081298872828E-004  -1.1465513380244374E-003  -3.7404138129204512E-004
   2.2908999142146058E-009   78.988814070000004        3.2248792704194784E-003  -9.3932350864633918E-004  -1.1722835479304194E-003  -3.7590702413581312E-004
   3.0200000278313155E-009   78.988814070000004        3.3778550568968058E-003  -9.3626510351896286E-004  -1.1986629106104374E-003  -3.7663592956960201E-004
   3.9810998941902653E-009   78.988814070000004        3.5388499964028597E-003  -9.3057943740859628E-004  -1.2257893104106188E-003  -3.7601322401314974E-004
   5.2481001766579993E-009   78.988814070000004        3.7083346396684647E-003  -9.2199956998229027E-004  -1.2537842849269509E-003  -3.7379103014245629E-004
   6.9183001549788514E-009   78.988814070000004        3.8867921102792025E-003  -9.1023813001811504E-004  -1.2827891623601317E-003  -3.6968485801480711E-004
   9.1201002305751899E-009   78.988814070000004        4.0747490711510181E-003  -8.9498376473784447E-004  -1.3129737926647067E-003  -3.6336886114440858E-004
   1.2023000373062587E-008   78.988814070000004        4.2727747932076454E-003  -8.7589921895414591E-004  -1.3445393415167928E-003  -3.5447080153971910E-004
   1.5849000334355878E-008   78.988814070000004        4.4813929125666618E-003  -8.5262913489714265E-004  -1.3777080457657576E-003  -3.4257231163792312E-004
   2.0892999330612838E-008   78.988814070000004        4.7012828290462494E-003  -8.2477775868028402E-004  -1.4127596514299512E-003  -3.2719378941692412E-004
   2.7542000680114143E-008   78.988814070000004        4.9330811016261578E-003  -7.9192750854417682E-004  -1.4500037068501115E-003  -3.0779969529248774E-004
   3.6307998385609608E-008   78.988814070000004        5.1775234751403332E-003  -7.5362040661275387E-004  -1.4898079680278897E-003  -2.8378432034514844E-004
   4.7863000673942224E-008   78.988814070000004        5.4353140294551849E-003  -7.0937495911493897E-004  -1.5325824497267604E-003  -2.5447856751270592E-004
   6.3096003088958241E-008   78.988814070000004        5.7072755880653858E-003  -6.5866101067513227E-004  -1.5788099262863398E-003  -2.1913059754297137E-004
   8.3175997644957533E-008   78.988814070000004        5.9942300431430340E-003  -6.0091697378084064E-004  -1.6290326602756977E-003  -1.7691432731226087E-004
   1.0965000285523274E-007   78.988814070000004        6.2971254810690880E-003  -5.3552328608930111E-004  -1.6838818555697799E-003  -1.2690783478319645E-004
   1.4453999597208167E-007   78.988814070000004        6.6167996264994144E-003  -4.6185110113583505E-004  -1.7440422670915723E-003  -6.8129200371913612E-005
   1.9054999711443088E-007   78.988814070000004        6.9544659927487373E-003  -3.7914942367933691E-004  -1.8103510374203324E-003   5.5365489970427006E-007
   2.5118998792095226E-007   78.988814070000004        7.3110177181661129E-003  -2.8670567553490400E-004  -1.8836747622117400E-003   8.0293342762161046E-005
   3.3112999631157436E-007   78.988814070000004        7.6876920647919178E-003  -1.8368384917266667E-004  -1.9650473259389400E-003   1.7239451699424535E-004
   4.3651999703797628E-007   78.988814070000004        8.0857435241341591E-003  -6.9199290010146797E-005  -2.0556179806590080E-003   2.7825176948681474E-004
   5.7544002629583701E-007   78.988814070000004        8.5064191371202469E-003   5.7672885304782540E-005  -2.1566543728113174E-003   3.9933665539138019E-004
   7.5857997217099182E-007   78.988814070000004        8.9511722326278687E-003   1.9796217384282500E-004  -2.2696030791848898E-003   5.3725508041679859E-004
   9.9999999747524271E-007   78.988814070000004        9.4214649870991707E-003   3.5274980473332107E-004  -2.3960585240274668E-003   6.9369439734145999E-004
   1.3182999509808724E-006   78.988814070000004        9.9189728498458862E-003   5.2323431009426713E-004  -2.5378281716257334E-003   8.7048689601942897E-004
   1.7377999483869644E-006   78.988814070000004        1.0445215739309788E-002   7.1061053313314915E-004  -2.6968438178300858E-003   1.0694835800677538E-003
   2.2909000563231530E-006   78.988814070000004        1.1002239771187305E-002   9.1630971292033792E-004  -2.8753771912306547E-003   1.2928099604323506E-003
   3.0199998946045525E-006   78.988814070000004        1.1591894552111626E-002   1.1417486239224672E-003  -3.0758429784327745E-003   1.5426095342263579E-003
   3.9810997805034276E-006   78.988814070000004        1.2216293253004551E-002   1.3884956715628505E-003  -3.3009557519108057E-003   1.8212372669950128E-003
   5.2481000238913111E-006   78.988814070000004        1.2877754867076874E-002   1.6582554671913385E-003  -3.5537343937903643E-003   2.1312742028385401E-003
   6.9183001869532745E-006   78.988814070000004        1.3578718528151512E-002   1.9528388511389494E-003  -3.8374930154532194E-003   2.4755361955612898E-003
   9.1201000032015145E-006   78.988814070000004        1.4321886934340000E-002   2.2742212750017643E-003  -4.1559119708836079E-003   2.8572077862918377E-003
   1.2022999726468697E-005   78.988814070000004        1.5110244043171406E-002   2.6245564222335815E-003  -4.5130718499422073E-003   3.2799497712403536E-003
   1.5849000192247331E-005   78.988814070000004        1.5946730971336365E-002   3.0060247518122196E-003  -4.9133053980767727E-003   3.7478408776223660E-003
   2.0892999600619078E-005   78.988814070000004        1.6835091635584831E-002   3.4212158061563969E-003  -5.3616040386259556E-003   4.2660082690417767E-003
   2.7542000680114143E-005   78.988814070000004        1.7779124900698662E-002   3.8727843202650547E-003  -5.8632590807974339E-003   4.8404289409518242E-003
   3.6307999835116789E-005   78.988814070000004        1.8783325329422951E-002   4.3637426570057869E-003  -6.4241625368595123E-003   5.4785707034170628E-003
   4.7862999053904787E-005   78.988814070000004        1.9852433353662491E-002   4.8972303047776222E-003  -7.0505086332559586E-003   6.1894459649920464E-003
   6.3095998484641314E-005   78.988814070000004        2.0992176607251167E-002   5.4768575355410576E-003  -7.7491132542490959E-003   6.9844843819737434E-003
   8.3175997133366764E-005   78.988814070000004        2.2208921611309052E-002   6.1065098270773888E-003  -8.5270646959543228E-003   7.8777885064482689E-003
   1.0964999819407240E-004   78.988814070000004        2.3510424420237541E-002   6.7906943149864674E-003  -9.3919467180967331E-003   8.8872238993644714E-003
   1.4453999756369740E-004   78.988814070000004        2.4905083701014519E-002   7.5340932235121727E-003  -1.0350966826081276E-002   1.0034441947937012E-002
   1.9054999575018883E-004   78.988814070000004        2.6404429227113724E-002   8.3428155630826950E-003  -1.1412100866436958E-002   1.1347564868628979E-002
   2.5119000929407775E-004   78.988814070000004        2.8020560741424561E-002   9.2229321599006653E-003  -1.2581523507833481E-002   1.2859709560871124E-002
   3.3112999517470598E-004   78.988814070000004        2.9769755899906158E-002   1.0182289406657219E-002  -1.3865008018910885E-002   1.4612717553973198E-002
   4.3652000022120774E-004   78.988814070000004        3.1671904027462006E-002   1.1230048723518848E-002  -1.5265971422195435E-002   1.6657283529639244E-002
   5.7544000446796417E-004   78.988814070000004        3.3751565963029861E-002   1.2377051636576653E-002  -1.6784029081463814E-002   1.9054099917411804E-002
   7.5857999036088586E-004   78.988814070000004        3.6040559411048889E-002   1.3636982068419456E-002  -1.8413895741105080E-002   2.1876420825719833E-002
   1.0000000474974513E-003   78.988814070000004        3.8579143583774567E-002   1.5026693232357502E-002  -2.0142208784818649E-002   2.5210414081811905E-002
   1.3183000264689326E-003   78.988814070000004        4.1419859975576401E-002   1.6567926853895187E-002  -2.1944837644696236E-002   2.9157709330320358E-002
   1.7377999611198902E-003   78.988814070000004        4.4629093259572983E-002   1.8287757411599159E-002  -2.3781087249517441E-002   3.3833406865596771E-002
   2.2909000981599092E-003   78.988814070000004        4.8295855522155762E-002   2.0222906023263931E-002  -2.5590211153030396E-002   3.9372164756059647E-002
   3.0199999455362558E-003   78.988814070000004        5.2533585578203201E-002   2.2420309484004974E-002  -2.7281252667307854E-002   4.5921426266431808E-002
   3.9810999296605587E-003   78.988814070000004        5.7490613311529160E-002   2.4942493066191673E-002  -2.8725070878863335E-002   5.3643543273210526E-002
   5.2481000311672688E-003   78.988814070000004        6.3359364867210388E-002   2.7872532606124878E-002  -2.9742212966084480E-002   6.2711410224437714E-002
   6.9182999432086945E-003   78.988814070000004        7.0386663079261780E-002   3.1320270150899887E-002  -3.0088769271969795E-002   7.3299862444400787E-002
   9.1201001778244972E-003   78.988814070000004        7.8886769711971283E-002   3.5431038588285446E-002  -2.9441012069582939E-002   8.5574671626091003E-002
   1.2023000046610832E-002   78.988814070000004        8.9252881705760956E-002   4.0395468473434448E-002  -2.7379317209124565E-002   9.9671699106693268E-002
   1.5848999843001366E-002   78.988814070000004       0.10195823758840561        4.6457145363092422E-002  -2.3377085104584694E-002  0.11565563082695007     
   2.0893000066280365E-002   78.988814070000004       0.11756198108196259        5.3926602005958557E-002  -1.6794160008430481E-002  0.13347975909709930     
   2.7542000636458397E-002   78.988814070000004       0.13666737079620361        6.3178025186061859E-002  -6.8952245637774467E-003  0.15288475155830383     
   3.6308001726865768E-002   78.988814070000004       0.15985469520092010        7.4640341103076935E-002   7.1033756248652935E-003  0.17327916622161865     
   4.7862999141216278E-002   78.988814070000004       0.18751268088817596        8.8745132088661194E-002   2.5916634127497673E-002  0.19354312121868134     
   6.3096001744270325E-002   78.988814070000004       0.21956758201122284       0.10582531988620758        4.9995403736829758E-002  0.21180452406406403     
   8.3176001906394958E-002   78.988814070000004       0.25500160455703735       0.12589402496814728        7.9181417822837830E-002  0.22519192099571228     
  0.10000000149011612        78.988814070000004       0.27928918600082397       0.14064222574234009       0.10091813653707504       0.22949460148811340     
  0.12500000000000000        78.988814070000004       0.30720955133438110       0.15918251872062683       0.12843063473701477       0.22747945785522461     
  0.15000000596046448        78.988814070000004       0.32641577720642090       0.17383620142936707       0.15037818253040314       0.21834404766559601     
  0.17499999701976776        78.988814070000004       0.33799141645431519       0.18480329215526581       0.16714267432689667       0.20451246201992035     
  0.20000000298023224        78.988814070000004       0.34293732047080994       0.19231756031513214       0.17918981611728668       0.18778221309185028     
  0.22499999403953552        78.988814070000004       0.34218165278434753       0.19663850963115692       0.18700616061687469       0.16950611770153046     
  0.25000000000000000        78.988814070000004       0.33658435940742493       0.19804367423057556       0.19107204675674438       0.15070085227489471     
  0.27500000596046448        78.988814070000004       0.32693979144096375       0.19682188332080841       0.19184976816177368       0.13211990892887115     
  0.30000001192092896        78.988814070000004       0.31397897005081177       0.19326780736446381       0.18977841734886169       0.11430724710226059     
  0.32499998807907104        78.988814070000004       0.29837146401405334       0.18767730891704559       0.18527193367481232        9.7638912498950958E-002
  0.34999999403953552        78.988814070000004       0.28072765469551086       0.18034374713897705       0.17871874570846558        8.2356587052345276E-002
  0.37500000000000000        78.988814070000004       0.26160052418708801       0.17155463993549347       0.17048193514347076        6.8595245480537415E-002
  0.40000000596046448        78.988814070000004       0.24148795008659363       0.16158904135227203       0.16089980304241180        5.6406259536743164E-002
  0.42500001192092896        78.988814070000004       0.22083470225334167       0.15071508288383484       0.15028636157512665        4.5776762068271637E-002
  0.44999998807907104        78.988814070000004       0.20003464818000793       0.13918802142143250       0.13893188536167145        3.6645982414484024E-002
  0.47499999403953552        78.988814070000004       0.17943285405635834       0.12724839150905609       0.12710320949554443        2.8918866068124771E-002
  0.50000000000000000        78.988814070000004       0.15932768583297729       0.11512053012847900       0.11504413187503815        2.2477459162473679E-002
  0.52499997615814209        78.988814070000004       0.13997307419776917       0.10301113873720169       0.10297545790672302        1.7190253362059593E-002
  0.55000001192092896        78.988814070000004       0.12158054113388062        9.1108225286006927E-002   9.1095179319381714E-002   1.2919787317514420E-002
  0.57499998807907104        78.988814070000004       0.10432139039039612        7.9580016434192657E-002   7.9578459262847900E-002   9.5286769792437553E-003
  0.60000002384185791        78.988814070000004        8.8328853249549866E-002   6.8574175238609314E-002   6.8577565252780914E-002   6.8842964246869087E-003
  0.62500000000000000        78.988814070000004        7.3700211942195892E-002   5.8217070996761322E-002   5.8221872895956039E-002   4.8622488975524902E-003
  0.64999997615814209        78.988814070000004        6.0498956590890884E-002   4.8613257706165314E-002   4.8617765307426453E-002   3.3488085027784109E-003
  0.67500001192092896        78.988814070000004        4.8756945878267288E-002   3.9845086634159088E-002   3.9848655462265015E-002   2.2424561902880669E-003
  0.69999998807907104        78.988814070000004        3.8476597517728806E-002   3.1972479075193405E-002   3.1975015997886658E-002   1.4546561287716031E-003
  0.72500002384185791        78.988814070000004        2.9633095487952232E-002   2.5032872334122658E-002   2.5034535676240921E-002   9.0999633539468050E-004
  0.75000000000000000        78.988814070000004        2.2176655009388924E-002   1.9041357561945915E-002   1.9042376428842545E-002   5.4581224685534835E-004
  0.77499997615814209        78.988814070000004        1.6034832224249840E-002   1.3990998268127441E-002   1.3991594314575195E-002   3.1140746432356536E-004
  0.80000001192092896        78.988814070000004        1.1114896275103092E-002   9.8533788695931435E-003   9.8537290468811989E-003   1.6697638784535229E-004
  0.82499998807907104        78.988814070000004        7.3062954470515251E-003   6.5793870016932487E-003   6.5796207636594772E-003   8.2327867858111858E-005
  0.85000002384185791        78.988814070000004        4.4832206331193447E-003   4.1002654470503330E-003   4.1004717350006104E-003   3.5498222132446244E-005
  0.87500000000000000        78.988814070000004        2.5073233991861343E-003   2.3289837408810854E-003   2.3292154073715210E-003   1.1332149369991384E-005
  0.89999997615814209        78.988814070000004        1.2306510470807552E-003   1.1620053555816412E-003   1.1622844031080604E-003   9.7402207188679313E-008
  0.92500001192092896        78.988814070000004        4.9893418326973915E-004   4.8160331789404154E-004   4.8191784298978746E-004  -3.8153921195771545E-006
  0.94999998807907104        78.988814070000004        1.5548869851045310E-004   1.5901538426987827E-004   1.5931464440654963E-004  -3.0728513138456037E-006
  0.97500002384185791        78.988814070000004        4.6375738747883588E-005   5.9129131841473281E-005   5.9317695559002459E-005   1.5576206351397559E-006
   1.0000000000000000        78.988814070000004        2.8934295187355019E-005   4.8938047257252038E-005   4.8874335334403440E-005   1.0296756045136135E-005
   9.9999997171806854E-010   101.28016350000000        2.8112553991377354E-003  -9.3288358766585588E-004  -1.0944207897409797E-003  -3.9365515112876892E-004
   1.3183000246996812E-009   101.28016350000000        2.9427849221974611E-003  -9.3616324011236429E-004  -1.1192163219675422E-003  -3.9701495552435517E-004
   1.7378000150003459E-009   101.28016350000000        3.0810858588665724E-003  -9.3749142251908779E-004  -1.1445395648479462E-003  -3.9944265154190361E-004
   2.2908999142146058E-009   101.28016350000000        3.2266010530292988E-003  -9.3665742315351963E-004  -1.1704746866598725E-003  -4.0075654396787286E-004
   3.0200000278313155E-009   101.28016350000000        3.3797100186347961E-003  -9.3343219486996531E-004  -1.1971049243584275E-003  -4.0074481512419879E-004
   3.9810998941902653E-009   101.28016350000000        3.5408474504947662E-003  -9.2756882077082992E-004  -1.2245378457009792E-003  -3.9916409878060222E-004
   5.2481001766579993E-009   101.28016350000000        3.7104852963238955E-003  -9.1879972023889422E-004  -1.2529026716947556E-003  -3.9573464891873300E-004
   6.9183001549788514E-009   101.28016350000000        3.8891069125384092E-003  -9.0683664893731475E-004  -1.2823502765968442E-003  -3.9013641071505845E-004
   9.1201002305751899E-009   101.28016350000000        4.0772398933768272E-003  -8.9136749738827348E-004  -1.3130605220794678E-003  -3.8200410199351609E-004
   1.2023000373062587E-008   101.28016350000000        4.2754551395773888E-003  -8.7205402087420225E-004  -1.3452457496896386E-003  -3.7092156708240509E-004
   1.5849000334355878E-008   101.28016350000000        4.4842758215963840E-003  -8.4854004671797156E-004  -1.3791406527161598E-003  -3.5642311559058726E-004
   2.0892999330612838E-008   101.28016350000000        4.7043832018971443E-003  -8.2042865687981248E-004  -1.4150384813547134E-003  -3.3797565265558660E-004
   2.7542000680114143E-008   101.28016350000000        4.9364152364432812E-003  -7.8730139648541808E-004  -1.4532638015225530E-003  -3.1498636235482991E-004
   3.6307998385609608E-008   101.28016350000000        5.1811081357300282E-003  -7.4869889067485929E-004  -1.4942007837817073E-003  -2.8678620583377779E-004
   4.7863000673942224E-008   101.28016350000000        5.4391673766076565E-003  -7.0413853973150253E-004  -1.5382769051939249E-003  -2.5263888528570533E-004
   6.3096003088958241E-008   101.28016350000000        5.7114176452159882E-003  -6.5308873308822513E-004  -1.5859942650422454E-003  -2.1171869593672454E-004
   8.3175997644957533E-008   101.28016350000000        5.9986822307109833E-003  -5.9498654445633292E-004  -1.6379156149923801E-003  -1.6312123625539243E-004
   1.0965000285523274E-007   101.28016350000000        6.3019106164574623E-003  -5.2921072347089648E-004  -1.6946947434917092E-003  -1.0583907715044916E-004
   1.4453999597208167E-007   101.28016350000000        6.6219428554177284E-003  -4.5513096847571433E-004  -1.7570392228662968E-003  -3.8803278584964573E-005
   1.9054999711443088E-007   101.28016350000000        6.9599943235516548E-003  -3.7199415965005755E-004  -1.8258132040500641E-003   3.9219103200593963E-005
   2.5118998792095226E-007   101.28016350000000        7.3169595561921597E-003  -2.7908605989068747E-004  -1.9019087776541710E-003   1.2947707728017122E-004
   3.3112999631157436E-007   101.28016350000000        7.6940804719924927E-003  -1.7556830425746739E-004  -1.9863892812281847E-003   2.3338524624705315E-004
   4.3651999703797628E-007   101.28016350000000        8.0926129594445229E-003  -6.0553938965313137E-005  -2.0804347004741430E-003   3.5245317849330604E-004
   5.7544002629583701E-007   101.28016350000000        8.5138091817498207E-003   6.6884393163491040E-005  -2.1853442303836346E-003   4.8827155842445791E-004
   7.5857997217099182E-007   101.28016350000000        8.9591229334473610E-003   2.0777908503077924E-004  -2.3025991395115852E-003   6.4257712801918387E-004
   9.9999999747524271E-007   101.28016350000000        9.4300247728824615E-003   3.6321440711617470E-004  -2.4338297080248594E-003   8.1719463923946023E-004
   1.3182999509808724E-006   101.28016350000000        9.9281929433345795E-003   5.3439248586073518E-004  -2.5808818172663450E-003   1.0141092352569103E-003
   1.7377999483869644E-006   101.28016350000000        1.0455153882503510E-002   7.2251172969117761E-004  -2.7457261458039284E-003   1.2353274505585432E-003
   2.2909000563231530E-006   101.28016350000000        1.1012961156666279E-002   9.2900812160223722E-004  -2.9306795913726091E-003   1.4831646112725139E-003
   3.0199998946045525E-006   101.28016350000000        1.1603473685681820E-002   1.1553029762580991E-003  -3.1382008455693722E-003   1.7599624115973711E-003
   3.9810997805034276E-006   101.28016350000000        1.2228814885020256E-002   1.4029705198481679E-003  -3.3710524439811707E-003   2.0683067850768566E-003
   5.2481000238913111E-006   101.28016350000000        1.2891313992440701E-002   1.6737218247726560E-003  -3.6323051899671555E-003   2.4110474623739719E-003
   6.9183001869532745E-006   101.28016350000000        1.3593427836894989E-002   1.9693751819431782E-003  -3.9253272116184235E-003   2.7913125231862068E-003
   9.1201000032015145E-006   101.28016350000000        1.4337875880300999E-002   2.2919147741049528E-003  -4.2538563720881939E-003   3.2126572914421558E-003
   1.2022999726468697E-005   101.28016350000000        1.5127666294574738E-002   2.6435051113367081E-003  -4.6220324002206326E-003   3.6791886668652296E-003
   1.5849000192247331E-005   101.28016350000000        1.5965767204761505E-002   3.0263382941484451E-003  -5.0342474132776260E-003   4.1955010965466499E-003
   2.0892999600619078E-005   101.28016350000000        1.6855955123901367E-002   3.4430192317813635E-003  -5.4955556988716125E-003   4.7673704102635384E-003
   2.7542000680114143E-005   101.28016350000000        1.7802072688937187E-002   3.8962203543633223E-003  -6.0113053768873215E-003   5.4015340283513069E-003
   3.6307999835116789E-005   101.28016350000000        1.8808666616678238E-002   4.3889759108424187E-003  -6.5874406136572361E-003   6.1063845641911030E-003
   4.7862999053904787E-005   101.28016350000000        1.9880544394254684E-002   4.9244528636336327E-003  -7.2301919572055340E-003   6.8920170888304710E-003
   6.3095998484641314E-005   101.28016350000000        2.1023511886596680E-002   5.5062933824956417E-003  -7.9463915899395943E-003   7.7711651101708412E-003
   8.3175997133366764E-005   101.28016350000000        2.2244038060307503E-002   6.1384239234030247E-003  -8.7431091815233231E-003   8.7594455108046532E-003
   1.0964999819407240E-004   101.28016350000000        2.3550003767013550E-002   6.8254033103585243E-003  -9.6278646960854530E-003   9.8765073344111443E-003
   1.4453999756369740E-004   101.28016350000000        2.4949964135885239E-002   7.5719757005572319E-003  -1.0607718490064144E-002   1.1145986616611481E-002
   1.9054999575018883E-004   101.28016350000000        2.6455646380782127E-002   8.3843320608139038E-003  -1.1690421029925346E-002   1.2598372064530849E-002
   2.5119000929407775E-004   101.28016350000000        2.8079386800527573E-002   9.2686405405402184E-003  -1.2881763279438019E-002   1.4269245788455009E-002
   3.3112999517470598E-004   101.28016350000000        2.9837764799594879E-002   1.0232871398329735E-002  -1.4186976477503777E-002   1.6203245148062706E-002
   4.3652000022120774E-004   101.28016350000000        3.1751036643981934E-002   1.1286345310509205E-002  -1.5608699060976505E-002   1.8453992903232574E-002
   5.7544000446796417E-004   101.28016350000000        3.3844210207462311E-002   1.2440099380910397E-002  -1.7145469784736633E-002   2.1085117012262344E-002
   7.5857999036088586E-004   101.28016350000000        3.6149658262729645E-002   1.3708061538636684E-002  -1.8790572881698608E-002   2.4172760546207428E-002
   1.0000000474974513E-003   101.28016350000000        3.8708295673131943E-002   1.5107390470802784E-002  -2.0528761669993401E-002   2.7805613353848457E-002
   1.3183000264689326E-003   101.28016350000000        4.1573453694581985E-002   1.6660204157233238E-002  -2.2333506494760513E-002   3.2087255269289017E-002
   1.7377999611198902E-003   101.28016350000000        4.4812418520450592E-002   1.8394034355878830E-002  -2.4161104112863541E-002   3.7133518606424332E-002
   2.2909000981599092E-003   101.28016350000000        4.8515256494283676E-002   2.0346157252788544E-002  -2.5947134941816330E-002   4.3078463524580002E-002
   3.0199999455362558E-003   101.28016350000000        5.2796527743339539E-002   2.2564159706234932E-002  -2.7596296742558479E-002   5.0066430121660233E-002
   3.9810999296605587E-003   101.28016350000000        5.7805709540843964E-002   2.5111300870776176E-002  -2.8974477201700211E-002   5.8253530412912369E-002
   5.2481000311672688E-003   101.28016350000000        6.3736252486705780E-002   2.8071459382772446E-002  -2.9896784573793411E-002   6.7802160978317261E-002
   6.9182999432086945E-003   101.28016350000000        7.0835605263710022E-002   3.1555254012346268E-002  -3.0113792046904564E-002   7.8870937228202820E-002
   9.1201001778244972E-003   101.28016350000000        7.9417869448661804E-002   3.5708654671907425E-002  -2.9296806082129478E-002   9.1602183878421783E-002
   1.2023000046610832E-002   101.28016350000000        8.9874610304832458E-002   4.0722489356994629E-002  -2.7022847905755043E-002  0.10609933733940125     
   1.5848999843001366E-002   101.28016350000000       0.10267484188079834        4.6839661896228790E-002  -2.2765312343835831E-002  0.12238372117280960     
   2.0893000066280365E-002   101.28016350000000       0.11836951225996017        5.4368481040000916E-002  -1.5889467671513557E-002  0.14035353064537048     
   2.7542000636458397E-002   101.28016350000000       0.13754752278327942        6.3678175210952759E-002  -5.6741647422313690E-003  0.15968222916126251     
   3.6308001726865768E-002   101.28016350000000       0.16076608002185822        7.5188405811786652E-002   8.6378194391727448E-003  0.17970229685306549     
   4.7862999141216278E-002   101.28016350000000       0.18837928771972656        8.9314967393875122E-002   2.7718935161828995E-002  0.19921758770942688     
   6.3096001744270325E-002   101.28016350000000       0.22026540338993073       0.10636601597070694        5.1959309726953506E-002  0.21629771590232849     
   8.3176001906394958E-002   101.28016350000000       0.25534677505493164       0.12631881237030029        8.1123501062393188E-002  0.22806368768215179     
  0.10000000149011612        101.28016350000000       0.27926579117774963       0.14091899991035461       0.10270226746797562       0.23108014464378357     
  0.12500000000000000        101.28016350000000       0.30657234787940979       0.15917958319187164       0.12983353435993195       0.22738888859748840     
  0.15000000596046448        101.28016350000000       0.32513734698295593       0.17350833117961884       0.15130119025707245       0.21690969169139862     
  0.17499999701976776        101.28016350000000       0.33608525991439819       0.18412862718105316       0.16754509508609772       0.20206971466541290     
  0.20000000298023224        101.28016350000000       0.34044522047042847       0.19129267334938049       0.17906934022903442       0.18464025855064392     
  0.22499999403953552        101.28016350000000       0.33916458487510681       0.19527459144592285       0.18638601899147034       0.16593471169471741     
  0.25000000000000000        101.28016350000000       0.33311563730239868       0.19636328518390656       0.18999236822128296       0.14692546427249908     
  0.27500000596046448        101.28016350000000       0.32309997081756592       0.19485634565353394       0.19036141037940979       0.12832169234752655     
  0.30000001192092896        101.28016350000000       0.30985179543495178       0.19105489552021027       0.18793869018554688       0.11062561720609665     
  0.32499998807907104        101.28016350000000       0.29404082894325256       0.18525932729244232       0.18314138054847717        9.4175651669502258E-002
  0.34999999403953552        101.28016350000000       0.27627500891685486       0.17776572704315186       0.17635878920555115        7.9180665314197540E-002
  0.37500000000000000        101.28016350000000       0.25710311532020569       0.16886287927627563       0.16795310378074646        6.5747886896133423E-002
  0.40000000596046448        101.28016350000000       0.23701731860637665       0.15882977843284607       0.15826036036014557        5.3905945271253586E-002
  0.42500001192092896        101.28016350000000       0.21645560860633850       0.14793336391448975       0.14759133756160736        4.3623987585306168E-002
  0.44999998807907104        101.28016350000000       0.19580429792404175       0.13642664253711700       0.13623216748237610        3.4827556461095810E-002
  0.47499999403953552        101.28016350000000       0.17540036141872406       0.12454715371131897       0.12444502115249634        2.7411790564656258E-002
  0.50000000000000000        101.28016350000000       0.15553386509418488       0.11251542717218399       0.11246851831674576        2.1252259612083435E-002
  0.52499997615814209        101.28016350000000       0.13645026087760925       0.10053388029336929       0.10051798075437546        1.6213798895478249E-002
  0.55000001192092896        101.28016350000000       0.11835275590419769        8.8785722851753235E-002   8.8785655796527863E-002   1.2157589197158813E-002
  0.57499998807907104        101.28016350000000       0.10140451788902283        7.7434092760086060E-002   7.7440828084945679E-002   8.9467084035277367E-003
  0.60000002384185791        101.28016350000000        8.5731022059917450E-002   6.6621325910091400E-002   6.6629894077777863E-002   6.4503592438995838E-003
  0.62500000000000000        101.28016350000000        7.1422256529331207E-002   5.6468416005373001E-002   5.6476347148418427E-002   4.5469375327229500E-003
  0.64999997615814209        101.28016350000000        5.8534990996122360E-002   4.7074541449546814E-002   4.7080881893634796E-002   3.1261143740266562E-003
  0.67500001192092896        101.28016350000000        4.7095034271478653E-002   3.8516819477081299E-002   3.8521423935890198E-002   2.0900729577988386E-003
  0.69999998807907104        101.28016350000000        3.7099484354257584E-002   3.0850196257233620E-002   3.0853295698761940E-002   1.3540327781811357E-003
  0.72500002384185791        101.28016350000000        2.8519008308649063E-002   2.4107493460178375E-002   2.4109445512294769E-002   8.4619288099929690E-004
  0.75000000000000000        101.28016350000000        2.1300174295902252E-002   1.8299646675586700E-002   1.8300807103514671E-002   5.0720816943794489E-004
  0.77499997615814209        101.28016350000000        1.5367803163826466E-002   1.3416143134236336E-002   1.3416804373264313E-002   2.8930875123478472E-004
  0.80000001192092896        101.28016350000000        1.0627384297549725E-002   9.4256717711687088E-003   9.4260498881340027E-003   1.5516472922172397E-004
  0.82499998807907104        101.28016350000000        6.9675766862928867E-003   6.2770005315542221E-003   6.2772454693913460E-003   7.6587770308833569E-005
  0.85000002384185791        101.28016350000000        4.2628045193850994E-003   3.9001330733299255E-003   3.9003414567559958E-003   3.3153071854030713E-005
  0.87500000000000000        101.28016350000000        2.3759987670928240E-003   2.2077793255448341E-003   2.2080074995756149E-003   1.0813153494382277E-005
  0.89999997615814209        101.28016350000000        1.1615550611168146E-003   1.0972218587994576E-003   1.0974912438541651E-003   5.6280498483829433E-007
  0.92500001192092896        101.28016350000000        4.6863709576427937E-004   4.5273156138136983E-004   4.5302903163246810E-004  -2.7998232781101251E-006
  0.94999998807907104        101.28016350000000        1.4509687025565654E-004   1.4882448886055499E-004   1.4909775927662849E-004  -1.7866028656499111E-006
  0.97500002384185791        101.28016350000000        4.2643863707780838E-005   5.5046388297341764E-005   5.5199852795340121E-005   2.8050128548784414E-006
   1.0000000000000000        101.28016350000000        2.5350729629280977E-005   4.4495900510810316E-005   4.4390042603481561E-005   1.1047857697121799E-005
   9.9999997171806854E-010   129.86233089999999        2.8128162957727909E-003  -9.3078200006857514E-004  -1.0924449888989329E-003  -4.1918613715097308E-004
   1.3183000246996812E-009   129.86233089999999        2.9444610700011253E-003  -9.3392684357240796E-004  -1.1173879029229283E-003  -4.2221063631586730E-004
   1.7378000150003459E-009   129.86233089999999        3.0828858725726604E-003  -9.3511136947199702E-004  -1.1428965954110026E-003  -4.2415034840814769E-004
   2.2908999142146058E-009   129.86233089999999        3.2285335473716259E-003  -9.3412422575056553E-004  -1.1690608225762844E-003  -4.2479977128095925E-004
   3.0200000278313155E-009   129.86233089999999        3.3817843068391085E-003  -9.3073572497814894E-004  -1.1959709227085114E-003  -4.2392051545903087E-004
   3.9810998941902653E-009   129.86233089999999        3.5430737771093845E-003  -9.2469819355756044E-004  -1.2237413320690393E-003  -4.2123947059735656E-004
   5.2481001766579993E-009   129.86233089999999        3.7128743715584278E-003  -9.1574346879497170E-004  -1.2525101192295551E-003  -4.1644356679171324E-004
   6.9183001549788514E-009   129.86233089999999        3.8916706107556820E-003  -9.0358237503096461E-004  -1.2824371224269271E-003  -4.0917584556154907E-004
   9.1201002305751899E-009   129.86233089999999        4.0799905546009541E-003  -8.8790210429579020E-004  -1.3137123314663768E-003  -3.9903001743368804E-004
   1.2023000373062587E-008   129.86233089999999        4.2784055694937706E-003  -8.6836336413398385E-004  -1.3465599622577429E-003  -3.8554455386474729E-004
   1.5849000334355878E-008   129.86233089999999        4.4874409213662148E-003  -8.4460922516882420E-004  -1.3812263496220112E-003  -3.6820492823608220E-004
   2.0892999330612838E-008   129.86233089999999        4.7077778726816177E-003  -8.1624154699966311E-004  -1.4180189464241266E-003  -3.4642309765331447E-004
   2.7542000680114143E-008   129.86233089999999        4.9400557763874531E-003  -7.8284088522195816E-004  -1.4572769869118929E-003  -3.1954748556017876E-004
   3.6307998385609608E-008   129.86233089999999        5.1850127056241035E-003  -7.4394664261490107E-004  -1.4994009397923946E-003  -2.8684429707936943E-004
   4.7863000673942224E-008   129.86233089999999        5.4433550685644150E-003  -6.9907499710097909E-004  -1.5448356280103326E-003  -2.4750866577960551E-004
   6.3096003088958241E-008   129.86233089999999        5.7159089483320713E-003  -6.4769299933686852E-004  -1.5941022429615259E-003  -2.0063965348526835E-004
   8.3175997644957533E-008   129.86233089999999        6.0034985654056072E-003  -5.8923620963469148E-004  -1.6477837925776839E-003  -1.4525334700010717E-004
   1.0965000285523274E-007   129.86233089999999        6.3070761971175671E-003  -5.2308174781501293E-004  -1.7065561842173338E-003  -8.0255442298948765E-005
   1.4453999597208167E-007   129.86233089999999        6.6274832934141159E-003  -4.4859779882244766E-004  -1.7711494583636522E-003  -4.4889711716677994E-006
   1.9054999711443088E-007   129.86233089999999        6.9659375585615635E-003  -3.6502914736047387E-004  -1.8424539593979716E-003   8.3381411968730390E-005
   2.5118998792095226E-007   129.86233089999999        7.3233363218605518E-003  -2.7165978099219501E-004  -1.9213870400562882E-003   1.8470216309651732E-004
   3.3112999631157436E-007   129.86233089999999        7.7009228989481926E-003  -1.6764912288635969E-004  -2.0090406760573387E-003   3.0099946889095008E-004
   4.3651999703797628E-007   129.86233089999999        8.0999573692679405E-003  -5.2107763622188941E-005  -2.1066246554255486E-003   4.3389972415752709E-004
   5.7544002629583701E-007   129.86233089999999        8.5216946899890900E-003   7.5894145993515849E-005  -2.2154692560434341E-003   5.8511481620371342E-004
   7.5857997217099182E-007   129.86233089999999        8.9675942435860634E-003   2.1739190560765564E-004  -2.3370892740786076E-003   7.5651536462828517E-004
   9.9999999747524271E-007   129.86233089999999        9.4391284510493279E-003   3.7347289617173374E-004  -2.4731499142944813E-003   9.5006718765944242E-004
   1.3182999509808724E-006   129.86233089999999        9.9379830062389374E-003   5.4534286027774215E-004  -2.6255357079207897E-003   1.1679129675030708E-003
   1.7377999483869644E-006   129.86233089999999        1.0465689934790134E-002   7.3420378612354398E-004  -2.7962543535977602E-003   1.4122211141511798E-003
   2.2909000563231530E-006   129.86233089999999        1.1024310253560543E-002   9.4149640062823892E-004  -2.9876669868826866E-003   1.6855050344020128E-003
   3.0199998946045525E-006   129.86233089999999        1.1615710332989693E-002   1.1686468496918678E-003  -3.2022763043642044E-003   1.9903143402189016E-003
   3.9810997805034276E-006   129.86233089999999        1.2242024764418602E-002   1.4172350056469440E-003  -3.4428914077579975E-003   2.3294785059988499E-003
   5.2481000238913111E-006   129.86233089999999        1.2905597686767578E-002   1.6889786347746849E-003  -3.7126347888261080E-003   2.7061321306973696E-003
   6.9183001869532745E-006   129.86233089999999        1.3608898036181927E-002   1.9857033621519804E-003  -4.0149269625544548E-003   3.1237325165420771E-003
   9.1201000032015145E-006   129.86233089999999        1.4354664832353592E-002   2.3094026837497950E-003  -4.3535623699426651E-003   3.5862289369106293E-003
   1.2022999726468697E-005   129.86233089999999        1.5145928598940372E-002   2.6622512377798557E-003  -4.7327401116490364E-003   4.0981988422572613E-003
   1.5849000192247331E-005   129.86233089999999        1.5985684469342232E-002   3.0464536976069212E-003  -5.1569081842899323E-003   4.6647791750729084E-003
   2.0892999600619078E-005   129.86233089999999        1.6877748072147369E-002   3.4646296408027411E-003  -5.6311814114451408E-003   5.2924277260899544E-003
   2.7542000680114143E-005   129.86233089999999        1.7825998365879059E-002   3.9194701239466667E-003  -6.1609614640474319E-003   5.9886700473725796E-003
   3.6307999835116789E-005   129.86233089999999        1.8835037946701050E-002   4.4140308164060116E-003  -6.7522404715418816E-003   6.7628594115376472E-003
   4.7862999053904787E-005   129.86233089999999        1.9909735769033432E-002   4.9515054561197758E-003  -7.4112755246460438E-003   7.6262014918029308E-003
   6.3095998484641314E-005   129.86233089999999        2.1055983379483223E-002   5.5355695076286793E-003  -8.1449085846543312E-003   8.5927564650774002E-003
   8.3175997133366764E-005   129.86233089999999        2.2280346602201462E-002   6.1701904051005840E-003  -8.9601781219244003E-003   9.6796723082661629E-003
   1.0964999819407240E-004   129.86233089999999        2.3590832948684692E-002   6.8599767982959747E-003  -9.8645212128758430E-003   1.0908382013440132E-002
   1.4453999756369740E-004   129.86233089999999        2.4996148422360420E-002   7.6097361743450165E-003  -1.0864834301173687E-002   1.2304483912885189E-002
   1.9054999575018883E-004   129.86233089999999        2.6508217677474022E-002   8.4257395938038826E-003  -1.1968615464866161E-002   1.3900784775614738E-002
   2.5119000929407775E-004   129.86233089999999        2.8139615431427956E-002   9.3142520636320114E-003  -1.3181246817111969E-002   1.5735244378447533E-002
   3.3112999517470598E-004   129.86233089999999        2.9907207936048508E-002   1.0283368639647961E-002  -1.4507381245493889E-002   1.7855161800980568E-002
   4.3652000022120774E-004   129.86233089999999        3.1831622123718262E-002   1.1342564597725868E-002  -1.5948845073580742E-002   2.0316889509558678E-002
   5.7544000446796417E-004   129.86233089999999        3.3938299864530563E-002   1.2503067962825298E-002  -1.7503067851066589E-002   2.3186722770333290E-002
   7.5857999036088586E-004   129.86233089999999        3.6260154098272324E-002   1.3779050670564175E-002  -1.9161868840456009E-002   2.6543345302343369E-002
   1.0000000474974513E-003   129.86233089999999        3.8838747888803482E-002   1.5187967568635941E-002  -2.0908096805214882E-002   3.0477512627840042E-002
   1.3183000264689326E-003   129.86233089999999        4.1728168725967407E-002   1.6752306371927261E-002  -2.2712809965014458E-002   3.5094212740659714E-002
   1.7377999611198902E-003   129.86233089999999        4.4996589422225952E-002   1.8500043079257011E-002  -2.4529322981834412E-002   4.0509339421987534E-002
   2.2909000981599092E-003   129.86233089999999        4.8735082149505615E-002   2.0468993112444878E-002  -2.6289604604244232E-002   4.6855602413415909E-002
   3.0199999455362558E-003   129.86233089999999        5.3059283643960953E-002   2.2707365453243256E-002  -2.7894116938114166E-002   5.4273366928100586E-002
   3.9810999296605587E-003   129.86233089999999        5.8119747787714005E-002   2.5279130786657333E-002  -2.9203964397311211E-002   6.2911614775657654E-002
   5.2481000311672688E-003   129.86233089999999        6.4110882580280304E-002   2.8268929570913315E-002  -3.0029099434614182E-002   7.2921343147754669E-002
   6.9182999432086945E-003   129.86233089999999        7.1280680596828461E-002   3.1788110733032227E-002  -3.0114974826574326E-002   8.4444172680377960E-002
   9.1201001778244972E-003   129.86233089999999        7.9942986369132996E-002   3.5983197391033173E-002  -2.9128441587090492E-002   9.7598470747470856E-002
   1.2023000046610832E-002   129.86233089999999        9.0487614274024963E-002   4.1045166552066803E-002  -2.6643797755241394E-002  0.11245518177747726     
   1.5848999843001366E-002   129.86233089999999       0.10337932407855988        4.7216165810823441E-002  -2.2135136649012566E-002  0.12899307906627655     
   2.0893000066280365E-002   129.86233089999999       0.11916087567806244        5.4802197962999344E-002  -1.4973847195506096E-002  0.14705716073513031     
   2.7542000636458397E-002   129.86233089999999       0.13840699195861816        6.4167521893978119E-002  -4.4534751214087009E-003  0.16625733673572540     
   3.6308001726865768E-002   129.86233089999999       0.16165225207805634        7.5722634792327881E-002   1.0156698524951935E-002  0.18585571646690369     
   4.7862999141216278E-002   129.86233089999999       0.18921709060668945        8.9867830276489258E-002   2.9487337917089462E-002  0.20458817481994629     
   6.3096001744270325E-002   129.86233089999999       0.22093346714973450       0.10688716173171997        5.3869899362325668E-002  0.22047655284404755     
   8.3176001906394958E-002   129.86233089999999       0.25566643476486206       0.12672330439090729        8.2995563745498657E-002  0.23064559698104858     
  0.10000000149011612        129.86233089999999       0.27922442555427551       0.14117696881294250       0.10440944880247116       0.23241618275642395     
  0.12500000000000000        129.86233089999999       0.30593341588973999       0.15916322171688080       0.13115893304347992       0.22712475061416626     
  0.15000000596046448        129.86233089999999       0.32387757301330566       0.17317546904087067       0.15215496718883514       0.21538269519805908     
  0.17499999701976776        129.86233089999999       0.33422064781188965       0.18345981836318970       0.16789260506629944       0.19961063563823700     
  0.20000000298023224        129.86233089999999       0.33801859617233276       0.19028617441654205       0.17891208827495575       0.18154838681221008     
  0.22499999403953552        129.86233089999999       0.33623671531677246       0.19394257664680481       0.18574932217597961       0.16246734559535980     
  0.25000000000000000        129.86233089999999       0.32975876331329346       0.19472877681255341       0.18891704082489014       0.14329490065574646     
  0.27500000596046448        129.86233089999999       0.31939283013343811       0.19295054674148560       0.18889804184436798       0.12469631433486938     
  0.30000001192092896        129.86233089999999       0.30587574839591980       0.18891504406929016       0.18614348769187927       0.10713324695825577     
  0.32499998807907104        129.86233089999999       0.28987687826156616       0.18292672932147980       0.18107324838638306        9.0908035635948181E-002
  0.34999999403953552        129.86233089999999       0.27200159430503845       0.17528413236141205       0.17407707870006561        7.6198495924472809E-002
  0.37500000000000000        129.86233089999999       0.25279426574707031       0.16627703607082367       0.16551604866981506        6.3085906207561493E-002
  0.40000000596046448        129.86233089999999       0.23274126648902893       0.15618413686752319       0.15572375059127808        5.1577884703874588E-002
  0.42500001192092896        129.86233089999999       0.21227391064167023       0.14527103304862976       0.14500761032104492        4.1627138853073120E-002
  0.44999998807907104        129.86233089999999       0.19177104532718658       0.13378846645355225       0.13364967703819275        3.3146917819976807E-002
  0.47499999403953552        129.86233089999999       0.17156179249286652       0.12197086960077286       0.12190750241279602        2.6023704558610916E-002
  0.50000000000000000        129.86233089999999       0.15192809700965881       0.11003508418798447       0.11001462489366531        2.0127523690462112E-002
  0.52499997615814209        129.86233089999999       0.13310730457305908        9.8179250955581665E-002   9.8181024193763733E-002   1.5320262871682644E-002
  0.55000001192092896        129.86233089999999       0.11529456824064255        8.6581923067569733E-002   8.6593404412269592E-002   1.1462257243692875E-002
  0.57499998807907104        129.86233089999999        9.8645307123661041E-002   7.5401306152343750E-002   7.5415417551994324E-002   8.4173688665032387E-003
  0.60000002384185791        129.86233089999999        8.3277575671672821E-002   6.4774639904499054E-002   6.4787782728672028E-002   6.0567897744476795E-003
  0.62500000000000000        129.86233089999999        6.9274470210075378E-002   5.4817736148834229E-002   5.4828424006700516E-002   4.2617372237145901E-003
  0.64999997615814209        129.86233089999999        5.6686423718929291E-002   4.5624662190675735E-002   4.5632611960172653E-002   2.9252050444483757E-003
  0.67500001192092896        129.86233089999999        4.5533552765846252E-002   3.7267580628395081E-002   3.7273090332746506E-002   1.9529240671545267E-003
  0.69999998807907104        129.86233089999999        3.5807989537715912E-002   2.9796743765473366E-002   2.9800331220030785E-002   1.2636627070605755E-003
  0.72500002384185791        129.86233089999999        2.7476230636239052E-002   2.3240642622113228E-002   2.3242846131324768E-002   7.8899489017203450E-004
  0.75000000000000000        129.86233089999999        2.0481504499912262E-002   1.7606351524591446E-002   1.7607634887099266E-002   4.7264917520806193E-004
  0.77499997615814209        129.86233089999999        1.4746163040399551E-002   1.2880058959126472E-002   1.2880777008831501E-002   2.6954367058351636E-004
  0.80000001192092896        129.86233089999999        1.0174148716032505E-002   9.0278116986155510E-003   9.0282140299677849E-003   1.4460482634603977E-004
  0.82499998807907104        129.86233089999999        6.6535151563584805E-003   5.9964889660477638E-003   5.9967427514493465E-003   7.1456641308031976E-005
  0.85000002384185791        129.86233089999999        4.0590446442365646E-003   3.7150462158024311E-003   3.7152557633817196E-003   3.1056824809638783E-005
  0.87500000000000000        129.86233089999999        2.2550104185938835E-003   2.0960723049938679E-003   2.0962962880730629E-003   1.0346000635763630E-005
  0.89999997615814209        129.86233089999999        1.0981447994709015E-003   1.0377446888014674E-003   1.0380042949691415E-003   9.6251687864423729E-007
  0.92500001192092896        129.86233089999999        4.4095152406953275E-004   4.2632865370251238E-004   4.2660909821279347E-004  -1.9376225282030646E-006
  0.94999998807907104        129.86233089999999        1.3562868116423488E-004   1.3951509026810527E-004   1.3976314221508801E-004  -7.3137886147378595E-007
  0.97500002384185791        129.86233089999999        3.9228027162607759E-005   5.1278057071613148E-005   5.1398317737039179E-005   3.7587881251965882E-006
   1.0000000000000000        129.86233089999999        2.2099273337516934E-005   4.0420643927063793E-005   4.0276103391079232E-005   1.1482153240649495E-005
   9.9999997171806854E-010   166.51064149999999        2.8145406395196915E-003  -9.2879211297258735E-004  -1.0907738469541073E-003  -4.4419278856366873E-004
   1.3183000246996812E-009   166.51064149999999        2.9463076498359442E-003  -9.3180529074743390E-004  -1.1158856796100736E-003  -4.4679231359623373E-004
   1.7378000150003459E-009   166.51064149999999        3.0848628375679255E-003  -9.3284941976889968E-004  -1.1416031047701836E-003  -4.4814287684857845E-004
   2.2908999142146058E-009   166.51064149999999        3.2306504435837269E-003  -9.3171239132061601E-004  -1.1680221650749445E-003  -4.4801385956816375E-004
   3.0200000278313155E-009   166.51064149999999        3.3840506803244352E-003  -9.2816393589600921E-004  -1.1952396016567945E-003  -4.4613919453695416E-004
   3.9810998941902653E-009   166.51064149999999        3.5455003380775452E-003  -9.2195573961362243E-004  -1.2233778834342957E-003  -4.4221465941518545E-004
   5.2481001766579993E-009   166.51064149999999        3.7154720630496740E-003  -9.1281876666471362E-004  -1.2525832280516624E-003  -4.3589257984422147E-004
   6.9183001549788514E-009   166.51064149999999        3.8944513071328402E-003  -9.0046320110559464E-004  -1.2830247869715095E-003  -4.2677769670262933E-004
   9.1201002305751899E-009   166.51064149999999        4.0829675272107124E-003  -8.8457524543628097E-004  -1.3149031437933445E-003  -4.1442134534008801E-004
   1.2023000373062587E-008   166.51064149999999        4.2815920896828175E-003  -8.6481485050171614E-004  -1.3484535738825798E-003  -3.9831514004617929E-004
   1.5849000334355878E-008   166.51064149999999        4.4908518902957439E-003  -8.4082409739494324E-004  -1.3839349849149585E-003  -3.7789443740621209E-004
   2.0892999330612838E-008   166.51064149999999        4.7114295884966850E-003  -8.1220379797741771E-004  -1.4216684503480792E-003  -3.5251473309472203E-004
   2.7542000680114143E-008   166.51064149999999        4.9439645372331142E-003  -7.7853340189903975E-004  -1.4620081055909395E-003  -3.2146429293788970E-004
   3.6307998385609608E-008   166.51064149999999        5.1891966722905636E-003  -7.3935103137046099E-004  -1.5053703682497144E-003  -2.8394322725944221E-004
   4.7863000673942224E-008   166.51064149999999        5.4478342644870281E-003  -6.9417181657627225E-004  -1.5522174071520567E-003  -2.3907677677925676E-004
   6.3096003088958241E-008   166.51064149999999        5.7207038626074791E-003  -6.4246117835864425E-004  -1.6030891565605998E-003  -1.8588751845527440E-004
   8.3175997644957533E-008   166.51064149999999        6.0086320154368877E-003  -5.8365339646115899E-004  -1.6585885314270854E-003  -1.2331070320215076E-004
   1.0965000285523274E-007   166.51064149999999        6.3125728629529476E-003  -5.1712396088987589E-004  -1.7194132087752223E-003  -5.0163922423962504E-005
   1.4453999597208167E-007   166.51064149999999        6.6333697177469730E-003  -4.4223933946341276E-004  -1.7863154644146562E-003   3.4798958949977532E-005
   1.9054999711443088E-007   166.51064149999999        6.9722421467304230E-003  -3.5824233782477677E-004  -1.8602116033434868E-003   1.3301729632075876E-004
   2.5118998792095226E-007   166.51064149999999        7.3300902731716633E-003  -2.6441513909958303E-004  -1.9420429598540068E-003   2.4593615671619773E-004
   3.3112999631157436E-007   166.51064149999999        7.7081597410142422E-003  -1.5991483815014362E-004  -2.0329297985881567E-003   3.7519514444284141E-004
   4.3651999703797628E-007   166.51064149999999        8.1077143549919128E-003  -4.3849668145412579E-005  -2.1341112442314625E-003   5.2253954345360398E-004
   5.7544002629583701E-007   166.51064149999999        8.5300123319029808E-003   8.4712773968931288E-005  -2.2469479590654373E-003   6.8980490323156118E-004
   7.5857997217099182E-007   166.51064149999999        8.9765153825283051E-003   2.2681073460262269E-004  -2.3729873355478048E-003   8.7899895152077079E-004
   9.9999999747524271E-007   166.51064149999999        9.4487043097615242E-003   3.8353473064489663E-004  -2.5139292702078819E-003   1.0922327637672424E-003
   1.3182999509808724E-006   166.51064149999999        9.9482666701078415E-003   5.5609416449442506E-004  -2.6716955471783876E-003   1.3318118872120976E-003
   1.7377999483869644E-006   166.51064149999999        1.0476742871105671E-002   7.4569467687979341E-004  -2.8483304195106030E-003   1.6000729519873857E-003
   2.2909000563231530E-006   166.51064149999999        1.1036200448870659E-002   9.5378170954063535E-004  -3.0462390277534723E-003   1.8997362349182367E-003
   3.0199998946045525E-006   166.51064149999999        1.1628514155745506E-002   1.1817864142358303E-003  -3.2679664436727762E-003   2.2335695102810860E-003
   3.9810997805034276E-006   166.51064149999999        1.2255830690264702E-002   1.4312941348180175E-003  -3.5163690336048603E-003   2.6046589482575655E-003
   5.2481000238913111E-006   166.51064149999999        1.2920505367219448E-002   1.7040295060724020E-003  -3.7946188822388649E-003   3.0164385680109262E-003
   6.9183001869532745E-006   166.51064149999999        1.3625022955238819E-002   2.0018259529024363E-003  -4.1061891242861748E-003   3.4727142192423344E-003
   9.1201000032015145E-006   166.51064149999999        1.4372142031788826E-002   2.3266854695975780E-003  -4.4549293816089630E-003   3.9778491482138634E-003
   1.2022999726468697E-005   166.51064149999999        1.5164915472269058E-002   2.6807936374098063E-003  -4.8450971953570843E-003   4.5369155704975128E-003
   1.5849000192247331E-005   166.51064149999999        1.6006365418434143E-002   3.0663672368973494E-003  -5.2811927162110806E-003   5.1556192338466644E-003
   2.0892999600619078E-005   166.51064149999999        1.6900340095162392E-002   3.4860414452850819E-003  -5.7683908380568027E-003   5.8411257341504097E-003
   2.7542000680114143E-005   166.51064149999999        1.7850764095783234E-002   3.9425245486199856E-003  -6.3121416606009007E-003   6.6017811186611652E-003
   3.6307999835116789E-005   166.51064149999999        1.8862292170524597E-002   4.4388957321643829E-003  -6.9184792228043079E-003   7.4479230679571629E-003
   4.7862999053904787E-005   166.51064149999999        1.9939856603741646E-002   4.9783736467361450E-003  -7.5936820358037949E-003   8.3918925374746323E-003
   6.3095998484641314E-005   166.51064149999999        2.1089429035782814E-002   5.5646682158112526E-003  -8.3445897325873375E-003   9.4490963965654373E-003
   8.3175997133366764E-005   166.51064149999999        2.2317675873637199E-002   6.2017869204282761E-003  -9.1781960800290108E-003   1.0638215579092503E-002
   1.0964999819407240E-004   166.51064149999999        2.3632727563381195E-002   6.8943891674280167E-003  -1.0101842693984509E-002   1.1982463300228119E-002
   1.4453999756369740E-004   166.51064149999999        2.5043444707989693E-002   7.6473443768918514E-003  -1.1122237890958786E-002   1.3509363867342472E-002
   1.9054999575018883E-004   166.51064149999999        2.6561943814158440E-002   8.4670027717947960E-003  -1.2246607802808285E-002   1.5253989957273006E-002
   2.5119000929407775E-004   166.51064149999999        2.8201028704643250E-002   9.3597266823053360E-003  -1.3479894027113914E-002   1.7256574705243111E-002
   3.3112999517470598E-004   166.51064149999999        2.9977861791849136E-002   1.0333732701838017E-002  -1.4826143160462379E-002   1.9566936418414116E-002
   4.3652000022120774E-004   166.51064149999999        3.1913418322801590E-002   1.1398649774491787E-002  -1.6286335885524750E-002   2.2243956103920937E-002
   5.7544000446796417E-004   166.51064149999999        3.4033581614494324E-002   1.2565896846354008E-002  -1.7856759950518608E-002   2.5356328114867210E-002
   7.5857999036088586E-004   166.51064149999999        3.6371782422065735E-002   1.3849879615008831E-002  -1.9527744501829147E-002   2.8984922915697098E-002
   1.0000000474974513E-003   166.51064149999999        3.8970213383436203E-002   1.5268348157405853E-002  -2.1280216053128242E-002   3.3222131431102753E-002
   1.3183000264689326E-003   166.51064149999999        4.1883718222379684E-002   1.6844149678945541E-002  -2.3082818835973740E-002   3.8173817098140717E-002
   1.7377999611198902E-003   166.51064149999999        4.5181304216384888E-002   1.8605690449476242E-002  -2.4885913357138634E-002   4.3955303728580475E-002
   2.2909000981599092E-003   166.51064149999999        4.8955023288726807E-002   2.0591311156749725E-002  -2.6617916300892830E-002   5.0697240978479385E-002
   3.0199999455362558E-003   166.51064149999999        5.3321540355682373E-002   2.2849826142191887E-002  -2.8175182640552521E-002   5.8535244315862656E-002
   3.9810999296605587E-003   166.51064149999999        5.8432441204786301E-002   2.5445884093642235E-002  -2.9414216056466103E-002   6.7610360682010651E-002
   5.2481000311672688E-003   166.51064149999999        6.4482994377613068E-002   2.8464844450354576E-002  -3.0140096321702003E-002   7.8061409294605255E-002
   6.9182999432086945E-003   166.51064149999999        7.1721673011779785E-002   3.2018743455410004E-002  -3.0093524605035782E-002   9.0012371540069580E-002
   9.1201001778244972E-003   166.51064149999999        8.0461964011192322E-002   3.6254610866308212E-002  -2.8937390074133873E-002  0.10355728864669800     
   1.2023000046610832E-002   166.51064149999999        9.1091871261596680E-002   4.1363485157489777E-002  -2.6243858039379120E-002  0.11873474717140198     
   1.5848999843001366E-002   166.51064149999999       0.10407181084156036        4.7586694359779358E-002  -2.1488362923264503E-002  0.13548187911510468     
   2.0893000066280365E-002   166.51064149999999       0.11993639916181564        5.5227894335985184E-002  -1.4049042016267776E-002  0.15359248220920563     
   2.7542000636458397E-002   166.51064149999999       0.13924635946750641        6.4646355807781219E-002  -3.2345617655664682E-003  0.17261646687984467     
   3.6308001726865768E-002   166.51064149999999       0.16251409053802490        7.6243475079536438E-002   1.1659289710223675E-002  0.19175113737583160     
   4.7862999141216278E-002   166.51064149999999       0.19002729654312134        9.0404391288757324E-002   3.1222188845276833E-002  0.20967206358909607     
   6.3096001744270325E-002   166.51064149999999       0.22157317399978638       0.10738964378833771        5.5728930979967117E-002  0.22436285018920898     
   8.3176001906394958E-002   166.51064149999999       0.25596201419830322       0.12710855901241302        8.4800921380519867E-002  0.23296208679676056     
  0.10000000149011612        166.51064149999999       0.27916622161865234       0.14141725003719330       0.10604396462440491       0.23352697491645813     
  0.12500000000000000        166.51064149999999       0.30529314279556274       0.15913435816764832       0.13241189718246460       0.22670827805995941     
  0.15000000596046448        166.51064149999999       0.32263576984405518       0.17283824086189270       0.15294463932514191       0.21377931535243988     
  0.17499999701976776        166.51064149999999       0.33239555358886719       0.18279691040515900       0.16818985342979431       0.19714567065238953     
  0.20000000298023224        166.51064149999999       0.33565390110015869       0.18929739296436310       0.17872184514999390       0.17851112782955170     
  0.22499999403953552        166.51064149999999       0.33339297771453857       0.19264100492000580       0.18509866297245026       0.15910303592681885     
  0.25000000000000000        166.51064149999999       0.32650712132453918       0.19313775002956390       0.18784736096858978       0.13980339467525482     
  0.27500000596046448        166.51064149999999       0.31581017374992371       0.19110117852687836       0.18745949864387512       0.12123414874076843     
  0.30000001192092896        166.51064149999999       0.30204114317893982       0.18684394657611847       0.18439121544361115       0.10381759703159332     
  0.32499998807907104        166.51064149999999       0.28586870431900024       0.18067428469657898       0.17906452715396881        8.7821558117866516E-002
  0.34999999403953552        166.51064149999999       0.26789537072181702       0.17289282381534576       0.17186933755874634        7.3394477367401123E-002
  0.37500000000000000        166.51064149999999       0.24866093695163727       0.16379012167453766       0.16316527128219604        6.0593385249376297E-002
  0.40000000596046448        166.51064149999999       0.22864608466625214       0.15364441275596619       0.15328343212604523        4.9406461417675018E-002
  0.42500001192092896        166.51064149999999       0.20827539265155792       0.14271980524063110       0.14252778887748718        3.9771415293216705E-002
  0.44999998807907104        166.51064149999999       0.18792042136192322       0.13126471638679504       0.13117633759975433        3.1590446829795837E-002
  0.47499999403953552        166.51064149999999       0.16790261864662170       0.11951047182083130       0.11948205530643463        2.4742405861616135E-002
  0.50000000000000000        166.51064149999999       0.14849606156349182       0.10767021030187607       0.10767351835966110        1.9092595204710960E-002
  0.52499997615814209        166.51064149999999       0.12993022799491882        9.5937915146350861E-002   9.5955513417720795E-002   1.4500576071441174E-002
  0.55000001192092896        166.51064149999999       0.11239255219697952        8.4487609565258026E-002   8.4509395062923431E-002   1.0826264508068562E-002
  0.57499998807907104        166.51064149999999        9.6031025052070618E-002   7.3472715914249420E-002   7.3493361473083496E-002   7.9345693811774254E-003
  0.60000002384185791        166.51064149999999        8.0956660211086273E-002   6.3025541603565216E-002   6.3042722642421722E-002   5.6987963616847992E-003
  0.62500000000000000        166.51064149999999        6.7245975136756897E-002   5.3256951272487640E-002   5.3270071744918823E-002   4.0029869414865971E-003
  0.64999997615814209        166.51064149999999        5.4943419992923737E-002   4.4256150722503662E-002   4.4265512377023697E-002   2.7433710638433695E-003
  0.67500001192092896        166.51064149999999        4.4063773006200790E-002   3.6090586334466934E-002   3.6096885800361633E-002   1.8290741136297584E-003
  0.69999998807907104        166.51064149999999        3.4594532102346420E-002   2.8806088492274284E-002   2.8810100629925728E-002   1.1822173837572336E-003
  0.72500002384185791        166.51064149999999        2.6498323306441307E-002   2.2427080199122429E-002   2.2429503500461578E-002   7.3753128526732326E-004
  0.75000000000000000        166.51064149999999        1.9715311005711555E-002   1.6957042738795280E-002   1.6958434134721756E-002   4.4159381650388241E-004
  0.77499997615814209        166.51064149999999        1.4165631495416164E-002   1.2379115447402000E-002   1.2379881925880909E-002   2.5179595104418695E-004
  0.80000001192092896        166.51064149999999        9.7518833354115486E-003   8.6569366976618767E-003   8.6573595181107521E-003   1.3512522855307907E-004
  0.82499998807907104        166.51064149999999        6.3616731204092503E-003   5.7357009500265121E-003   5.7359617203474045E-003   6.6849752329289913E-005
  0.85000002384185791        166.51064149999999        3.8702501915395260E-003   3.5434830933809280E-003   3.5436931066215038E-003   2.9173157599871047E-005
  0.87500000000000000        166.51064149999999        2.1432775538414717E-003   1.9928724505007267E-003   1.9930917769670486E-003   9.9205408332636580E-006
  0.89999997615814209        166.51064149999999        1.0398061713203788E-003   9.8300259560346603E-004   9.8325195722281933E-004   1.3024432519159745E-006
  0.92500001192092896        166.51064149999999        4.1558578959666193E-004   4.0212014573626220E-004   4.0238376823253930E-004  -1.2090008567611221E-006
  0.94999998807907104        166.51064149999999        1.2697938655037433E-004   1.3098880299367011E-004   1.3121253869030625E-004   1.2821091388559580E-007
  0.97500002384185791        166.51064149999999        3.6095949326409027E-005   4.7794401325518265E-005   4.7883415390970185E-005   4.4717703531205188E-006
   1.0000000000000000        166.51064149999999        1.9145772967021912E-005   3.6677640309790149E-005   3.6497785913525149E-005   1.1668500519590452E-005
   9.9999997171806854E-010   213.50143290000000        2.8164084069430828E-003  -9.2690414749085903E-004  -1.0893917642533779E-003  -4.6865700278431177E-004
   1.3183000246996812E-009   213.50143290000000        2.9483032412827015E-003  -9.2978880275040865E-004  -1.1146932374686003E-003  -4.7074069152586162E-004
   1.7378000150003459E-009   213.50143290000000        3.0869953334331512E-003  -9.3069556169211864E-004  -1.1406420962885022E-003  -4.7139974776655436E-004
   2.2908999142146058E-009   213.50143290000000        3.2329291570931673E-003  -9.2941173352301121E-004  -1.1673406697809696E-003  -4.7037730109877884E-004
   3.0200000278313155E-009   213.50143290000000        3.3864856231957674E-003  -9.2570652486756444E-004  -1.1948924511671066E-003  -4.6737844240851700E-004
   3.9810998941902653E-009   213.50143290000000        3.5481019876897335E-003  -9.1933086514472961E-004  -1.2234277091920376E-003  -4.6206664410419762E-004
   5.2481001766579993E-009   213.50143290000000        3.7182522937655449E-003  -9.1001496184617281E-004  -1.2531010434031487E-003  -4.5405825949274004E-004
   6.9183001549788514E-009   213.50143290000000        3.8974222261458635E-003  -8.9746824232861400E-004  -1.2840911513194442E-003  -4.4291850645095110E-004
   9.1201002305751899E-009   213.50143290000000        4.0861419402062893E-003  -8.8137609418481588E-004  -1.3166090939193964E-003  -4.2815491906367242E-004
   1.2023000373062587E-008   213.50143290000000        4.2849848978221416E-003  -8.6139747872948647E-004  -1.3509014388546348E-003  -4.0921097388491035E-004
   1.5849000334355878E-008   213.50143290000000        4.4944775290787220E-003  -8.3717366214841604E-004  -1.3872393174096942E-003  -3.8547060103155673E-004
   2.0892999330612838E-008   213.50143290000000        4.7153048217296600E-003  -8.0830429214984179E-004  -1.4259576564654708E-003  -3.5623137955553830E-004
   2.7542000680114143E-008   213.50143290000000        4.9481065943837166E-003  -7.7436765423044562E-004  -1.4674251433461905E-003  -3.2072022440843284E-004
   3.6307998385609608E-008   213.50143290000000        5.1936241798102856E-003  -7.3490088107064366E-004  -1.5120744938030839E-003  -2.7806966681964695E-004
   4.7863000673942224E-008   213.50143290000000        5.4525667801499367E-003  -6.8941764766350389E-004  -1.5603846404701471E-003  -2.2733390505891293E-004
   6.3096003088958241E-008   213.50143290000000        5.7257632724940777E-003  -6.3738209428265691E-004  -1.6129141440615058E-003  -1.6745770699344575E-004
   8.3175997644957533E-008   213.50143290000000        6.0140416026115417E-003  -5.7822698727250099E-004  -1.6702857101336122E-003  -9.7294330771546811E-005
   1.0965000285523274E-007   213.50143290000000        6.3183577731251717E-003  -5.1132618682458997E-004  -1.7332183197140694E-003  -1.5571842595818453E-005
   1.4453999597208167E-007   213.50143290000000        6.6395564936101437E-003  -4.3604458915069699E-004  -1.8024860182777047E-003   7.9046170867513865E-005
   1.9054999711443088E-007   213.50143290000000        6.9788605906069279E-003  -3.5162284621037543E-004  -1.8790302565321326E-003   1.8810477922670543E-004
   2.5118998792095226E-007   213.50143290000000        7.3371715843677521E-003  -2.5734139489941299E-004  -1.9638165831565857E-003   3.1314900843426585E-004
   3.3112999631157436E-007   213.50143290000000        7.7157388441264629E-003  -1.5235503087751567E-004  -2.0579926203936338E-003   4.5593382674269378E-004
   4.3651999703797628E-007   213.50143290000000        8.1158289685845375E-003  -3.5769535315921530E-005  -2.1628264803439379E-003   6.1832577921450138E-004
   5.7544002629583701E-007   213.50143290000000        8.5387025028467178E-003   9.3350048700813204E-005  -2.2797079291194677E-003   8.0228666774928570E-004
   7.5857997217099182E-007   213.50143290000000        8.9858286082744598E-003   2.3604494344908744E-004  -2.4102171882987022E-003   1.0099650826305151E-003
   9.9999999747524271E-007   213.50143290000000        9.4586880877614021E-003   3.9340881630778313E-004  -2.5560876820236444E-003   1.2436215765774250E-003
   1.3182999509808724E-006   213.50143290000000        9.9589787423610687E-003   5.6665466399863362E-004  -2.7192777488380671E-003   1.5057305572554469E-003
   1.7377999483869644E-006   213.50143290000000        1.0488242842257023E-002   7.5699196895584464E-004  -2.9018681962043047E-003   1.7988033359870315E-003
   2.2909000563231530E-006   213.50143290000000        1.1048559099435806E-002   9.6587091684341431E-004  -3.1063074711710215E-003   2.1257761400192976E-003
   3.0199998946045525E-006   213.50143290000000        1.1641809716820717E-002   1.1947274906560779E-003  -3.3351820893585682E-003   2.4896459653973579E-003
   3.9810997805034276E-006   213.50143290000000        1.2270151637494564E-002   1.4451529132202268E-003  -3.5913949832320213E-003   2.8937675524502993E-003
   5.2481000238913111E-006   213.50143290000000        1.2935953214764595E-002   1.7188785132020712E-003  -3.8781678304076195E-003   3.3418904058635235E-003
   6.9183001869532745E-006   213.50143290000000        1.3641715049743652E-002   2.0177452825009823E-003  -4.1990247555077076E-003   3.8381861522793770E-003
   9.1201000032015145E-006   213.50143290000000        1.4390213415026665E-002   2.3437642958015203E-003  -4.5578703284263611E-003   4.3874527327716351E-003
   1.2022999726468697E-005   213.50143290000000        1.5184525400400162E-002   2.6991320773959160E-003  -4.9590179696679115E-003   4.9952794797718525E-003
   1.5849000192247331E-005   213.50143290000000        1.6027700155973434E-002   3.0860772822052240E-003  -5.4070195183157921E-003   5.6679639965295792E-003
   2.0892999600619078E-005   213.50143290000000        1.6923621296882629E-002   3.5072506871074438E-003  -5.9071052819490433E-003   6.4134066924452782E-003
   2.7542000680114143E-005   213.50143290000000        1.7876254394650459E-002   3.9653787389397621E-003  -6.4647700637578964E-003   7.2407973930239677E-003
   3.6307999835116789E-005   213.50143290000000        1.8890304490923882E-002   4.4635622762143612E-003  -7.0860842242836952E-003   8.1614824011921883E-003
   4.7862999053904787E-005   213.50143290000000        1.9970774650573730E-002   5.0050471909344196E-003  -7.7773397788405418E-003   9.1889556497335434E-003
   6.3095998484641314E-005   213.50143290000000        2.1123709157109261E-002   5.5935760028660297E-003  -8.5453633219003677E-003   1.0339980944991112E-002
   8.3175997133366764E-005   213.50143290000000        2.2355878725647926E-002   6.2331962399184704E-003  -9.3970932066440582E-003   1.1634774506092072E-002
   1.0964999819407240E-004   213.50143290000000        2.3675534874200821E-002   6.9286194629967213E-003  -1.0339755564928055E-002   1.3098309747874737E-002
   1.4453999756369740E-004   213.50143290000000        2.5091689079999924E-002   7.6847746968269348E-003  -1.1379853822290897E-002   1.4759998768568039E-002
   1.9054999575018883E-004   213.50143290000000        2.6616645976901054E-002   8.5080927237868309E-003  -1.2524317950010300E-002   1.6657112166285515E-002
   2.5119000929407775E-004   213.50143290000000        2.8263442218303680E-002   9.4050299376249313E-003  -1.3777622021734715E-002   1.8832052126526833E-002
   3.3112999517470598E-004   213.50143290000000        3.0049523338675499E-002   1.0383925400674343E-002  -1.5143178403377533E-002   2.1336996927857399E-002
   4.3652000022120774E-004   213.50143290000000        3.1996220350265503E-002   1.1454558931291103E-002  -1.6621092334389687E-002   2.4233164265751839E-002
   5.7544000446796417E-004   213.50143290000000        3.4129831939935684E-002   1.2628533877432346E-002  -1.8206482753157616E-002   2.7591362595558167E-002
   7.5857999036088586E-004   213.50143290000000        3.6484308540821075E-002   1.3920492492616177E-002  -1.9888158887624741E-002   3.1494311988353729E-002
   1.0000000474974513E-003   213.50143290000000        3.9102461189031601E-002   1.5348468907177448E-002  -2.1645119413733482E-002   3.6035619676113129E-002
   1.3183000264689326E-003   213.50143290000000        4.2039845138788223E-002   1.6935663297772408E-002  -2.3443600162863731E-002   4.1321497410535812E-002
   1.7377999611198902E-003   213.50143290000000        4.5366302132606506E-002   1.8710901960730553E-002  -2.5231035426259041E-002   4.7466140240430832E-002
   2.2909000981599092E-003   213.50143290000000        4.9174822866916656E-002   2.0713036879897118E-002  -2.6932362467050552E-002   5.4597456008195877E-002
   3.0199999455362558E-003   213.50143290000000        5.3583048284053802E-002   2.2991459816694260E-002  -2.8439950197935104E-002   6.2845617532730103E-002
   3.9810999296605587E-003   213.50143290000000        5.8743540197610855E-002   2.5611475110054016E-002  -2.9605893418192863E-002   7.2342991828918457E-002
   5.2481000311672688E-003   213.50143290000000        6.4852379262447357E-002   2.8659129515290260E-002  -3.0230661854147911E-002   8.3215564489364624E-002
   6.9182999432086945E-003   213.50143290000000        7.2158418595790863E-002   3.2247096300125122E-002  -3.0050577595829964E-002   9.5569163560867310E-002
   9.1201001778244972E-003   213.50143290000000        8.0974712967872620E-002   3.6522854119539261E-002  -2.8725031763315201E-002  0.10947328805923462     
   1.2023000046610832E-002   213.50143290000000        9.1687366366386414E-002   4.1677448898553848E-002  -2.5824597105383873E-002  0.12493441253900528     
   1.5848999843001366E-002   213.50143290000000       0.10475244373083115        4.7951322048902512E-002  -2.0826647058129311E-002  0.14184902608394623     
   2.0893000066280365E-002   213.50143290000000       0.12069641798734665        5.5645726621150970E-002  -1.3116615824401379E-002  0.15996180474758148     
   2.7542000636458397E-002   213.50143290000000       0.14006619155406952        6.5114945173263550E-002  -2.0186540205031633E-003  0.17876619100570679     
   3.6308001726865768E-002   213.50143290000000       0.16335247457027435        7.6751396059989929E-002   1.3145015574991703E-002  0.19739986956119537     
   4.7862999141216278E-002   213.50143290000000       0.19081102311611176        9.0925291180610657E-002   3.2923910766839981E-002  0.21448536217212677     
   6.3096001744270325E-002   213.50143290000000       0.22218583524227142       0.10787432640790939        5.7538133114576340E-002  0.22797675430774689     
   8.3176001906394958E-002   213.50143290000000       0.25623476505279541       0.12747558951377869        8.6542725563049316E-002  0.23503528535366058     
  0.10000000149011612        213.50143290000000       0.27909228205680847       0.14164084196090698       0.10760979354381561       0.23443423211574554     
  0.12500000000000000        213.50143290000000       0.30465188622474670       0.15909390151500702       0.13359703123569489       0.22615814208984375     
  0.15000000596046448        213.50143290000000       0.32141137123107910       0.17249716818332672       0.15367487072944641       0.21211355924606323     
  0.17499999701976776        213.50143290000000       0.33060821890830994       0.18213996291160583       0.16844105720520020       0.19468349218368530     
  0.20000000298023224        213.50143290000000       0.33334800601005554       0.18832571804523468       0.17850196361541748       0.17553178966045380     
  0.22499999403953552        213.50143290000000       0.33062878251075745       0.19136849045753479       0.18443636596202850       0.15584021806716919     
  0.25000000000000000        213.50143290000000       0.32335463166236877       0.19158804416656494       0.18678438663482666       0.13644517958164215     
  0.27500000596046448        213.50143290000000       0.31234458088874817       0.18930514156818390       0.18604555726051331       0.11792606115341187     
  0.30000001192092896        213.50143290000000       0.29833927750587463       0.18483766913414001       0.18268032371997833       0.10066705942153931     
  0.32499998807907104        213.50143290000000       0.28200641274452209       0.17849719524383545       0.17711243033409119        8.4902986884117126E-002
  0.34999999403953552        213.50143290000000       0.26394540071487427       0.17058622837066650       0.16973154246807098        7.0754542946815491E-002
  0.37500000000000000        213.50143290000000       0.24469144642353058       0.16139583289623260       0.16089573502540588        5.8256071060895920E-002
  0.40000000596046448        213.50143290000000       0.22471942007541656       0.15120366215705872       0.15093342959880829        4.7377802431583405E-002
  0.42500001192092896        213.50143290000000       0.20444726943969727       0.14027221500873566       0.14014513790607452        3.8043744862079620E-002
  0.44999998807907104        213.50143290000000       0.18423941731452942       0.12884749472141266       0.12880481779575348        3.0146164819598198E-002
  0.47499999403953552        213.50143290000000       0.16440978646278381       0.11715775728225708       0.11716089397668839        2.3557212203741074E-002
  0.50000000000000000        213.50143290000000       0.14522485435009003       0.10541246831417084       0.10543715208768845        1.8138190731406212E-002
  0.52499997615814209        213.50143290000000       0.12690648436546326        9.3801528215408325E-002   9.3833304941654205E-002   1.3746867887675762E-002
  0.55000001192092896        213.50143290000000       0.10963468253612518        8.2494534552097321E-002   8.2525521516799927E-002   1.0243103839457035E-002
  0.57499998807907104        213.50143290000000        9.3550324440002441E-002   7.1640290319919586E-002   7.1666754782199860E-002   7.4930693954229355E-003
  0.60000002384185791        213.50143290000000        7.8757680952548981E-002   6.1366356909275055E-002   6.1387125402688980E-002   5.3722704760730267E-003
  0.62500000000000000        213.50143290000000        6.5327063202857971E-002   5.1778864115476608E-002   5.1794126629829407E-002   3.7675586063414812E-003
  0.64999997615814209        213.50143290000000        5.3297232836484909E-002   4.2962349951267242E-002   4.2972952127456665E-002   2.5783050805330276E-003
  0.67500001192092896        213.50143290000000        4.2677953839302063E-002   3.4979809075593948E-002   3.4986801445484161E-002   1.7168804770335555E-003
  0.69999998807907104        213.50143290000000        3.3452395349740982E-002   2.7872879058122635E-002   2.7877261862158775E-002   1.1085734004154801E-003
  0.72500002384185791        213.50143290000000        2.5579588487744331E-002   2.1662171930074692E-002   2.1664785221219063E-002   6.9106783485040069E-004
  0.75000000000000000        213.50143290000000        1.8996890634298325E-002   1.6347808763384819E-002   1.6349291428923607E-002   4.1358699672855437E-004
  0.77499997615814209        213.50143290000000        1.3622443191707134E-002   1.1910115368664265E-002   1.1910923756659031E-002   2.3580051492899656E-004
  0.80000001192092896        213.50143290000000        9.3576852232217789E-003   8.3105303347110748E-003   8.3109708502888680E-003   1.2658257037401199E-004
  0.82499998807907104        213.50143290000000        6.0899155214428902E-003   5.4927496239542961E-003   5.4930164478719234E-003   6.2696570239495486E-005
  0.85000002384185791        213.50143290000000        3.6949436180293560E-003   3.3841142430901527E-003   3.3843237906694412E-003   2.7472200599731877E-005
  0.87500000000000000        213.50143290000000        2.0398590713739395E-003   1.8973181722685695E-003   1.8975324928760529E-003   9.5290342869702727E-006
  0.89999997615814209        213.50143290000000        9.8600646015256643E-004   9.3249970814213157E-004   9.3273882521316409E-004   1.5885163975326577E-006
  0.92500001192092896        213.50143290000000        3.9228802779689431E-004   3.7986889947205782E-004   3.8011599099263549E-004  -5.9633754290189245E-007
  0.94999998807907104        213.50143290000000        1.1905872815987095E-004   1.2316067295614630E-004   1.2336111103650182E-004   8.2250988953092019E-007
  0.97500002384185791        213.50143290000000        3.3219330362044275E-005   4.4569100282387808E-005   4.4628850446315482E-005   4.9879267862706911E-006
   1.0000000000000000        213.50143290000000        1.6460111510241404E-005   3.3236028684768826E-005   3.3024076401488855E-005   1.1662511496979278E-005
   9.9999997171806854E-010   273.75344569999999        2.8184019029140472E-003  -9.2510966351255774E-004  -1.0882845381274819E-003  -4.9256143392995000E-004
   1.3183000246996812E-009   273.75344569999999        2.9504299163818359E-003  -9.2786853201687336E-004  -1.1137960245832801E-003  -4.9403734738007188E-004
   1.7378000150003459E-009   273.75344569999999        3.0892640352249146E-003  -9.2864083126187325E-004  -1.1399984359741211E-003  -4.9390160711482167E-004
   2.2908999142146058E-009   273.75344569999999        3.2353494316339493E-003  -9.2721323017030954E-004  -1.1670005042105913E-003  -4.9186986871063709E-004
   3.0200000278313155E-009   273.75344569999999        3.3890679478645325E-003  -9.2335429508239031E-004  -1.1949128238484263E-003  -4.8761727521196008E-004
   3.9810998941902653E-009   273.75344569999999        3.5508573055267334E-003  -9.1681425692513585E-004  -1.2238731142133474E-003  -4.8077388782985508E-004
   5.2481001766579993E-009   273.75344569999999        3.7211922463029623E-003  -9.0732262469828129E-004  -1.2540449388325214E-003  -4.7091886517591774E-004
   6.9183001549788514E-009   273.75344569999999        3.9005596190690994E-003  -8.9458801085129380E-004  -1.2856163084506989E-003  -4.5757656334899366E-004
   9.1201002305751899E-009   273.75344569999999        4.0894900448620319E-003  -8.7829492986202240E-004  -1.3188087614253163E-003  -4.4020952191203833E-004
   1.2023000373062587E-008   273.75344569999999        4.2885583825409412E-003  -8.5810146993026137E-004  -1.3538803905248642E-003  -4.1821168269962072E-004
   1.5849000334355878E-008   273.75344569999999        4.4982912950217724E-003  -8.3364790771156549E-004  -1.3911144342273474E-003  -3.9091432699933648E-004
   2.0892999330612838E-008   273.75344569999999        4.7193756327033043E-003  -8.0453295959159732E-004  -1.4308596728369594E-003  -3.5755586577579379E-004
   2.7542000680114143E-008   273.75344569999999        4.9524521455168724E-003  -7.7033368870615959E-004  -1.4734992291778326E-003  -3.1730046612210572E-004
   3.6307998385609608E-008   273.75344569999999        5.1982635632157326E-003  -7.3058600537478924E-004  -1.5194818843156099E-003  -2.6921194512397051E-004
   4.7863000673942224E-008   273.75344569999999        5.4575204849243164E-003  -6.8480242043733597E-004  -1.5693033346906304E-003  -2.1227217803243548E-004
   6.3096003088958241E-008   273.75344569999999        5.7310531847178936E-003  -6.3244556076824665E-004  -1.6235404182225466E-003  -1.4534682850353420E-004
   8.3175997644957533E-008   273.75344569999999        6.0196914710104465E-003  -5.7294685393571854E-004  -1.6828352818265557E-003  -6.7205903178546578E-005
   1.0965000285523274E-007   273.75344569999999        6.3243932090699673E-003  -5.0567835569381714E-004  -1.7479282105341554E-003   2.3513357518822886E-005
   1.4453999597208167E-007   273.75344569999999        6.6460045054554939E-003  -4.3000353616662323E-004  -1.8196142045781016E-003   1.2823889846913517E-004
   1.9054999711443088E-007   273.75344569999999        6.9857514463365078E-003  -3.4516083542257547E-004  -1.8988598603755236E-003   2.4862328427843750E-004
   2.5118998792095226E-007   273.75344569999999        7.3445374146103859E-003  -2.5042888591997325E-004  -1.9866542425006628E-003   3.8631292409263551E-004
   3.3112999631157436E-007   273.75344569999999        7.7236150391399860E-003  -1.4496019866783172E-004  -2.0841718651354313E-003   5.4318038746714592E-004
   4.3651999703797628E-007   273.75344569999999        8.1242527812719345E-003  -2.7858093744725920E-005  -2.1927091293036938E-003   7.2121591074392200E-004
   5.7544002629583701E-007   273.75344569999999        8.5477177053689957E-003   1.0181495599681512E-004  -2.3136846721172333E-003   9.2251057503744960E-004
   7.5857997217099182E-007   273.75344569999999        8.9954789727926254E-003   2.4510314688086510E-004  -2.4487110786139965E-003   1.1493576457723975E-003
   9.9999999747524271E-007   273.75344569999999        9.4690266996622086E-003   4.0310330223292112E-004  -2.5995541363954544E-003   1.4041719259694219E-003
   1.3182999509808724E-006   273.75344569999999        9.9700596183538437E-003   5.7703221682459116E-004  -2.7682092040777206E-003   1.6896026208996773E-003
   1.7377999483869644E-006   273.75344569999999        1.0500130243599415E-002   7.6810299651697278E-004  -2.9567924793809652E-003   2.0083428826183081E-003
   2.2909000563231530E-006   273.75344569999999        1.1061322875320911E-002   9.7777065820991993E-004  -3.1677947845309973E-003   2.3635542020201683E-003
   3.0199998946045525E-006   273.75344569999999        1.1655529029667377E-002   1.2074761325493455E-003  -3.4038447774946690E-003   2.7584724593907595E-003
   3.9810997805034276E-006   273.75344569999999        1.2284916825592518E-002   1.4588164631277323E-003  -3.6678905598819256E-003   3.1967351678758860E-003
   5.2481000238913111E-006   273.75344569999999        1.2951866723597050E-002   1.7335297306999564E-003  -3.9632031694054604E-003   3.6824215203523636E-003
   6.9183001869532745E-006   273.75344569999999        1.3658895157277584E-002   2.0334646105766296E-003  -4.2933570221066475E-003   4.2200861498713493E-003
   9.1201000032015145E-006   273.75344569999999        1.4408797025680542E-002   2.3606414906680584E-003  -4.6623093076050282E-003   4.8149810172617435E-003
   1.2022999726468697E-005   273.75344569999999        1.5204672701656818E-002   2.7172670233994722E-003  -5.0744288600981236E-003   5.4732337594032288E-003
   1.5849000192247331E-005   273.75344569999999        1.6049599274992943E-002   3.1055831350386143E-003  -5.5343164131045341E-003   6.2017557211220264E-003
   2.0892999600619078E-005   273.75344569999999        1.6947492957115173E-002   3.5282550379633904E-003  -6.0472544282674789E-003   7.0092049427330494E-003
   2.7542000680114143E-005   273.75344569999999        1.7902364954352379E-002   3.9880280382931232E-003  -6.6187782213091850E-003   7.9056359827518463E-003
   3.6307999835116789E-005   273.75344569999999        1.8918968737125397E-002   4.4880243949592113E-003  -7.2549884207546711E-003   8.9034242555499077E-003
   4.7862999053904787E-005   273.75344569999999        2.0002374425530434E-002   5.0315167754888535E-003  -7.9621821641921997E-003   1.0017228312790394E-002
   6.3095998484641314E-005   273.75344569999999        2.1158704534173012E-002   5.6222807615995407E-003  -8.7471632286906242E-003   1.1265174485743046E-002
   8.3175997133366764E-005   273.75344569999999        2.2394826635718346E-002   6.2644048593938351E-003  -9.6167996525764465E-003   1.2669006362557411E-002
   1.0964999819407240E-004   273.75344569999999        2.3719117045402527E-002   6.9626499898731709E-003  -1.0578188113868237E-002   1.4255433343350887E-002
   1.4453999756369740E-004   273.75344569999999        2.5140734389424324E-002   7.7220066450536251E-003  -1.1637607589364052E-002   1.6055710613727570E-002
   1.9054999575018883E-004   273.75344569999999        2.6672173291444778E-002   8.5489843040704727E-003  -1.2801666744053364E-002   1.8109228461980820E-002
   2.5119000929407775E-004   273.75344569999999        2.8326693922281265E-002   9.4501338899135590E-003  -1.4074349775910378E-002   2.0460445433855057E-002
   3.3112999517470598E-004   273.75344569999999        3.0122024938464165E-002   1.0433913208544254E-002  -1.5458405949175358E-002   2.3163750767707825E-002
   4.3652000022120774E-004   273.75344569999999        3.2079841941595078E-002   1.1510252021253109E-002  -1.6953038051724434E-002   2.6282476261258125E-002
   5.7544000446796417E-004   273.75344569999999        3.4226860851049423E-002   1.2690938077867031E-002  -1.8552169203758240E-002   2.9889283701777458E-002
   7.5857999036088586E-004   273.75344569999999        3.6597538739442825E-002   1.3990840874612331E-002  -2.0243076607584953E-002   3.4068409353494644E-002
   1.0000000474974513E-003   273.75344569999999        3.9235271513462067E-002   1.5428275801241398E-002  -2.2002816200256348E-002   3.8914248347282410E-002
   1.3183000264689326E-003   273.75344569999999        4.2196337133646011E-002   1.7026789486408234E-002  -2.3795226588845253E-002   4.4532909989356995E-002
   1.7377999611198902E-003   273.75344569999999        4.5551363378763199E-002   1.8815614283084869E-002  -2.5564853101968765E-002   5.1036875694990158E-002
   2.2909000981599092E-003   273.75344569999999        4.9394253641366959E-002   2.0834097638726234E-002  -2.7233231812715530E-002   5.8550722897052765E-002
   3.0199999455362558E-003   273.75344569999999        5.3843591362237930E-002   2.3132195696234703E-002  -2.8688864782452583E-002   6.7198507487773895E-002
   3.9810999296605587E-003   273.75344569999999        5.9052847325801849E-002   2.5775838643312454E-002  -2.9779626056551933E-002   7.7103316783905029E-002
   5.2481000311672688E-003   273.75344569999999        6.5218850970268250E-002   2.8851725161075592E-002  -3.0301645398139954E-002   8.8377706706523895E-002
   6.9182999432086945E-003   273.75344569999999        7.2590775787830353E-002   3.2473120838403702E-002  -2.9987210407853127E-002  0.10110896080732346     
   9.1201001778244972E-003   273.75344569999999        8.1481166183948517E-002   3.6787908524274826E-002  -2.8492651879787445E-002  0.11534190177917480     
   1.2023000046610832E-002   273.75344569999999        9.2274159193038940E-002   4.1987080127000809E-002  -2.5387462228536606E-002  0.13105128705501556     
   1.5848999843001366E-002   273.75344569999999       0.10542140156030655        4.8310130834579468E-002  -2.0151495933532715E-002  0.14809405803680420     
   2.0893000066280365E-002   273.75344569999999       0.12144129723310471        5.6055869907140732E-002  -1.2177975848317146E-002  0.16616787016391754     
   2.7542000636458397E-002   273.75344569999999       0.14086709916591644        6.5573595464229584E-002  -8.0682587577030063E-004  0.18471306562423706     
   3.6308001726865768E-002   273.75344569999999       0.16416820883750916        7.7246822416782379E-002   1.4613423496484756E-002  0.20281280577182770     
   4.7862999141216278E-002   273.75344569999999       0.19156937301158905        9.1431155800819397E-002   3.4592986106872559E-002  0.21904319524765015     
   6.3096001744270325E-002   273.75344569999999       0.22277274727821350       0.10834201425313950        5.9299170970916748E-002  0.23133680224418640     
   8.3176001906394958E-002   273.75344569999999       0.25648596882820129       0.12782533466815948        8.8223919272422791E-002  0.23688527941703796     
  0.10000000149011612        273.75344569999999       0.27900356054306030       0.14184872806072235       0.10911063849925995       0.23515737056732178     
  0.12500000000000000        273.75344569999999       0.30401006340980530       0.15904267132282257       0.13471862673759460       0.22549077868461609     
  0.15000000596046448        273.75344569999999       0.32020381093025208       0.17215275764465332       0.15434992313385010       0.21039746701717377     
  0.17499999701976776        273.75344569999999       0.32885691523551941       0.18148897588253021       0.16865001618862152       0.19223122298717499     
  0.20000000298023224        273.75344569999999       0.33109796047210693       0.18737056851387024       0.17825549840927124       0.17261271178722382     
  0.22499999403953552        273.75344569999999       0.32793986797332764       0.19012378156185150       0.18376444280147552       0.15267685055732727     
  0.25000000000000000        273.75344569999999       0.32029578089714050       0.19007760286331177       0.18572901189327240       0.13321454823017120     
  0.27500000596046448        273.75344569999999       0.30898925662040710       0.18755966424942017       0.18465593457221985       0.11476344615221024     
  0.30000001192092896        273.75344569999999       0.29476219415664673       0.18289262056350708       0.18100935220718384        9.7670912742614746E-002
  0.32499998807907104        273.75344569999999       0.27828100323677063       0.17639110982418060       0.17521432042121887        8.2140266895294189E-002
  0.34999999403953552        273.75344569999999       0.26014178991317749       0.16835926473140717       0.16766005754470825        6.8265981972217560E-002
  0.37500000000000000        273.75344569999999       0.24087512493133545       0.15908844769001007       0.15870283544063568        5.6061189621686935E-002
  0.40000000596046448        273.75344569999999       0.22095003724098206       0.14885556697845459       0.14866831898689270        4.5479528605937958E-002
  0.42500001192092896        273.75344569999999       0.20077796280384064       0.13792145252227783       0.13785354793071747        3.6432515829801559E-002
  0.44999998807907104        273.75344569999999       0.18071626126766205       0.12652966380119324       0.12652844190597534        2.8803501278162003E-002
  0.47499999403953552        273.75344569999999       0.16107155382633209       0.11490532755851746       0.11493699997663498        2.2458745166659355E-002
  0.50000000000000000        273.75344569999999       0.14210289716720581       0.10325433313846588       0.10329826921224594        1.7256192862987518E-002
  0.52499997615814209        273.75344569999999       0.12402480840682983        9.1762542724609375E-002   9.1807045042514801E-002   1.3052281923592091E-002
  0.55000001192092896        273.75344569999999       0.10701017826795578        8.0595277249813080E-002   8.0634474754333496E-002   9.7071276977658272E-003
  0.57499998807907104        273.75344569999999        9.1193005442619324E-002   6.9896832108497620E-002   6.9928482174873352E-002   7.0883356966078281E-003
  0.60000002384185791        273.75344569999999        7.6671183109283447E-002   5.9790227562189102E-002   5.9814173728227615E-002   5.0736716948449612E-003
  0.62500000000000000        273.75344569999999        6.3509061932563782E-002   5.0377026200294495E-002   5.0394177436828613E-002   3.5527658183127642E-003
  0.64999997615814209        273.75344569999999        5.1740061491727829E-002   4.1737321764230728E-002   4.1749015450477600E-002   2.4280331563204527E-003
  0.67500001192092896        273.75344569999999        4.1369203478097916E-002   3.3929873257875443E-002   3.3937472850084305E-002   1.6149427974596620E-003
  0.69999998807907104        273.75344569999999        3.2375607639551163E-002   2.6992356404662132E-002   2.6997061446309090E-002   1.0417759185656905E-003
  0.72500002384185791        273.75344569999999        2.4714972823858261E-002   2.0941797643899918E-002   2.0944574847817421E-002   6.4898259006440639E-004
  0.75000000000000000        273.75344569999999        1.8322078511118889E-002   1.5775183215737343E-002   1.5776745975017548E-002   3.8824425428174436E-004
  0.77499997615814209        273.75344569999999        1.3113270513713360E-002   1.1470231227576733E-002   1.1471075005829334E-002   2.2133399033918977E-004
  0.80000001192092896        273.75344569999999        8.9889932423830032E-003   7.9863760620355606E-003   7.9868305474519730E-003   1.1885637650266290E-004
  0.82499998807907104        273.75344569999999        5.8363652788102627E-003   5.2659758366644382E-003   5.2662473171949387E-003   5.8938025176757947E-005
  0.85000002384185791        273.75344569999999        3.5318301524966955E-003   3.2357731834053993E-003   3.2359820324927568E-003   2.5929228286258876E-005
  0.87500000000000000        273.75344569999999        1.9439328461885452E-003   1.8086556810885668E-003   1.8088646465912461E-003   9.1655565483961254E-006
  0.89999997615814209        273.75344569999999        9.3628204194828868E-004   8.8580441661179066E-004   8.8603328913450241E-004   1.8264801155964960E-006
  0.92500001192092896        273.75344569999999        3.7083981442265213E-004   3.5936915082857013E-004   3.5960017703473568E-004  -8.4051045234900812E-008
  0.94999998807907104        273.75344569999999        1.1178853310411796E-004   1.1595708929235116E-004   1.1613527749432251E-004   1.3774630360785522E-006
  0.97500002384185791        273.75344569999999        3.0573253752663732E-005   4.1578801756259054E-005   4.1611245251260698E-005   5.3438016038853675E-006
   1.0000000000000000        273.75344569999999        1.4015666238265112E-005   3.0068249543546699E-005   2.9827253456460312E-005   1.1509020623634569E-005
   9.9999997171806854E-010   351.00911509999997        2.8205062262713909E-003  -9.2340097762644291E-004  -1.0874399449676275E-003  -5.1588960923254490E-004
   1.3183000246996812E-009   351.00911509999997        2.9526716098189354E-003  -9.2603673692792654E-004  -1.1131811188533902E-003  -5.1666487706825137E-004
   1.7378000150003459E-009   351.00911509999997        3.0916524119675159E-003  -9.2667737044394016E-004  -1.1396585032343864E-003  -5.1563000306487083E-004
   2.2908999142146058E-009   351.00911509999997        3.2378942705690861E-003  -9.2510884860530496E-004  -1.1669873492792249E-003  -5.1247235387563705E-004
   3.0200000278313155E-009   351.00911509999997        3.3917794935405254E-003  -9.2109903926029801E-004  -1.1952853528782725E-003  -5.0683598965406418E-004
   3.9810998941902653E-009   351.00911509999997        3.5537469666451216E-003  -9.1439764946699142E-004  -1.2246980331838131E-003  -4.9831630894914269E-004
   5.2481001766579993E-009   351.00911509999997        3.7242721300572157E-003  -9.0473331511020660E-004  -1.2553978012874722E-003  -4.8645411152392626E-004
   6.9183001549788514E-009   351.00911509999997        3.9038422983139753E-003  -8.9181389193981886E-004  -1.2875819811597466E-003  -4.7073172754608095E-004
   9.1201002305751899E-009   351.00911509999997        4.0929894894361496E-003  -8.7532307952642441E-004  -1.3214827049523592E-003  -4.5056545059196651E-004
   1.2023000373062587E-008   351.00911509999997        4.2922887951135635E-003  -8.5491797653958201E-004  -1.3573694741353393E-003  -4.2529846541583538E-004
   1.5849000334355878E-008   351.00911509999997        4.5022689737379551E-003  -8.3023804472759366E-004  -1.3955378672108054E-003  -3.9420821121893823E-004
   2.0892999330612838E-008   351.00911509999997        4.7236168757081032E-003  -8.0088083632290363E-004  -1.4363501686602831E-003  -3.5647259210236371E-004
   2.7542000680114143E-008   351.00911509999997        4.9569755792617798E-003  -7.6642242493107915E-004  -1.4802039368078113E-003  -3.1119192135520279E-004
   3.6307998385609608E-008   351.00911509999997        5.2030882798135281E-003  -7.2639738209545612E-004  -1.5275640180334449E-003  -2.5735987583175302E-004
   4.7863000673942224E-008   351.00911509999997        5.4626669734716415E-003  -6.8031693808734417E-004  -1.5789424069225788E-003  -1.9388491637073457E-004
   6.3096003088958241E-008   351.00911509999997        5.7365442626178265E-003  -6.2764249742031097E-004  -1.6349343350157142E-003  -1.1955230729654431E-004
   8.3175997644957533E-008   351.00911509999997        6.0255508869886398E-003  -5.6780379964038730E-004  -1.6962010413408279E-003  -3.3047577744582668E-005
   1.0965000285523274E-007   351.00911509999997        6.3306465744972229E-003  -5.0017144531011581E-004  -1.7635035328567028E-003   6.7084285547025502E-005
   1.4453999597208167E-007   351.00911509999997        6.6526797600090504E-003  -4.2410715832374990E-004  -1.8376577645540237E-003   1.8236400501336902E-004
   1.9054999711443088E-007   351.00911509999997        6.9928793236613274E-003  -3.3884731237776577E-004  -1.9196550128981471E-003   3.1455358839593828E-004
   2.5118998792095226E-007   351.00911509999997        7.3521500453352928E-003  -2.4366876459680498E-004  -2.0105070434510708E-003   4.6540237963199615E-004
   3.3112999631157436E-007   351.00911509999997        7.7317482791841030E-003  -1.3772163947578520E-004  -2.1114153787493706E-003   6.3690287061035633E-004
   4.3651999703797628E-007   351.00911509999997        8.1329466775059700E-003  -2.0106836018385366E-005  -2.2237040102481842E-003   8.3117157919332385E-004
   5.7544002629583701E-007   351.00911509999997        8.5570123046636581E-003   1.1011576134478673E-004  -2.3488202132284641E-003   1.0504322126507759E-003
   7.5857997217099182E-007   351.00911509999997        9.0054227039217949E-003   2.5399334845133126E-004  -2.4884077720344067E-003   1.2971267569810152E-003
   9.9999999747524271E-007   351.00911509999997        9.4796698540449142E-003   4.1262595914304256E-004  -2.6442655362188816E-003   1.5738290967419744E-003
   1.3182999509808724E-006   351.00911509999997        9.9814608693122864E-003   5.8723404072225094E-004  -2.8184244874864817E-003   1.8833697540685534E-003
   1.7377999483869644E-006   351.00911509999997        1.0512351989746094E-002   7.7903445344418287E-004  -3.0130357481539249E-003   2.2286304738372564E-003
   2.2909000563231530E-006   351.00911509999997        1.1074435897171497E-002   9.8948716185986996E-004  -3.2306327484548092E-003   2.6130075566470623E-003
   3.0199998946045525E-006   351.00911509999997        1.1669614352285862E-002   1.2200379278510809E-003  -3.4738853573799133E-003   3.0399870593100786E-003
   3.9810997805034276E-006   351.00911509999997        1.2300064787268639E-002   1.4722897903993726E-003  -3.7457866128534079E-003   3.5135007929056883E-003
   5.2481000238913111E-006   351.00911509999997        1.2968180701136589E-002   1.7479874659329653E-003  -4.0496555157005787E-003   4.0379734709858894E-003
   6.9183001869532745E-006   351.00911509999997        1.3676495291292667E-002   2.0489874295890331E-003  -4.3891165405511856E-003   4.6183578670024872E-003
   9.1201000032015145E-006   351.00911509999997        1.4427821151912212E-002   2.3773191496729851E-003  -4.7681787982583046E-003   5.2603790536522865E-003
   1.2022999726468697E-005   351.00911509999997        1.5225281938910484E-002   2.7352003380656242E-003  -5.1912637427449226E-003   5.9707225300371647E-003
   1.5849000192247331E-005   351.00911509999997        1.6071980819106102E-002   3.1248845625668764E-003  -5.6630186736583710E-003   6.7569334059953690E-003
   2.0892999600619078E-005   351.00911509999997        1.6971873119473457E-002   3.5490533336997032E-003  -6.1887754127383232E-003   7.6284473761916161E-003
   2.7542000680114143E-005   351.00911509999997        1.7929006367921829E-002   4.0104691870510578E-003  -6.7741042003035545E-003   8.5962014272809029E-003
   3.6307999835116789E-005   351.00911509999997        1.8948191776871681E-002   4.5122769661247730E-003  -7.4251303449273109E-003   9.6736149862408638E-003
   4.7862999053904787E-005   351.00911509999997        2.0034555345773697E-002   5.0577763468027115E-003  -8.1481458619236946E-003   1.0876520536839962E-002
   6.3095998484641314E-005   351.00911509999997        2.1194307133555412E-002   5.6507750414311886E-003  -8.9499251917004585E-003   1.2224406935274601E-002
   8.3175997133366764E-005   351.00911509999997        2.2434407845139503E-002   6.2954020686447620E-003  -9.8372483626008034E-003   1.3740530237555504E-002
   1.0964999819407240E-004   351.00911509999997        2.3763356730341911E-002   6.9964681752026081E-003  -1.0817070491611958E-002   1.5453308820724487E-002
   1.4453999756369740E-004   351.00911509999997        2.5190455839037895E-002   7.7590243890881538E-003  -1.1895423755049706E-002   1.7395781353116035E-002
   1.9054999575018883E-004   351.00911509999997        2.6728391647338867E-002   8.5896588861942291E-003  -1.3078575022518635E-002   1.9609382376074791E-002
   2.5119000929407775E-004   351.00911509999997        2.8390642255544662E-002   9.4950143247842789E-003  -1.4369995333254337E-002   2.2140501067042351E-002
   3.3112999517470598E-004   351.00911509999997        3.0195219442248344E-002   1.0483669117093086E-002  -1.5771742910146713E-002   2.5045583024621010E-002
   4.3652000022120774E-004   351.00911509999997        3.2164130359888077E-002   1.1565699242055416E-002  -1.7282094806432724E-002   2.8389863669872284E-002
   5.7544000446796417E-004   351.00911509999997        3.4324508160352707E-002   1.2753072194755077E-002  -1.8893759697675705E-002   3.2247591763734818E-002
   7.5857999036088586E-004   351.00911509999997        3.6711290478706360E-002   1.4060884714126587E-002  -2.0592460408806801E-002   3.6704186350107193E-002
   1.0000000474974513E-003   351.00911509999997        3.9368472993373871E-002   1.5507725998759270E-002  -2.2353312000632286E-002   4.1854448616504669E-002
   1.3183000264689326E-003   351.00911509999997        4.2353007942438126E-002   1.7117479816079140E-002  -2.4137768894433975E-002   4.7803904861211777E-002
   1.7377999611198902E-003   351.00911509999997        4.5736305415630341E-002   1.8919775262475014E-002  -2.5887530297040939E-002   5.4662819951772690E-002
   2.2909000981599092E-003   351.00911509999997        4.9613136798143387E-002   2.0954443141818047E-002  -2.7520807459950447E-002   6.2551863491535187E-002
   3.0199999455362558E-003   351.00911509999997        5.4102987051010132E-002   2.3271981626749039E-002  -2.8922358527779579E-002   7.1588411927223206E-002
   3.9810999296605587E-003   351.00911509999997        5.9360198676586151E-002   2.5938922539353371E-002  -2.9936026781797409E-002   8.1885688006877899E-002
   5.2481000311672688E-003   351.00911509999997        6.5582290291786194E-002   2.9042584821581841E-002  -3.0353855341672897E-002   9.3542344868183136E-002
   6.9182999432086945E-003   351.00911509999997        7.3018670082092285E-002   3.2696790993213654E-002  -2.9904438182711601E-002  0.10662680864334106     
   9.1201001778244972E-003   351.00911509999997        8.1981308758258820E-002   3.7049766629934311E-002  -2.8241451829671860E-002  0.12115924060344696     
   1.2023000046610832E-002   351.00911509999997        9.2852301895618439E-002   4.2292404919862747E-002  -2.4933796375989914E-002  0.13708312809467316     
   1.5848999843001366E-002   351.00911509999997       0.10607889294624329        4.8663206398487091E-002  -1.9464293494820595E-002  0.15421703457832336     
   2.0893000066280365E-002   351.00911509999997       0.12217140197753906        5.6458488106727600E-002  -1.1234390549361706E-002  0.17221368849277496     
   2.7542000636458397E-002   351.00911509999997       0.14164963364601135        6.6022574901580811E-002   3.9998450665734708E-004  0.19046367704868317     
   3.6308001726865768E-002   351.00911509999997       0.16496211290359497        7.7730186283588409E-002   1.6064168885350227E-002  0.20800037682056427     
   4.7862999141216278E-002   351.00911509999997       0.19230337440967560        9.1922573745250702E-002   3.6229938268661499E-002  0.22335976362228394     
   6.3096001744270325E-002   351.00911509999997       0.22333510220050812       0.10879346728324890        6.1013672500848770E-002  0.23446007072925568     
   8.3176001906394958E-002   351.00911509999997       0.25671681761741638       0.12815868854522705        8.9847289025783539E-002  0.23853024840354919     
  0.10000000149011612        351.00911509999997       0.27890104055404663       0.14204181730747223       0.11054992675781250       0.23571382462978363     
  0.12500000000000000        351.00911509999997       0.30336797237396240       0.15898141264915466       0.13578058779239655       0.22472067177295685     
  0.15000000596046448        351.00911509999997       0.31901258230209351       0.17180548608303070       0.15497367084026337       0.20864143967628479     
  0.17499999701976776        351.00911509999997       0.32714012265205383       0.18084396421909332       0.16882014274597168       0.18979479372501373     
  0.20000000298023224        351.00911509999997       0.32890108227729797       0.18643140792846680       0.17798514664173126       0.16975542902946472     
  0.22499999403953552        351.00911509999997       0.32532238960266113       0.18890568614006042       0.18308466672897339       0.14961057901382446     
  0.25000000000000000        351.00911509999997       0.31732547283172607       0.18860459327697754       0.18468198180198669       0.13010588288307190     
  0.27500000596046448        351.00911509999997       0.30573794245719910       0.18586215376853943       0.18329025804996490       0.11173817515373230     
  0.30000001192092896        351.00911509999997       0.29130259156227112       0.18100547790527344       0.17937687039375305        9.4819262623786926E-002
  0.32499998807907104        351.00911509999997       0.27468422055244446       0.17435202002525330       0.17336776852607727        7.9522393643856049E-002
  0.34999999403953552        351.00911509999997       0.25647553801536560       0.16620725393295288       0.16565147042274475        6.5917275846004486E-002
  0.37500000000000000        351.00911509999997       0.23720230162143707       0.15686270594596863       0.15658229589462280        5.3997244685888290E-002
  0.40000000596046448        351.00911509999997       0.21732780337333679       0.14659437537193298       0.14648310840129852        4.3700587004423141E-002
  0.42500001192092896        351.00911509999997       0.19725698232650757       0.13566136360168457       0.13564743101596832        3.4927427768707275E-002
  0.44999998807907104        351.00911509999997       0.17734031379222870       0.12430470436811447       0.12434117496013641        2.7553103864192963E-002
  0.47499999403953552        351.00911509999997       0.15787726640701294       0.11274647712707520       0.11280398070812225        2.1438736468553543E-002
  0.50000000000000000        351.00911509999997       0.13911969959735870       0.10118898004293442       0.10125027596950531        1.6439473256468773E-002
  0.52499997615814209        351.00911509999997       0.12127505987882614        8.9814163744449615E-002   8.9870080351829529E-002   1.2410824187099934E-002
  0.55000001192092896        351.00911509999997       0.10450931638479233        7.8783139586448669E-002   7.8829683363437653E-002   9.2134177684783936E-003
  0.57499998807907104        351.00911509999997        8.8949933648109436E-002   6.8235874176025391E-002   6.8272128701210022E-002   6.7164353094995022E-003
  0.60000002384185791        351.00911509999997        7.4688658118247986E-002   5.8290980756282806E-002   5.8317739516496658E-002   4.7999378293752670E-003
  0.62500000000000000        351.00911509999997        6.1784207820892334E-002   4.9045652151107788E-002   4.9064476042985916E-002   3.3562935423105955E-003
  0.64999997615814209        351.00911509999997        5.0264921039342880E-002   4.0575746446847916E-002   4.0588397532701492E-002   2.2908591199666262E-003
  0.67500001192092896        351.00911509999997        4.0131360292434692E-002   3.2935976982116699E-002   3.2944101840257645E-002   1.5220616478472948E-003
  0.69999998807907104        351.00911509999997        3.1358841806650162E-002   2.6160271838307381E-002   2.6165258139371872E-002   9.8100979812443256E-004
  0.72500002384185791        351.00911509999997        2.3899976164102554E-002   2.0262289792299271E-002   2.0265208557248116E-002   6.1074597761034966E-004
  0.75000000000000000        351.00911509999997        1.7687171697616577E-002   1.5236083418130875E-002   1.5237713232636452E-002   3.6523910239338875E-004
  0.77499997615814209        351.00911509999997        1.2635162100195885E-002   1.1056954972445965E-002   1.1057829484343529E-002   2.0820712961722165E-004
  0.80000001192092896        351.00911509999997        8.6435442790389061E-003   7.6825073920190334E-003   7.6829749159514904E-003   1.1184478353243321E-004
  0.82499998807907104        351.00911509999997        5.5993646383285522E-003   5.0539146177470684E-003   5.0541893579065800E-003   5.5524356866953894E-005
  0.85000002384185791        351.00911509999997        3.3797698561102152E-003   3.0974333640187979E-003   3.0976405832916498E-003   2.4523649699403904E-005
  0.87500000000000000        351.00911509999997        1.8547772197052836E-003   1.7262236215174198E-003   1.7264269990846515E-003   8.8255555965588428E-006
  0.89999997615814209        351.00911509999997        8.9022761676460505E-004   8.4253912791609764E-004   8.4275781409814954E-004   2.0217594283167273E-006
  0.92500001192092896        351.00911509999997        3.5105095594190061E-004   3.4044170752167702E-004   3.4065713407471776E-004   3.4156408901253599E-007
  0.94999998807907104        351.00911509999997        1.0510086576687172E-004   1.0931395081570372E-004   1.0947098780889064E-004   1.8152067013943451E-006
  0.97500002384185791        351.00911509999997        2.8135726097389124E-005   3.8802707422291860E-005   3.8809750549262390E-005   5.5697355492156930E-006
   1.0000000000000000        351.00911509999997        1.1788846677518450E-005   2.7149655579705723E-005   2.6882487873081118E-005   1.1244113011343870E-005
   9.9999997171806854E-010   450.06702489999998        2.8227076400071383E-003  -9.2177127953618765E-004  -1.0868465760722756E-003  -5.3862575441598892E-004
   1.3183000246996812E-009   450.06702489999998        2.9550143517553806E-003  -9.2428654897958040E-004  -1.1128366459161043E-003  -5.3860648768022656E-004
   1.7378000150003459E-009   450.06702489999998        3.0941455624997616E-003  -9.2479807790368795E-004  -1.1396100744605064E-003  -5.3656758973374963E-004
   2.2908999142146058E-009   450.06702489999998        3.2405480742454529E-003  -9.2309131287038326E-004  -1.1672883993014693E-003  -5.3216679953038692E-004
   3.0200000278313155E-009   450.06702489999998        3.3946046605706215E-003  -9.1893348144367337E-004  -1.1959966504946351E-003  -5.2501604659482837E-004
   3.9810998941902653E-009   450.06702489999998        3.5567546728998423E-003  -9.1207347577437758E-004  -1.2258882634341717E-003  -5.1467504817992449E-004
   5.2481001766579993E-009   450.06702489999998        3.7274744827300310E-003  -9.0223934967070818E-004  -1.2571442639455199E-003  -5.0064508104696870E-004
   6.9183001549788514E-009   450.06702489999998        3.9072525687515736E-003  -8.8913814397528768E-004  -1.2899717548862100E-003  -4.8236534348689020E-004
   9.1201002305751899E-009   450.06702489999998        4.0966211818158627E-003  -8.7245268514379859E-004  -1.3246132293716073E-003  -4.5920463162474334E-004
   1.2023000373062587E-008   450.06702489999998        4.2961575090885162E-003  -8.5183914052322507E-004  -1.3613497139886022E-003  -4.3045415077358484E-004
   1.5849000334355878E-008   450.06702489999998        4.5063900761306286E-003  -8.2693609874695539E-004  -1.4004888944327831E-003  -3.9533642120659351E-004
   2.0892999330612838E-008   450.06702489999998        4.7280075959861279E-003  -7.9733988968655467E-004  -1.4424066757783294E-003  -3.5296755959279835E-004
   2.7542000680114143E-008   450.06702489999998        4.9616536125540733E-003  -7.6262565562501550E-004  -1.4875151682645082E-003  -3.0238277395255864E-004
   3.6307998385609608E-008   450.06702489999998        5.2080736495554447E-003  -7.2232668753713369E-004  -1.5362944686785340E-003  -2.4250442220363766E-004
   4.7863000673942224E-008   450.06702489999998        5.4679811000823975E-003  -6.7595305154100060E-004  -1.5892734518274665E-003  -1.7216638661921024E-004
   6.3096003088958241E-008   450.06702489999998        5.7422094978392124E-003  -6.2296458054333925E-004  -1.6470652772113681E-003  -9.0072258899454027E-005
   8.3175997644957533E-008   450.06702489999998        6.0315914452075958E-003  -5.6278967531397939E-004  -1.7103496938943863E-003   5.1782035370706581E-006
   1.0965000285523274E-007   450.06702489999998        6.3370889984071255E-003  -4.9479713197797537E-004  -1.7799085471779108E-003   1.1513371282489970E-004
   1.4453999597208167E-007   450.06702489999998        6.6595519892871380E-003  -4.1834721923805773E-004  -1.8565781647339463E-003   2.4140912864822894E-004
   1.9054999711443088E-007   450.06702489999998        7.0002120919525623E-003  -3.3267415710724890E-004  -1.9413742702454329E-003   3.8587779272347689E-004
   2.5118998792095226E-007   450.06702489999998        7.3599768802523613E-003  -2.3705292551312596E-004  -2.0353312138468027E-003   5.5039383005350828E-004
   3.3112999631157436E-007   450.06702489999998        7.7401045709848404E-003  -1.3063137885183096E-004  -2.1396765951067209E-003   7.3707196861505508E-004
   4.3651999703797628E-007   450.06702489999998        8.1418715417385101E-003  -1.2507927749538794E-005  -2.2557619959115982E-003   9.4815809279680252E-004
   5.7544002629583701E-007   450.06702489999998        8.5665499791502953E-003   1.1826011905213818E-004  -2.3850626312196255E-003   1.1860117083415389E-003
   7.5857997217099182E-007   450.06702489999998        9.0156197547912598E-003   2.6272295508533716E-004  -2.5292534846812487E-003   1.4532278291881084E-003
   9.9999999747524271E-007   450.06702489999998        9.4905775040388107E-003   4.2198385926894844E-004  -2.6901655364781618E-003   1.7525445437058806E-003
   1.3182999509808724E-006   450.06702489999998        9.9931368604302406E-003   5.9726694598793983E-004  -2.8698649257421494E-003   2.0869800355285406E-003
   1.7377999483869644E-006   450.06702489999998        1.0524861514568329E-002   7.8979297541081905E-004  -3.0705383978784084E-003   2.4596124421805143E-003
   2.2909000563231530E-006   450.06702489999998        1.1087849736213684E-002   1.0010264813899994E-003  -3.2947608269751072E-003   2.8740819543600082E-003
   3.0199998946045525E-006   450.06702489999998        1.1684013530611992E-002   1.2324185809120536E-003  -3.5452425945550203E-003   3.3341348171234131E-003
   3.9810997805034276E-006   450.06702489999998        1.2315540574491024E-002   1.4855779008939862E-003  -3.8250216748565435E-003   3.8440104108303785E-003
   5.2481000238913111E-006   450.06702489999998        1.2984838336706161E-002   1.7622560262680054E-003  -4.1374643333256245E-003   4.4084922410547733E-003
   6.9183001869532745E-006   450.06702489999998        1.3694454915821552E-002   2.0643172319978476E-003  -4.4862437061965466E-003   5.0329486839473248E-003
   9.1201000032015145E-006   450.06702489999998        1.4447221532464027E-002   2.3938000667840242E-003  -4.8754196614027023E-003   5.7235928252339363E-003
   1.2022999726468697E-005   450.06702489999998        1.5246285125613213E-002   2.7529331855475903E-003  -5.3094639442861080E-003   6.4876880496740341E-003
   1.5849000192247331E-005   450.06702489999998        1.6094777733087540E-002   3.1439824961125851E-003  -5.7930685579776764E-003   7.3334295302629471E-003
   2.0892999600619078E-005   450.06702489999998        1.6996685415506363E-002   3.5696446429938078E-003  -6.3316104933619499E-003   8.2710497081279755E-003
   2.7542000680114143E-005   450.06702489999998        1.7956102266907692E-002   4.0327007882297039E-003  -6.9306907244026661E-003   9.3123828992247581E-003
   3.6307999835116789E-005   450.06702489999998        1.8977887928485870E-002   4.5363171957433224E-003  -7.5964513234794140E-003   1.0471902787685394E-002
   4.7862999053904787E-005   450.06702489999998        2.0067233592271805E-002   5.0838207826018333E-003  -8.3351740613579750E-003   1.1766619980335236E-002
   6.3095998484641314E-005   450.06702489999998        2.1230427548289299E-002   5.6790513917803764E-003  -9.1535868123173714E-003   1.3217380270361900E-002
   8.3175997133366764E-005   450.06702489999998        2.2474525496363640E-002   6.3261780887842178E-003  -1.0058375075459480E-002   1.4848935417830944E-002
   1.0964999819407240E-004   450.06702489999998        2.3808147758245468E-002   7.0300619117915630E-003  -1.1056331917643547E-002   1.6691373661160469E-002
   1.4453999756369740E-004   450.06702489999998        2.5240745395421982E-002   7.7958134934306145E-003  -1.2153225950896740E-002   1.8779458478093147E-002
   1.9054999575018883E-004   450.06702489999998        2.6785183697938919E-002   8.6300987750291824E-003  -1.3354963622987270E-002   2.1156582981348038E-002
   2.5119000929407775E-004   450.06702489999998        2.8455166146159172E-002   9.5396526157855988E-003  -1.4664475806057453E-002   2.3870946839451790E-002
   3.3112999517470598E-004   450.06702489999998        3.0268972739577293E-002   1.0533170774579048E-002  -1.6083110123872757E-002   2.6980882510542870E-002
   4.3652000022120774E-004   450.06702489999998        3.2248951494693756E-002   1.1620873585343361E-002  -1.7608191817998886E-002   3.0553322285413742E-002
   5.7544000446796417E-004   450.06702489999998        3.4422624856233597E-002   1.2814908288419247E-002  -1.9231196492910385E-002   3.4663841128349304E-002
   7.5857999036088586E-004   450.06702489999998        3.6825422197580338E-002   1.4130591414868832E-002  -2.0936284214258194E-002   3.9398714900016785E-002
   1.0000000474974513E-003   450.06702489999998        3.9501905441284180E-002   1.5586781315505505E-002  -2.2696623578667641E-002   4.4852778315544128E-002
   1.3183000264689326E-003   450.06702489999998        4.2509701102972031E-002   1.7207691445946693E-002  -2.4471307173371315E-002   5.1130536943674088E-002
   1.7377999611198902E-003   450.06702489999998        4.5920960605144501E-002   1.9023342058062553E-002  -2.6199234649538994E-002   5.8339554816484451E-002
   2.2909000981599092E-003   450.06702489999998        4.9831308424472809E-002   2.1074028685688972E-002  -2.7795366942882538E-002   6.6596068441867828E-002
   3.0199999455362558E-003   450.06702489999998        5.4361086338758469E-002   2.3410772904753685E-002  -2.9140854254364967E-002   7.6010249555110931E-002
   3.9810999296605587E-003   450.06702489999998        5.9665460139513016E-002   2.6100685819983482E-002  -3.0075682327151299E-002   8.6684949696063995E-002
   5.2481000311672688E-003   450.06702489999998        6.5942570567131042E-002   2.9231676831841469E-002  -3.0388064682483673E-002   9.8704546689987183E-002
   6.9182999432086945E-003   450.06702489999998        7.3442019522190094E-002   3.2918080687522888E-002  -2.9803218320012093E-002  0.11211837083101273     
   9.1201001778244972E-003   450.06702489999998        8.2475125789642334E-002   3.7308439612388611E-002  -2.7972564101219177E-002  0.12692201137542725     
   1.2023000046610832E-002   450.06702489999998        9.3421898782253265E-002   4.2593475431203842E-002  -2.4464841932058334E-002  0.14302822947502136     
   1.5848999843001366E-002   450.06702489999998       0.10672511160373688        4.9010649323463440E-002  -1.8766302615404129E-002  0.16021844744682312     
   2.0893000066280365E-002   450.06702489999998       0.12288709729909897        5.6853763759136200E-002  -1.0286999866366386E-002  0.17810250818729401     
   2.7542000636458397E-002   450.06702489999998       0.14241436123847961        6.6462174057960510E-002   1.6009587561711669E-003  0.19602452218532562     
   3.6308001726865768E-002   450.06702489999998       0.16573497653007507        7.8201897442340851E-002   1.7496997490525246E-002  0.21297259628772736     
   4.7862999141216278E-002   450.06702489999998       0.19301401078701019        9.2400111258029938E-002   3.7835329771041870E-002  0.22744838893413544     
   6.3096001744270325E-002   450.06702489999998       0.22387403249740601       0.10922940820455551        6.2683209776878357E-002  0.23736236989498138     
   8.3176001906394958E-002   450.06702489999998       0.25692835450172424       0.12847647070884705        9.1415449976921082E-002  0.23998676240444183     
  0.10000000149011612        450.06702489999998       0.27878561615943909       0.14222091436386108       0.11193086951971054       0.23611928522586823     
  0.12500000000000000        450.06702489999998       0.30272597074508667       0.15891085565090179       0.13678652048110962       0.22386063635349274     
  0.15000000596046448        450.06702489999998       0.31783720850944519       0.17145575582981110       0.15554966032505035       0.20685441792011261     
  0.17499999701976776        450.06702489999998       0.32545641064643860       0.18020495772361755       0.16895458102226257       0.18737901747226715     
  0.20000000298023224        450.06702489999998       0.32675489783287048       0.18550772964954376       0.17769330739974976       0.16696086525917053     
  0.22499999403953552        450.06702489999998       0.32277277112007141       0.18771313130855560       0.18239861726760864       0.14663885533809662     
  0.25000000000000000        450.06702489999998       0.31443905830383301       0.18716725707054138       0.18364392220973969       0.12711377441883087     
  0.27500000596046448        450.06702489999998       0.30258500576019287       0.18421019613742828       0.18194818496704102       0.10884261876344681     
  0.30000001192092896        450.06702489999998       0.28795385360717773       0.17917321622371674       0.17778150737285614        9.2102937400341034E-002
  0.32499998807907104        450.06702489999998       0.27120858430862427       0.17237626016139984       0.17157046496868134        7.7039279043674469E-002
  0.34999999403953552        450.06702489999998       0.25293835997581482       0.16412594914436340       0.16370260715484619        6.3697993755340576E-002
  0.37500000000000000        450.06702489999998       0.23366415500640869       0.15471379458904266       0.15453021228313446        5.2053887397050858E-002
  0.40000000596046448        450.06702489999998       0.21384343504905701       0.14441482722759247       0.14437323808670044        4.2031072080135345E-002
  0.42500001192092896        450.06702489999998       0.19387479126453400       0.13348628580570221       0.13352167606353760        3.3519275486469269E-002
  0.44999998807907104        450.06702489999998       0.17410190403461456       0.12216672301292419       0.12223748117685318        2.6386667042970657E-002
  0.47499999403953552        450.06702489999998       0.15481728315353394       0.11067511141300201       0.11075602471828461        2.0489880815148354E-002
  0.50000000000000000        450.06702489999998       0.13626581430435181        9.9210239946842194E-002   9.9287204444408417E-002   1.5681758522987366E-002
  0.52499997615814209        450.06702489999998       0.11864804476499557        8.7950207293033600E-002   8.8016398251056671E-002   1.1817234568297863E-002
  0.55000001192092896        450.06702489999998       0.10212332755327225        7.7052064239978790E-002   7.7105179429054260E-002   8.7576750665903091E-003
  0.57499998807907104        450.06702489999998        8.6812846362590790E-002   6.6651552915573120E-002   6.6691912710666656E-002   6.3739409670233727E-003
  0.60000002384185791        450.06702489999998        7.2802461683750153E-002   5.6863047182559967E-002   5.6892298161983490E-002   4.5484099537134171E-003
  0.62500000000000000        450.06702489999998        6.0145519673824310E-002   4.7779541462659836E-002   4.7799833118915558E-002   3.1761378049850464E-003
  0.64999997615814209        450.06702489999998        4.8865552991628647E-002   3.9472837001085281E-002   3.9486322551965714E-002   2.1653200965374708E-003
  0.67500001192092896        450.06702489999998        3.8958903402090073E-002   3.1993802636861801E-002   3.2002389430999756E-002   1.4372057048603892E-003
  0.69999998807907104        450.06702489999998        3.0397336930036545E-002   2.5372819975018501E-002   2.5378050282597542E-002   9.2557596508413553E-004
  0.72500002384185791        450.06702489999998        2.3130580782890320E-002   1.9620368257164955E-002   1.9623409956693649E-002   5.7590502547100186E-004
  0.75000000000000000        450.06702489999998        1.7088871449232101E-002   1.4727757312357426E-002   1.4729444868862629E-002   3.4429310471750796E-004
  0.77499997615814209        450.06702489999998        1.2185492552816868E-002   1.0668051429092884E-002   1.0668952018022537E-002   1.9625885761342943E-004
  0.80000001192092896        450.06702489999998        8.3193285390734673E-003   7.3971813544631004E-003   7.3976591229438782E-003   1.0546128760324791E-004
  0.82499998807907104        450.06702489999998        5.3774467669427395E-003   4.8552672378718853E-003   4.8555447719991207E-003   5.2413448429433629E-005
  0.85000002384185791        450.06702489999998        3.2377555035054684E-003   2.9681869782507420E-003   2.9683925677090883E-003   2.3238222638610750E-005
  0.87500000000000000        450.06702489999998        1.7717572627589107E-003   1.6494392184540629E-003   1.6496368916705251E-003   8.5055180534254760E-006
  0.89999997615814209        450.06702489999998        8.4748747758567333E-004   8.0237252404913306E-004   8.0258114030584693E-004   2.1793896394228796E-006
  0.92500001192092896        450.06702489999998        3.3275515306740999E-004   3.2292978721670806E-004   3.2313013798557222E-004   6.9251376544343657E-007
  0.94999998807907104        450.06702489999998        9.8936419817619026E-005   1.0317521810065955E-004   1.0331221710657701E-004   2.1545947674894705E-006
  0.97500002384185791        450.06702489999998        2.5887266019708477E-005   3.6222238122718409E-005   3.6205732612870634E-005   5.6908875194494613E-006
   1.0000000000000000        450.06702489999998        9.7586998890619725E-006   2.4458162442897446E-005   2.4167507945094258E-005   1.0896756975853350E-005
   9.9999997171806854E-010   577.07996240000000        2.8249945025891066E-003  -9.2021451564505696E-004  -1.0864945361390710E-003  -5.6075467728078365E-004
   1.3183000246996812E-009   577.07996240000000        2.9574458021670580E-003  -9.2261168174445629E-004  -1.1127523612231016E-003  -5.5984640493988991E-004
   1.7378000150003459E-009   577.07996240000000        3.0967309139668941E-003  -9.2299666721373796E-004  -1.1398420901969075E-003  -5.5669783614575863E-004
   2.2908999142146058E-009   577.07996240000000        3.2432973384857178E-003  -9.2115416191518307E-004  -1.1678920127451420E-003  -5.5093603441491723E-004
   3.0200000278313155E-009   577.07996240000000        3.3975287806242704E-003  -9.1685092775151134E-004  -1.1970343766734004E-003  -5.4213992552831769E-004
   3.9810998941902653E-009   577.07996240000000        3.5598655231297016E-003  -9.0983510017395020E-004  -1.2274305336177349E-003  -5.2983238128945231E-004
   5.2481001766579993E-009   577.07996240000000        3.7307839374989271E-003  -8.9983403449878097E-004  -1.2592703569680452E-003  -5.1347410771995783E-004
   6.9183001549788514E-009   577.07996240000000        3.9107738994061947E-003  -8.8655389845371246E-004  -1.2927704956382513E-003  -4.9246003618463874E-004
   9.1201002305751899E-009   577.07996240000000        4.1003688238561153E-003  -8.6967670358717442E-004  -1.3281840365380049E-003  -4.6611024299636483E-004
   1.2023000373062587E-008   577.07996240000000        4.3001458980143070E-003  -8.4885780233889818E-004  -1.3658035313710570E-003  -4.3366287718527019E-004
   1.5849000334355878E-008   577.07996240000000        4.5106359757483006E-003  -8.2373473560437560E-004  -1.4059486566111445E-003  -3.9428440504707396E-004
   2.0892999330612838E-008   577.07996240000000        4.7325277701020241E-003  -7.9390284372493625E-004  -1.4490089379251003E-003  -3.4702787525020540E-004
   2.7542000680114143E-008   577.07996240000000        4.9664666876196861E-003  -7.5893610483035445E-004  -1.4954105718061328E-003  -2.9086234280839562E-004
   3.6307998385609608E-008   577.07996240000000        5.2131996490061283E-003  -7.1836664574220777E-004  -1.5456494875252247E-003  -2.2463759523816407E-004
   4.7863000673942224E-008   577.07996240000000        5.4734414443373680E-003  -6.7170319380238652E-004  -1.6002706252038479E-003  -1.4711171388626099E-004
   6.3096003088958241E-008   577.07996240000000        5.7480265386402607E-003  -6.1840430134907365E-004  -1.6599049558863044E-003  -5.6905329984147102E-005
   8.3175997644957533E-008   577.07996240000000        6.0377898626029491E-003  -5.5789679754525423E-004  -1.7252508550882339E-003   4.7468824050156400E-005
   1.0965000285523274E-007   577.07996240000000        6.3436953350901604E-003  -4.8954796511679888E-004  -1.7971104243770242E-003   1.6765465261414647E-004
   1.4453999597208167E-007   577.07996240000000        6.6665951162576675E-003  -4.1271621012128890E-004  -1.8763403641059995E-003   3.0536256963387132E-004
   1.9054999711443088E-007   577.07996240000000        7.0077227428555489E-003  -3.2663383171893656E-004  -1.9639802630990744E-003   4.6257936628535390E-004
   2.5118998792095226E-007   577.07996240000000        7.3679885827004910E-003  -2.3057394719216973E-004  -2.0610867068171501E-003   6.4126565121114254E-004
   3.3112999631157436E-007   577.07996240000000        7.7486536465585232E-003  -1.2368206807877868E-004  -2.1689131390303373E-003   8.4366108058020473E-004
   4.3651999703797628E-007   577.07996240000000        8.1509975716471672E-003  -5.0541370910650585E-006  -2.2888381499797106E-003   1.0721439030021429E-003
   5.7544002629583701E-007   577.07996240000000        8.5762962698936462E-003   1.2625512317754328E-004  -2.4223648943006992E-003   1.3292127987369895E-003
   7.5857997217099182E-007   577.07996240000000        9.0260338038206100E-003   2.7129892259836197E-004  -2.5711988564580679E-003   1.6176205826923251E-003
   9.9999999747524271E-007   577.07996240000000        9.5017123967409134E-003   4.3118375469930470E-004  -2.7372031472623348E-003   1.9402747275307775E-003
   1.3182999509808724E-006   577.07996240000000        1.0005050338804722E-002   6.0713745187968016E-004  -2.9224790632724762E-003   2.3003874812275171E-003
   1.7377999483869644E-006   577.07996240000000        1.0537616908550262E-002   8.0038461601361632E-004  -3.1292475759983063E-003   2.7012405917048454E-003
   2.2909000563231530E-006   577.07996240000000        1.1101521551609039E-002   1.0123945539817214E-003  -3.3601250033825636E-003   3.1467280350625515E-003
   3.0199998946045525E-006   577.07996240000000        1.1698681861162186E-002   1.2446234468370676E-003  -3.6178624723106623E-003   3.6408666055649519E-003
   3.9810997805034276E-006   577.07996240000000        1.2331298552453518E-002   1.4986856840550900E-003  -3.9055414963513613E-003   4.1882148943841457E-003
   5.2481000238913111E-006   577.07996240000000        1.3001791201531887E-002   1.7763398354873061E-003  -4.2265751399099827E-003   4.7939289361238480E-003
   6.9183001869532745E-006   577.07996240000000        1.3712721876800060E-002   2.0794579759240150E-003  -4.5846845023334026E-003   5.4638073779642582E-003
   9.1201000032015145E-006   577.07996240000000        1.4466944150626659E-002   2.4100877344608307E-003  -4.9839778803288937E-003   6.2045687809586525E-003
   1.2022999726468697E-005   577.07996240000000        1.5267625451087952E-002   2.7704683598130941E-003  -5.4289768449962139E-003   7.0240693166851997E-003
   1.5849000192247331E-005   577.07996240000000        1.6117926687002182E-002   3.1628783326596022E-003  -5.9244143776595592E-003   7.9311719164252281E-003
   2.0892999600619078E-005   577.07996240000000        1.7021866515278816E-002   3.5900301299989223E-003  -6.4757084473967552E-003   8.9369183406233788E-003
   2.7542000680114143E-005   577.07996240000000        1.7983581870794296E-002   4.0547219105064869E-003  -7.0884851738810539E-003   1.0054054670035839E-002
   3.6307999835116789E-005   577.07996240000000        1.9007986411452293E-002   4.5601436868309975E-003  -7.7688982710242271E-003   1.1298115365207195E-002
   4.7862999053904787E-005   577.07996240000000        2.0100330933928490E-002   5.1096463575959206E-003  -8.5232071578502655E-003   1.2687290087342262E-002
   6.3095998484641314E-005   577.07996240000000        2.1266981959342957E-002   5.7071051560342312E-003  -9.3580884858965874E-003   1.4243771322071552E-002
   8.3175997133366764E-005   577.07996240000000        2.2515093907713890E-002   6.3567273318767548E-003  -1.0280114598572254E-002   1.5993779525160789E-002
   1.0964999819407240E-004   577.07996240000000        2.3853404447436333E-002   7.0634237490594387E-003  -1.1295903474092484E-002   1.7969036474823952E-002
   1.4453999756369740E-004   577.07996240000000        2.5291506201028824E-002   7.8323641791939735E-003  -1.2410942465066910E-002   2.0205963402986526E-002
   1.9054999575018883E-004   577.07996240000000        2.6842450723052025E-002   8.6702927947044373E-003  -1.3630754314363003E-002   2.2749822586774826E-002
   2.5119000929407775E-004   577.07996240000000        2.8520157560706139E-002   9.5840338617563248E-003  -1.4957711100578308E-002   2.5650495663285255E-002
   3.3112999517470598E-004   577.07996240000000        3.0343174934387207E-002   1.0582400485873222E-002  -1.6392428427934647E-002   2.8968038037419319E-002
   4.3652000022120774E-004   577.07996240000000        3.2334178686141968E-002   1.1675755493342876E-002  -1.7931258305907249E-002   3.2770872116088867E-002
   5.7544000446796417E-004   577.07996240000000        3.4521084278821945E-002   1.2876421213150024E-002  -1.9564423710107803E-002   3.7135638296604156E-002
   7.5857999036088586E-004   577.07996240000000        3.6939799785614014E-002   1.4199932105839252E-002  -2.1274518221616745E-002   4.2149160057306290E-002
   1.0000000474974513E-003   577.07996240000000        3.9635438472032547E-002   1.5665411949157715E-002  -2.3032767698168755E-002   4.7905940562486649E-002
   1.3183000264689326E-003   577.07996240000000        4.2666275054216385E-002   1.7297394573688507E-002  -2.4795923382043839E-002   5.4509058594703674E-002
   1.7377999611198902E-003   577.07996240000000        4.6105198562145233E-002   1.9126279279589653E-002  -2.6500133797526360E-002   6.2062915414571762E-002
   2.2909000981599092E-003   577.07996240000000        5.0048638135194778E-002   2.1192815154790878E-002  -2.8057189658284187E-002   7.0678845047950745E-002
   3.0199999455362558E-003   577.07996240000000        5.4617766290903091E-002   2.3548534139990807E-002  -2.9344761744141579E-002   8.0459319055080414E-002
   3.9810999296605587E-003   577.07996240000000        5.9968523681163788E-002   2.6261098682880402E-002  -3.0199164524674416E-002   9.1496415436267853E-002
   5.2481000311672688E-003   577.07996240000000        6.6299624741077423E-002   2.9418976977467537E-002  -3.0405011028051376E-002  0.10385988652706146     
   6.9182999432086945E-003   577.07996240000000        7.3860801756381989E-002   3.3136989921331406E-002  -2.9684459790587425E-002  0.11757983267307281     
   9.1201001778244972E-003   577.07996240000000        8.2962647080421448E-002   3.7563934922218323E-002  -2.7687041088938713E-002  0.13262745738029480     
   1.2023000046610832E-002   577.07996240000000        9.3983046710491180E-002   4.2890336364507675E-002  -2.3981753736734390E-002  0.14888538420200348     
   1.5848999843001366E-002   577.07996240000000       0.10736029595136642        4.9352563917636871E-002  -1.8058687448501587E-002  0.16609911620616913     
   2.0893000066280365E-002   577.07996240000000       0.12358875572681427        5.7241875678300858E-002  -9.3368338420987129E-003  0.18383774161338806     
   2.7542000636458397E-002   577.07996240000000       0.14316183328628540        6.6892661154270172E-002   2.7953837998211384E-003  0.20140199363231659     
   3.6308001726865768E-002   577.07996240000000       0.16648755967617035        7.8662358224391937E-002   1.8911734223365784E-002  0.21773903071880341     
   4.7862999141216278E-002   577.07996240000000       0.19370225071907043        9.2864319682121277E-002   3.9409745484590530E-002  0.23132154345512390     
   6.3096001744270325E-002   577.07996240000000       0.22439062595367432       0.10965052992105484        6.4309291541576385E-002  0.24005825817584991     
   8.3176001906394958E-002   577.07996240000000       0.25712165236473083       0.12877947092056274        9.2930875718593597E-002  0.24126987159252167     
  0.10000000149011612        577.07996240000000       0.27865809202194214       0.14238682389259338       0.11325646191835403       0.23638786375522614     
  0.12500000000000000        577.07996240000000       0.30208435654640198       0.15883164107799530       0.13773976266384125       0.22292201220989227     
  0.15000000596046448        577.07996240000000       0.31667727231979370       0.17110393941402435       0.15608114004135132       0.20504415035247803     
  0.17499999701976776        577.07996240000000       0.32380446791648865       0.17957194149494171       0.16905616223812103       0.18498785793781281     
  0.20000000298023224        577.07996240000000       0.32465711236000061       0.18459907174110413       0.17738220095634460       0.16422939300537109     
  0.22499999403953552        577.07996240000000       0.32028767466545105       0.18654507398605347       0.18170766532421112       0.14375893771648407     
  0.25000000000000000        577.07996240000000       0.31163224577903748       0.18576398491859436       0.18261532485485077       0.12423296272754669     
  0.27500000596046448        577.07996240000000       0.29952517151832581       0.18260161578655243       0.18062928318977356       0.10606962442398071     
  0.30000001192092896        577.07996240000000       0.28470981121063232       0.17739301919937134       0.17622198164463043        8.9513473212718964E-002
  0.32499998807907104        577.07996240000000       0.26784718036651611       0.17046043276786804       0.16982026398181915        7.4681721627712250E-002
  0.34999999403953552        577.07996240000000       0.24952276051044464       0.16211141645908356       0.16181056201457977        6.1598651111125946E-002
  0.37500000000000000        577.07996240000000       0.23025259375572205       0.15263734757900238       0.15254296362400055        5.0221767276525497E-002
  0.40000000596046448        577.07996240000000       0.21048848330974579       0.14231212437152863       0.14233447611331940        4.0462084114551544E-002
  0.42500001192092896        577.07996240000000       0.19062268733978271       0.13139112293720245       0.13147157430648804        3.2199848443269730E-002
  0.44999998807907104        577.07996240000000       0.17099222540855408       0.12011032551527023       0.12021230906248093        2.5296805426478386E-002
  0.47499999403953552        577.07996240000000       0.15188284218311310       0.10868567228317261       0.10878781974315643        1.9605698063969612E-002
  0.50000000000000000        577.07996240000000       0.13353261351585388        9.7312487661838531E-002   9.7403600811958313E-002   1.4977503567934036E-002
  0.52499997615814209        577.07996240000000       0.11613543331623077        8.6165092885494232E-002   8.6240507662296295E-002   1.1266885325312614E-002
  0.55000001192092896        577.07996240000000        9.9844284355640411E-002   7.5396560132503510E-002   7.5455561280250549E-002   8.3361268043518066E-003
  0.57499998807907104        577.07996240000000        8.4774278104305267E-002   6.5138570964336395E-002   6.5182588994503021E-002   6.0578561387956142E-003
  0.60000002384185791        577.07996240000000        7.1005672216415405E-002   5.5501390248537064E-002   5.5532854050397873E-002   4.3167718686163425E-003
  0.62500000000000000        577.07996240000000        5.8586698025465012E-002   4.6573989093303680E-002   4.6595580875873566E-002   3.0105577316135168E-003
  0.64999997615814209        577.07996240000000        4.7536306083202362E-002   3.8424279540777206E-002   3.8438502699136734E-002   2.0501485560089350E-003
  0.67500001192092896        577.07996240000000        3.7846870720386505E-002   3.1099468469619751E-002   3.1108459457755089E-002   1.3594839256256819E-003
  0.69999998807907104        577.07996240000000        2.9486814513802528E-002   2.4626580998301506E-002   2.4632021784782410E-002   8.7487231940031052E-004
  0.72500002384185791        577.07996240000000        2.2403186187148094E-002   1.9013091921806335E-002   1.9016237929463387E-002   5.4407073184847832E-004
  0.75000000000000000        577.07996240000000        1.6524225473403931E-002   1.4247744344174862E-002   1.4249481260776520E-002   3.2516755163669586E-004
  0.77499997615814209        577.07996240000000        1.1761918663978577E-002   1.0301527567207813E-002   1.0302449576556683E-002   1.8535144045017660E-004
  0.80000001192092896        577.07996240000000        8.0145532265305519E-003   7.1288426406681538E-003   7.1293287910521030E-003   9.9632059573195875E-005
  0.82499998807907104        577.07996240000000        5.1693078130483627E-003   4.6688797883689404E-003   4.6691591851413250E-003   4.9569451221032068E-005
  0.85000002384185791        577.07996240000000        3.1048953533172607E-003   2.8472298290580511E-003   2.8474333230406046E-003   2.2058415197534487E-005
  0.87500000000000000        577.07996240000000        1.6943115042522550E-003   1.5777875669300556E-003   1.5779795357957482E-003   8.2027208918589167E-006
  0.89999997615814209        577.07996240000000        8.0774835078045726E-004   7.6501263538375497E-004   7.6521141454577446E-004   2.3039835923555074E-006
  0.92500001192092896        577.07996240000000        3.1580650829710066E-004   3.0669578700326383E-004   3.0688167316839099E-004   9.7928102604782907E-007
  0.94999998807907104        577.07996240000000        9.3243259470909834E-005   9.7491749329492450E-005   9.7609801741782576E-005   2.4116634449455887E-006
  0.97500002384185791        577.07996240000000        2.3810564016457647E-005   3.3820771932369098E-005   3.3782478567445651E-005   5.7280958571936935E-006
   1.0000000000000000        577.07996240000000        7.9065794125199318E-006   2.1973935872665606E-005   2.1662299332092516E-005   1.0490147360542323E-005
   9.9999997171806854E-010   739.93708609999999        2.8273563366383314E-003  -9.1872521443292499E-004  -1.0863747447729111E-003  -5.8226205874234438E-004
   1.3183000246996812E-009   739.93708609999999        2.9599550180137157E-003  -9.2100654728710651E-004  -1.1129186023026705E-003  -5.8036955306306481E-004
   1.7378000150003459E-009   739.93708609999999        3.0993970576673746E-003  -9.2126737581565976E-004  -1.1403444223105907E-003  -5.7600496802479029E-004
   2.2908999142146058E-009   739.93708609999999        3.2461306545883417E-003  -9.1929163318127394E-004  -1.1687874794006348E-003  -5.6876393500715494E-004
   3.0200000278313155E-009   739.93708609999999        3.4005402121692896E-003  -9.1484555741772056E-004  -1.1983871227130294E-003  -5.5819115368649364E-004
   3.9810998941902653E-009   739.93708609999999        3.5630664788186550E-003  -9.0767652727663517E-004  -1.2293127365410328E-003  -5.4377177730202675E-004
   5.2481001766579993E-009   739.93708609999999        3.7341872230172157E-003  -8.9751114137470722E-004  -1.2617630418390036E-003  -5.2492471877485514E-004
   6.9183001549788514E-009   739.93708609999999        3.9143925532698631E-003  -8.8405486894771457E-004  -1.2959644664078951E-003  -5.0099950749427080E-004
   9.1201002305751899E-009   739.93708609999999        4.1042170487344265E-003  -8.6698884842917323E-004  -1.3321803417056799E-003  -4.7126668505370617E-004
   1.2023000373062587E-008   739.93708609999999        4.3042390607297421E-003  -8.4596750093623996E-004  -1.3707149773836136E-003  -4.3491000542417169E-004
   1.5849000334355878E-008   739.93708609999999        4.5149903744459152E-003  -8.2062749424949288E-004  -1.4118998078629375E-003  -3.9103880408219993E-004
   2.0892999330612838E-008   739.93708609999999        4.7371606342494488E-003  -7.9056306276470423E-004  -1.4561379794031382E-003  -3.3864192664623260E-004
   2.7542000680114143E-008   739.93708609999999        4.9713971093297005E-003  -7.5534707866609097E-004  -1.5038698911666870E-003  -2.7662108186632395E-004
   3.6307998385609608E-008   739.93708609999999        5.2184476517140865E-003  -7.1451044641435146E-004  -1.5556069556623697E-003  -2.0375224994495511E-004
   4.7863000673942224E-008   739.93708609999999        5.4790279828011990E-003  -6.6756067099049687E-004  -1.6119100619107485E-003  -1.1871662718476728E-004
   6.3096003088958241E-008   739.93708609999999        5.7539748959243298E-003  -6.1395484954118729E-004  -1.6734277596697211E-003  -2.0050560124218464E-005
   8.3175997644957533E-008   739.93708609999999        6.0441251844167709E-003  -5.5311847245320678E-004  -1.7408768180757761E-003   9.3821574409957975E-005
   1.0965000285523274E-007   739.93708609999999        6.3504436984658241E-003  -4.8441693070344627E-004  -1.8150794785469770E-003   2.2464041830971837E-004
   1.4453999597208167E-007   739.93708609999999        6.6737858578562737E-003  -4.0720726246945560E-004  -1.8969122320413589E-003   3.7421341403387487E-004
   1.9054999711443088E-007   739.93708609999999        7.0153865963220596E-003  -3.2071949681267142E-004  -1.9874386489391327E-003   5.4464291315525770E-004
   2.5118998792095226E-007   739.93708609999999        7.3761595413088799E-003  -2.2422500478569418E-004  -2.0877369679510593E-003   7.3799799429252744E-004
   3.3112999631157436E-007   739.93708609999999        7.7573684975504875E-003  -1.1686694051604718E-004  -2.1990863606333733E-003   9.5664593391120434E-004
   4.3651999703797628E-007   739.93708609999999        8.1602958962321281E-003   2.2612266548094340E-006  -2.3228919599205256E-003   1.2031003134325147E-003
   5.7544002629583701E-007   739.93708609999999        8.5862223058938980E-003   1.3410736573860049E-004  -2.4606846272945404E-003   1.4800031203776598E-003
   7.5857997217099182E-007   739.93708609999999        9.0366350486874580E-003   2.7972768293693662E-004  -2.6142001152038574E-003   1.7902690451592207E-003
   9.9999999747524271E-007   739.93708609999999        9.5130419358611107E-003   4.4023193186149001E-004  -2.7853331994265318E-003   2.1369806490838528E-003
   1.3182999509808724E-006   739.93708609999999        1.0017166845500469E-002   6.1685167020186782E-004  -2.9762198682874441E-003   2.5235507637262344E-003
   1.7377999483869644E-006   739.93708609999999        1.0550585575401783E-002   8.1081519601866603E-004  -3.1891150865703821E-003   2.9534720815718174E-003
   2.2909000563231530E-006   739.93708609999999        1.1115414090454578E-002   1.0235968511551619E-003  -3.4266768489032984E-003   3.4309017937630415E-003
   3.0199998946045525E-006   739.93708609999999        1.1713581159710884E-002   1.2566576479002833E-003  -3.6916956305503845E-003   3.9601372554898262E-003
   3.9810997805034276E-006   739.93708609999999        1.2347296811640263E-002   1.5116180293262005E-003  -3.9872969500720501E-003   4.5460681430995464E-003
   5.2481000238913111E-006   739.93708609999999        1.3018994592130184E-002   1.7902433173730969E-003  -4.3169390410184860E-003   5.1942365244030952E-003
   6.9183001869532745E-006   739.93708609999999        1.3731252402067184E-002   2.0944131538271904E-003  -4.6843900345265865E-003   5.9108850546181202E-003
   9.1201000032015145E-006   739.93708609999999        1.4486940577626228E-002   2.4261849466711283E-003  -5.0938064232468605E-003   6.7032524384558201E-003
   1.2022999726468697E-005   739.93708609999999        1.5289252623915672E-002   2.7878084219992161E-003  -5.5497549474239349E-003   7.5798030011355877E-003
   1.5849000192247331E-005   739.93708609999999        1.6141373664140701E-002   3.1815741676837206E-003  -6.0570077039301395E-003   8.5500804707407951E-003
   2.0892999600619078E-005   739.93708609999999        1.7047360539436340E-002   3.6102102603763342E-003  -6.6210199147462845E-003   9.6259508281946182E-003
   2.7542000680114143E-005   739.93708609999999        1.8011389300227165E-002   4.0765330195426941E-003  -7.2474372573196888E-003   1.0821079835295677E-002
   3.6307999835116789E-005   739.93708609999999        1.9038423895835876E-002   4.5837541110813618E-003  -7.9424176365137100E-003   1.2152066454291344E-002
   4.7862999053904787E-005   739.93708609999999        2.0133780315518379E-002   5.1352521404623985E-003  -8.7121920660138130E-003   1.3638274744153023E-002
   6.3095998484641314E-005   739.93708609999999        2.1303901448845863E-002   5.7349326089024544E-003  -9.5633706077933311E-003   1.5303231775760651E-002
   8.3175997133366764E-005   739.93708609999999        2.2556036710739136E-002   6.3870442099869251E-003  -1.0502404533326626E-002   1.7174601554870605E-002
   1.0964999819407240E-004   739.93708609999999        2.3899042978882790E-002   7.0965457707643509E-003  -1.1535717174410820E-002   1.9285686314105988E-002
   1.4453999756369740E-004   739.93708609999999        2.5342654436826706E-002   7.8686680644750595E-003  -1.2668499723076820E-002   2.1674500778317451E-002
   1.9054999575018883E-004   739.93708609999999        2.6900103315711021E-002   8.7102288380265236E-003  -1.3905870728194714E-002   2.4388078600168228E-002
   2.5119000929407775E-004   739.93708609999999        2.8585521504282951E-002   9.6281450241804123E-003  -1.5249624848365784E-002   2.7477856725454330E-002
   3.3112999517470598E-004   739.93708609999999        3.0417727306485176E-002   1.0631342418491840E-002  -1.6699619591236115E-002   3.1005451455712318E-002
   4.3652000022120774E-004   739.93708609999999        3.2419715076684952E-002   1.1730326339602470E-002  -1.8251223489642143E-002   3.5040568560361862E-002
   5.7544000446796417E-004   739.93708609999999        3.4619785845279694E-002   1.2937591411173344E-002  -1.9893392920494080E-002   3.9660651236772537E-002
   7.5857999036088586E-004   739.93708609999999        3.7054311484098434E-002   1.4268886297941208E-002  -2.1607143804430962E-002   4.4952783733606339E-002
   1.0000000474974513E-003   739.93708609999999        3.9768949151039124E-002   1.5743592754006386E-002  -2.3361768573522568E-002   5.1010783761739731E-002
   1.3183000264689326E-003   739.93708609999999        4.2822614312171936E-002   1.7386561259627342E-002  -2.5111703202128410E-002   5.7935908436775208E-002
   1.7377999611198902E-003   739.93708609999999        4.6288896352052689E-002   1.9228558987379074E-002  -2.6790393516421318E-002   6.5828979015350342E-002
   2.2909000981599092E-003   739.93708609999999        5.0265010446310043E-002   2.1310778334736824E-002  -2.8306551277637482E-002   7.4795983731746674E-002
   3.0199999455362558E-003   739.93708609999999        5.4872922599315643E-002   2.3685237392783165E-002  -2.9534483328461647E-002   8.4931284189224243E-002
   3.9810999296605587E-003   739.93708609999999        6.0269299894571304E-002   2.6420135051012039E-002  -3.0307015404105186E-002   9.6315793693065643E-002
   5.2481000311672688E-003   739.93708609999999        6.6653393208980560E-002   2.9604472219944000E-002  -3.0405400320887566E-002  0.10900437831878662     
   6.9182999432086945E-003   739.93708609999999        7.4274979531764984E-002   3.3353514969348907E-002  -2.9549023136496544E-002  0.12300786375999451     
   9.1201001778244972E-003   739.93708609999999        8.3443909883499146E-002   3.7816282361745834E-002  -2.7385879307985306E-002  0.13827325403690338     
   1.2023000046610832E-002   739.93708609999999        9.4535872340202332E-002   4.3183051049709320E-002  -2.3485608398914337E-002  0.15465372800827026     
   1.5848999843001366E-002   739.93708609999999       0.10798466205596924        4.9689061939716339E-002  -1.7342513427138329E-002  0.17186017334461212     
   2.0893000066280365E-002   739.93708609999999       0.12427674978971481        5.7622995227575302E-002  -8.3848219364881516E-003  0.18942293524742126     
   2.7542000636458397E-002   739.93708609999999       0.14389260113239288        6.7314311861991882E-002   3.9826398715376854E-003  0.20660237967967987     
   3.6308001726865768E-002   739.93708609999999       0.16722057759761810        7.9111948609352112E-002   2.0308269187808037E-002  0.22230878472328186     
   4.7862999141216278E-002   739.93708609999999       0.19436900317668915        9.3315713107585907E-002   4.0953792631626129E-002  0.23499093949794769     
   6.3096001744270325E-002   739.93708609999999       0.22488588094711304       0.11005746573209763        6.5893389284610748E-002  0.24256120622158051     
   8.3176001906394958E-002   739.93708609999999       0.25729766488075256       0.12906843423843384        9.4395898282527924E-002  0.24239331483840942     
  0.10000000149011612        739.93708609999999       0.27851927280426025       0.14254026114940643       0.11452950537204742       0.23653228580951691     
  0.12500000000000000        739.93708609999999       0.30144342780113220       0.15874435007572174       0.13864341378211975       0.22191482782363892     
  0.15000000596046448        739.93708609999999       0.31553229689598083       0.17075042426586151       0.15657109022140503       0.20321732759475708     
  0.17499999701976776        739.93708609999999       0.32218304276466370       0.17894490063190460       0.16912743449211121       0.18262453377246857     
  0.20000000298023224        739.93708609999999       0.32260558009147644       0.18370495736598969       0.17705377936363220       0.16156098246574402     
  0.22499999403953552        739.93708609999999       0.31786409020423889       0.18540056049823761       0.18101304769515991       0.14096802473068237     
  0.25000000000000000        739.93708609999999       0.30890107154846191       0.18439331650733948       0.18159659206867218       0.12145838141441345     
  0.27500000596046448        739.93708609999999       0.29655358195304871       0.18103434145450592       0.17933313548564911       0.10341245681047440     
  0.30000001192092896        739.93708609999999       0.28156486153602600       0.17566229403018951       0.17469702661037445        8.7043032050132751E-002
  0.32499998807907104        739.93708609999999       0.26459369063377380       0.16860142350196838       0.16811513900756836        7.2441264986991882E-002
  0.34999999403953552        739.93708609999999       0.24622178077697754       0.16016007959842682       0.15997260808944702        5.9610616415739059E-002
  0.37500000000000000        739.93708609999999       0.22696025669574738       0.15062931180000305       0.15061719715595245        4.8492431640625000E-002
  0.40000000596046448        739.93708609999999       0.20725521445274353       0.14028185606002808       0.14036294817924500        3.8985617458820343E-002
  0.42500001192092896        739.93708609999999       0.18749271333217621       0.12937112152576447       0.12949283421039581        3.0961778014898300E-002
  0.44999998807907104        739.93708609999999       0.16800326108932495       0.11813057214021683       0.11826102435588837        2.4276923388242722E-002
  0.47499999403953552        739.93708609999999       0.14906594157218933       0.10677308589220047       0.10689451545476913        1.8780428916215897E-002
  0.50000000000000000        739.93708609999999       0.13091225922107697        9.5490589737892151E-002   9.5594495534896851E-002   1.4321801252663136E-002
  0.52499997615814209        739.93708609999999       0.11372966319322586        8.4453701972961426E-002   8.4537424147129059E-002   1.0755691677331924E-002
  0.55000001192092896        739.93708609999999        9.7664959728717804E-002   7.3811635375022888E-002   7.3875904083251953E-002   7.9454556107521057E-003
  0.57499998807907104        739.93708609999999        8.2827463746070862E-002   6.3692115247249603E-002   6.3739389181137085E-002   5.7655535638332367E-003
  0.60000002384185791        739.93708609999999        6.9292046129703522E-002   5.4201453924179077E-002   5.4234873503446579E-002   4.1029965505003929E-003
  0.62500000000000000        739.93708609999999        5.7102050632238388E-002   4.5424744486808777E-002   4.5447472482919693E-002   2.8580361977219582E-003
  0.64999997615814209        739.93708609999999        4.6272095292806625E-002   3.7426177412271500E-002   3.7441045045852661E-002   1.9442433258518577E-003
  0.67500001192092896        739.93708609999999        3.6790791898965836E-002   3.0249478295445442E-002   3.0258817598223686E-002   1.2881241273134947E-003
  0.69999998807907104        739.93708609999999        2.8623428195714951E-002   2.3918475955724716E-002   2.3924097418785095E-002   8.2837842637673020E-004
  0.72500002384185791        739.93708609999999        2.1714556962251663E-002   1.8437813967466354E-002   1.8441051244735718E-002   5.1490764599293470E-004
  0.75000000000000000        739.93708609999999        1.5990586951375008E-002   1.3793833553791046E-002   1.3795613311231136E-002   3.0765705741941929E-004
  0.77499997615814209        739.93708609999999        1.1362342163920403E-002   9.9555943161249161E-003   9.9565349519252777E-003   1.7536654195282608E-004
  0.80000001192092896        739.93708609999999        7.7276206575334072E-003   6.8761012516915798E-003   6.8765943869948387E-003   9.4293776783160865E-005
  0.82499998807907104        739.93708609999999        4.9737850204110146E-003   4.4937226921319962E-003   4.4940034858882427E-003   4.6961722546257079E-005
  0.85000002384185791        739.93708609999999        2.9803959187120199E-003   2.7338464278727770E-003   2.7340473607182503E-003   2.0971920093870722E-005
  0.87500000000000000        739.93708609999999        1.6219423850998282E-003   1.5108119696378708E-003   1.5109981177374721E-003   7.9150395322358236E-006
  0.89999997615814209        739.93708609999999        7.7073357533663511E-004   7.3020148556679487E-004   7.3039060225710273E-004   2.3997263269848190E-006
  0.92500001192092896        739.93708609999999        3.0007655732333660E-004   2.9161851853132248E-004   2.9179049306549132E-004   1.2109957197026233E-006
  0.94999998807907104        739.93708609999999        8.7975706264842302E-005   9.2220245278440416E-005   9.2320435214787722E-005   2.6000354864663677E-006
  0.97500002384185791        739.93708609999999        2.1890202333452180E-005   3.1583385862177238E-005   3.1524989026365802E-005   5.6985986702784430E-006
   1.0000000000000000        739.93708609999999        6.2158505897969007E-006   1.9679147953866050E-005   1.9348850401001982E-005   1.0042786016128957E-005
   9.9999997171806854E-010   948.75394589999996        2.8297838289290667E-003  -9.1729842824861407E-004  -1.0864789364859462E-003  -6.0313404537737370E-004
   1.3183000246996812E-009   948.75394589999996        2.9625322204083204E-003  -9.1946619795635343E-004  -1.1133268708363175E-003  -6.0016149654984474E-004
   1.7378000150003459E-009   948.75394589999996        3.1021337490528822E-003  -9.1960508143529296E-004  -1.1411082232370973E-003  -5.9447420062497258E-004
   2.2908999142146058E-009   948.75394589999996        3.2490370795130730E-003  -9.1749848797917366E-004  -1.1699653696268797E-003  -5.8563519269227982E-004
   3.0200000278313155E-009   948.75394589999996        3.4036273136734962E-003  -9.1291189892217517E-004  -1.2000446440652013E-003  -5.7315418962389231E-004
   3.9810998941902653E-009   948.75394589999996        3.5663461312651634E-003  -9.0559216914698482E-004  -1.2315239291638136E-003  -5.5647746194154024E-004
   5.2481001766579993E-009   948.75394589999996        3.7376719992607832E-003  -8.9526514057070017E-004  -1.2646107934415340E-003  -5.3498125635087490E-004
   6.9183001549788514E-009   948.75394589999996        3.9180959574878216E-003  -8.8163540931418538E-004  -1.2995409779250622E-003  -5.0796871073544025E-004
   9.1201002305751899E-009   948.75394589999996        4.1081532835960388E-003  -8.6438341531902552E-004  -1.3365885242819786E-003  -4.7465946408919990E-004
   1.2023000373062587E-008   948.75394589999996        4.3084234930574894E-003  -8.4316247375681996E-004  -1.3760691508650780E-003  -4.3418191489763558E-004
   1.5849000334355878E-008   948.75394589999996        4.5194393023848534E-003  -8.1760843750089407E-004  -1.4183263992890716E-003  -3.8558727828785777E-004
   2.0892999330612838E-008   948.75394589999996        4.7418922185897827E-003  -7.8731455141678452E-004  -1.4637766871601343E-003  -3.2779894536361098E-004
   2.7542000680114143E-008   948.75394589999996        4.9764295108616352E-003  -7.5185246532782912E-004  -1.5128744998946786E-003  -2.5965017266571522E-004
   3.6307998385609608E-008   948.75394589999996        5.2238008938729763E-003  -7.1075197774916887E-004  -1.5661465004086494E-003  -1.7984198348131031E-004
   4.7863000673942224E-008   948.75394589999996        5.4847239516675472E-003  -6.6351925488561392E-004  -1.6241696430370212E-003  -8.6977437604218721E-005
   6.3096003088958241E-008   948.75394589999996        5.7600368745625019E-003  -6.0960999689996243E-004  -1.6876098234206438E-003   2.0492694602580741E-005
   8.3175997644957533E-008   948.75394589999996        6.0505778528749943E-003  -5.4844823898747563E-004  -1.7572020879015326E-003   1.4423373795580119E-004
   1.0965000285523274E-007   948.75394589999996        6.3573145307600498E-003  -4.7939780051819980E-004  -1.8337882356718183E-003   2.8608462889678776E-004
   1.4453999597208167E-007   948.75394589999996        6.6811032593250275E-003  -4.0181400254368782E-004  -1.9182646647095680E-003   4.4795143185183406E-004
   1.9054999711443088E-007   948.75394589999996        7.0231826975941658E-003  -3.1492483685724437E-004  -2.0117182284593582E-003   6.3205423066392541E-004
   2.5118998792095226E-007   948.75394589999996        7.3844674043357372E-003  -2.1799978276249021E-004  -2.1152491681277752E-003   8.4057258209213614E-004
   3.3112999631157436E-007   948.75394589999996        7.7662258408963680E-003  -1.1017972428817302E-004  -2.2301615681499243E-003   1.0760042350739241E-003
   4.3651999703797628E-007   948.75394589999996        8.1697423011064529E-003   9.4443685156875290E-006  -2.3578871041536331E-003   1.3410014798864722E-003
   5.7544002629583701E-007   948.75394589999996        8.5963020101189613E-003   1.4182295126374811E-004  -2.4999836459755898E-003   1.6383531037718058E-003
   7.5857997217099182E-007   948.75394589999996        9.0473964810371399E-003   2.8801526059396565E-004  -2.6582176797091961E-003   1.9711405038833618E-003
   9.9999999747524271E-007   948.75394589999996        9.5245381817221642E-003   4.4913426972925663E-004  -2.8345144819468260E-003   2.3426266852766275E-003
   1.3182999509808724E-006   948.75394589999996        1.0029455646872520E-002   6.2641524709761143E-004  -3.0310449656099081E-003   2.7564321644604206E-003
   1.7377999483869644E-006   948.75394589999996        1.0563733056187630E-002   8.2109030336141586E-004  -3.2500985544174910E-003   3.2162677962332964E-003
   2.2909000563231530E-006   948.75394589999996        1.1129493825137615E-002   1.0346387280151248E-003  -3.4943732898682356E-003   3.7265627179294825E-003
   3.0199998946045525E-006   948.75394589999996        1.1728675104677677E-002   1.2685263063758612E-003  -3.7666989956051111E-003   4.2919050902128220E-003
   3.9810997805034276E-006   948.75394589999996        1.2363498099148273E-002   1.5243797097355127E-003  -4.0702442638576031E-003   4.9175275489687920E-003
   5.2481000238913111E-006   948.75394589999996        1.3036409392952919E-002   1.8039707792922854E-003  -4.4085127301514149E-003   5.6093698367476463E-003
   6.9183001869532745E-006   948.75394589999996        1.3750002719461918E-002   2.1091871894896030E-003  -4.7853174619376659E-003   6.3741314224898815E-003
   9.1201000032015145E-006   948.75394589999996        1.4507167972624302E-002   2.4420954287052155E-003  -5.2048601210117340E-003   7.2195860557258129E-003
   1.2022999726468697E-005   948.75394589999996        1.5311120077967644E-002   2.8049559332430363E-003  -5.6717535480856895E-003   8.1548197194933891E-003
   1.5849000192247331E-005   948.75394589999996        1.6165072098374367E-002   3.2000720966607332E-003  -6.1908038333058357E-003   9.1900685802102089E-003
   2.0892999600619078E-005   948.75394589999996        1.7073115333914757E-002   3.6301868967711926E-003  -6.7674987949430943E-003   1.0338034480810165E-002
   2.7542000680114143E-005   948.75394589999996        1.8039466813206673E-002   4.0981345809996128E-003  -7.4075004085898399E-003   1.1613305658102036E-002
   3.6307999835116789E-005   948.75394589999996        1.9069144502282143E-002   4.6071493998169899E-003  -8.1169614568352699E-003   1.3033552095293999E-002
   4.7862999053904787E-005   948.75394589999996        2.0167522132396698E-002   5.1606358028948307E-003  -8.9020757004618645E-003   1.4619301073253155E-002
   6.3095998484641314E-005   948.75394589999996        2.1341122686862946E-002   5.7625318877398968E-003  -9.7693782299757004E-003   1.6395397484302521E-002
   8.3175997133366764E-005   948.75394589999996        2.2597288712859154E-002   6.4171249978244305E-003  -1.0725182481110096E-002   1.8390912562608719E-002
   1.0964999819407240E-004   948.75394589999996        2.3944994434714317E-002   7.1294242516160011E-003  -1.1775705963373184E-002   2.0640688017010689E-002
   1.4453999756369740E-004   948.75394589999996        2.5394115597009659E-002   7.9047167673707008E-003  -1.2925826013088226E-002   2.3184252902865410E-002
   1.9054999575018883E-004   948.75394589999996        2.6958063244819641E-002   8.7498994544148445E-003  -1.4180238358676434E-002   2.6070320978760719E-002
   2.5119000929407775E-004   948.75394589999996        2.8651177883148193E-002   9.6719749271869659E-003  -1.5540138818323612E-002   2.9351744800806046E-002
   3.3112999517470598E-004   948.75394589999996        3.0492540448904037E-002   1.0679984465241432E-002  -1.7004616558551788E-002   3.3091545104980469E-002
   4.3652000022120774E-004   948.75394589999996        3.2505463808774948E-002   1.1784572154283524E-002  -1.8568027764558792E-002   3.7360496819019318E-002
   5.7544000446796417E-004   948.75394589999996        3.4718628972768784E-002   1.2998402118682861E-002  -2.0218059420585632E-002   4.2236618697643280E-002
   7.5857999036088586E-004   948.75394589999996        3.7168856710195541E-002   1.4337433502078056E-002  -2.1934144198894501E-002   4.7806948423385620E-002
   1.0000000474974513E-003   948.75394589999996        3.9902344346046448E-002   1.5821302309632301E-002  -2.3683654144406319E-002   5.4164290428161621E-002
   1.3183000264689326E-003   948.75394589999996        4.2978618294000626E-002   1.7475169152021408E-002  -2.5418734177947044E-002   6.1407711356878281E-002
   1.7377999611198902E-003   948.75394589999996        4.6471953392028809E-002   1.9330158829689026E-002  -2.7070185169577599E-002   6.9634072482585907E-002
   2.2909000981599092E-003   948.75394589999996        5.0480328500270844E-002   2.1427890285849571E-002  -2.8543720021843910E-002   7.8943595290184021E-002
   3.0199999455362558E-003   948.75394589999996        5.5126462131738663E-002   2.3820862174034119E-002  -2.9710412025451660E-002   8.9422151446342468E-002
   3.9810999296605587E-003   948.75394589999996        6.0567721724510193E-002   2.6577781885862350E-002  -3.0399767681956291E-002  0.10113918036222458     
   5.2481000311672688E-003   948.75394589999996        6.7003816366195679E-002   2.9788155108690262E-002  -3.0389906838536263E-002  0.11413446813821793     
   6.9182999432086945E-003   948.75394589999996        7.4684560298919678E-002   3.3567667007446289E-002  -2.9397724196314812E-002  0.12839953601360321     
   9.1201001778244972E-003   948.75394589999996        8.3918966352939606E-002   3.8065511733293533E-002  -2.7070008218288422E-002  0.14385749399662018     
   1.2023000046610832E-002   948.75394589999996        9.5080502331256866E-002   4.3471679091453552E-002  -2.2977400571107864E-002  0.16033278405666351     
   1.5848999843001366E-002   948.75394589999996       0.10859845578670502        5.0020247697830200E-002  -1.6618760302662849E-002  0.17750297486782074     
   2.0893000066280365E-002   948.75394589999996       0.12495144456624985        5.7997304946184158E-002  -7.4318037368357182E-003  0.19486166536808014     
   2.7542000636458397E-002   948.75394589999996       0.14460718631744385        6.7727386951446533E-002   5.1621897146105766E-003  0.21163180470466614     
   3.6308001726865768E-002   948.75394589999996       0.16793473064899445        7.9551048576831818E-002   2.1686552092432976E-002  0.22669059038162231     
   4.7862999141216278E-002   948.75394589999996       0.19501511752605438        9.3754768371582031E-002   4.2468085885047913E-002  0.23846757411956787     
   6.3096001744270325E-002   948.75394589999996       0.22536078095436096       0.11045084148645401        6.7436911165714264E-002  0.24488370120525360     
   8.3176001906394958E-002   948.75394589999996       0.25745728611946106       0.12934403121471405        9.5812708139419556E-002  0.24336960911750793     
  0.10000000149011612        948.75394589999996       0.27836984395980835       0.14268191158771515       0.11575260758399963       0.23656405508518219     
  0.12500000000000000        948.75394589999996       0.30080339312553406       0.15864957869052887       0.13950031995773315       0.22084799408912659     
  0.15000000596046448        948.75394589999996       0.31440198421478271       0.17039547860622406       0.15702223777770996       0.20137968659400940     
  0.17499999701976776        948.75394589999996       0.32059100270271301       0.17832383513450623       0.16917078197002411       0.18029159307479858     
  0.20000000298023224        948.75394589999996       0.32059836387634277       0.18282496929168701       0.17670981585979462       0.15895529091358185     
  0.22499999403953552        948.75394589999996       0.31549915671348572       0.18427869677543640       0.18031582236289978       0.13826325535774231     
  0.25000000000000000        948.75394589999996       0.30624184012413025       0.18305382132530212       0.18058805167675018       0.11878519505262375     
  0.27500000596046448        948.75394589999996       0.29366576671600342       0.17950648069381714       0.17805930972099304       0.10086481273174286     
  0.30000001192092896        948.75394589999996       0.27851378917694092       0.17397862672805786       0.17320546507835388        8.4684349596500397E-002
  0.32499998807907104        948.75394589999996       0.26144227385520935       0.16679634153842926       0.16645321249961853        7.0310160517692566E-002
  0.34999999403953552        948.75394589999996       0.24302904307842255       0.15826855599880219       0.15818618237972260        5.7726029306650162E-002
  0.37500000000000000        948.75394589999996       0.22378031909465790       0.14868594706058502       0.14874979853630066        4.6858221292495728E-002
  0.40000000596046448        948.75394589999996       0.20413653552532196       0.13831993937492371       0.13845507800579071        3.7594448775053024E-002
  0.42500001192092896        948.75394589999996       0.18447759747505188       0.12742196023464203       0.12758149206638336        2.9798449948430061E-002
  0.44999998807907104        948.75394589999996       0.16512764990329742       0.11622293293476105       0.11637936532497406        2.3321121931076050E-002
  0.47499999403953552        948.75394589999996       0.14635929465293884       0.10493271797895432       0.10507165640592575        1.8008941784501076E-002
  0.50000000000000000        948.75394589999996       0.12839761376380920        9.3739859759807587E-002   9.3855336308479309E-002   1.3710290193557739E-002
  0.52499997615814209        948.75394589999996       0.11142382770776749        8.2811385393142700E-002   8.2902587950229645E-002   1.0280034504830837E-002
  0.55000001192092896        948.75394589999996        9.5578797161579132E-002   7.2292737662792206E-002   7.2361722588539124E-002   7.5827320106327534E-003
  0.57499998807907104        948.75394589999996        8.0966249108314514E-002   6.2307808548212051E-002   6.2357980757951736E-002   5.4947207681834698E-003
  0.60000002384185791        948.75394589999996        6.7655898630619049E-002   5.2959084510803223E-002   5.2994236350059509E-002   3.9053077343851328E-003
  0.62500000000000000        948.75394589999996        5.5686417967081070E-002   4.4327937066555023E-002   4.4351674616336823E-002   2.7172453701496124E-003
  0.64999997615814209        948.75394589999996        4.5068304985761642E-002   3.6474999040365219E-002   3.6490429192781448E-002   1.8466431647539139E-003
  0.67500001192092896        948.75394589999996        3.5786621272563934E-002   2.9440661892294884E-002   2.9450302943587303E-002   1.2224545935168862E-003
  0.69999998807907104        948.75394589999996        2.7803700417280197E-002   2.3245720192790031E-002   2.3251498118042946E-002   7.8564247814938426E-004
  0.72500002384185791        948.75394589999996        2.1061778068542480E-002   1.7892152070999146E-002   1.7895465716719627E-002   4.8812525346875191E-004
  0.75000000000000000        948.75394589999996        1.5485577285289764E-002   1.3364037498831749E-002   1.3365852646529675E-002   2.9158420511521399E-004
  0.77499997615814209        948.75394589999996        1.0984880849719048E-002   9.6286479383707047E-003   9.6296034753322601E-003   1.6620208043605089E-004
  0.80000001192092896        948.75394589999996        7.4570970609784126E-003   6.6377115435898304E-003   6.6382098011672497E-003   8.9391913206782192E-005
  0.82499998807907104        948.75394589999996        4.7898399643599987E-003   4.3288762681186199E-003   4.3291570618748665E-003   4.4563934352481738E-005
  0.85000002384185791        948.75394589999996        2.8635500930249691E-003   2.6273983530700207E-003   2.6275964919477701E-003   1.9968258129665628E-005
  0.87500000000000000        948.75394589999996        1.5542075270786881E-003   1.4481063699349761E-003   1.4482868136838078E-003   7.6408032327890396E-006
  0.89999997615814209        948.75394589999996        7.3619774775579572E-004   6.9771031849086285E-004   6.9789012195542455E-004   2.4703863346076105E-006
  0.92500001192092896        948.75394589999996        2.8545185341499746E-004   2.7759090880863369E-004   2.7774955378845334E-004   1.3955919939689920E-006
  0.94999998807907104        948.75394589999996        8.3093480498064309E-005   8.7322492618113756E-005   8.7405860540457070E-005   2.7312707970850170E-006
  0.97500002384185791        948.75394589999996        2.0112411220907234E-005   2.9496650313376449E-005   2.9419741622405127E-005   5.6166340982599650E-006
   1.0000000000000000        948.75394589999996        4.6716500037291553E-006   1.7557729734107852E-005   1.7210919395438395E-005   9.5693685580044985E-006
   9.9999997171806854E-010   1216.5007900000001        2.8322688303887844E-003  -9.1592967510223389E-004  -1.0867998935282230E-003  -6.2335748225450516E-004
   1.3183000246996812E-009   1216.5007900000001        2.9651690274477005E-003  -9.1798591893166304E-004  -1.1139691341668367E-003  -6.1920849839225411E-004
   1.7378000150003459E-009   1216.5007900000001        3.1049321405589581E-003  -9.1800506925210357E-004  -1.1421251110732555E-003  -6.1209121486172080E-004
   2.2908999142146058E-009   1216.5007900000001        3.2520073000341654E-003  -9.1576989507302642E-004  -1.1714166030287743E-003  -6.0153519734740257E-004
   3.0200000278313155E-009   1216.5007900000001        3.4067807719111443E-003  -9.1104517923668027E-004  -1.2019977439194918E-003  -5.8701424859464169E-004
   3.9810998941902653E-009   1216.5007900000001        3.5696944687515497E-003  -9.0357719454914331E-004  -1.2340542161837220E-003  -5.6793470866978168E-004
   5.2481001766579993E-009   1216.5007900000001        3.7412277888506651E-003  -8.9309096802026033E-004  -1.2678025523200631E-003  -5.4362922674044967E-004
   6.9183001549788514E-009   1216.5007900000001        3.9218729361891747E-003  -8.7929045548662543E-004  -1.3034883886575699E-003  -5.1335338503122330E-004
   9.1201002305751899E-009   1216.5007900000001        4.1121658869087696E-003  -8.6185504915192723E-004  -1.3413960114121437E-003  -4.7627501771785319E-004
   1.2023000373062587E-008   1216.5007900000001        4.3126870878040791E-003  -8.4043736569583416E-004  -1.3818526640534401E-003  -4.3146603275090456E-004
   1.5849000334355878E-008   1216.5007900000001        4.5239701867103577E-003  -8.1467226846143603E-004  -1.4252136461436749E-003  -3.7791844806633890E-004
   2.0892999330612838E-008   1216.5007900000001        4.7467080876231194E-003  -7.8415183816105127E-004  -1.4719089958816767E-003  -3.1448909430764616E-004
   2.7542000680114143E-008   1216.5007900000001        4.9815494567155838E-003  -7.4844679329544306E-004  -1.5224069356918335E-003  -2.3994168441276997E-004
   3.6307998385609608E-008   1216.5007900000001        5.2292454056441784E-003  -7.0708553539589047E-004  -1.5772494953125715E-003  -1.5290101873688400E-004
   4.7863000673942224E-008   1216.5007900000001        5.4905144497752190E-003  -6.5957318292930722E-004  -1.6370293451473117E-003  -5.1890889153582975E-005
   6.3096003088958241E-008   1216.5007900000001        5.7661966420710087E-003  -6.0536398086696863E-004  -1.7024294938892126E-003   6.4724852563813329E-005
   8.3175997644957533E-008   1216.5007900000001        6.0571325011551380E-003  -5.4388045100495219E-004  -1.7742031486704946E-003   1.9870260439347476E-004
   1.0965000285523274E-007   1216.5007900000001        6.3642906025052071E-003  -4.7448475379496813E-004  -1.8532115500420332E-003   3.5198125988245010E-004
   1.4453999597208167E-007   1216.5007900000001        6.6885300911962986E-003  -3.9653066778555512E-004  -1.9403706537559628E-003   5.2656704792752862E-004
   1.9054999711443088E-007   1216.5007900000001        7.0310914888978004E-003  -3.0924400198273361E-004  -2.0367905963212252E-003   7.2480010567232966E-004
   2.5118998792095226E-007   1216.5007900000001        7.3928926140069962E-003  -2.1189248946029693E-004  -2.1435928065329790E-003   9.4897259259596467E-004
   3.3112999631157436E-007   1216.5007900000001        7.7752042561769485E-003  -1.0361462045693770E-004  -2.2621066309511662E-003   1.2017155531793833E-003
   4.3651999703797628E-007   1216.5007900000001        8.1793153658509254E-003   1.6501055142725818E-005  -2.3937898222357035E-003   1.4858235372230411E-003
   5.7544002629583701E-007   1216.5007900000001        8.6065120995044708E-003   1.4940761320758611E-004  -2.5402270257472992E-003   1.8042356241494417E-003
   7.5857997217099182E-007   1216.5007900000001        9.0582929551601410E-003   2.9616730171255767E-004  -2.7032149955630302E-003   2.1602050401270390E-003
   9.9999999747524271E-007   1216.5007900000001        9.5361750572919846E-003   4.5789626892656088E-004  -2.8847097419202328E-003   2.5571810547262430E-003
   1.3182999509808724E-006   1216.5007900000001        1.0041891597211361E-002   6.3583359587937593E-004  -3.0869168695062399E-003   2.9989976901561022E-003
   1.7377999483869644E-006   1216.5007900000001        1.0577033273875713E-002   8.3121517673134804E-004  -3.3121588639914989E-003   3.4895918797701597E-003
   2.2909000563231530E-006   1216.5007900000001        1.1143731884658337E-002   1.0455250740051270E-003  -3.5631745122373104E-003   4.0336730889976025E-003
   3.0199998946045525E-006   1216.5007900000001        1.1743933893740177E-002   1.2802343117073178E-003  -3.8428327534347773E-003   4.6361312270164490E-003
   3.9810997805034276E-006   1216.5007900000001        1.2379871681332588E-002   1.5369751490652561E-003  -4.1543436236679554E-003   5.3025512024760246E-003
   5.2481000238913111E-006   1216.5007900000001        1.3054003939032555E-002   1.8175265286117792E-003  -4.5012561604380608E-003   6.0392827726900578E-003
   6.9183001869532745E-006   1216.5007900000001        1.3768940232694149E-002   2.1237838082015514E-003  -4.8874258063733578E-003   6.8534961901605129E-003
   9.1201000032015145E-006   1216.5007900000001        1.4527589082717896E-002   2.4578226730227470E-003  -5.3171003237366676E-003   7.7535104937851429E-003
   1.2022999726468697E-005   1216.5007900000001        1.5333189629018307E-002   2.8219143860042095E-003  -5.7949321344494820E-003   8.7490463629364967E-003
   1.5849000192247331E-005   1216.5007900000001        1.6188981011509895E-002   3.2183744478970766E-003  -6.3257608562707901E-003   9.8510431125760078E-003
   2.0892999600619078E-005   1216.5007900000001        1.7099089920520782E-002   3.6499616689980030E-003  -6.9151031784713268E-003   1.1073044501245022E-002
   2.7542000680114143E-005   1216.5007900000001        1.8067773431539536E-002   4.1195279918611050E-003  -7.5686285272240639E-003   1.2430570088326931E-002
   3.6307999835116789E-005   1216.5007900000001        1.9100097939372063E-002   4.6303300186991692E-003  -8.2924803718924522E-003   1.3942352496087551E-002
   4.7862999053904787E-005   1216.5007900000001        2.0201506093144417E-002   5.1857968792319298E-003  -9.0928068384528160E-003   1.5630077570676804E-002
   6.3095998484641314E-005   1216.5007900000001        2.1378591656684875E-002   5.7899011299014091E-003  -9.9760536104440689E-003   1.7519881948828697E-002
   8.3175997133366764E-005   1216.5007900000001        2.2638792172074318E-002   6.4469673670828342E-003  -1.0948388837277889E-002   1.9642213359475136E-002
   1.0964999819407240E-004   1216.5007900000001        2.3991199210286140E-002   7.1620545350015163E-003  -1.2015805579721928E-002   2.2033395245671272E-002
   1.4453999756369740E-004   1216.5007900000001        2.5445826351642609E-002   7.9405074939131737E-003  -1.3182851485908031E-002   2.4734396487474442E-002
   1.9054999575018883E-004   1216.5007900000001        2.7016261592507362E-002   8.7892971932888031E-003  -1.4453782700002193E-002   2.7795510366559029E-002
   2.5119000929407775E-004   1216.5007900000001        2.8717054054141045E-002   9.7155161201953888E-003  -1.5829181298613548E-002   3.1270880252122879E-002
   3.3112999517470598E-004   1216.5007900000001        3.0567541718482971E-002   1.0728317312896252E-002  -1.7307344824075699E-002   3.5224758088588715E-002
   4.3652000022120774E-004   1216.5007900000001        3.2591350376605988E-002   1.1838481761515141E-002  -1.8881611526012421E-002   3.9728801697492599E-002
   5.7544000446796417E-004   1216.5007900000001        3.4817531704902649E-002   1.3058841228485107E-002  -2.0538382232189178E-002   4.4861342757940292E-002
   7.5857999036088586E-004   1216.5007900000001        3.7283353507518768E-002   1.4405559748411179E-002  -2.2255510091781616E-002   5.0709109753370285E-002
   1.0000000474974513E-003   1216.5007900000001        4.0035530924797058E-002   1.5898525714874268E-002  -2.3998457938432693E-002   5.7363577187061310E-002
   1.3183000264689326E-003   1216.5007900000001        4.3134193867444992E-002   1.7563199624419212E-002  -2.5717111304402351E-002   6.4921267330646515E-002
   1.7377999611198902E-003   1216.5007900000001        4.6654284000396729E-002   1.9431058317422867E-002  -2.7339680120348930E-002   7.3474720120429993E-002
   2.2909000981599092E-003   1216.5007900000001        5.0694510340690613E-002   2.1544137969613075E-002  -2.8768962249159813E-002   8.3118021488189697E-002
   3.0199999455362558E-003   1216.5007900000001        5.5378321558237076E-002   2.3955393582582474E-002  -2.9872929677367210E-002   9.3928225338459015E-002
   3.9810999296605587E-003   1216.5007900000001        6.0863729566335678E-002   2.6734028011560440E-002  -3.0477929860353470E-002  0.10596302151679993     
   5.2481000311672688E-003   1216.5007900000001        6.7350886762142181E-002   2.9970023781061172E-002  -3.0359173193573952E-002  0.11924694478511810     
   6.9182999432086945E-003   1216.5007900000001        7.5089551508426666E-002   3.3779449760913849E-002  -2.9231335967779160E-002  0.13375230133533478     
   9.1201001778244972E-003   1216.5007900000001        8.4387883543968201E-002   3.8311652839183807E-002  -2.6740306988358498E-002  0.14937862753868103     
   1.2023000046610832E-002   1216.5007900000001        9.5617070794105530E-002   4.3756287544965744E-002  -2.2458061575889587E-002  0.16592237353324890     
   1.5848999843001366E-002   1216.5007900000001       0.10920190811157227        5.0346236675977707E-002  -1.5888327732682228E-002  0.18302908539772034     
   2.0893000066280365E-002   1216.5007900000001       0.12561319768428802        5.8364976197481155E-002  -6.4785354770720005E-003  0.20015759766101837     
   2.7542000636458397E-002   1216.5007900000001       0.14530608057975769        6.8132139742374420E-002   6.3335676677525043E-003  0.21649621427059174     
   3.6308001726865768E-002   1216.5007900000001       0.16863068938255310        7.9980000853538513E-002   2.3046582937240601E-002  0.23089273273944855     
   4.7862999141216278E-002   1216.5007900000001       0.19564142823219299        9.4181977212429047E-002   4.3953251093626022E-002  0.24176175892353058     
   6.3096001744270325E-002   1216.5007900000001       0.22581623494625092       0.11083122342824936        6.8941228091716766E-002  0.24703727662563324     
   8.3176001906394958E-002   1216.5007900000001       0.25760143995285034       0.12960690259933472        9.7183391451835632E-002  0.24421024322509766     
  0.10000000149011612        1216.5007900000001       0.27821055054664612       0.14281241595745087       0.11692821979522705       0.23649355769157410     
  0.12500000000000000        1216.5007900000001       0.30016452074050903       0.15854783356189728       0.14031314849853516       0.21972946822643280     
  0.15000000596046448        1216.5007900000001       0.31328591704368591       0.17003944516181946       0.15743713080883026       0.19953626394271851     
  0.17499999701976776        1216.5007900000001       0.31902724504470825       0.17770870029926300       0.16918832063674927       0.17799112200737000     
  0.20000000298023224        1216.5007900000001       0.31863355636596680       0.18195869028568268       0.17635188996791840       0.15641169250011444     
  0.22499999403953552        1216.5007900000001       0.31319022178649902       0.18317864835262299       0.17961697280406952       0.13564173877239227     
  0.25000000000000000        1216.5007900000001       0.30365115404129028       0.18174420297145844       0.17958997189998627       0.11620876193046570     
  0.27500000596046448        1216.5007900000001       0.29085761308670044       0.17801626026630402       0.17680732905864716        9.8420783877372742E-002
  0.30000001192092896        1216.5007900000001       0.27555182576179504       0.17233978211879730       0.17174613475799561        8.2430720329284668E-002
  0.32499998807907104        1216.5007900000001       0.25838753581047058       0.16504248976707458       0.16483266651630402        6.8281270563602448E-002
  0.34999999403953552        1216.5007900000001       0.23993869125843048       0.15643380582332611       0.15644891560077667        5.5937707424163818E-002
  0.37500000000000000        1216.5007900000001       0.22070655226707458       0.14680382609367371       0.14693789184093475        4.5312169939279556E-002
  0.40000000596046448        1216.5007900000001       0.20112590491771698       0.13642263412475586       0.13660752773284912        3.6282043904066086E-002
  0.42500001192092896        1216.5007900000001       0.18157066404819489       0.12553967535495758       0.12573385238647461        2.8703913092613220E-002
  0.44999998807907104        1216.5007900000001       0.16235865652561188       0.11438325792551041       0.11456341296434402        2.2424109280109406E-002
  0.47499999403953552        1216.5007900000001       0.14375619590282440       0.10316029191017151       0.10331514477729797        1.7286647111177444E-002
  0.50000000000000000        1216.5007900000001       0.12598213553428650        9.2055998742580414E-002   9.2181943356990814E-002   1.3139085844159126E-002
  0.52499997615814209        1216.5007900000001       0.10921163111925125        8.1233881413936615E-002   8.1331811845302582E-002   9.8367016762495041E-003
  0.55000001192092896        1216.5007900000001        9.3579813838005066E-002   7.0835702121257782E-002   7.0908911526203156E-002   7.2453627362847328E-003
  0.57499998807907104        1216.5007900000001        7.9185031354427338E-002   6.0981642454862595E-002   6.1034396290779114E-002   5.2433167584240437E-003
  0.60000002384185791        1216.5007900000001        6.6092051565647125E-002   5.1770500838756561E-002   5.1807187497615814E-002   3.7221407983452082E-003
  0.62500000000000000        1216.5007900000001        5.4335106164216995E-002   4.3280061334371567E-002   4.3304678052663803E-002   2.5870201643556356E-003
  0.64999997615814209        1216.5007900000001        4.3920747935771942E-002   3.5567536950111389E-002   3.5583455115556717E-002   1.7565070884302258E-003
  0.67500001192092896        1216.5007900000001        3.4830689430236816E-002   2.8670145198702812E-002   2.8680047020316124E-002   1.1618888238444924E-003
  0.69999998807907104        1216.5007900000001        2.7024492621421814E-002   2.2605799138545990E-002   2.2611709311604500E-002   7.4627122376114130E-004
  0.72500002384185791        1216.5007900000001        2.0442217588424683E-002   1.7373949289321899E-002   1.7377326264977455E-002   4.6347113675437868E-004
  0.75000000000000000        1216.5007900000001        1.5007046982645988E-002   1.2956561520695686E-002   1.2958405539393425E-002   2.7679506456479430E-004
  0.77499997615814209        1216.5007900000001        1.0627837851643562E-002   9.3192420899868011E-003   9.3202097341418266E-003   1.5776969667058438E-004
  0.80000001192092896        1216.5007900000001        7.2016953490674496E-003   6.4125540666282177E-003   6.4130560494959354E-003   8.4879320638719946E-005
  0.82499998807907104        1216.5007900000001        4.6165413223206997E-003   4.1735144332051277E-003   4.1737952269613743E-003   4.2353367462055758E-005
  0.85000002384185791        1216.5007900000001        2.7537250425666571E-003   2.5273147039115429E-003   2.5275100488215685E-003   1.9038456230191514E-005
  0.87500000000000000        1216.5007900000001        1.4907122822478414E-003   1.3893083669245243E-003   1.3894829899072647E-003   7.3786891334748361E-006
  0.89999997615814209        1216.5007900000001        7.0392288034781814E-004   6.6733587300404906E-004   6.6750653786584735E-004   2.5193346573360031E-006
  0.92500001192092896        1216.5007900000001        2.7183184283785522E-004   2.6451799203641713E-004   2.6466391864232719E-004   1.5399535868709791E-006
  0.94999998807907104        1216.5007900000001        7.8560951806139201E-005   8.2764592661987990E-005   8.2832157204393297E-005   2.8151694095868152E-006
  0.97500002384185791        1216.5007900000001        1.8464861568645574E-005   2.7548456273507327E-005   2.7454541850602254E-005   5.4939437177381478E-006
   1.0000000000000000        1216.5007900000001        3.2606667446088977E-006   1.5595185686834157E-005   1.5233844351314474E-005   9.0815001385635696E-006
   9.9999997171806854E-010   1559.8081870000001        2.8348041232675314E-003  -9.1461499687284231E-004  -1.0873306309804320E-003  -6.4291973831132054E-004
   1.3183000246996812E-009   1559.8081870000001        2.9678579885512590E-003  -9.1656175209209323E-004  -1.1148385237902403E-003  -6.3749746186658740E-004
   1.7378000150003459E-009   1559.8081870000001        3.1077843159437180E-003  -9.1646326472982764E-004  -1.1433874024078250E-003  -6.2884256476536393E-004
   2.2908999142146058E-009   1559.8081870000001        3.2550333999097347E-003  -9.1410154709592462E-004  -1.1731333797797561E-003  -6.1645027017220855E-004
   3.0200000278313155E-009   1559.8081870000001        3.4099919721484184E-003  -9.0924103278666735E-004  -1.2042375747114420E-003  -5.9975741896778345E-004
   3.9810998941902653E-009   1559.8081870000001        3.5731024108827114E-003  -9.0162706328555942E-004  -1.2368941679596901E-003  -5.7812966406345367E-004
   5.2481001766579993E-009   1559.8081870000001        3.7448455113917589E-003  -8.9098408352583647E-004  -1.2713285395875573E-003  -5.5085489293560386E-004
   6.9183001549788514E-009   1559.8081870000001        3.9257137104868889E-003  -8.7701523443683982E-004  -1.3077958719804883E-003  -5.1714025903493166E-004
   9.1201002305751899E-009   1559.8081870000001        4.1162446141242981E-003  -8.5939909331500530E-004  -1.3465910451486707E-003  -4.7610071487724781E-004
   1.2023000373062587E-008   1559.8081870000001        4.3170191347599030E-003  -8.3778728730976582E-004  -1.3880527112632990E-003  -4.2675057193264365E-004
   1.5849000334355878E-008   1559.8081870000001        4.5285718515515327E-003  -8.1181392306461930E-004  -1.4325479278340936E-003  -3.6802174872718751E-004
   2.0892999330612838E-008   1559.8081870000001        4.7515975311398506E-003  -7.8106991713866591E-004  -1.4805201208218932E-003  -2.9870329308323562E-004
   2.7542000680114143E-008   1559.8081870000001        4.9867453053593636E-003  -7.4512488208711147E-004  -1.5324512496590614E-003  -2.1748829749412835E-004
   3.6307998385609608E-008   1559.8081870000001        5.2347681485116482E-003  -7.0350611349567771E-004  -1.5888985944911838E-003  -1.2292411702219397E-004
   4.7863000673942224E-008   1559.8081870000001        5.4963859729468822E-003  -6.5571739105507731E-004  -1.6504703089594841E-003  -1.3454109648591839E-005
   6.3096003088958241E-008   1559.8081870000001        5.7724402286112309E-003  -6.0121162096038461E-004  -1.7178666312247515E-003   1.1264614295214415E-004
   8.3175997644957533E-008   1559.8081870000001        6.0637732967734337E-003  -5.3940981160849333E-004  -1.7918583471328020E-003   2.5722553255036473E-004
   1.0965000285523274E-007   1559.8081870000001        6.3713565468788147E-003  -4.6967249363660812E-004  -1.8733262550085783E-003   4.2232457781210542E-004
   1.4453999597208167E-007   1559.8081870000001        6.6960495896637440E-003  -3.9135187398642302E-004  -1.9632056355476379E-003   6.1005126917734742E-004
   1.9054999711443088E-007   1559.8081870000001        7.0390966720879078E-003  -3.0367163708433509E-004  -2.0626294426620007E-003   8.2286825636401772E-004
   2.5118998792095226E-007   1559.8081870000001        7.4014179408550262E-003  -2.0589769701473415E-004  -2.1727401763200760E-003   1.0631824843585491E-003
   3.3112999631157436E-007   1559.8081870000001        7.7842860482633114E-003  -9.7166252089664340E-005  -2.2948924452066422E-003   1.3337612617760897E-003
   4.3651999703797628E-007   1559.8081870000001        8.1889946013689041E-003   2.3436656192643568E-005  -2.4305696133524179E-003   1.6375444829463959E-003
   5.7544002629583701E-007   1559.8081870000001        8.6168339475989342E-003   1.5686667757108808E-004  -2.5813833344727755E-003   1.9776262342929840E-003
   7.5857997217099182E-007   1559.8081870000001        9.0693049132823944E-003   3.0418907408602536E-004  -2.7491594664752483E-003   2.3574358783662319E-003
   9.9999999747524271E-007   1559.8081870000001        9.5479302108287811E-003   4.6652319724671543E-004  -2.9358854517340660E-003   2.7806141879409552E-003
   1.3182999509808724E-006   1559.8081870000001        1.0054451413452625E-002   6.4511183882132173E-004  -3.1438008882105350E-003   3.2512159086763859E-003
   1.7377999483869644E-006   1559.8081870000001        1.0590462014079094E-002   8.4119476377964020E-004  -3.3752610906958580E-003   3.7734105717390776E-003
   2.2909000563231530E-006   1559.8081870000001        1.1158103123307228E-002   1.0562608949840069E-003  -3.6330455914139748E-003   4.3521984480321407E-003
   3.0199998946045525E-006   1559.8081870000001        1.1759331449866295E-002   1.2917862040922046E-003  -3.9200610481202602E-003   4.9927779473364353E-003
   3.9810997805034276E-006   1559.8081870000001        1.2396387755870819E-002   1.5494088875129819E-003  -4.2395596392452717E-003   5.7010985910892487E-003
   5.2481000238913111E-006   1559.8081870000001        1.3071746565401554E-002   1.8309147562831640E-003  -4.5951325446367264E-003   6.4839315600693226E-003
   6.9183001869532745E-006   1559.8081870000001        1.3788031414151192E-002   2.1382069680839777E-003  -4.9906792119145393E-003   7.3489272035658360E-003
   9.1201000032015145E-006   1559.8081870000001        1.4548170380294323E-002   2.4733701720833778E-003  -5.4304883815348148E-003   8.3049628883600235E-003
   1.2022999726468697E-005   1559.8081870000001        1.5355424955487251E-002   2.8386868070811033E-003  -5.9192529879510403E-003   9.3624051660299301E-003
   1.5849000192247331E-005   1559.8081870000001        1.6213061287999153E-002   3.2364844810217619E-003  -6.4618401229381561E-003   1.0532902553677559E-002
   2.0892999600619078E-005   1559.8081870000001        1.7125241458415985E-002   3.6695371381938457E-003  -7.0637911558151245E-003   1.1830850504338741E-002
   2.7542000680114143E-005   1559.8081870000001        1.8096262589097023E-002   4.1407151147723198E-003  -7.7307787723839283E-003   1.3272697106003761E-002
   3.6307999835116789E-005   1559.8081870000001        1.9131243228912354E-002   4.6532959677278996E-003  -8.4689287468791008E-003   1.4878237619996071E-002
   4.7862999053904787E-005   1559.8081870000001        2.0235685631632805E-002   5.2107363007962704E-003  -9.2843333259224892E-003   1.6670297831296921E-002
   6.3095998484641314E-005   1559.8081870000001        2.1416259929537773E-002   5.8170394040644169E-003  -1.0183342732489109E-002   1.8676286563277245E-002
   8.3175997133366764E-005   1559.8081870000001        2.2680496796965599E-002   6.4765703864395618E-003  -1.1171962134540081E-002   2.0927986130118370E-002
   1.0964999819407240E-004   1559.8081870000001        2.4037601426243782E-002   7.1944342926144600E-003  -1.2255949899554253E-002   2.3463144898414612E-002
   1.4453999756369740E-004   1559.8081870000001        2.5497728958725929E-002   7.9760355874896049E-003  -1.3439507223665714E-002   2.6324098929762840E-002
   1.9054999575018883E-004   1559.8081870000001        2.7074638754129410E-002   8.8284183293581009E-003  -1.4726434834301472E-002   2.9562612995505333E-002
   2.5119000929407775E-004   1559.8081870000001        2.8783084824681282E-002   9.7587630152702332E-003  -1.6116682440042496E-002   3.3233992755413055E-002
   3.3112999517470598E-004   1559.8081870000001        3.0642662197351456E-002   1.0776333510875702E-002  -1.7607741057872772E-002   3.7403561174869537E-002
   4.3652000022120774E-004   1559.8081870000001        3.2677300274372101E-002   1.1892044916749001E-002  -1.9191918894648552E-002   4.2143654078245163E-002
   5.7544000446796417E-004   1559.8081870000001        3.4916419535875320E-002   1.3118895702064037E-002  -2.0854325965046883E-002   4.7532692551612854E-002
   7.5857999036088586E-004   1559.8081870000001        3.7397723644971848E-002   1.4473252929747105E-002  -2.2571235895156860E-002   5.3656823933124542E-002
   1.0000000474974513E-003   1559.8081870000001        4.0168430656194687E-002   1.5975248068571091E-002  -2.4306219071149826E-002   6.0605887323617935E-002
   1.3183000264689326E-003   1559.8081870000001        4.3289270251989365E-002   1.7650639638304710E-002  -2.6006929576396942E-002   6.8473547697067261E-002
   1.7377999611198902E-003   1559.8081870000001        4.6835813671350479E-002   1.9531244412064552E-002  -2.7599047869443893E-002   7.7347658574581146E-002
   2.2909000981599092E-003   1559.8081870000001        5.0907488912343979E-002   2.1659504622220993E-002  -2.8982546180486679E-002   8.7315872311592102E-002
   3.0199999455362558E-003   1559.8081870000001        5.5628437548875809E-002   2.4088822305202484E-002  -3.0022406950592995E-002   9.8446100950241089E-002
   3.9810999296605587E-003   1559.8081870000001        6.1157286167144775E-002   2.6888865977525711E-002  -3.0541995540261269E-002  0.11078406125307083     
   5.2481000311672688E-003   1559.8081870000001        6.7694567143917084E-002   3.0150081962347031E-002  -3.0313819646835327E-002  0.12433896213769913     
   6.9182999432086945E-003   1559.8081870000001        7.5489975512027740E-002   3.3988889306783676E-002  -2.9050590470433235E-002  0.13906395435333252     
   9.1201001778244972E-003   1559.8081870000001        8.4850728511810303E-002   3.8554742932319641E-002  -2.6397598907351494E-002  0.15483541786670685     
   1.2023000046610832E-002   1559.8081870000001        9.6145726740360260E-002   4.4036947190761566E-002  -2.1928459405899048E-002  0.17142255604267120     
   1.5848999843001366E-002   1559.8081870000001       0.10979525744915009        5.0667140632867813E-002  -1.5152050182223320E-002  0.18844020366668701     
   2.0893000066280365E-002   1559.8081870000001       0.12626236677169800        5.8726176619529724E-002  -5.5257026106119156E-003  0.20531438291072845     
   2.7542000636458397E-002   1559.8081870000001       0.14598979055881500        6.8528823554515839E-002   7.4963746592402458E-003  0.22120141983032227     
   3.6308001726865768E-002   1559.8081870000001       0.16930909454822540        8.0399155616760254E-002   2.4388398975133896E-002  0.23492310941219330     
   4.7862999141216278E-002   1559.8081870000001       0.19624869525432587        9.4597764313220978E-002   4.5409917831420898E-002  0.24488317966461182     
   6.3096001744270325E-002   1559.8081870000001       0.22625309228897095       0.11119916290044785        7.0407629013061523E-002  0.24903264641761780     
   8.3176001906394958E-002   1559.8081870000001       0.25773084163665771       0.12985767424106598        9.8509915173053741E-002  0.24492566287517548     
  0.10000000149011612        1559.8081870000001       0.27804198861122131       0.14293237030506134       0.11805863678455353       0.23633024096488953     
  0.12500000000000000        1559.8081870000001       0.29952701926231384       0.15843957662582397       0.14108435809612274       0.21856625378131866     
  0.15000000596046448        1559.8081870000001       0.31218376755714417       0.16968254745006561       0.15781807899475098       0.19769130647182465     
  0.17499999701976776        1559.8081870000001       0.31749078631401062       0.17709946632385254       0.16918204724788666       0.17572468519210815     
  0.20000000298023224        1559.8081870000001       0.31670945882797241       0.18110573291778564       0.17598149180412292       0.15392933785915375     
  0.22499999403953552        1559.8081870000001       0.31093487143516541       0.18209962546825409       0.17891733348369598       0.13310064375400543     
  0.25000000000000000        1559.8081870000001       0.30112585425376892       0.18046325445175171       0.17860253155231476       0.11372464895248413     
  0.27500000596046448        1559.8081870000001       0.28812524676322937       0.17656201124191284       0.17557673156261444        9.6074834465980530E-002
  0.30000001192092896        1559.8081870000001       0.27267444133758545       0.17074367403984070       0.17031796276569366        8.0275885760784149E-002
  0.32499998807907104        1559.8081870000001       0.25542449951171875       0.16333742439746857       0.16325181722640991        6.6348046064376831E-002
  0.34999999403953552        1559.8081870000001       0.23694530129432678       0.15465295314788818       0.15475858747959137        5.4239083081483841E-002
  0.37500000000000000        1559.8081870000001       0.21773315966129303       0.14497974514961243       0.14517876505851746        4.3847948312759399E-002
  0.40000000596046448        1559.8081870000001       0.19821733236312866       0.13458648324012756       0.13481724262237549        3.5042498260736465E-002
  0.42500001192092896        1559.8081870000001       0.17876572906970978       0.12372055649757385       0.12394655495882034        2.7672793716192245E-002
  0.44999998807907104        1559.8081870000001       0.15969009697437286       0.11260771751403809       0.11280953884124756        2.1581128239631653E-002
  0.47499999403953552        1559.8081870000001       0.14125052094459534       0.10145188868045807       0.10162122547626495        1.6609437763690948E-002
  0.50000000000000000        1559.8081870000001       0.12365981191396713        9.0435065329074860E-002   9.0570479631423950E-002   1.2604718096554279E-002
  0.52499997615814209        1559.8081870000001       0.10708729922771454        7.9717278480529785E-002   7.9821266233921051E-002   9.4228349626064301E-003
  0.55000001192092896        1559.8081870000001        9.1662533581256866E-002   6.9436728954315186E-002   6.9513708353042603E-002   6.9310478866100311E-003
  0.57499998807907104        1559.8081870000001        7.7478691935539246E-002   5.9709969907999039E-002   5.9765018522739410E-002   5.0095357000827789E-003
  0.60000002384185791        1559.8081870000001        6.4595811069011688E-002   5.0632257014513016E-002   5.0670295953750610E-002   3.5521148238331079E-003
  0.62500000000000000        1559.8081870000001        5.3043842315673828E-002   4.2277909815311432E-002   4.2303297668695450E-002   2.4663349613547325E-003
  0.64999997615814209        1559.8081870000001        4.2825628072023392E-002   3.4700870513916016E-002   3.4717213362455368E-002   1.6730965580791235E-003
  0.67500001192092896        1559.8081870000001        3.3919677138328552E-002   2.7935314923524857E-002   2.7945442125201225E-002   1.1059129610657692E-003
  0.69999998807907104        1559.8081870000001        2.6282951235771179E-002   2.1996421739459038E-002   2.2002445533871651E-002   7.0992077235132456E-004
  0.72500002384185791        1559.8081870000001        1.9853491336107254E-002   1.6881251707673073E-002   1.6884682700037956E-002   4.4072509626857936E-004
  0.75000000000000000        1559.8081870000001        1.4553057029843330E-002   1.2569780461490154E-002   1.2571648694574833E-002   2.6315558352507651E-004
  0.77499997615814209        1559.8081870000001        1.0289684869349003E-002   9.0260701254010201E-003   9.0270470827817917E-003   1.4999254199210554E-004
  0.80000001192092896        1559.8081870000001        6.9602550938725471E-003   6.1996188014745712E-003   6.2001235783100128E-003   8.0715064541436732E-005
  0.82499998807907104        1559.8081870000001        4.4530518352985382E-003   4.0268949232995510E-003   4.0271752513945103E-003   4.0310354961548001E-005
  0.85000002384185791        1559.8081870000001        2.6503535918891430E-003   2.4330832529813051E-003   2.4332753382623196E-003   1.8174790966440924E-005
  0.87500000000000000        1559.8081870000001        1.4311039121821523E-003   1.3340938603505492E-003   1.3342626625671983E-003   7.1276390372077003E-006
  0.89999997615814209        1559.8081870000001        6.7371461773291230E-004   6.3889665761962533E-004   6.3905853312462568E-004   2.5495733098068740E-006
  0.92500001192092896        1559.8081870000001        2.5912720593623817E-004   2.5231536710634828E-004   2.5244918651878834E-004   1.6500434867339209E-006
  0.94999998807907104        1559.8081870000001        7.4346469773445278E-005   7.8516430221498013E-005   7.8569173638243228E-005   2.8600311452464666E-006
  0.97500002384185791        1559.8081870000001        1.6936488464125432E-005   2.5727862521307543E-005   2.5618357540224679E-005   5.3401895456772763E-006
   1.0000000000000000        1559.8081870000001        1.9709598291228758E-006   1.3778411812381819E-005   1.3404363926383667E-005   8.5882838902762160E-006
   9.9999997171806854E-010   2000.0000000000000        2.8373834211379290E-003  -9.1335066827014089E-004  -1.0880650952458382E-003  -6.6180864814668894E-004
   1.3183000246996812E-009   2000.0000000000000        2.9705921187996864E-003  -9.1518985573202372E-004  -1.1159282876178622E-003  -6.5501575591042638E-004
   1.7378000150003459E-009   2000.0000000000000        3.1106832902878523E-003  -9.1497565153986216E-004  -1.1448882287368178E-003  -6.4471538644284010E-004
   2.2908999142146058E-009   2000.0000000000000        3.2581079285591841E-003  -9.1248960234224796E-004  -1.1751080164685845E-003  -6.3036719802767038E-004
   3.0200000278313155E-009   2000.0000000000000        3.4132529981434345E-003  -9.0749532682821155E-004  -1.2067563366144896E-003  -6.1137048760429025E-004
   3.9810998941902653E-009   2000.0000000000000        3.5765620414167643E-003  -8.9973770081996918E-004  -1.2400352861732244E-003  -5.8704917319118977E-004
   5.2481001766579993E-009   2000.0000000000000        3.7485165521502495E-003  -8.8894029613584280E-004  -1.2751794420182705E-003  -5.5664533283561468E-004
   6.9183001549788514E-009   2000.0000000000000        3.9296098984777927E-003  -8.7480549700558186E-004  -1.3124535325914621E-003  -5.1931681809946895E-004
   9.1201002305751899E-009   2000.0000000000000        4.1203801520168781E-003  -8.5701112402603030E-004  -1.3521630316972733E-003  -4.7412468120455742E-004
   1.2023000373062587E-008   2000.0000000000000        4.3214098550379276E-003  -8.3520793123170733E-004  -1.3946576509624720E-003  -4.2002461850643158E-004
   1.5849000334355878E-008   2000.0000000000000        4.5332345180213451E-003  -8.0902897752821445E-004  -1.4403165550902486E-003  -3.5588740138337016E-004
   2.0892999330612838E-008   2000.0000000000000        4.7565493732690811E-003  -7.7806418994441628E-004  -1.4895963249728084E-003  -2.8043315978720784E-004
   2.7542000680114143E-008   2000.0000000000000        4.9920058809220791E-003  -7.4188219150528312E-004  -1.5429926570504904E-003  -1.9228330347687006E-004
   3.6307998385609608E-008   2000.0000000000000        5.2403579466044903E-003  -7.0000893902033567E-004  -1.6010777326300740E-003  -8.9906512585002929E-005
   4.7863000673942224E-008   2000.0000000000000        5.5023264139890671E-003  -6.5194704802706838E-004  -1.6644753050059080E-003   2.8335445676930249E-005
   6.3096003088958241E-008   2000.0000000000000        5.7787555269896984E-003  -5.9714796952903271E-004  -1.7339024925604463E-003   1.6425666399300098E-004
   8.3175997644957533E-008   2000.0000000000000        6.0704885981976986E-003  -5.3503137314692140E-004  -1.8101477762684226E-003   3.1979999039322138E-004
   1.0965000285523274E-007   2000.0000000000000        6.3784983940422535E-003  -4.6495607239194214E-004  -1.8941110465675592E-003   4.9710919847711921E-004
   1.4453999597208167E-007   2000.0000000000000        6.7036477848887444E-003  -3.8627264439128339E-004  -1.9867466762661934E-003   6.9839583011344075E-004
   1.9054999711443088E-007   2000.0000000000000        7.0471833460032940E-003  -2.9820273630321026E-004  -2.0892105530947447E-003   9.2624744866043329E-004
   2.5118998792095226E-007   2000.0000000000000        7.4100266210734844E-003  -2.0001042867079377E-004  -2.2026658989489079E-003   1.1831878218799829E-003
   3.3112999631157436E-007   2000.0000000000000        7.7934549190104008E-003  -9.0829584223683923E-005  -2.3284922353923321E-003   1.4721238985657692E-003
   4.3651999703797628E-007   2000.0000000000000        8.1987641751766205E-003   3.0256183890742250E-005  -2.4681985378265381E-003   1.7961444100365043E-003
   5.7544002629583701E-007   2000.0000000000000        8.6272479966282845E-003   1.6420513566117734E-004  -2.6234232354909182E-003   2.1585018839687109E-003
   7.5857997217099182E-007   2000.0000000000000        9.0804127976298332E-003   3.1208552536554635E-004  -2.7960210572928190E-003   2.5628074072301388E-003
   9.9999999747524271E-007   2000.0000000000000        9.5597850158810616E-003   4.7501991502940655E-004  -2.9880108777433634E-003   3.0128983780741692E-003
   1.3182999509808724E-006   2000.0000000000000        1.0067112743854523E-002   6.5425486536696553E-004  -3.2016653567552567E-003   3.5130570176988840E-003
   1.7377999483869644E-006   2000.0000000000000        1.0603995993733406E-002   8.5103389574214816E-004  -3.4393733367323875E-003   4.0676929056644440E-003
   2.2909000563231530E-006   2000.0000000000000        1.1172584258019924E-002   1.0668508475646377E-003  -3.7039536982774734E-003   4.6821041032671928E-003
   3.0199998946045525E-006   2000.0000000000000        1.1774841696023941E-002   1.3031865237280726E-003  -3.9983512833714485E-003   5.3618089295923710E-003
   3.9810997805034276E-006   2000.0000000000000        1.2413022108376026E-002   1.5616852324455976E-003  -4.3258583173155785E-003   6.1131292022764683E-003
   5.2481000238913111E-006   2000.0000000000000        1.3089611195027828E-002   1.8441395368427038E-003  -4.6901088207960129E-003   6.9432691670954227E-003
   6.9183001869532745E-006   2000.0000000000000        1.3807249255478382E-002   2.1524603944271803E-003  -5.0950432196259499E-003   7.8603699803352356E-003
   9.1201000032015145E-006   2000.0000000000000        1.4568882994353771E-002   2.4887414183467627E-003  -5.5449907667934895E-003   8.8738771155476570E-003
   1.2022999726468697E-005   2000.0000000000000        1.5377796255052090E-002   2.8552762232720852E-003  -6.0446807183325291E-003   9.9948113784193993E-003
   1.5849000192247331E-005   2000.0000000000000        1.6237283125519753E-002   3.2544045243412256E-003  -6.5990048460662365E-003   1.1235539801418781E-002
   2.0892999600619078E-005   2000.0000000000000        1.7151540145277977E-002   3.6889156326651573E-003  -7.2135240770876408E-003   1.2611310929059982E-002
   2.7542000680114143E-005   2000.0000000000000        1.8124902620911598E-002   4.1616973467171192E-003  -7.8939087688922882E-003   1.4139503240585327E-002
   3.6307999835116789E-005   2000.0000000000000        1.9162541255354881E-002   4.6760500408709049E-003  -8.6462618783116341E-003   1.5840964391827583E-002
   4.7862999053904787E-005   2000.0000000000000        2.0270019769668579E-002   5.2354549989104271E-003  -9.4766085967421532E-003   1.7739644274115562E-002
   6.3095998484641314E-005   2000.0000000000000        2.1454082801938057E-002   5.8439481072127819E-003  -1.0391191579401493E-002   1.9864199683070183E-002
   8.3175997133366764E-005   2000.0000000000000        2.2722356021404266E-002   6.5059326589107513E-003  -1.1395844630897045E-002   2.2247701883316040E-002
   1.0964999819407240E-004   2000.0000000000000        2.4084154516458511E-002   7.2265621274709702E-003  -1.2496077455580235E-002   2.4929272010922432E-002
   1.4453999756369740E-004   2000.0000000000000        2.5549771264195442E-002   8.0112982541322708E-003  -1.3695728033781052E-002   2.7952522039413452E-002
   1.9054999575018883E-004   2000.0000000000000        2.7133138850331306E-002   8.8672591373324394E-003  -1.4998123981058598E-002   3.1370598822832108E-002
   2.5119000929407775E-004   2000.0000000000000        2.8849214315414429E-002   9.8017109557986259E-003  -1.6402572393417358E-002   3.5239830613136292E-002
   3.3112999517470598E-004   2000.0000000000000        3.0717842280864716E-002   1.0824025608599186E-002  -1.7905741930007935E-002   3.9626449346542358E-002
   4.3652000022120774E-004   2000.0000000000000        3.2763257622718811E-002   1.1945256032049656E-002  -1.9498899579048157E-002   4.4603280723094940E-002
   5.7544000446796417E-004   2000.0000000000000        3.5015232861042023E-002   1.3178559020161629E-002  -2.1165858954191208E-002   5.0248611718416214E-002
   7.5857999036088586E-004   2000.0000000000000        3.7511903792619705E-002   1.4540503732860088E-002  -2.2881321609020233E-002   5.6647740304470062E-002
   1.0000000474974513E-003   2000.0000000000000        4.0300983935594559E-002   1.6051461920142174E-002  -2.4606976658105850E-002   6.3888594508171082E-002
   1.3183000264689326E-003   2000.0000000000000        4.3443776667118073E-002   1.7737476155161858E-002  -2.6288289576768875E-002   7.2061665356159210E-002
   1.7377999611198902E-003   2000.0000000000000        4.7016479074954987E-002   1.9630705937743187E-002  -2.7848463505506516E-002   8.1249833106994629E-002
   2.2909000981599092E-003   2000.0000000000000        5.1119208335876465E-002   2.1773982793092728E-002  -2.9184728860855103E-002   9.1533973813056946E-002
   3.0199999455362558E-003   2000.0000000000000        5.5876769125461578E-002   2.4221137166023254E-002  -3.0159208923578262E-002  0.10297262668609619     
   3.9810999296605587E-003   2000.0000000000000        6.1448357999324799E-002   2.7042297646403313E-002  -3.0592439696192741E-002  0.11559934914112091     
   5.2481000311672688E-003   2000.0000000000000        6.8034872412681580E-002   3.0328335240483284E-002  -3.0254434794187546E-002  0.12940795719623566     
   6.9182999432086945E-003   2000.0000000000000        7.5885854661464691E-002   3.4196000546216965E-002  -2.8856184333562851E-002  0.14433258771896362     
   9.1201001778244972E-003   2000.0000000000000        8.5307583212852478E-002   3.8794830441474915E-002  -2.6042656973004341E-002  0.16022688150405884     
   1.2023000046610832E-002   2000.0000000000000        9.6666619181632996E-002   4.4313728809356689E-002  -2.1389398723840714E-002  0.17683361470699310     
   1.5848999843001366E-002   2000.0000000000000       0.11037873476743698        5.0983071327209473E-002  -1.4410689473152161E-002  0.19373817741870880     
   2.0893000066280365E-002   2000.0000000000000       0.12689928710460663        5.9081081300973892E-002  -4.5739230699837208E-003  0.21033567190170288     
   2.7542000636458397E-002   2000.0000000000000       0.14665877819061279        6.8917669355869293E-002   8.6502665653824806E-003  0.22575299441814423     
   3.6308001726865768E-002   2000.0000000000000       0.16997057199478149        8.0808833241462708E-002   2.5712078437209129E-002  0.23878924548625946     
   4.7862999141216278E-002   2000.0000000000000       0.19683767855167389        9.5002576708793640E-002   4.6838711947202682E-002  0.24784091114997864     
   6.3096001744270325E-002   2000.0000000000000       0.22667218744754791       0.11155517399311066        7.1837387979030609E-002  0.25087973475456238     
   8.3176001906394958E-002   2000.0000000000000       0.25784632563591003       0.13009691238403320        9.9794127047061920E-002  0.24552547931671143     
  0.10000000149011612        2000.0000000000000       0.27786475419998169       0.14304234087467194       0.11914601176977158       0.23608261346817017     
  0.12500000000000000        2000.0000000000000       0.29889112710952759       0.15832526981830597       0.14181622862815857       0.21736465394496918     
  0.15000000596046448        2000.0000000000000       0.31109517812728882       0.16932505369186401       0.15816722810268402       0.19584856927394867     
  0.17499999701976776        2000.0000000000000       0.31598067283630371       0.17649610340595245       0.16915372014045715       0.17349350452423096     
  0.20000000298023224        2000.0000000000000       0.31482449173927307       0.18026572465896606       0.17559990286827087       0.15150725841522217     
  0.22499999403953552        2000.0000000000000       0.30873075127601624       0.18104085326194763       0.17821763455867767       0.13063715398311615     
  0.25000000000000000        2000.0000000000000       0.29866293072700500       0.17920981347560883       0.17762589454650879       0.11132864654064178     
  0.27500000596046448        2000.0000000000000       0.28546512126922607       0.17514218389987946       0.17436708509922028        9.3821756541728973E-002
  0.30000001192092896        2000.0000000000000       0.26987758278846741       0.16918836534023285       0.16891989111900330        7.8214086592197418E-002
  0.32499998807907104        2000.0000000000000       0.25254854559898376       0.16167879104614258       0.16170908510684967        6.4504452049732208E-002
  0.34999999403953552        2000.0000000000000       0.23404383659362793       0.15292333066463470       0.15311312675476074        5.2624139934778214E-002
  0.37500000000000000        2000.0000000000000       0.21485482156276703       0.14321078360080719       0.14346994459629059        4.2459785938262939E-002
  0.40000000596046448        2000.0000000000000       0.19540524482727051       0.13280829787254333       0.13308133184909821        3.3870436251163483E-002
  0.42500001192092896        2000.0000000000000       0.17605714499950409       0.12196123600006104       0.12221644818782806        2.6700235903263092E-002
  0.44999998807907104        2000.0000000000000       0.15711623430252075       0.11089276522397995       0.11111440509557724        2.0787896588444710E-002
  0.47499999403953552        2000.0000000000000       0.13883660733699799        9.9803909659385681E-002   9.9986411631107330E-002   1.5973620116710663E-002
  0.50000000000000000        2000.0000000000000       0.12142515927553177        8.8873431086540222E-002   8.9017413556575775E-002   1.2104083783924580E-002
  0.52499997615814209        2000.0000000000000       0.10504553467035294        7.8257992863655090E-002   7.8367426991462708E-002   9.0358806774020195E-003
  0.55000001192092896        2000.0000000000000        8.9821934700012207E-002   6.8092301487922668E-002   6.8172663450241089E-002   6.6377380862832069E-003
  0.57499998807907104        2000.0000000000000        7.5842551887035370E-002   5.8489441871643066E-002   5.8546528220176697E-002   4.7917743213474751E-003
  0.60000002384185791        2000.0000000000000        6.3162848353385925E-002   4.9541190266609192E-002   4.9580421298742294E-002   3.3940081484615803E-003
  0.62500000000000000        2000.0000000000000        5.1808733493089676E-002   4.1318558156490326E-002   4.1344620287418365E-002   2.3542842827737331E-003
  0.64999997615814209        2000.0000000000000        4.1779465973377228E-002   3.3872332423925400E-002   3.3889040350914001E-002   1.5957610448822379E-003
  0.67500001192092896        2000.0000000000000        3.3050552010536194E-002   2.7233790606260300E-002   2.7244109660387039E-002   1.0540756629779935E-003
  0.69999998807907104        2000.0000000000000        2.5576487183570862E-002   2.1415507420897484E-002   2.1421628072857857E-002   6.7628966644406319E-004
  0.72500002384185791        2000.0000000000000        1.9293434917926788E-002   1.6412284225225449E-002   1.6415759921073914E-002   4.1969452286139131E-004
  0.75000000000000000        2000.0000000000000        1.4121847227215767E-002   1.2202223762869835E-002   1.2204111553728580E-002   2.5054876459762454E-004
  0.77499997615814209        2000.0000000000000        9.9690370261669159E-003   8.7479511275887489E-003   8.7489355355501175E-003   1.4280359027907252E-004
  0.80000001192092896        2000.0000000000000        6.7317299544811249E-003   5.9979949146509171E-003   5.9985015541315079E-003   7.6863478170707822E-005
  0.82499998807907104        2000.0000000000000        4.2986171320080757E-003   3.8883485831320286E-003   3.8886277470737696E-003   3.8417769246734679E-005
  0.85000002384185791        2000.0000000000000        2.5529260747134686E-003   2.3442434612661600E-003   2.3444325197488070E-003   1.7370590285281651E-005
  0.87500000000000000        2000.0000000000000        1.3750661164522171E-003   1.2821720447391272E-003   1.2823352590203285E-003   6.8867952904838603E-006
  0.89999997615814209        2000.0000000000000        6.4539909362792969E-004   6.1223050579428673E-004   6.1238382477313280E-004   2.5637637008912861E-006
  0.92500001192092896        2000.0000000000000        2.4725831463001668E-004   2.4090782972052693E-004   2.4103010946419090E-004   1.7310206885667867E-006
  0.94999998807907104        2000.0000000000000        7.0421890995930880E-005   7.4551157013047487E-005   7.4590010626707226E-005   2.8728775305353338E-006
  0.97500002384185791        2000.0000000000000        1.5517340216320008E-005   2.4024964659474790E-005   2.3901193344499916E-005   5.1633032853715122E-006
   1.0000000000000000        2000.0000000000000        7.9179790191119537E-007   1.2095546480850317E-005   1.1710470062098466E-005   8.0967938629328273E-006
   9.9999997171806854E-010   2564.4178769999999        2.8400004375725985E-003  -9.1213337145745754E-004  -1.0889975819736719E-003  -6.8001268664374948E-004
   1.3183000246996812E-009   2564.4178769999999        2.9733655974268913E-003  -9.1386679559946060E-004  -1.1172324884682894E-003  -6.7175150616094470E-004
   1.7378000150003459E-009   2564.4178769999999        3.1136227771639824E-003  -9.1353885363787413E-004  -1.1466211872175336E-003  -6.5969733987003565E-004
   2.2908999142146058E-009   2564.4178769999999        3.2612241338938475E-003  -9.1093039372935891E-004  -1.1773337610065937E-003  -6.4327358268201351E-004
   3.0200000278313155E-009   2564.4178769999999        3.4165570978075266E-003  -9.0580451069399714E-004  -1.2095464626327157E-003  -6.2184093985706568E-004
   3.9810998941902653E-009   2564.4178769999999        3.5800663754343987E-003  -8.9790532365441322E-004  -1.2434697709977627E-003  -5.9468066319823265E-004
   5.2481001766579993E-009   2564.4178769999999        3.7522334605455399E-003  -8.8695576414465904E-004  -1.2793467612937093E-003  -5.6098832283169031E-004
   6.9183001549788514E-009   2564.4178769999999        3.9335531182587147E-003  -8.7265740148723125E-004  -1.3174521736800671E-003  -5.1987136248499155E-004
   9.1201002305751899E-009   2564.4178769999999        4.1245645843446255E-003  -8.5468724137172103E-004  -1.3581017265096307E-003  -4.7033582814037800E-004
   1.2023000373062587E-008   2564.4178769999999        4.3258508667349815E-003  -8.3269510651007295E-004  -1.4016567729413509E-003  -4.1127789882011712E-004
   1.5849000334355878E-008   2564.4178769999999        4.5379488728940487E-003  -8.0631329910829663E-004  -1.4485078863799572E-003  -3.4150620922446251E-004
   2.0892999330612838E-008   2564.4178769999999        4.7615547664463520E-003  -7.7513058204203844E-004  -1.4991250354796648E-003  -2.5967089459300041E-004
   2.7542000680114143E-008   2564.4178769999999        4.9973218701779842E-003  -7.3871447239071131E-004  -1.5540174208581448E-003  -1.6432047414127737E-004
   3.6307998385609608E-008   2564.4178769999999        5.2460045553743839E-003  -6.9658970460295677E-004  -1.6137722413986921E-003  -5.3843861678615212E-005
   4.7863000673942224E-008   2564.4178769999999        5.5083259940147400E-003  -6.4825778827071190E-004  -1.6790283843874931E-003   7.3480056016705930E-005
   6.3096003088958241E-008   2564.4178769999999        5.7851313613355160E-003  -5.9316871920600533E-004  -1.7505200812593102E-003   2.1955640113446862E-004
   8.3175997644957533E-008   2564.4178769999999        6.0772658325731754E-003  -5.3074065363034606E-004  -1.8290529260411859E-003   3.8642343133687973E-004
   1.0965000285523274E-007   2564.4178769999999        6.3857045024633408E-003  -4.6033092075958848E-004  -1.9155462505295873E-003   5.7632994139567018E-004
   1.4453999597208167E-007   2564.4178769999999        6.7113121040165424E-003  -3.8128840969875455E-004  -2.0109727047383785E-003   7.9159287270158529E-004
   1.9054999711443088E-007   2564.4178769999999        7.0553375408053398E-003  -2.9283267213031650E-004  -2.1165118087083101E-003   1.0349269723519683E-003
   2.5118998792095226E-007   2564.4178769999999        7.4187056161463261E-003  -1.9422601326368749E-004  -2.2333469241857529E-003   1.3089752756059170E-003
   3.3112999631157436E-007   2564.4178769999999        7.8026959672570229E-003  -8.4599960246123374E-005  -2.3628817871212959E-003   1.6167873982340097E-003
   4.3651999703797628E-007   2564.4178769999999        8.2086073234677315E-003   3.6964320315746590E-005  -2.5066514499485493E-003   1.9616044592112303E-003
   5.7544002629583701E-007   2564.4178769999999        8.6377384141087532E-003   1.7142765864264220E-004  -2.6663201861083508E-003   2.3468418512493372E-003
   7.5857997217099182E-007   2564.4178769999999        9.0915998443961143E-003   3.1986131216399372E-004  -2.8437727596610785E-003   2.7762963436543941E-003
   9.9999999747524271E-007   2564.4178769999999        9.5717217773199081E-003   4.8339110799133778E-004  -3.0410576146095991E-003   3.2540084794163704E-003
   1.3182999509808724E-006   2564.4178769999999        1.0079858824610710E-002   6.6326721571385860E-004  -3.2604818698018789E-003   3.7844937760382891E-003
   1.7377999483869644E-006   2564.4178769999999        1.0617617517709732E-002   8.6073705460876226E-004  -3.5044662654399872E-003   4.3724086135625839E-003
   2.2909000563231530E-006   2564.4178769999999        1.1187154799699783E-002   1.0772992391139269E-003  -3.7758692633360624E-003   5.0233583897352219E-003
   3.0199998946045525E-006   2564.4178769999999        1.1790445074439049E-002   1.3144396943971515E-003  -4.0776729583740234E-003   5.7431883178651333E-003
   3.9810997805034276E-006   2564.4178769999999        1.2429752387106419E-002   1.5738084912300110E-003  -4.4132098555564880E-003   6.5386034548282623E-003
   5.2481000238913111E-006   2564.4178769999999        1.3107575476169586E-002   1.8572049448266625E-003  -4.7861542552709579E-003   7.4172485619783401E-003
   6.9183001869532745E-006   2564.4178769999999        1.3826569542288780E-002   2.1665480453521013E-003  -5.2004866302013397E-003   8.3877677097916603E-003
   9.1201000032015145E-006   2564.4178769999999        1.4589700847864151E-002   2.5039403699338436E-003  -5.6605744175612926E-003   9.4601828604936600E-003
   1.2022999726468697E-005   2564.4178769999999        1.5400275588035583E-002   2.8716863598674536E-003  -6.1711808666586876E-003   1.0646177455782890E-002
   1.5849000192247331E-005   2564.4178769999999        1.6261616721749306E-002   3.2721378374844790E-003  -6.7372187040746212E-003   1.1958839371800423E-002
   2.0892999600619078E-005   2564.4178769999999        1.7177950590848923E-002   3.7080997135490179E-003  -7.3642642237246037E-003   1.3414276763796806E-002
   2.7542000680114143E-005   2564.4178769999999        1.8153658136725426E-002   4.1824774816632271E-003  -8.0579798668622971E-003   1.5030791051685810E-002
   3.6307999835116789E-005   2564.4178769999999        1.9193956628441811E-002   4.6985927037894726E-003  -8.8244341313838959E-003   1.6830276697874069E-002
   4.7862999053904787E-005   2564.4178769999999        2.0304471254348755E-002   5.2599534392356873E-003  -9.6695823594927788E-003   1.8837790936231613E-002
   6.3095998484641314E-005   2564.4178769999999        2.1492024883627892E-002   5.8706267736852169E-003  -1.0599547997117043E-002   2.1083198487758636E-002
   8.3175997133366764E-005   2564.4178769999999        2.2764328867197037E-002   6.5350541844964027E-003  -1.1619980446994305E-002   2.3600826039910316E-002
   1.0964999819407240E-004   2564.4178769999999        2.4130815640091896E-002   7.2584375739097595E-003  -1.2736124917864799E-002   2.6431098580360413E-002
   1.4453999756369740E-004   2564.4178769999999        2.5601910427212715E-002   8.0462945625185966E-003  -1.3951446861028671E-002   2.9618829488754272E-002
   1.9054999575018883E-004   2564.4178769999999        2.7191717177629471E-002   8.9058168232440948E-003  -1.5268785879015923E-002   3.3218439668416977E-002
   2.5119000929407775E-004   2564.4178769999999        2.8915394097566605E-002   9.8443552851676941E-003  -1.6686787828803062E-002   3.7287153303623199E-002
   3.3112999517470598E-004   2564.4178769999999        3.0793031677603722E-002   1.0871391743421555E-002  -1.8201289698481560E-002   4.1891951113939285E-002
   4.3652000022120774E-004   2564.4178769999999        3.2849162817001343E-002   1.1998107656836510E-002  -1.9802508875727654E-002   4.7105956822633743E-002
   5.7544000446796417E-004   2564.4178769999999        3.5113912075757980E-002   1.3237823732197285E-002  -2.1472956985235214E-002   5.3007103502750397E-002
   7.5857999036088586E-004   2564.4178769999999        3.7625834345817566E-002   1.4607303775846958E-002  -2.3185770958662033E-002   5.9679608792066574E-002
   1.0000000474974513E-003   2564.4178769999999        4.0433131158351898E-002   1.6127154231071472E-002  -2.4900779128074646E-002   6.7209191620349884E-002
   1.3183000264689326E-003   2564.4178769999999        4.3597660958766937E-002   1.7823705449700356E-002  -2.6561291888356209E-002   7.5682908296585083E-002
   1.7377999611198902E-003   2564.4178769999999        4.7196231782436371E-002   1.9729435443878174E-002  -2.8088096529245377E-002   8.5178360342979431E-002
   2.2909000981599092E-003   2564.4178769999999        5.1329623907804489E-002   2.1887565031647682E-002  -2.9375767335295677E-002   9.5769383013248444E-002
   3.0199999455362558E-003   2564.4178769999999        5.6123271584510803E-002   2.4352340027689934E-002  -3.0283685773611069E-002  0.10750491172075272     
   3.9810999296605587E-003   2564.4178769999999        6.1736930161714554E-002   2.7194321155548096E-002  -3.0629722401499748E-002  0.12040618807077408     
   5.2481000311672688E-003   2564.4178769999999        6.8371787667274475E-002   3.0504796653985977E-002  -3.0181583017110825E-002  0.13445162773132324     
   6.9182999432086945E-003   2564.4178769999999        7.6277233660221100E-002   3.4400809556245804E-002  -2.8648778796195984E-002  0.14955654740333557     
   9.1201001778244972E-003   2564.4178769999999        8.5758537054061890E-002   3.9031952619552612E-002  -2.5676216930150986E-002  0.16555228829383850     
   1.2023000046610832E-002   2564.4178769999999        9.7179897129535675E-002   4.4586699455976486E-002  -2.0841633901000023E-002  0.18215599656105042     
   1.5848999843001366E-002   2564.4178769999999       0.11095257103443146        5.1294140517711639E-002  -1.3664950616657734E-002  0.19892492890357971     
   2.0893000066280365E-002   2564.4178769999999       0.12752430140972137        5.9429846704006195E-002  -3.6237554159015417E-003  0.21522507071495056     
   2.7542000636458397E-002   2564.4178769999999       0.14731352031230927        6.9298923015594482E-002   9.7949532791972160E-003  0.23015637695789337     
   3.6308001726865768E-002   2564.4178769999999       0.17061570286750793        8.1209354102611542E-002   2.7017727494239807E-002  0.24249827861785889     
   4.7862999141216278E-002   2564.4178769999999       0.19740907847881317        9.5396801829338074E-002   4.8240255564451218E-002  0.25064352154731750     
   6.3096001744270325E-002   2564.4178769999999       0.22707426548004150       0.11189975589513779        7.3231711983680725E-002  0.25258773565292358     
   8.3176001906394958E-002   2564.4178769999999       0.25794857740402222       0.13032513856887817       0.10103779286146164       0.24601849913597107     
  0.10000000149011612        2564.4178769999999       0.27767938375473022       0.14314283430576324       0.12019237130880356       0.23575843870639801     
  0.12500000000000000        2564.4178769999999       0.29825699329376221       0.15820534527301788       0.14251090586185455       0.21613025665283203     
  0.15000000596046448        2564.4178769999999       0.31001988053321838       0.16896718740463257       0.15848655998706818       0.19401124119758606     
  0.17499999701976776        2564.4178769999999       0.31449601054191589       0.17589858174324036       0.16910502314567566       0.17129850387573242     
  0.20000000298023224        2564.4178769999999       0.31297707557678223       0.17943830788135529       0.17520833015441895       0.14914432168006897     
  0.22499999403953552        2564.4178769999999       0.30657577514648438       0.18000166118144989       0.17751856148242950       0.12824846804141998     
  0.25000000000000000        2564.4178769999999       0.29625970125198364       0.17798280715942383       0.17666013538837433       0.10901673883199692     
  0.27500000596046448        2564.4178769999999       0.28287389874458313       0.17375534772872925       0.17317789793014526        9.1656684875488281E-002
  0.30000001192092896        2564.4178769999999       0.26715734601020813       0.16767203807830811       0.16755090653896332        7.6239928603172302E-002
  0.32499998807907104        2564.4178769999999       0.24975536763668060       0.16006444394588470       0.16020295023918152        6.2744915485382080E-002
  0.34999999403953552        2564.4178769999999       0.23122964799404144       0.15124249458312988       0.15151056647300720        5.1087364554405212E-002
  0.37500000000000000        2564.4178769999999       0.21206660568714142       0.14149416983127594       0.14180904626846313        4.1142415255308151E-002
  0.40000000596046448        2564.4178769999999       0.19268451631069183       0.13108511269092560       0.13139715790748596        3.2760977745056152E-002
  0.42500001192092896        2564.4178769999999       0.17343966662883759       0.12025855481624603       0.12054060399532318        2.5781840085983276E-002
  0.44999998807907104        2564.4178769999999       0.15463183820247650       0.10923515260219574       0.10947490483522415        2.0040545612573624E-002
  0.47499999403953552        2564.4178769999999       0.13650926947593689        9.8213002085685730E-002   9.8407499492168427E-002   1.5375874936580658E-002
  0.50000000000000000        2564.4178769999999       0.11927309632301331        8.7367735803127289E-002   8.7519481778144836E-002   1.1634395457804203E-002
  0.52499997615814209        2564.4178769999999       0.10308147966861725        7.6852709054946899E-002   7.6967045664787292E-002   8.6735570803284645E-003
  0.55000001192092896        2564.4178769999999        8.8053420186042786E-002   6.6799230873584747E-002   6.6882610321044922E-002   6.3636065460741520E-003
  0.57499998807907104        2564.4178769999999        7.4272304773330688E-002   5.7316977530717850E-002   5.7375870645046234E-002   4.5886063016951084E-003
  0.60000002384185791        2564.4178769999999        6.1789233237504959E-002   4.8494406044483185E-002   4.8534687608480453E-002   3.2467357814311981E-003
  0.62500000000000000        2564.4178769999999        5.0626207143068314E-002   4.0399316698312759E-002   4.0425967425107956E-002   2.2500664927065372E-003
  0.64999997615814209        2564.4178769999999        4.0779095143079758E-002   3.3079482614994049E-002   3.3096510916948318E-002   1.5239261556416750E-003
  0.67500001192092896        2564.4178769999999        3.2220546156167984E-002   2.6563400402665138E-002   2.6573881506919861E-002   1.0059790220111609E-003
  0.69999998807907104        2564.4178769999999        2.4902738630771637E-002   2.0861163735389709E-002   2.0867362618446350E-002   6.4511288655921817E-004
  0.72500002384185791        2564.4178769999999        1.8760079517960548E-002   1.5965431928634644E-002   1.5968944877386093E-002   4.0021029417403042E-004
  0.75000000000000000        2564.4178769999999        1.3711820356547832E-002   1.1852552182972431E-002   1.1854454874992371E-002   2.3887194402050227E-004
  0.77499997615814209        2564.4178769999999        9.6646388992667198E-003   8.4838131442666054E-003   8.4848031401634216E-003   1.3614415365736932E-004
  0.80000001192092896        2564.4178769999999        6.5151718445122242E-003   5.8068563230335712E-003   5.8073643594980240E-003   7.3293354944325984E-005
  0.82499998807907104        2564.4178769999999        4.1525559499859810E-003   3.7572707515209913E-003   3.7575487513095140E-003   3.6660672776633874E-005
  0.85000002384185791        2564.4178769999999        2.4609831161797047E-003   2.2603801917284727E-003   2.2605659905821085E-003   1.6620057067484595E-005
  0.87500000000000000        2564.4178769999999        1.3223143760114908E-003   1.2332816841080785E-003   1.2334393104538321E-003   6.6554543991514947E-006
  0.89999997615814209        2564.4178769999999        6.1882060253992677E-004   5.8719201479107141E-004   5.8733712648972869E-004   2.5642573291406734E-006
  0.92500001192092896        2564.4178769999999        2.3615403915755451E-004   2.3022809182293713E-004   2.3033938487060368E-004   1.7873434217108297E-006
  0.94999998807907104        2564.4178769999999        6.6762084315996617E-005   7.0844784204382449E-005   7.0870635681785643E-005   2.8596430183824850E-006
  0.97500002384185791        2564.4178769999999        1.4198445569491014E-005   2.2430773242376745E-005   2.2293979782261886E-005   4.9697787289915141E-006
   1.0000000000000000        2564.4178769999999       -2.8647951921811909E-007   1.0535836736380588E-005   1.0141268830921035E-005   7.6124670158606023E-006
   9.9999997171806854E-010   3288.1195250000001        2.8426505159586668E-003  -9.1096002142876387E-004  -1.0901228524744511E-003  -6.9752073613926768E-004
   1.3183000246996812E-009   3288.1195250000001        2.9761728364974260E-003  -9.1258948668837547E-004  -1.1187456548213959E-003  -6.8769324570894241E-004
   1.7378000150003459E-009   3288.1195250000001        3.1165974214673042E-003  -9.1214966960251331E-004  -1.1485803406685591E-003  -6.7377672530710697E-004
   2.2908999142146058E-009   3288.1195250000001        3.2643764279782772E-003  -9.0942071983590722E-004  -1.1798044433817267E-003  -6.5515754977241158E-004
   3.0200000278313155E-009   3288.1195250000001        3.4198984503746033E-003  -9.0416520833969116E-004  -1.2126014335080981E-003  -6.3115684315562248E-004
   3.9810998941902653E-009   3288.1195250000001        3.5836086608469486E-003  -8.9612655574455857E-004  -1.2471900554373860E-003  -6.0101243434473872E-004
   5.2481001766579993E-009   3288.1195250000001        3.7559894844889641E-003  -8.8502699509263039E-004  -1.2838225811719894E-003  -5.6387239601463079E-004
   6.9183001549788514E-009   3288.1195250000001        3.9375368505716324E-003  -8.7056733900681138E-004  -1.3227831805124879E-003  -5.1879265811294317E-004
   9.1201002305751899E-009   3288.1195250000001        4.1287904605269432E-003  -8.5242377826943994E-004  -1.3643981656059623E-003  -4.6472364920191467E-004
   1.2023000373062587E-008   3288.1195250000001        4.3303347192704678E-003  -8.3024526247754693E-004  -1.4090399490669370E-003  -4.0050077950581908E-004
   1.5849000334355878E-008   3288.1195250000001        4.5427069999277592E-003  -8.0366310430690646E-004  -1.4571109786629677E-003  -3.2486964482814074E-004
   2.0892999330612838E-008   3288.1195250000001        4.7666057944297791E-003  -7.7226507710292935E-004  -1.5090942615643144E-003  -2.3640920699108392E-004
   2.7542000680114143E-008   3288.1195250000001        5.0026839599013329E-003  -7.3561765020713210E-004  -1.5655126189813018E-003  -1.3359410513658077E-004
   3.6307998385609608E-008   3288.1195250000001        5.2516986615955830E-003  -6.9324439391493797E-004  -1.6269680345430970E-003  -1.4732163435837720E-005
   4.7863000673942224E-008   3288.1195250000001        5.5143744684755802E-003  -6.4464547904208302E-004  -1.6941146459430456E-003   1.2198177864775062E-004
   6.3096003088958241E-008   3288.1195250000001        5.7915574871003628E-003  -5.8926962083205581E-004  -1.7677032155916095E-003   2.7854528161697090E-004
   8.3175997644957533E-008   3288.1195250000001        6.0840947553515434E-003  -5.2653357852250338E-004  -1.8485566833987832E-003   4.5709352707490325E-004
   1.0965000285523274E-007   3288.1195250000001        6.3929641619324684E-003  -4.5579281868413091E-004  -1.9376134732738137E-003   6.5998209174722433E-004
   1.4453999597208167E-007   3288.1195250000001        6.7190313711762428E-003  -3.7639486254192889E-004  -2.0358648616820574E-003   8.8963506277650595E-004
   1.9054999711443088E-007   3288.1195250000001        7.0635485462844372E-003  -2.8755713719874620E-004  -2.1445127204060555E-003   1.1488968739286065E-003
   2.5118998792095226E-007   3288.1195250000001        7.4274428188800812E-003  -1.8854009977076203E-004  -2.2647611331194639E-003   1.4405325055122375E-003
   3.3112999631157436E-007   3288.1195250000001        7.8119966201484203E-003  -7.8472992754541337E-005  -2.3980382829904556E-003   1.7677369760349393E-003
   4.3651999703797628E-007   3288.1195250000001        8.2185128703713417E-003   4.3565454689087346E-005  -2.5459043681621552E-003   2.1339075174182653E-003
   5.7544002629583701E-007   3288.1195250000001        8.6482921615242958E-003   1.7853865574579686E-004  -2.7100499719381332E-003   2.5426263455301523E-003
   7.5857997217099182E-007   3288.1195250000001        9.1028511524200439E-003   3.2752085826359689E-004  -2.8923891950398684E-003   2.9978810343891382E-003
   9.9999999747524271E-007   3288.1195250000001        9.5837246626615524E-003   4.9164111260324717E-004  -3.0950002837926149E-003   3.5039202775806189E-003
   1.3182999509808724E-006   3288.1195250000001        1.0092672891914845E-002   6.7215325543656945E-004  -3.3202238846570253E-003   4.0654996410012245E-003
   1.7377999483869644E-006   3288.1195250000001        1.0631308890879154E-002   8.7030854774639010E-004  -3.5705131012946367E-003   4.6875290572643280E-003
   2.2909000563231530E-006   3288.1195250000001        1.1201797984540462E-002   1.0876103769987822E-003  -3.8487652782350779E-003   5.3759287111461163E-003
   3.0199998946045525E-006   3288.1195250000001        1.1806122027337551E-002   1.3255496742203832E-003  -4.1579985991120338E-003   6.1368802562355995E-003
   3.9810997805034276E-006   3288.1195250000001        1.2446558102965355E-002   1.5857825055718422E-003  -4.5015853829681873E-003   6.9774794392287731E-003
   5.2481000238913111E-006   3288.1195250000001        1.3125616125762463E-002   1.8701150547713041E-003  -4.8832395114004612E-003   7.9058222472667694E-003
   6.9183001869532745E-006   3288.1195250000001        1.3845968991518021E-002   2.1804736461490393E-003  -5.3069801069796085E-003   8.9310612529516220E-003
   9.1201000032015145E-006   3288.1195250000001        1.4610600657761097E-002   2.5189705193042755E-003  -5.7772090658545494E-003   1.0063807480037212E-002
   1.2022999726468697E-005   3288.1195250000001        1.5422839671373367E-002   2.8879204764962196E-003  -6.2987217679619789E-003   1.1316408403217793E-002
   1.5849000192247331E-005   3288.1195250000001        1.6286035999655724E-002   3.2896876800805330E-003  -6.8764481693506241E-003   1.2702681124210358E-002
   2.0892999600619078E-005   3288.1195250000001        1.7204448580741882E-002   3.7270924076437950E-003  -7.5159752741456032E-003   1.4239590615034103E-002
   2.7542000680114143E-005   3288.1195250000001        1.8182501196861267E-002   4.2030578479170799E-003  -8.2229496911168098E-003   1.5946358442306519E-002
   3.6307999835116789E-005   3288.1195250000001        1.9225461408495903E-002   4.7209272161126137E-003  -9.0034035965800285E-003   1.7845911905169487E-002
   4.7862999053904787E-005   3288.1195250000001        2.0339012145996094E-002   5.2842334844172001E-003  -9.8632080480456352E-003   1.9964393228292465E-002
   6.3095998484641314E-005   3288.1195250000001        2.1530050784349442E-002   5.8970768004655838E-003  -1.0808360762894154E-002   2.2332850843667984E-002
   8.3175997133366764E-005   3288.1195250000001        2.2806381806731224E-002   6.5639358945190907E-003  -1.1844312772154808E-002   2.4986810982227325E-002
   1.0964999819407240E-004   3288.1195250000001        2.4177547544240952E-002   7.2900601662695408E-003  -1.2976034544408321E-002   2.7967944741249084E-002
   1.4453999756369740E-004   3288.1195250000001        2.5654105469584465E-002   8.0810235813260078E-003  -1.4206602238118649E-002   3.1322188675403595E-002
   1.9054999575018883E-004   3288.1195250000001        2.7250332757830620E-002   8.9440895244479179E-003  -1.5538356266915798E-002   3.5105124115943909E-002
   2.5119000929407775E-004   3288.1195250000001        2.8981579467654228E-002   9.8866941407322884E-003  -1.6969267278909683E-002   3.9374742656946182E-002
   3.3112999517470598E-004   3288.1195250000001        3.0868183821439743E-002   1.0918426327407360E-002  -1.8494330346584320E-002   4.4198624789714813E-002
   4.3652000022120774E-004   3288.1195250000001        3.2934967428445816E-002   1.2050597928464413E-002  -2.0102702081203461E-002   4.9650005996227264E-002
   5.7544000446796417E-004   3288.1195250000001        3.5212408751249313E-002   1.3296686112880707E-002  -2.1775597706437111E-002   5.5806253105401993E-002
   7.5857999036088586E-004   3288.1195250000001        3.7739463150501251E-002   1.4673648402094841E-002  -2.3484591394662857E-002   6.2750257551670074E-002
   1.0000000474974513E-003   3288.1195250000001        4.0564820170402527E-002   1.6202323138713837E-002  -2.5187674909830093E-002   7.0565298199653625E-002
   1.3183000264689326E-003   3288.1195250000001        4.3750870972871780E-002   1.7909316346049309E-002  -2.6826042681932449E-002   7.9334698617458344E-002
   1.7377999611198902E-003   3288.1195250000001        4.7375023365020752E-002   1.9827427342534065E-002  -2.8318120166659355E-002   8.9130528271198273E-002
   2.2909000981599092E-003   3288.1195250000001        5.1538690924644470E-002   2.2000247612595558E-002  -2.9555916786193848E-002  0.10001934319734573     
   3.0199999455362558E-003   3288.1195250000001        5.6367922574281693E-002   2.4482427164912224E-002  -3.0396185815334320E-002  0.11204026639461517     
   3.9810999296605587E-003   3288.1195250000001        6.2022984027862549E-002   2.7344943955540657E-002  -3.0654285103082657E-002  0.12520211935043335     
   5.2481000311672688E-003   3288.1195250000001        6.8705335259437561E-002   3.0679477378726006E-002  -3.0095806345343590E-002  0.13946795463562012     
   6.9182999432086945E-003   3288.1195250000001        7.6664149761199951E-002   3.4603346139192581E-002  -2.8429003432393074E-002  0.15473444759845734     
   9.1201001778244972E-003   3288.1195250000001        8.6203671991825104E-002   3.9266161620616913E-002  -2.5298964232206345E-002  0.17081113159656525     
   1.2023000046610832E-002   3288.1195250000001        9.7685702145099640E-002   4.4855937361717224E-002  -2.0285870879888535E-002  0.18739034235477448     
   1.5848999843001366E-002   3288.1195250000001       0.11151699721813202        5.1600459963083267E-002  -1.2915484607219696E-002  0.20400246977806091     
   2.0893000066280365E-002   3288.1195250000001       0.12813775241374969        5.9772640466690063E-002  -2.6757044252008200E-003  0.21998615562915802     
   2.7542000636458397E-002   3288.1195250000001       0.14795444905757904        6.9672793149948120E-002   1.0930187068879604E-002  0.23441681265830994     
   3.6308001726865768E-002   3288.1195250000001       0.17124503850936890        8.1601016223430634E-002   2.8305478394031525E-002  0.24605701863765717     
   4.7862999141216278E-002   3288.1195250000001       0.19796356558799744        9.5780842006206512E-002   4.9615174531936646E-002  0.25329899787902832     
   6.3096001744270325E-002   3288.1195250000001       0.22746008634567261       0.11223337054252625        7.4591755867004395E-002  0.25416526198387146     
   8.3176001906394958E-002   3288.1195250000001       0.25803825259208679       0.13054288923740387       0.10224258154630661       0.24641281366348267     
  0.10000000149011612        3288.1195250000001       0.27748644351959229       0.14323434233665466       0.12119961529970169       0.23536476492881775     
  0.12500000000000000        3288.1195250000001       0.29762476682662964       0.15808016061782837       0.14317037165164948       0.21486805379390717     
  0.15000000596046448        3288.1195250000001       0.30895751714706421       0.16860914230346680       0.15877792239189148       0.19218206405639648     
  0.17499999701976776        3288.1195250000001       0.31303593516349792       0.17530684173107147       0.16903744637966156       0.16914027929306030     
  0.20000000298023224        3288.1195250000001       0.31116583943367004       0.17862313985824585       0.17480784654617310       0.14683932065963745     
  0.22499999403953552        3288.1195250000001       0.30446791648864746       0.17898134887218475       0.17682068049907684       0.12593191862106323     
  0.25000000000000000        3288.1195250000001       0.29391351342201233       0.17678123712539673       0.17570534348487854       0.10678511857986450     
  0.27500000596046448        3288.1195250000001       0.28034844994544983       0.17240013182163239       0.17200873792171478        8.9575059711933136E-002
  0.30000001192092896        3288.1195250000001       0.26451018452644348       0.16619300842285156       0.16621007025241852        7.4348434805870056E-002
  0.32499998807907104        3288.1195250000001       0.24704100191593170       0.15849237143993378       0.15873201191425323        6.1064299196004868E-002
  0.34999999403953552        3288.1195250000001       0.22849839925765991       0.14960813522338867       0.14994907379150391        4.9623694270849228E-002
  0.37500000000000000        3288.1195250000001       0.20936392247676849       0.13982735574245453       0.14019392430782318        3.9891015738248825E-002
  0.40000000596046448        3288.1195250000001       0.19005039334297180       0.12941414117813110       0.12976221740245819        3.1709682196378708E-002
  0.42500001192092896        3288.1195250000001       0.17090843617916107       0.11860959976911545       0.11891633272171021        2.4913612753152847E-002
  0.44999998807907104        3288.1195250000001       0.15223203599452972       0.10763183236122131       0.10788817703723907        1.9335577264428139E-002
  0.47499999403953552        3288.1195250000001       0.13426369428634644        9.6676088869571686E-002   9.6881501376628876E-002   1.4813206158578396E-002
  0.50000000000000000        3288.1195250000001       0.11719895154237747        8.5914902389049530E-002   8.6073666810989380E-002   1.1193147860467434E-002
  0.52499997615814209        3288.1195250000001       0.10119064152240753        7.5498379766941071E-002   7.5617127120494843E-002   8.3338143303990364E-003
  0.55000001192092896        3288.1195250000001        8.6352743208408356E-002   6.5554536879062653E-002   6.5640613436698914E-002   6.1070192605257034E-003
  0.57499998807907104        3288.1195250000001        7.2764001786708832E-002   5.6189745664596558E-002   5.6250240653753281E-002   4.3987585231661797E-003
  0.60000002384185791        3288.1195250000001        6.0471333563327789E-002   4.7489244490861893E-002   4.7530446201562881E-002   3.1093326397240162E-003
  0.62500000000000000        3288.1195250000001        4.9492992460727692E-002   3.9517734199762344E-002   3.9544895291328430E-002   2.1529698278754950E-003
  0.64999997615814209        3288.1195250000001        3.9821617305278778E-002   3.2320089638233185E-002   3.2337386161088943E-002   1.4570828061550856E-003
  0.67500001192092896        3288.1195250000001        3.1427137553691864E-002   2.5922153145074844E-002   2.5932772085070610E-002   9.6127146389335394E-004
  0.69999998807907104        3288.1195250000001        2.4259550496935844E-002   2.0331652835011482E-002   2.0337916910648346E-002   6.1615649610757828E-004
  0.72500002384185791        3288.1195250000001        1.8251627683639526E-002   1.5539219602942467E-002   1.5542761422693729E-002   3.8212342769838870E-004
  0.75000000000000000        3288.1195250000001        1.3321522623300552E-002   1.1519547551870346E-002   1.1521462351083755E-002   2.2803491447120905E-004
  0.77499997615814209        3288.1195250000001        9.3753505498170853E-003   8.2326801493763924E-003   8.2336738705635071E-003   1.2996267469134182E-004
  0.80000001192092896        3288.1195250000001        6.3097206875681877E-003   5.6254547089338303E-003   5.6259627453982830E-003   6.9977329985704273E-005
  0.82499998807907104        3288.1195250000001        4.0142517536878586E-003   3.6331140436232090E-003   3.6333904135972261E-003   3.5025961551582441E-005
  0.85000002384185791        3288.1195250000001        2.3741091135889292E-003   2.1811181213706732E-003   2.1813004277646542E-003   1.5918129065539688E-005
  0.87500000000000000        3288.1195250000001        1.2725925771519542E-003   1.1871870374307036E-003   1.1873393086716533E-003   6.4330301938753109E-006
  0.89999997615814209        3288.1195250000001        5.9383921325206757E-004   5.6365045020356774E-004   5.6378764566034079E-004   2.5531251139909727E-006
  0.92500001192092896        3288.1195250000001        2.2575067123398185E-004   2.2021587938070297E-004   2.2031673870515078E-004   1.8228604403702775E-006
  0.94999998807907104        3288.1195250000001        6.3344588852487504E-005   6.7375789512880147E-005   6.7389497417025268E-005   2.8253359687369084E-006
  0.97500002384185791        3288.1195250000001        1.2971702744835056E-005   2.0937117369612679E-005   2.0788462279597297E-005   4.7649127736804076E-006
   1.0000000000000000        3288.1195250000001       -1.2725837450489053E-006   9.0895173343596980E-006   8.6868658399907872E-006   7.1394133556168526E-006
   9.9999997171806854E-010   4216.0562470000004        2.8453287668526173E-003  -9.0982794063165784E-004  -1.0914362501353025E-003  -7.1432208642363548E-004
   1.3183000246996812E-009   4216.0562470000004        2.9790091793984175E-003  -9.1135513503104448E-004  -1.1204625479876995E-003  -7.0282997330650687E-004
   1.7378000150003459E-009   4216.0562470000004        3.1196016352623701E-003  -9.1080513084307313E-004  -1.1507603339850903E-003  -6.8694236688315868E-004
   2.2908999142146058E-009   4216.0562470000004        3.2675592228770256E-003  -9.0795755386352539E-004  -1.1825140099972486E-003  -6.6600769059732556E-004
   3.0200000278313155E-009   4216.0562470000004        3.4232712350785732E-003  -9.0257433475926518E-004  -1.2159147299826145E-003  -6.3930684700608253E-004
   3.9810998941902653E-009   4216.0562470000004        3.5871833097189665E-003  -8.9439825387671590E-004  -1.2511895038187504E-003  -6.0603325255215168E-004
   5.2481001766579993E-009   4216.0562470000004        3.7597790360450745E-003  -8.8315078755840659E-004  -1.2885994510725141E-003  -5.6528649292886257E-004
   6.9183001549788514E-009   4216.0562470000004        3.9415550418198109E-003  -8.6853204993531108E-004  -1.3284385204315186E-003  -5.1607034401968122E-004
   9.1201002305751899E-009   4216.0562470000004        4.1330517269670963E-003  -8.5021741688251495E-004  -1.3710433850064874E-003  -4.5727836550213397E-004
   1.2023000373062587E-008   4216.0562470000004        4.3348544277250767E-003  -8.2785484846681356E-004  -1.4167978661134839E-003  -3.8768429658375680E-004
   1.5849000334355878E-008   4216.0562470000004        4.5475023798644543E-003  -8.0107484245672822E-004  -1.4661157038062811E-003  -3.0596973374485970E-004
   2.0892999330612838E-008   4216.0562470000004        4.7716945409774780E-003  -7.6946424087509513E-004  -1.5194930601865053E-003  -2.1064138854853809E-004
   2.7542000680114143E-008   4216.0562470000004        5.0080856308341026E-003  -7.3258823249489069E-004  -1.5774664934724569E-003  -1.0009886318584904E-004
   3.6307998385609608E-008   4216.0562470000004        5.2574332803487778E-003  -6.8996933987364173E-004  -1.6406524227932096E-003   2.7432261049398221E-005
   4.7863000673942224E-008   4216.0562470000004        5.5204639211297035E-003  -6.4110645325854421E-004  -1.7097202362492681E-003   1.7384244711138308E-004
   6.3096003088958241E-008   4216.0562470000004        5.7980255223810673E-003  -5.8544694911688566E-004  -1.7854371108114719E-003   3.4122314536944032E-004
   8.3175997644957533E-008   4216.0562470000004        6.0909669846296310E-003  -5.2240613149479032E-004  -1.8686432158574462E-003   5.3180789109319448E-004
   1.0965000285523274E-007   4216.0562470000004        6.4002675935626030E-003  -4.5133786625228822E-004  -1.9602959509938955E-003   7.4806105112656951E-004
   1.4453999597208167E-007   4216.0562470000004        6.7267953418195248E-003  -3.7158807390369475E-004  -2.0614047534763813E-003   9.9251547362655401E-004
   1.9054999711443088E-007   4216.0562470000004        7.0718056522309780E-003  -2.8237211517989635E-004  -2.1731941960752010E-003   1.2681480729952455E-003
   2.5118998792095226E-007   4216.0562470000004        7.4362265877425671E-003  -1.8294864275958389E-004  -2.2968889679759741E-003   1.5778477536514401E-003
   3.3112999631157436E-007   4216.0562470000004        7.8213447704911232E-003  -7.2444614488631487E-005  -2.4339410010725260E-003   1.9249584292992949E-003
   4.3651999703797628E-007   4216.0562470000004        8.2284659147262573E-003   5.0063692469848320E-005  -2.5859358720481396E-003   2.3130371700972319E-003
   5.7544002629583701E-007   4216.0562470000004        8.6588962003588676E-003   1.8554225971456617E-004  -2.7545902412384748E-003   2.7458367403596640E-003
   7.5857997217099182E-007   4216.0562470000004        9.1141536831855774E-003   3.3506829640828073E-004  -2.9418470803648233E-003   3.2275407575070858E-003
   9.9999999747524271E-007   4216.0562470000004        9.5957797020673752E-003   4.9977406160905957E-004  -3.1498149037361145E-003   3.7626109551638365E-003
   1.3182999509808724E-006   4216.0562470000004        1.0105540044605732E-002   6.8091711727902293E-004  -3.3808669541031122E-003   4.3560494668781757E-003
   1.7377999483869644E-006   4216.0562470000004        1.0645054280757904E-002   8.7975244969129562E-004  -3.6374889314174652E-003   5.0130262970924377E-003
   2.2909000563231530E-006   4216.0562470000004        1.1216496117413044E-002   1.0977883357554674E-003  -3.9226161316037178E-003   5.7397847995162010E-003
   3.0199998946045525E-006   4216.0562470000004        1.1821856722235680E-002   1.3365207705646753E-003  -4.2393030598759651E-003   6.5428488887846470E-003
   3.9810997805034276E-006   4216.0562470000004        1.2463421560823917E-002   1.5976114664226770E-003  -4.5909592881798744E-003   7.4297152459621429E-003
   5.2481000238913111E-006   4216.0562470000004        1.3143717311322689E-002   1.8828733591362834E-003  -4.9813385121524334E-003   8.4089385345578194E-003
   6.9183001869532745E-006   4216.0562470000004        1.3865429908037186E-002   2.1942409221082926E-003  -5.4144947789609432E-003   9.4901900738477707E-003
   9.1201000032015145E-006   4216.0562470000004        1.4631561934947968E-002   2.5338351260870695E-003  -5.8948653750121593E-003   1.0684671811759472E-002
   1.2022999726468697E-005   4216.0562470000004        1.5445465222001076E-002   2.9039818327873945E-003  -6.4272726885974407E-003   1.2005406431853771E-002
   1.5849000192247331E-005   4216.0562470000004        1.6310516744852066E-002   3.3070570789277554E-003  -7.0166606456041336E-003   1.3466938398778439E-002
   2.0892999600619078E-005   4216.0562470000004        1.7231011763215065E-002   3.7458965089172125E-003  -7.6686218380928040E-003   1.5087088569998741E-002
   2.7542000680114143E-005   4216.0562470000004        1.8211407586932182E-002   4.2234407737851143E-003  -8.3887828513979912E-003   1.6885994002223015E-002
   3.6307999835116789E-005   4216.0562470000004        1.9257027655839920E-002   4.7430549748241901E-003  -9.1831283643841743E-003   1.8887598067522049E-002
   4.7862999053904787E-005   4216.0562470000004        2.0373612642288208E-002   5.3082979284226894E-003  -1.0057440027594566E-002   2.1119108423590660E-002
   6.3095998484641314E-005   4216.0562470000004        2.1568132564425468E-002   5.9233000501990318E-003  -1.1017578653991222E-002   2.3612717166543007E-002
   8.3175997133366764E-005   4216.0562470000004        2.2848481312394142E-002   6.5925791859626770E-003  -1.2068786658346653E-002   2.6405109092593193E-002
   1.0964999819407240E-004   4216.0562470000004        2.4224316701292992E-002   7.3214308358728886E-003  -1.3215746730566025E-002   2.9539134353399277E-002
   1.4453999756369740E-004   4216.0562470000004        2.5706324726343155E-002   8.1154853105545044E-003  -1.4461134560406208E-002   3.3061761409044266E-002
   1.9054999575018883E-004   4216.0562470000004        2.7308946475386620E-002   8.9820772409439087E-003  -1.5806773677468300E-002   3.7029642611742020E-002
   2.5119000929407775E-004   4216.0562470000004        2.9047733172774315E-002   9.9287275224924088E-003  -1.7249953001737595E-002   4.1501399129629135E-002
   3.3112999517470598E-004   4216.0562470000004        3.0943259596824646E-002   1.0965128429234028E-002  -1.8784811720252037E-002   4.6545062214136124E-002
   4.3652000022120774E-004   4216.0562470000004        3.3020637929439545E-002   1.2102722190320492E-002  -2.0399443805217743E-002   5.2233796566724777E-002
   5.7544000446796417E-004   4216.0562470000004        3.5310678184032440E-002   1.3355141505599022E-002  -2.2073764353990555E-002   5.8644201606512070E-002
   7.5857999036088586E-004   4216.0562470000004        3.7852752953767776E-002   1.4739533886313438E-002  -2.3777797818183899E-002   6.5857611596584320E-002
   1.0000000474974513E-003   4216.0562470000004        4.0696006268262863E-002   1.6276963055133820E-002  -2.5467719882726669E-002   7.3954634368419647E-002
   1.3183000264689326E-003   4216.0562470000004        4.3903369456529617E-002   1.7994308844208717E-002  -2.7082646265625954E-002   8.3014592528343201E-002
   1.7377999611198902E-003   4216.0562470000004        4.7552812844514847E-002   1.9924677908420563E-002  -2.8538705781102180E-002   9.3103788793087006E-002
   2.2909000981599092E-003   4216.0562470000004        5.1746379584074020E-002   2.2112030535936356E-002  -2.9725423082709312E-002  0.10428129136562347     
   3.0199999455362558E-003   4216.0562470000004        5.6610699743032455E-002   2.4611400440335274E-002  -3.0497042462229729E-002  0.11657622456550598     
   3.9810999296605587E-003   4216.0562470000004        6.2306515872478485E-002   2.7494171634316444E-002  -3.0666554346680641E-002  0.12998493015766144     
   5.2481000311672688E-003   4216.0562470000004        6.9035530090332031E-002   3.0852394178509712E-002  -2.9997624456882477E-002  0.14445511996746063     
   6.9182999432086945E-003   4216.0562470000004        7.7046662569046021E-002   3.4803632646799088E-002  -2.8197454288601875E-002  0.15986509621143341     
   9.1201001778244972E-003   4216.0562470000004        8.6643084883689880E-002   3.9497494697570801E-002  -2.4911548942327499E-002  0.17600305378437042     
   1.2023000046610832E-002   4216.0562470000004        9.8184198141098022E-002   4.5121513307094574E-002  -1.9722763448953629E-002  0.19253739714622498     
   1.5848999843001366E-002   4216.0562470000004       0.11207224428653717        5.1902133971452713E-002  -1.2162891216576099E-002  0.20897284150123596     
   2.0893000066280365E-002   4216.0562470000004       0.12873992323875427        6.0109615325927734E-002  -1.7302258638665080E-003  0.22462247312068939     
   2.7542000636458397E-002   4216.0562470000004       0.14858199656009674        7.0039495825767517E-002   1.2055761180818081E-002  0.23853933811187744     
   3.6308001726865768E-002   4216.0562470000004       0.17185914516448975        8.1984117627143860E-002   2.9575487598776817E-002  0.24947194755077362     
   4.7862999141216278E-002   4216.0562470000004       0.19850179553031921        9.6155047416687012E-002   5.0964076071977615E-002  0.25581488013267517     
   6.3096001744270325E-002   4216.0562470000004       0.22783032059669495       0.11255645006895065        7.5918652117252350E-002  0.25562030076980591     
   8.3176001906394958E-002   4216.0562470000004       0.25811600685119629       0.13075062632560730       0.10341005772352219       0.24671584367752075     
  0.10000000149011612        4216.0562470000004       0.27728644013404846       0.14331732690334320       0.12216952443122864       0.23490801453590393     
  0.12500000000000000        4216.0562470000004       0.29699465632438660       0.15795010328292847       0.14379650354385376       0.21358247101306915     
  0.15000000596046448        4216.0562470000004       0.30790784955024719       0.16825111210346222       0.15904302895069122       0.19036339223384857     
  0.17499999701976776        4216.0562470000004       0.31159967184066772       0.17472082376480103       0.16895240545272827       0.16701926290988922     
  0.20000000298023224        4216.0562470000004       0.30938941240310669       0.17781990766525269       0.17439945042133331       0.14459095895290375     
  0.22499999403953552        4216.0562470000004       0.30240526795387268       0.17797929048538208       0.17612452805042267       0.12368486076593399     
  0.25000000000000000        4216.0562470000004       0.29162201285362244       0.17560413479804993       0.17476153373718262       0.10463014245033264     
  0.27500000596046448        4216.0562470000004       0.27788588404655457       0.17107526957988739       0.17085911333560944        8.7572589516639709E-002
  0.30000001192092896        4216.0562470000004       0.26193273067474365       0.16474966704845428       0.16489644348621368        7.2534948587417603E-002
  0.32499998807907104        4216.0562470000004       0.24440169334411621       0.15696071088314056       0.15729491412639618        5.9457842260599136E-002
  0.34999999403953552        4216.0562470000004       0.22584608197212219       0.14801810681819916       0.14842693507671356        4.8228461295366287E-002
  0.37500000000000000        4216.0562470000004       0.20674251019954681       0.13820800185203552       0.13862250745296478        3.8701176643371582E-002
  0.40000000596046448        4216.0562470000004       0.18749846518039703       0.12779285013675690       0.12817421555519104        3.0712492763996124E-002
  0.42500001192092896        4216.0562470000004       0.16845895349979401       0.11701166629791260       0.11734109371900558        2.4091921746730804E-002
  0.44999998807907104        4216.0562470000004       0.14991232752799988       0.10608001798391342       0.10635153204202652        1.8669815734028816E-002
  0.47499999403953552        4216.0562470000004       0.13209542632102966        9.5190316438674927E-002   9.5405660569667816E-002   1.4282907359302044E-002
  0.50000000000000000        4216.0562470000004       0.11519840359687805        8.4512062370777130E-002   8.4677182137966156E-002   1.0778084397315979E-002
  0.52499997615814209        4216.0562470000004        9.9368885159492493E-002   7.4192188680171967E-002   7.4314899742603302E-002   8.0148139968514442E-003
  0.55000001192092896        4216.0562470000004        8.4715999662876129E-002   6.4355492591857910E-002   6.4443975687026978E-002   5.8665103279054165E-003
  0.57499998807907104        4216.0562470000004        7.1314021944999695E-002   5.5105142295360565E-002   5.5167052894830704E-002   4.2210929095745087E-003
  0.60000002384185791        4216.0562470000004        5.9205826371908188E-002   4.6523254364728928E-002   4.6565257012844086E-002   2.9809372499585152E-003
  0.62500000000000000        4216.0562470000004        4.8406086862087250E-002   3.8671545684337616E-002   3.8699142634868622E-002   2.0623602904379368E-003
  0.64999997615814209        4216.0562470000004        3.8904365152120590E-002   3.1592100858688354E-002   3.1609628349542618E-002   1.3947791885584593E-003
  0.67500001192092896        4216.0562470000004        3.0668005347251892E-002   2.5308225303888321E-002   2.5318959727883339E-002   9.1964122839272022E-004
  0.69999998807907104        4216.0562470000004        2.3644953966140747E-002   1.9825389608740807E-002   1.9831707701086998E-002   5.8921362506225705E-004
  0.72500002384185791        4216.0562470000004        1.7766442149877548E-002   1.5132300555706024E-002   1.5135864727199078E-002   3.6530243232846260E-004
  0.75000000000000000        4216.0562470000004        1.2949626892805099E-002   1.1202097870409489E-002   1.1204020120203495E-002   2.1795812062919140E-004
  0.77499997615814209        4216.0562470000004        9.1001344844698906E-003   7.9936645925045013E-003   7.9946611076593399E-003   1.2421376595739275E-004
  0.80000001192092896        4216.0562470000004        6.1145960353314877E-003   5.4531074129045010E-003   5.4536154493689537E-003   6.6891298047266901E-005
  0.82499998807907104        4216.0562470000004        3.8831448182463646E-003   3.5153813660144806E-003   3.5156556405127048E-003   3.3502121368655935E-005
  0.85000002384185791        4216.0562470000004        2.2919287439435720E-003   2.1061175502836704E-003   2.1062965970486403E-003   1.5260377040249296E-005
  0.87500000000000000        4216.0562470000004        1.2256694026291370E-003   1.1436754139140248E-003   1.1438224464654922E-003   6.2190265452954918E-006
  0.89999997615814209        4216.0562470000004        5.7032878976315260E-004   5.4148823255673051E-004   5.4161774460226297E-004   2.5321858174720546E-006
  0.92500001192092896        4216.0562470000004        2.1599097817670554E-004   2.1081705926917493E-004   2.1090799418743700E-004   1.8408906043987372E-006
  0.94999998807907104        4216.0562470000004        6.0149224736960605E-005   6.4124869822990149E-005   6.4127227233257145E-005   2.7741787107515847E-006
  0.97500002384185791        4216.0562470000004        1.1829781215055846E-005   1.9536561012500897E-005   1.9377128410269506E-005   4.5530068746302277E-006
   1.0000000000000000        4216.0562470000004       -2.1743821889685933E-006   7.7477088780142367E-006   7.3382620939810295E-006   6.6806783252104651E-006
   9.9999997171806854E-010   5405.8650060000000        2.8480312321335077E-003  -9.0873445151373744E-004  -1.0929332347586751E-003  -7.3040649294853210E-004
   1.3183000246996812E-009   5405.8650060000000        2.9818702023476362E-003  -9.1016100486740470E-004  -1.1223785113543272E-003  -7.1715115336701274E-004
   1.7378000150003459E-009   5405.8650060000000        3.1226314604282379E-003  -9.0950255980715156E-004  -1.1531559284776449E-003  -6.9918361259624362E-004
   2.2908999142146058E-009   5405.8650060000000        3.2707683276385069E-003  -9.0653816005215049E-004  -1.1854571057483554E-003  -6.7581335315480828E-004
   3.0200000278313155E-009   5405.8650060000000        3.4266707953065634E-003  -9.0102909598499537E-004  -1.2194806477054954E-003  -6.4628018299117684E-004
   3.9810998941902653E-009   5405.8650060000000        3.5907854326069355E-003  -8.9271750766783953E-004  -1.2554617132991552E-003  -6.0973252402618527E-004
   5.2481001766579993E-009   5405.8650060000000        3.7635965272784233E-003  -8.8132423115894198E-004  -1.2936707353219390E-003  -5.6522042723372579E-004
   6.9183001549788514E-009   5405.8650060000000        3.9456016384065151E-003  -8.6654850747436285E-004  -1.3344109756872058E-003  -5.1169452490285039E-004
   9.1201002305751899E-009   5405.8650060000000        4.1373418644070625E-003  -8.4806501399725676E-004  -1.3780295848846436E-003  -4.4799066381528974E-004
   1.2023000373062587E-008   5405.8650060000000        4.3394044041633606E-003  -8.2552072126418352E-004  -1.4249215601012111E-003  -3.7281992263160646E-004
   1.5849000334355878E-008   5405.8650060000000        4.5523284934461117E-003  -7.9854542855173349E-004  -1.4755123993381858E-003  -2.8479896718636155E-004
   2.0892999330612838E-008   5405.8650060000000        4.7768144868314266E-003  -7.6672469731420279E-004  -1.5303113032132387E-003  -1.8236108007840812E-004
   2.7542000680114143E-008   5405.8650060000000        5.0135189667344093E-003  -7.2962284320965409E-004  -1.5898678684607148E-003  -6.3829807913862169E-005
   3.6307998385609608E-008   5405.8650060000000        5.2632004953920841E-003  -6.8676110822707415E-004  -1.6548134153708816E-003   7.2652801463846117E-005
   4.7863000673942224E-008   5405.8650060000000        5.5265864357352257E-003  -6.3763721846044064E-004  -1.7258321167901158E-003   2.2906372032593936E-004
   6.3096003088958241E-008   5405.8650060000000        5.8045275509357452E-003  -5.8169715339317918E-004  -1.8037079134956002E-003   4.0758974500931799E-004
   8.3175997644957533E-008   5405.8650060000000        6.0978736728429794E-003  -5.1835476187989116E-004  -1.8892978550866246E-003   6.1056442791596055E-004
   1.0965000285523274E-007   5405.8650060000000        6.4076059497892857E-003  -4.4696242548525333E-004  -1.9835778512060642E-003   8.4056245395913720E-004
   1.4453999597208167E-007   5405.8650060000000        6.7345956340432167E-003  -3.6686434759758413E-004  -2.0875760819762945E-003   1.1002275859937072E-003
   1.9054999711443088E-007   5405.8650060000000        7.0800986140966415E-003  -2.7727385167963803E-004  -2.2025390062481165E-003   1.3926717219874263E-003
   2.5118998792095226E-007   5405.8650060000000        7.4450476095080376E-003  -1.7744784418027848E-004  -2.3297118023037910E-003   1.7209100769832730E-003
   3.3112999631157436E-007   5405.8650060000000        7.8307306393980980E-003  -6.6510976466815919E-005  -2.4705706164240837E-003   2.0884387195110321E-003
   4.3651999703797628E-007   5405.8650060000000        8.2384580746293068E-003   5.6462900829501450E-005  -2.6267257053405046E-003   2.4989782832562923E-003
   5.7544002629583701E-007   5405.8650060000000        8.6695384234189987E-003   1.9244234135840088E-004  -2.7999202720820904E-003   2.9564555734395981E-003
   7.5857997217099182E-007   5405.8650060000000        9.1254953294992447E-003   3.4250752651132643E-004  -2.9921252280473709E-003   3.4652557224035263E-003
   9.9999999747524271E-007   5405.8650060000000        9.6078747883439064E-003   5.0779385492205620E-004  -3.2054793555289507E-003   4.0300586260855198E-003
   1.3182999509808724E-006   5405.8650060000000        1.0118448175489902E-002   6.8956270115450025E-004  -3.4423891920596361E-003   4.6561188064515591E-003
   1.7377999483869644E-006   5405.8650060000000        1.0658841580152512E-002   8.8907271856442094E-004  -3.7053709384053946E-003   5.3488728590309620E-003
   2.2909000563231530E-006   5405.8650060000000        1.1231236159801483E-002   1.1078369570896029E-003  -3.9973985403776169E-003   6.1148945242166519E-003
   3.0199998946045525E-006   5405.8650060000000        1.1837632395327091E-002   1.3473564758896828E-003  -4.3215611949563026E-003   6.9610583595931530E-003
   3.9810997805034276E-006   5405.8650060000000        1.2480327859520912E-002   1.6092988662421703E-003  -4.6813068911433220E-003   7.8952684998512268E-003
   5.2481000238913111E-006   5405.8650060000000        1.3161860406398773E-002   1.8954839324578643E-003  -5.0804251804947853E-003   8.9265471324324608E-003
   6.9183001869532745E-006   5405.8650060000000        1.3884932734072208E-002   2.2078535985201597E-003  -5.5230055004358292E-003   1.0065088979899883E-002
   9.1201000032015145E-006   5405.8650060000000        1.4652566052973270E-002   2.5485381484031677E-003  -6.0135158710181713E-003   1.1322694830596447E-002
   1.2022999726468697E-005   5405.8650060000000        1.5468134544789791E-002   2.9198739212006330E-003  -6.5568042919039726E-003   1.2713067233562469E-002
   1.5849000192247331E-005   5405.8650060000000        1.6335040330886841E-002   3.3242495264858007E-003  -7.1578244678676128E-003   1.4251477085053921E-002
   2.0892999600619078E-005   5405.8650060000000        1.7257614061236382E-002   3.7645152769982815E-003  -7.8221699222922325E-003   1.5956599265336990E-002
   2.7542000680114143E-005   5405.8650060000000        1.8240354955196381E-002   4.2436295188963413E-003  -8.5554402321577072E-003   1.7849475145339966E-002
   3.6307999835116789E-005   5405.8650060000000        1.9288631156086922E-002   4.7649792395532131E-003  -9.3635665252804756E-003   1.9955055788159370E-002
   4.7862999053904787E-005   5405.8650060000000        2.0408244803547859E-002   5.3321481682360172E-003  -1.0252233594655991E-002   2.2301578894257545E-002
   6.3095998484641314E-005   5405.8650060000000        2.1606242284178734E-002   5.9492979198694229E-003  -1.1227152310311794E-002   2.4922352284193039E-002
   8.3175997133366764E-005   5405.8650060000000        2.2890603169798851E-002   6.6209845244884491E-003  -1.2293349020183086E-002   2.7855165302753448E-002
   1.0964999819407240E-004   5405.8650060000000        2.4271093308925629E-002   7.3525500483810902E-003  -1.3455204665660858E-002   3.1143985688686371E-002
   1.4453999756369740E-004   5405.8650060000000        2.5758532807230949E-002   8.1496797502040863E-003  -1.4714983291924000E-002   3.4836724400520325E-002
   1.9054999575018883E-004   5405.8650060000000        2.7367528527975082E-002   9.0197799727320671E-003  -1.6073981299996376E-002   3.8991004228591919E-002
   2.5119000929407775E-004   5405.8650060000000        2.9113819822669029E-002   9.9704526364803314E-003  -1.7528789117932320E-002   4.3665952980518341E-002
   3.3112999517470598E-004   5405.8650060000000        3.1018221750855446E-002   1.1011497117578983E-002  -1.9072687253355980E-002   4.8929892480373383E-002
   4.3652000022120774E-004   5405.8650060000000        3.3106129616498947E-002   1.2154480442404747E-002  -2.0692698657512665E-002   5.4855749011039734E-002
   5.7544000446796417E-004   5405.8650060000000        3.5408686846494675E-002   1.3413188979029655E-002  -2.2367443889379501E-002   6.1519160866737366E-002
   7.5857999036088586E-004   5405.8650060000000        3.7965662777423859E-002   1.4804957434535027E-002  -2.4065406993031502E-002   6.8999685347080231E-002
   1.0000000474974513E-003   5405.8650060000000        4.0826655924320221E-002   1.6351072117686272E-002  -2.5740971788764000E-002   7.7375017106533051E-002
   1.3183000264689326E-003   5405.8650060000000        4.4055115431547165E-002   1.8078677356243134E-002  -2.7331210672855377E-002   8.6720272898674011E-002
   1.7377999611198902E-003   5405.8650060000000        4.7729574143886566E-002   2.0021187141537666E-002  -2.8750024735927582E-002   9.7095757722854614E-002
   2.2909000981599092E-003   5405.8650060000000        5.1952671259641647E-002   2.2222911939024925E-002  -2.9884530231356621E-002  0.10855282843112946     
   3.0199999455362558E-003   5405.8650060000000        5.6851588189601898E-002   2.4739263579249382E-002  -3.0586581677198410E-002  0.12111050635576248     
   3.9810999296605587E-003   5405.8650060000000        6.2587529420852661E-002   2.7642015367746353E-002  -3.0666945502161980E-002  0.13475258648395538     
   5.2481000311672688E-003   5405.8650060000000        6.9362394511699677E-002   3.1023561954498291E-002  -2.9887530952692032E-002  0.14941149950027466     
   6.9182999432086945E-003   5405.8650060000000        7.7424816787242889E-002   3.5001702606678009E-002  -2.7954699471592903E-002  0.16494749486446381     
   9.1201001778244972E-003   5405.8650060000000        8.7076872587203979E-002   3.9726007729768753E-002  -2.4514583870768547E-002  0.18112790584564209     
   1.2023000046610832E-002   5405.8650060000000        9.8675526678562164E-002   4.5383498072624207E-002  -1.9152928143739700E-002  0.19759801030158997     
   1.5848999843001366E-002   5405.8650060000000       0.11261853575706482        5.2199274301528931E-002  -1.1407724581658840E-002  0.21383814513683319     
   2.0893000066280365E-002   5405.8650060000000       0.12933115661144257        6.0440920293331146E-002  -7.8773050336167216E-004  0.22913746535778046     
   2.7542000636458397E-002   5405.8650060000000       0.14919655025005341        7.0399254560470581E-002   1.3171507045626640E-002  0.24252882599830627     
   3.6308001726865768E-002   5405.8650060000000       0.17245851457118988        8.2358919084072113E-002   3.0827928334474564E-002  0.25274923443794250     
   4.7862999141216278E-002   5405.8650060000000       0.19902437925338745        9.6519790589809418E-002   5.2287567406892776E-002  0.25819832086563110     
   6.3096001744270325E-002   5405.8650060000000       0.22818563878536224       0.11286942660808563        7.7213466167449951E-002  0.25696021318435669     
   8.3176001906394958E-002   5405.8650060000000       0.25818240642547607       0.13094879686832428       0.10454172641038895       0.24693442881107330     
  0.10000000149011612        5405.8650060000000       0.27707976102828979       0.14339223504066467       0.12310379743576050       0.23439401388168335     
  0.12500000000000000        5405.8650060000000       0.29636675119400024       0.15781550109386444       0.14439103007316589       0.21227753162384033     
  0.15000000596046448        5405.8650060000000       0.30687057971954346       0.16789324581623077       0.15928342938423157       0.18855726718902588     
  0.17499999701976776        5405.8650060000000       0.31018644571304321       0.17414051294326782       0.16885116696357727       0.16493563354015350     
  0.20000000298023224        5405.8650060000000       0.30764651298522949       0.17702826857566833       0.17398402094841003       0.14239789545536041     
  0.22499999403953552        5405.8650060000000       0.30038607120513916       0.17699488997459412       0.17543055117130280       0.12150474637746811     
  0.25000000000000000        5405.8650060000000       0.28938290476799011       0.17445060610771179       0.17382870614528656       0.10254839062690735     
  0.27500000596046448        5405.8650060000000       0.27548348903656006       0.16977953910827637       0.16972860693931580        8.5645250976085663E-002
  0.30000001192092896        5405.8650060000000       0.25942188501358032       0.16334053874015808       0.16360914707183838        7.0795148611068726E-002
  0.32499998807907104        5405.8650060000000       0.24183399975299835       0.15546767413616180       0.15589037537574768        5.7921145111322403E-002
  0.34999999403953552        5405.8650060000000       0.22326892614364624       0.14647041261196136       0.14694251120090485        4.6897377818822861E-002
  0.37500000000000000        5405.8650060000000       0.20419842004776001       0.13663384318351746       0.13709287345409393        3.7568852305412292E-002
  0.40000000596046448        5405.8650060000000       0.18502461910247803       0.12621884047985077       0.12663097679615021        2.9765700921416283E-002
  0.42500001192092896        5405.8650060000000       0.16608706116676331       0.11546222865581512       0.11581254005432129        2.3313462734222412E-002
  0.44999998807907104        5405.8650060000000       0.14766851067543030       0.10457709431648254       0.10486249625682831        1.8040385097265244E-002
  0.47499999403953552        5405.8650060000000       0.13000038266181946        9.3753032386302948E-002   9.3977414071559906E-002   1.3782526366412640E-002
  0.50000000000000000        5405.8650060000000       0.11326746642589569        8.3156570792198181E-002   8.3327427506446838E-002   1.0387163609266281E-002
  0.52499997615814209        5405.8650060000000        9.7612388432025909E-002   7.2931528091430664E-002   7.3057793080806732E-002   7.7148973941802979E-003
  0.55000001192092896        5405.8650060000000        8.3139583468437195E-002   6.3199572265148163E-002   6.3290193676948547E-002   5.6407633237540722E-003
  0.57499998807907104        5405.8650060000000        6.9919005036354065E-002   5.4060757160186768E-002   5.4123912006616592E-002   4.0545896627008915E-003
  0.60000002384185791        5405.8650060000000        5.7989638298749924E-002   4.5594174414873123E-002   4.5636877417564392E-002   2.8607796411961317E-003
  0.62500000000000000        5405.8650060000000        4.7362729907035828E-002   3.7858664989471436E-002   3.7886641919612885E-002   1.9776730332523584E-003
  0.64999997615814209        5405.8650060000000        3.8024894893169403E-002   3.0893633142113686E-002   3.0911354348063469E-002   1.3366127386689186E-003
  0.67500001192092896        5405.8650060000000        2.9941029846668243E-002   2.4719944223761559E-002   2.4730769917368889E-002   8.8081147987395525E-004
  0.69999998807907104        5405.8650060000000        2.3057136684656143E-002   1.9340917468070984E-002   1.9347276538610458E-002   5.6410080287605524E-004
  0.72500002384185791        5405.8650060000000        1.7303023487329483E-002   1.4743440784513950E-002   1.4747021719813347E-002   3.4963083453476429E-004
  0.75000000000000000        5405.8650060000000        1.2594920583069324E-002   1.0899184271693230E-002   1.0901113040745258E-002   2.0857113122474402E-004
  0.77499997615814209        5405.8650060000000        8.8380407541990280E-003   7.7659562230110168E-003   7.7669532038271427E-003   1.1885726416949183E-004
  0.80000001192092896        5405.8650060000000        5.9290849603712559E-003   5.2891946397721767E-003   5.2897012792527676E-003   6.4013955125119537E-005
  0.82499998807907104        5405.8650060000000        3.7587264087051153E-003   3.4036205615848303E-003   3.4038927406072617E-003   3.2078980439109728E-005
  0.85000002384185791        5405.8650060000000        2.2141011431813240E-003   2.0350702106952667E-003   2.0352455321699381E-003   1.4642897440353408E-005
  0.87500000000000000        5405.8650060000000        1.1813351884484291E-003   1.1025541462004185E-003   1.1026959400624037E-003   6.0130169003969058E-006
  0.89999997615814209        5405.8650060000000        5.4817571071907878E-004   5.2059890003874898E-004   5.2072113612666726E-004   2.5030331016751006E-006
  0.92500001192092896        5405.8650060000000        2.0682348986156285E-004   2.0198285346850753E-004   2.0206440240144730E-004   1.8442930240780697E-006
  0.94999998807907104        5405.8650060000000        5.7157878472935408E-005   6.1074628320056945E-005   6.1066406487952918E-005   2.7097235033579636E-006
  0.97500002384185791        5405.8650060000000        1.0766035302367527E-005   1.8222319340566173E-005   1.8053116946248338E-005   4.3375380300858524E-006
   1.0000000000000000        5405.8650060000000       -2.9989912491146242E-006   6.5023264141927939E-006   6.0872621361340862E-006   6.2384497141465545E-006
   9.9999997171806854E-010   6931.4484320000001        2.8507539536803961E-003  -9.0767734218388796E-004  -1.0946097318083048E-003  -7.4576411861926317E-004
   1.3183000246996812E-009   6931.4484320000001        2.9847521800547838E-003  -9.0900482609868050E-004  -1.1244893539696932E-003  -7.3064677417278290E-004
   1.7378000150003459E-009   6931.4484320000001        3.1256824731826782E-003  -9.0823956998065114E-004  -1.1557625839486718E-003  -7.1049010148271918E-004
   2.2908999142146058E-009   6931.4484320000001        3.2739990856498480E-003  -9.0516003547236323E-004  -1.1886286083608866E-003  -6.8456406006589532E-004
   3.0200000278313155E-009   6931.4484320000001        3.4300924744457006E-003  -8.9952687267214060E-004  -1.2232935987412930E-003  -6.5206666477024555E-004
   3.9810998941902653E-009   6931.4484320000001        3.5944101400673389E-003  -8.9108169777318835E-004  -1.2600008631125093E-003  -6.1210012063384056E-004
   5.2481001766579993E-009   6931.4484320000001        3.7674373015761375E-003  -8.7954453192651272E-004  -1.2990297982469201E-003  -5.6366424541920424E-004
   6.9183001549788514E-009   6931.4484320000001        3.9496719837188721E-003  -8.6461397586390376E-004  -1.3406933285295963E-003  -5.0565577112138271E-004
   9.1201002305751899E-009   6931.4484320000001        4.1416566818952560E-003  -8.4596371743828058E-004  -1.3853489654138684E-003  -4.3685175478458405E-004
   1.2023000373062587E-008   6931.4484320000001        4.3439790606498718E-003  -8.2324002869427204E-004  -1.4334031147882342E-003  -3.5589971230365336E-004
   1.5849000334355878E-008   6931.4484320000001        4.5571797527372837E-003  -7.9607177758589387E-004  -1.4852923341095448E-003  -2.6135030202567577E-004
   2.0892999330612838E-008   6931.4484320000001        4.7819600440561771E-003  -7.6404341962188482E-004  -1.5415390953421593E-003  -1.5156238805502653E-004
   2.7542000680114143E-008   6931.4484320000001        5.0189779140055180E-003  -7.2671833913773298E-004  -1.6027062665671110E-003  -2.4782330001471564E-005
   3.6307998385609608E-008   6931.4484320000001        5.2689937874674797E-003  -6.8361649755388498E-004  -1.6694397199898958E-003   1.2093259283574298E-004
   4.7863000673942224E-008   6931.4484320000001        5.5327359586954117E-003  -6.3423451501876116E-004  -1.7424385296180844E-003   2.8764712624251842E-004
   6.3096003088958241E-008   6931.4484320000001        5.8110565878450871E-003  -5.7801691582426429E-004  -1.8225027015432715E-003   4.7764484770596027E-004
   8.3175997644957533E-008   6931.4484320000001        6.1048073694109917E-003  -5.1437621004879475E-004  -1.9105066312476993E-003   6.9336086744442582E-004
   1.0965000285523274E-007   6931.4484320000001        6.4149727113544941E-003  -4.4266303302720189E-004  -2.0074446219950914E-003   9.3748216750100255E-004
   1.4453999597208167E-007   6931.4484320000001        6.7424234002828598E-003  -3.6222016206011176E-004  -2.1143630146980286E-003   1.2127652298659086E-003
   1.9054999711443088E-007   6931.4484320000001        7.0884204469621181E-003  -2.7225885423831642E-004  -2.2325308527797461E-003   1.5224594390019774E-003
   2.5118998792095226E-007   6931.4484320000001        7.4538970366120338E-003  -1.7203415336553007E-004  -2.3632126394659281E-003   1.8697091145440936E-003
   3.3112999631157436E-007   6931.4484320000001        7.8401463106274605E-003  -6.0668495279969648E-005  -2.5079092010855675E-003   2.2581655066460371E-003
   4.3651999703797628E-007   6931.4484320000001        8.2484791055321693E-003   6.2766717746853828E-005  -2.6682557072490454E-003   2.6917159557342529E-003
   5.7544002629583701E-007   6931.4484320000001        8.6802104488015175E-003   1.9924256775993854E-004  -2.8460205066949129E-003   3.1744663137942553E-003
   7.5857997217099182E-007   6931.4484320000001        9.1368667781352997E-003   3.4984221565537155E-004  -3.0432040803134441E-003   3.7110068369656801E-003
   9.9999999747524271E-007   6931.4484320000001        9.6199996769428253E-003   5.1570427604019642E-004  -3.2619738485664129E-003   4.3062418699264526E-003
   1.3182999509808724E-006   6931.4484320000001        1.0131385177373886E-002   6.9809367414563894E-004  -3.5047691781073809E-003   4.9656839109957218E-003
   1.7377999483869644E-006   6931.4484320000001        1.0672656819224358E-002   8.9827302144840360E-004  -3.7741377018392086E-003   5.6950417347252369E-003
   2.2909000563231530E-006   6931.4484320000001        1.1246005073189735E-002   1.1177599662914872E-003  -4.0730903856456280E-003   6.5012266859412193E-003
   3.0199998946045525E-006   6931.4484320000001        1.1853436939418316E-002   1.3580607483163476E-003  -4.4047520495951176E-003   7.3914714157581329E-003
   3.9810997805034276E-006   6931.4484320000001        1.2497263029217720E-002   1.6208486631512642E-003  -4.7726044431328773E-003   8.3740949630737305E-003
   5.2481000238913111E-006   6931.4484320000001        1.3180032372474670E-002   1.9079501507803798E-003  -5.1804753020405769E-003   9.4585921615362167E-003
   6.9183001869532745E-006   6931.4484320000001        1.3904463499784470E-002   2.2213151678442955E-003  -5.6324861943721771E-003   1.0655690915882587E-002
   9.1201000032015145E-006   6931.4484320000001        1.4673597179353237E-002   2.5630828458815813E-003  -6.1331340111792088E-003   1.1977793648838997E-002
   1.2022999726468697E-005   6931.4484320000001        1.5490829013288021E-002   2.9356002341955900E-003  -6.6872881725430489E-003   1.3439282774925232E-002
   1.5849000192247331E-005   6931.4484320000001        1.6359589993953705E-002   3.3412678167223930E-003  -7.2999093681573868E-003   1.5056159347295761E-002
   2.0892999600619078E-005   6931.4484320000001        1.7284240573644638E-002   3.7829515058547258E-003  -7.9765850678086281E-003   1.6847947612404823E-002
   2.7542000680114143E-005   6931.4484320000001        1.8269322812557220E-002   4.2636268772184849E-003  -8.7228845804929733E-003   1.8836582079529762E-002
   3.6307999835116789E-005   6931.4484320000001        1.9320251420140266E-002   4.7867023386061192E-003  -9.5446789637207985E-003   2.1047998219728470E-002
   4.7862999053904787E-005   6931.4484320000001        2.0442890003323555E-002   5.3557865321636200E-003  -1.0447544045746326E-002   2.3511447012424469E-002
   6.3095998484641314E-005   6931.4484320000001        2.1644355729222298E-002   5.9750732034444809E-003  -1.1437034234404564E-002   2.6261309161782265E-002
   8.3175997133366764E-005   6931.4484320000001        2.2932717576622963E-002   6.6491547040641308E-003  -1.2517947703599930E-002   2.9336426407098770E-002
   1.0964999819407240E-004   6931.4484320000001        2.4317851290106773E-002   7.3834196664392948E-003  -1.3694355264306068E-002   3.2781817018985748E-002
   1.4453999756369740E-004   6931.4484320000001        2.5810703635215759E-002   8.1836087629199028E-003  -1.4968092553317547E-002   3.6646261811256409E-002
   1.9054999575018883E-004   6931.4484320000001        2.7426047250628471E-002   9.0571977198123932E-003  -1.6339920461177826E-002   4.0988236665725708E-002
   2.5119000929407775E-004   6931.4484320000001        2.9179809615015984E-002   1.0011871345341206E-002  -1.7805723473429680E-002   4.5867249369621277E-002
   3.3112999517470598E-004   6931.4484320000001        3.1093040481209755E-002   1.1057531461119652E-002  -1.9357912242412567E-002   5.1351778209209442E-002
   4.3652000022120774E-004   6931.4484320000001        3.3191412687301636E-002   1.2205870822072029E-002  -2.0982438698410988E-002   5.7514332234859467E-002
   5.7544000446796417E-004   6931.4484320000001        3.5506401211023331E-002   1.3470826670527458E-002  -2.2656628862023354E-002   6.4429402351379395E-002
   7.5857999036088586E-004   6931.4484320000001        3.8078159093856812E-002   1.4869917184114456E-002  -2.4347437545657158E-002   7.2174571454524994E-002
   1.0000000474974513E-003   6931.4484320000001        4.0956735610961914E-002   1.6424648463726044E-002  -2.6007486507296562E-002   8.0824397504329681E-002
   1.3183000264689326E-003   6931.4484320000001        4.4206086546182632E-002   1.8162423744797707E-002  -2.7571847662329674E-002   9.0449564158916473E-002
   1.7377999611198902E-003   6931.4484320000001        4.7905281186103821E-002   2.0116955041885376E-002  -2.8952246531844139E-002  0.10110419243574142     
   2.2909000981599092E-003   6931.4484320000001        5.2157536149024963E-002   2.2332895547151566E-002  -3.0033480376005173E-002  0.11283173412084579     
   3.0199999455362558E-003   6931.4484320000001        5.7090576738119125E-002   2.4866024032235146E-002  -3.0665121972560883E-002  0.12564101815223694     
   3.9810999296605587E-003   6931.4484320000001        6.2866024672985077E-002   2.7788484469056129E-002  -3.0655855312943459E-002  0.13950324058532715     
   5.2481000311672688E-003   6931.4484320000001        6.9685950875282288E-002   3.1193004921078682E-002  -2.9766006395220757E-002  0.15433570742607117     
   6.9182999432086945E-003   6931.4484320000001        7.7798672020435333E-002   3.5197582095861435E-002  -2.7701279148459435E-002  0.16998082399368286     
   9.1201001778244972E-003   6931.4484320000001        8.7505124509334564E-002   3.9951745420694351E-002  -2.4108646437525749E-002  0.18618565797805786     
   1.2023000046610832E-002   6931.4484320000001        9.9159829318523407E-002   4.5641966164112091E-002  -1.8576940521597862E-002  0.20257316529750824     
   1.5848999843001366E-002   6931.4484320000001       0.11315607279539108        5.2491981536149979E-002  -1.0650495067238808E-002  0.21860051155090332     
   2.0893000066280365E-002   6931.4484320000001       0.12991173565387726        6.0766704380512238E-002   1.5141082985792309E-004  0.23353454470634460     
   2.7542000636458397E-002   6931.4484320000001       0.14979854226112366        7.0752263069152832E-002   1.4277284033596516E-002  0.24638998508453369     
   3.6308001726865768E-002   6931.4484320000001       0.17304365336894989        8.2725703716278076E-002   3.2062985002994537E-002  0.25589469075202942     
   4.7862999141216278E-002   6931.4484320000001       0.19953186810016632        9.6875384449958801E-002   5.3586240857839584E-002  0.26045596599578857     
   6.3096001744270325E-002   6931.4484320000001       0.22852666676044464       0.11317268759012222        7.8477233648300171E-002  0.25819191336631775     
   8.3176001906394958E-002   6931.4484320000001       0.25823807716369629       0.13113781809806824       0.10563900321722031       0.24707487225532532     
  0.10000000149011612        6931.4484320000001       0.27686688303947449       0.14345946907997131       0.12400401383638382       0.23382809758186340     
  0.12500000000000000        6931.4484320000001       0.29574123024940491       0.15767665207386017       0.14495556056499481       0.21095675230026245     
  0.15000000596046448        6931.4484320000001       0.30584543943405151       0.16753573715686798       0.15950062870979309       0.18676538765430450     
  0.17499999701976776        6931.4484320000001       0.30879557132720947       0.17356581985950470       0.16873492300510406       0.16288945078849792     
  0.20000000298023224        6931.4484320000001       0.30593600869178772       0.17624795436859131       0.17356237769126892       0.14025878906250000     
  0.22499999403953552        6931.4484320000001       0.29840868711471558       0.17602758109569550       0.17473915219306946       0.11938909441232681     
  0.25000000000000000        6931.4484320000001       0.28719407320022583       0.17331980168819427       0.17290684580802917       0.10053658485412598     
  0.27500000596046448        6931.4484320000001       0.27313870191574097       0.16851182281970978       0.16861675679683685        8.3789281547069550E-002
  0.30000001192092896        6931.4484320000001       0.25697469711303711       0.16196422278881073       0.16234736144542694        6.9125011563301086E-002
  0.32499998807907104        6931.4484320000001       0.23933465778827667       0.15401162207126617       0.15451720356941223        5.6450136005878448E-002
  0.34999999403953552        6931.4484320000001       0.22076344490051270       0.14496316015720367       0.14549429714679718        4.5626483857631683E-002
  0.37500000000000000        6931.4484320000001       0.20172792673110962       0.13510283827781677       0.13560323417186737        3.6490321159362793E-002
  0.40000000596046448        6931.4484320000001       0.18262504041194916       0.12468986958265305       0.12513047456741333        2.8865914791822433E-002
  0.42500001192092896        6931.4484320000001       0.16378886997699738       0.11395893990993500       0.11432847380638123        2.2575216367840767E-002
  0.44999998807907104        6931.4484320000001       0.14549674093723297       0.10312062501907349       0.10341873764991760        1.7444660887122154E-002
  0.47499999403953552        6931.4484320000001       0.12797470390796661        9.2361770570278168E-002   9.2594377696514130E-002   1.3309840112924576E-002
  0.50000000000000000        6931.4484320000001       0.11140242218971252        8.1845954060554504E-002   8.2022003829479218E-002   1.0018542408943176E-002
  0.52499997615814209        6931.4484320000001        9.5917612314224243E-002   7.1713976562023163E-002   7.1843430399894714E-002   7.4325678870081902E-003
  0.55000001192092896        6931.4484320000001        8.1620156764984131E-002   6.2084436416625977E-002   6.2176954001188278E-002   5.4285931400954723E-003
  0.57499998807907104        6931.4484320000001        6.8575851619243622E-002   5.3054366260766983E-002   5.3118612617254257E-002   3.8983325939625502E-003
  0.60000002384185791        6931.4484320000001        5.6819938123226166E-002   4.4699922204017639E-002   4.4743232429027557E-002   2.7481697034090757E-003
  0.62500000000000000        6931.4484320000001        4.6360373497009277E-002   3.7077173590660095E-002   3.7105470895767212E-002   1.8984023481607437E-003
  0.64999997615814209        6931.4484320000001        3.7180956453084946E-002   3.0222946777939796E-002   3.0240826308727264E-002   1.2822244316339493E-003
  0.67500001192092896        6931.4484320000001        2.9244253411889076E-002   2.4155763909220695E-002   2.4166665971279144E-002   8.4453535964712501E-004
  0.69999998807907104        6931.4484320000001        2.2494442760944366E-002   1.8876900896430016E-002   1.8883291631937027E-002   5.4065475706011057E-004
  0.72500002384185791        6931.4484320000001        1.6859991475939751E-002   1.4371507801115513E-002   1.4375099912285805E-002   3.3500514109618962E-004
  0.75000000000000000        6931.4484320000001        1.2256294488906860E-002   1.0609876364469528E-002   1.0611807927489281E-002   1.9981151854153723E-004
  0.77499997615814209        6931.4484320000001        8.5882050916552544E-003   7.5488118454813957E-003   7.5498088262975216E-003   1.1385759717086330E-004
  0.80000001192092896        6931.4484320000001        5.7525383308529854E-003   5.1331492140889168E-003   5.1336544565856457E-003   6.1326463764999062E-005
  0.82499998807907104        6931.4484320000001        3.6405329592525959E-003   3.2974197529256344E-003   3.2976896036416292E-003   3.0747542041353881E-005
  0.85000002384185791        6931.4484320000001        2.1403159480541945E-003   1.9676953088492155E-003   1.9678673706948757E-003   1.4062242371437605E-005
  0.87500000000000000        6931.4484320000001        1.1394001776352525E-003   1.0636484948918223E-003   1.0637851664796472E-003   5.8146270021097735E-006
  0.89999997615814209        6931.4484320000001        5.2727700676769018E-004   5.0088641000911593E-004   5.0100160297006369E-004   2.4670596303622006E-006
  0.92500001192092896        6931.4484320000001        1.9820172747131437E-004   1.9366927153896540E-004   1.9374191469978541E-004   1.8355279962634086E-006
  0.94999998807907104        6931.4484320000001        5.4354222811525688E-005   5.8209359849570319E-005   5.8191279094899073E-005   2.6349548534199130E-006
  0.97500002384185791        6931.4484320000001        9.7744295999291353E-006   1.6988198694889434E-005   1.6810161469038576E-005   4.1212956602976192E-006
   1.0000000000000000        6931.4484320000001       -3.7528566281253006E-006   5.3459993978322018E-006   4.9263908294960856E-006   5.8142318266618531E-006
   9.9999997171806854E-010   8887.5651369999996        2.8534936718642712E-003  -9.0665440075099468E-004  -1.0964620159938931E-003  -7.6038559200242162E-004
   1.3183000246996812E-009   8887.5651369999996        2.9876516200602055E-003  -9.0788427041843534E-004  -1.1267906520515680E-003  -7.4330705683678389E-004
   1.7378000150003459E-009   8887.5651369999996        3.1287511810660362E-003  -9.0701383305713534E-004  -1.1585759930312634E-003  -7.2085205465555191E-004
   2.2908999142146058E-009   8887.5651369999996        3.2772480044513941E-003  -9.0382079361006618E-004  -1.1920239776372910E-003  -6.9225009065121412E-004
   3.0200000278313155E-009   8887.5651369999996        3.4335327800363302E-003  -8.9806533651426435E-004  -1.2273484608158469E-003  -6.5665639704093337E-004
   3.9810998941902653E-009   8887.5651369999996        3.5980537068098783E-003  -8.8948837947100401E-004  -1.2648012489080429E-003  -6.1312632169574499E-004
   5.2481001766579993E-009   8887.5651369999996        3.7712971679866314E-003  -8.7780924513936043E-004  -1.3046705862507224E-003  -5.6060869246721268E-004
   6.9183001549788514E-009   8887.5651369999996        3.9537614211440086E-003  -8.6272577755153179E-004  -1.3472791761159897E-003  -4.9794523511081934E-004
   9.1201002305751899E-009   8887.5651369999996        4.1459910571575165E-003  -8.4391090786084533E-004  -1.3929946580901742E-003  -4.2385340202599764E-004
   1.2023000373062587E-008   8887.5651369999996        4.3485732749104500E-003  -8.2101009320467710E-004  -1.4422346139326692E-003  -3.3691606950014830E-004
   1.5849000334355878E-008   8887.5651369999996        4.5620510354638100E-003  -7.9365115379914641E-004  -1.4954472426325083E-003  -2.3561711714137346E-004
   2.0892999330612838E-008   8887.5651369999996        4.7871260903775692E-003  -7.6141767203807831E-004  -1.5531675890088081E-003  -1.1823978275060654E-004
   2.7542000680114143E-008   8887.5651369999996        5.0244578160345554E-003  -7.2387186810374260E-004  -1.6159721417352557E-003   1.7047877918230370E-005
   3.6307998385609608E-008   8887.5651369999996        5.2748075686395168E-003  -6.8053265567868948E-004  -1.6845208592712879E-003   1.7227455100510269E-004
   4.7863000673942224E-008   8887.5651369999996        5.5389059707522392E-003  -6.3089537434279919E-004  -1.7595279496163130E-003   3.4959401818923652E-004
   6.3096003088958241E-008   8887.5651369999996        5.8176061138510704E-003  -5.7440320961177349E-004  -1.8418096005916595E-003   5.5138813331723213E-004
   8.3175997644957533E-008   8887.5651369999996        6.1117624863982201E-003  -5.1046721637248993E-004  -1.9322568550705910E-003   7.8019517241045833E-004
   1.0965000285523274E-007   8887.5651369999996        6.4223594963550568E-003  -4.3843657476827502E-004  -2.0318825263530016E-003   1.0388162918388844E-003
   1.4453999597208167E-007   8887.5651369999996        6.7502721212804317E-003  -3.5765234497375786E-004  -2.1417513489723206E-003   1.3301225844770670E-003
   1.9054999711443088E-007   8887.5651369999996        7.0967627689242363E-003  -2.6732380501925945E-004  -2.2631541360169649E-003   1.6575036570429802E-003
   2.5118998792095226E-007   8887.5651369999996        7.4627674184739590E-003  -1.6670425247866660E-004  -2.3973756469786167E-003   2.0242349710315466E-003
   3.3112999631157436E-007   8887.5651369999996        7.8495815396308899E-003  -5.4913783969823271E-005  -2.5459404569119215E-003   2.4341265670955181E-003
   4.3651999703797628E-007   8887.5651369999996        8.2585206255316734E-003   6.8978559284005314E-005  -2.7105084154754877E-003   2.8912364505231380E-003
   5.7544002629583701E-007   8887.5651369999996        8.6909020319581032E-003   2.0594641682691872E-004  -2.8928737156093121E-003   3.3998528961092234E-003
   7.5857997217099182E-007   8887.5651369999996        9.1482577845454216E-003   3.5707591450773180E-004  -3.0950647778809071E-003   3.9647761732339859E-003
   9.9999999747524271E-007   8887.5651369999996        9.6321431919932365E-003   5.2350875921547413E-004  -3.3192792907357216E-003   4.5911399647593498E-003
   1.3182999509808724E-006   8887.5651369999996        1.0144341737031937E-002   7.0651370333507657E-004  -3.5679880529642105E-003   5.2847205661237240E-003
   1.7377999483869644E-006   8887.5651369999996        1.0686491616070271E-002   9.0735690901055932E-004  -3.8437696639448404E-003   6.0515049844980240E-003
   2.2909000563231530E-006   8887.5651369999996        1.1260791681706905E-002   1.1275610886514187E-003  -4.1496721096336842E-003   6.8987496197223663E-003
   3.0199998946045525E-006   8887.5651369999996        1.1869259178638458E-002   1.3686370803043246E-003  -4.4888532720506191E-003   7.8340498730540276E-003
   3.9810997805034276E-006   8887.5651369999996        1.2514214031398296E-002   1.6322641167789698E-003  -4.8648314550518990E-003   8.8661480695009232E-003
   5.2481000238913111E-006   8887.5651369999996        1.3198219239711761E-002   1.9202756229788065E-003  -5.2814669907093048E-003   1.0005018673837185E-002
   6.9183001869532745E-006   8887.5651369999996        1.3924009166657925E-002   2.2346288897097111E-003  -5.7429135777056217E-003   1.1261925101280212E-002
   9.1201000032015145E-006   8887.5651369999996        1.4694640412926674E-002   2.5774724781513214E-003  -6.2536941841244698E-003   1.2649876996874809E-002
   1.2022999726468697E-005   8887.5651369999996        1.5513535588979721E-002   2.9511637985706329E-003  -6.8186973221600056E-003   1.4183941297233105E-002
   1.5849000192247331E-005   8887.5651369999996        1.6384147107601166E-002   3.3581156749278307E-003  -7.4428850784897804E-003   1.5880841761827469E-002
   2.0892999600619078E-005   8887.5651369999996        1.7310874536633492E-002   3.8012084551155567E-003  -8.1318365409970284E-003   1.7760949209332466E-002
   2.7542000680114143E-005   8887.5651369999996        1.8298292532563210E-002   4.2834361083805561E-003  -8.8910823687911034E-003   1.9847078248858452E-002
   3.6307999835116789E-005   8887.5651369999996        1.9351869821548462E-002   4.8082270659506321E-003  -9.7264256328344345E-003   2.2166134789586067E-002
   4.7862999053904787E-005   8887.5651369999996        2.0477527752518654E-002   5.3792162798345089E-003  -1.0643327608704567E-002   2.4748347699642181E-002
   6.3095998484641314E-005   8887.5651369999996        2.1682452410459518E-002   6.0006277635693550E-003  -1.1647177860140800E-002   2.7629133313894272E-002
   8.3175997133366764E-005   8887.5651369999996        2.2974805906414986E-002   6.6770911216735840E-003  -1.2742533348500729E-002   3.0848337337374687E-002
   1.0964999819407240E-004   8887.5651369999996        2.4364566430449486E-002   7.4140415526926517E-003  -1.3933142647147179E-002   3.4451961517333984E-002
   1.4453999756369740E-004   8887.5651369999996        2.5862814858555794E-002   8.2172723487019539E-003  -1.5220408327877522E-002   3.8489557802677155E-002
   1.9054999575018883E-004   8887.5651369999996        2.7484478428959846E-002   9.0943314135074615E-003  -1.6604540869593620E-002   4.3020371347665787E-002
   2.5119000929407775E-004   8887.5651369999996        2.9245674610137939E-002   1.0052983649075031E-002  -1.8080709502100945E-002   4.8104163259267807E-002
   3.3112999517470598E-004   8887.5651369999996        3.1167685985565186E-002   1.1103231459856033E-002  -1.9640447571873665E-002   5.3809415549039841E-002
   4.3652000022120774E-004   8887.5651369999996        3.3276457339525223E-002   1.2256894260644913E-002  -2.1268635988235474E-002   6.0208067297935486E-002
   5.7544000446796417E-004   8887.5651369999996        3.5603791475296021E-002   1.3528054580092430E-002  -2.2941311821341515E-002   6.7373268306255341E-002
   7.5857999036088586E-004   8887.5651369999996        3.8190215826034546E-002   1.4934413135051727E-002  -2.4623917415738106E-002   7.5380444526672363E-002
   1.0000000474974513E-003   8887.5651369999996        4.1086219251155853E-002   1.6497690230607986E-002  -2.6267331093549728E-002   8.4300801157951355E-002
   1.3183000264689326E-003   8887.5651369999996        4.4356249272823334E-002   1.8245546147227287E-002  -2.7804667130112648E-002   9.4200395047664642E-002
   1.7377999611198902E-003   8887.5651369999996        4.8079904168844223E-002   2.0211981609463692E-002  -2.9145536944270134E-002  0.10512696206569672     
   2.2909000981599092E-003   8887.5651369999996        5.2360963076353073E-002   2.2441985085606575E-002  -3.0172508209943771E-002  0.11711593717336655     
   3.0199999455362558E-003   8887.5651369999996        5.7327661663293839E-002   2.4991687387228012E-002  -3.0732972547411919E-002  0.13016580045223236     
   3.9810999296605587E-003   8887.5651369999996        6.3142016530036926E-002   2.7933591976761818E-002  -3.0633669346570969E-002  0.14423522353172302     
   5.2481000311672688E-003   8887.5651369999996        7.0006228983402252E-002   3.1360737979412079E-002  -2.9633501544594765E-002  0.15922644734382629     
   6.9182999432086945E-003   8887.5651369999996        7.8168280422687531E-002   3.5391312092542648E-002  -2.7437705546617508E-002  0.17496439814567566     
   9.1201001778244972E-003   8887.5651369999996        8.7927944958209991E-002   4.0174756199121475E-002  -2.3694286122918129E-002  0.19117636978626251     
   1.2023000046610832E-002   8887.5651369999996        9.9637269973754883E-002   4.5896988362073898E-002  -1.7995337024331093E-002  0.20746387541294098     
   1.5848999843001366E-002   8887.5651369999996       0.11368508636951447        5.2780359983444214E-002  -9.8916776478290558E-003  0.22326207160949707     
   2.0893000066280365E-002   8887.5651369999996       0.13048194348812103        6.1087112873792648E-002   1.0868641547858715E-003  0.23781703412532806     
   2.7542000636458397E-002   8887.5651369999996       0.15038831532001495        7.1098715066909790E-002   1.5372985042631626E-002  0.25012734532356262     
   3.6308001726865768E-002   8887.5651369999996       0.17361505329608917        8.3084709942340851E-002   3.3280864357948303E-002  0.25891396403312683     
   4.7862999141216278E-002   8887.5651369999996       0.20002485811710358        9.7222164273262024E-002   5.4860681295394897E-002  0.26259413361549377     
   6.3096001744270325E-002   8887.5651369999996       0.22885397076606750       0.11346660554409027        7.9710952937602997E-002  0.25932189822196960     
   8.3176001906394958E-002   8887.5651369999996       0.25828346610069275       0.13131812214851379       0.10670323669910431       0.24714295566082001     
  0.10000000149011612        8887.5651369999996       0.27664819359779358       0.14351940155029297       0.12487167119979858       0.23321512341499329     
  0.12500000000000000        8887.5651369999996       0.29511815309524536       0.15753386914730072       0.14549164474010468       0.20962332189083099     
  0.15000000596046448        8887.5651369999996       0.30483216047286987       0.16717869043350220       0.15969598293304443       0.18498921394348145     
  0.17499999701976776        8887.5651369999996       0.30742633342742920       0.17299669981002808       0.16860477626323700       0.16088062524795532     
  0.20000000298023224        8887.5651369999996       0.30425673723220825       0.17547865211963654       0.17313528060913086       0.13817223906517029     
  0.22499999403953552        8887.5651369999996       0.29647147655487061       0.17507682740688324       0.17405068874359131       0.11733552813529968     
  0.25000000000000000        8887.5651369999996       0.28505349159240723       0.17221091687679291       0.17199589312076569        9.8591625690460205E-002
  0.27500000596046448        8887.5651369999996       0.27084913849830627       0.16727106273174286       0.16752311587333679        8.2001134753227234E-002
  0.30000001192092896        8887.5651369999996       0.25458842515945435       0.16061939299106598       0.16111026704311371        6.7520767450332642E-002
  0.32499998807907104        8887.5651369999996       0.23690064251422882       0.15259099006652832       0.15317425131797791        5.5041026324033737E-002
  0.34999999403953552        8887.5651369999996       0.21832635998725891       0.14349459111690521       0.14408083260059357        4.4412124902009964E-002
  0.37500000000000000        8887.5651369999996       0.19932760298252106       0.13361304998397827       0.13415187597274780        3.5462163388729095E-002
  0.40000000596046448        8887.5651369999996       0.18029616773128510       0.12320387363433838       0.12367081642150879        2.8010023757815361E-002
  0.42500001192092896        8887.5651369999996       0.16156075894832611       0.11249960958957672       0.11288683861494064        2.1874424070119858E-002
  0.44999998807907104        8887.5651369999996       0.14339339733123779       0.10170836001634598       0.10201811045408249        1.6880257055163383E-002
  0.47499999403953552        8887.5651369999996       0.12601487338542938        9.1014236211776733E-002   9.1254316270351410E-002   1.2862826697528362E-002
  0.50000000000000000        8887.5651369999996       0.10959984362125397        8.0577939748764038E-002   8.0758675932884216E-002   9.6705472096800804E-003
  0.52499997615814209        8887.5651369999996        9.4281278550624847E-002   7.0537291467189789E-002   7.0669598877429962E-002   7.1664727292954922E-003
  0.55000001192092896        8887.5651369999996        8.0154635012149811E-002   6.1007913202047348E-002   6.1102114617824554E-002   5.2289301529526711E-003
  0.57499998807907104        8887.5651369999996        6.7281708121299744E-002   5.2083898335695267E-002   5.2149102091789246E-002   3.7514963187277317E-003
  0.60000002384185791        8887.5651369999996        5.5694114416837692E-002   4.3838564306497574E-002   4.3882392346858978E-002   2.6424871757626534E-003
  0.62500000000000000        8887.5651369999996        4.5396666973829269E-002   3.6325298249721527E-002   3.6353860050439835E-002   1.8240947974845767E-003
  0.64999997615814209        8887.5651369999996        3.6370467394590378E-002   2.9578434303402901E-002   2.9596446081995964E-002   1.2312926119193435E-003
  0.67500001192092896        8887.5651369999996        2.8575880452990532E-002   2.3614268749952316E-002   2.3625226691365242E-002   8.1059255171567202E-004
  0.69999998807907104        8887.5651369999996        2.1955342963337898E-002   1.8432106822729111E-002   1.8438521772623062E-002   5.1873002666980028E-004
  0.72500002384185791        8887.5651369999996        1.6436085104942322E-002   1.4015460386872292E-002   1.4019059948623180E-002   3.2133320928551257E-004
  0.75000000000000000        8887.5651369999996        1.1932729743421078E-002   1.0333318263292313E-002   1.0335250757634640E-002   1.9162375247105956E-004
  0.77499997615814209        8887.5651369999996        8.3498321473598480E-003   7.3415525257587433E-003   7.3425481095910072E-003   1.0918315820163116E-004
  0.80000001192092896        8887.5651369999996        5.5843614973127842E-003   4.9844523891806602E-003   4.9849553033709526E-003   5.8812063798541203E-005
  0.82499998807907104        8887.5651369999996        3.5281414166092873E-003   3.1964026857167482E-003   3.1966699752956629E-003   2.9499818992917426E-005
  0.85000002384185791        8887.5651369999996        2.0702912006527185E-003   1.9037377787753940E-003   1.9039062317460775E-003   1.3515354112314526E-005
  0.87500000000000000        8887.5651369999996        1.0996917262673378E-003   1.0267993202432990E-003   1.0269311023876071E-003   5.6235235206258949E-006
  0.89999997615814209        8887.5651369999996        5.0753942923620343E-004   4.8226356739178300E-004   4.8237197916023433E-004   2.4254802610812476E-006
  0.92500001192092896        8887.5651369999996        1.9008370873052627E-004   1.8583651399239898E-004   1.8590073159430176E-004   1.8167106645705644E-006
  0.94999998807907104        8887.5651369999996        5.1723513024626300E-005   5.5514872656203806E-005   5.5487613281002268E-005   2.5523738713673083E-006
  0.97500002384185791        8887.5651369999996        8.8494725787313655E-006   1.5828525647521019E-005   1.5642528524040245E-005   3.9065021155693103E-006
   1.0000000000000000        8887.5651369999996       -4.4418261495593470E-006   4.2719971133919898E-006   3.8488237805722747E-006   5.4089805416879244E-006
   9.9999997171806854E-010   11395.715459999999        2.8562475927174091E-003  -9.0566370636224747E-004  -1.0984865948557854E-003  -7.7426171628758311E-004
   1.3183000246996812E-009   11395.715459999999        2.9905652627348900E-003  -9.0679741697385907E-004  -1.1292789131402969E-003  -7.5512280454859138E-004
   1.7378000150003459E-009   11395.715459999999        3.1318345572799444E-003  -9.0582325356081128E-004  -1.1615918483585119E-003  -7.3026015888899565E-004
   2.2908999142146058E-009   11395.715459999999        3.2805115915834904E-003  -9.0251833898946643E-004  -1.1956385569646955E-003  -6.9886189885437489E-004
   3.0200000278313155E-009   11395.715459999999        3.4369877539575100E-003  -8.9664227562025189E-004  -1.2316405773162842E-003  -6.6004000836983323E-004
   3.9810998941902653E-009   11395.715459999999        3.6017124075442553E-003  -8.8793528266251087E-004  -1.2698578648269176E-003  -6.1280210502445698E-004
   5.2481001766579993E-009   11395.715459999999        3.7751721683889627E-003  -8.7611598428338766E-004  -1.3105877442285419E-003  -5.5604492081329226E-004
   6.9183001549788514E-009   11395.715459999999        3.9578666910529137E-003  -8.6088158423081040E-004  -1.3541623484343290E-003  -4.8855453496798873E-004
   9.1201002305751899E-009   11395.715459999999        4.1503403335809708E-003  -8.4190419875085354E-004  -1.4009599108248949E-003  -4.0898771840147674E-004
   1.2023000373062587E-008   11395.715459999999        4.3531833216547966E-003  -8.1882829545065761E-004  -1.4514089561998844E-003  -3.1586189288645983E-004
   1.5849000334355878E-008   11395.715459999999        4.5669376850128174E-003  -7.9128099605441093E-004  -1.5059690922498703E-003  -2.0759316976182163E-004
   2.0892999330612838E-008   11395.715459999999        4.7923075035214424E-003  -7.5884471880272031E-004  -1.5651884023100138E-003  -8.2388032751623541E-005
   2.7542000680114143E-008   11395.715459999999        5.0299526192247868E-003  -7.2108075255528092E-004  -1.6296561807394028E-003   6.1664832173846662E-005
   3.6307998385609608E-008   11395.715459999999        5.2806367166340351E-003  -6.7750678863376379E-004  -1.7000471707433462E-003   2.2668135352432728E-004
   4.7863000673942224E-008   11395.715459999999        5.5450913496315479E-003  -6.2761694425716996E-004  -1.7770901322364807E-003   4.1490563307888806E-004
   6.3096003088958241E-008   11395.715459999999        5.8241710066795349E-003  -5.7085312437266111E-004  -1.8616173183545470E-003   6.2881928170099854E-004
   8.3175997644957533E-008   11395.715459999999        6.1187320388853550E-003  -5.0662498688325286E-004  -1.9545364193618298E-003   8.7106524733826518E-004
   1.0965000285523274E-007   11395.715459999999        6.4297616481781006E-003  -4.3428002391010523E-004  -2.0568789914250374E-003   1.1445609852671623E-003
   1.4453999597208167E-007   11395.715459999999        6.7581352777779102E-003  -3.5315786954015493E-004  -2.1697275806218386E-003   1.4522939454764128E-003
   1.9054999711443088E-007   11395.715459999999        7.1051190607249737E-003  -2.6246567722409964E-004  -2.2943951189517975E-003   1.7977965762838721E-003
   2.5118998792095226E-007   11395.715459999999        7.4716508388519287E-003  -1.6145496920216829E-004  -2.4321861565113068E-003   2.1844783332198858E-003
   3.3112999631157436E-007   11395.715459999999        7.8590298071503639E-003  -4.9243659304920584E-005  -2.5846487842500210E-003   2.6163109578192234E-003
   4.3651999703797628E-007   11395.715459999999        8.2685742527246475E-003   7.5101655966136605E-005  -2.7534679975360632E-003   3.0975262634456158E-003
   5.7544002629583701E-007   11395.715459999999        8.7016057223081589E-003   2.1255716274026781E-004  -2.9404629021883011E-003   3.6325994879007339E-003
   7.5857997217099182E-007   11395.715459999999        9.1596590355038643E-003   3.6421188269741833E-004  -3.1476907897740602E-003   4.2265458032488823E-003
   9.9999999747524271E-007   11395.715459999999        9.6442969515919685E-003   5.3121073869988322E-004  -3.3773777540773153E-003   4.8847319558262825E-003
   1.3182999509808724E-006   11395.715459999999        1.0157306678593159E-002   7.1482604835182428E-004  -3.6320271901786327E-003   5.6132050231099129E-003
   1.7377999483869644E-006   11395.715459999999        1.0700333863496780E-002   9.1632781550288200E-004  -3.9142477326095104E-003   6.4182355999946594E-003
   2.2909000563231530E-006   11395.715459999999        1.1275585740804672E-002   1.1372434673830867E-003  -4.2271236889064312E-003   7.3074307292699814E-003
   3.0199998946045525E-006   11395.715459999999        1.1885087005794048E-002   1.3790887314826250E-003  -4.5738457702100277E-003   8.2887560129165649E-003
   3.9810997805034276E-006   11395.715459999999        1.2531169690191746E-002   1.6435489524155855E-003  -4.9579655751585960E-003   9.3713821843266487E-003
   5.2481000238913111E-006   11395.715459999999        1.3216409832239151E-002   1.9324638415127993E-003  -5.3833778947591782E-003   1.0565768927335739E-002
   6.9183001869532745E-006   11395.715459999999        1.3943555764853954E-002   2.2477984894067049E-003  -5.8542643673717976E-003   1.1883718892931938E-002
   9.1201000032015145E-006   11395.715459999999        1.4715684577822685E-002   2.5917105376720428E-003  -6.3751717098057270E-003   1.3338855467736721E-002
   1.2022999726468697E-005   11395.715459999999        1.5536238439381123E-002   2.9665681067854166E-003  -6.9510047324001789E-003   1.4946925453841686E-002
   1.5849000192247331E-005   11395.715459999999        1.6408700495958328E-002   3.3747956622391939E-003  -7.5867222622036934E-003   1.6725378111004829E-002
   2.0892999600619078E-005   11395.715459999999        1.7337497323751450E-002   3.8192891515791416E-003  -8.2878908142447472E-003   1.8695415928959846E-002
   2.7542000680114143E-005   11395.715459999999        1.8327249214053154E-002   4.3030595406889915E-003  -9.0599963441491127E-003   2.0880728960037231E-002
   3.6307999835116789E-005   11395.715459999999        1.9383469596505165E-002   4.8295562155544758E-003  -9.9087674170732498E-003   2.3309167474508286E-002
   4.7862999053904787E-005   11395.715459999999        2.0512137562036514E-002   5.4024397395551205E-003  -1.0839542374014854E-002   2.6011910289525986E-002
   6.3095998484641314E-005   11395.715459999999        2.1720515564084053E-002   6.0259639285504818E-003  -1.1857535690069199E-002   2.9025372117757797E-002
   8.3175997133366764E-005   11395.715459999999        2.3016847670078278E-002   6.7047965712845325E-003  -1.2967055663466454E-002   3.2390341162681580E-002
   1.0964999819407240E-004   11395.715459999999        2.4411221966147423E-002   7.4444171041250229E-003  -1.4171517454087734E-002   3.6153741180896759E-002
   1.4453999756369740E-004   11395.715459999999        2.5914842262864113E-002   8.2506742328405380E-003  -1.5471879392862320E-002   4.0365815162658691E-002
   1.9054999575018883E-004   11395.715459999999        2.7542799711227417E-002   9.1311838477849960E-003  -1.6867788508534431E-002   4.5086465775966644E-002
   2.5119000929407775E-004   11395.715459999999        2.9311394318938255E-002   1.0093790479004383E-002  -1.8353696912527084E-002   5.0375591963529587E-002
   3.3112999517470598E-004   11395.715459999999        3.1242135912179947E-002   1.1148599907755852E-002  -1.9920255988836288E-002   5.6301537901163101E-002
   4.3652000022120774E-004   11395.715459999999        3.3361241221427917E-002   1.2307549826800823E-002  -2.1551270037889481E-002   6.2935516238212585E-002
   5.7544000446796417E-004   11395.715459999999        3.5700827836990356E-002   1.3584872707724571E-002  -2.3221492767333984E-002   7.0349164307117462E-002
   7.5857999036088586E-004   11395.715459999999        3.8301803171634674E-002   1.4998446218669415E-002  -2.4894870817661285E-002   7.8615546226501465E-002
   1.0000000474974513E-003   11395.715459999999        4.1215077042579651E-002   1.6570201143622398E-002  -2.6520567014813423E-002   8.7802343070507050E-002
   1.3183000264689326E-003   11395.715459999999        4.4505584985017776E-002   1.8328048288822174E-002  -2.8029780834913254E-002   9.7970798611640930E-002
   1.7377999611198902E-003   11395.715459999999        4.8253435641527176E-002   2.0306270569562912E-002  -2.9330067336559296E-002  0.10916209220886230     
   2.2909000981599092E-003   11395.715459999999        5.2562944591045380E-002   2.2550184279680252E-002  -3.0301842838525772E-002  0.12140348553657532     
   3.0199999455362558E-003   11395.715459999999        5.7562839239835739E-002   2.5116261094808578E-002  -3.0790433287620544E-002  0.13468310236930847     
   3.9810999296605587E-003   11395.715459999999        6.3415504992008209E-002   2.8077349066734314E-002  -3.0600760132074356E-002  0.14894701540470123     
   5.2481000311672688E-003   11395.715459999999        7.0323266088962555E-002   3.1526785343885422E-002  -2.9490457847714424E-002  0.16408263146877289     
   6.9182999432086945E-003   11395.715459999999        7.8533709049224854E-002   3.5582918673753738E-002  -2.7164470404386520E-002  0.17989769577980042     
   9.1201001778244972E-003   11395.715459999999        8.8345423340797424E-002   4.0395088493824005E-002  -2.3272017017006874E-002  0.19610027968883514     
   1.2023000046610832E-002   11395.715459999999       0.10010799020528793        4.6148639172315598E-002  -1.7408622428774834E-002  0.21227125823497772     
   1.5848999843001366E-002   11395.715459999999       0.11420577019453049        5.3064510226249695E-002  -9.1317072510719299E-003  0.22782492637634277     
   2.0893000066280365E-002   11395.715459999999       0.13104207813739777        6.1402283608913422E-002   2.0183289889246225E-003  0.24198815226554871     
   2.7542000636458397E-002   11395.715459999999       0.15096627175807953        7.1438804268836975E-002   1.6458522528409958E-002  0.25374519824981689     
   3.6308001726865768E-002   11395.715459999999       0.17417313158512115        8.3436198532581329E-002   3.4481778740882874E-002  0.26181226968765259     
   4.7862999141216278E-002   11395.715459999999       0.20050384104251862        9.7560435533523560E-002   5.6111466139554977E-002  0.26461869478225708     
   6.3096001744270325E-002   11395.715459999999       0.22916811704635620       0.11375155299901962        8.0915562808513641E-002  0.26035615801811218     
   8.3176001906394958E-002   11395.715459999999       0.25831913948059082       0.13149006664752960       0.10773570090532303       0.24714405834674835     
  0.10000000149011612        11395.715459999999       0.27642408013343811       0.14357239007949829       0.12570817768573761       0.23255951702594757     
  0.12500000000000000        11395.715459999999       0.29449763894081116       0.15738740563392639       0.14600068330764771       0.20828008651733398     
  0.15000000596046448        11395.715459999999       0.30383053421974182       0.16682223975658417       0.15987074375152588       0.18323001265525818     
  0.17499999701976776        11395.715459999999       0.30607810616493225       0.17243309319019318       0.16846172511577606       0.15890894830226898     
  0.20000000298023224        11395.715459999999       0.30260762572288513       0.17472010850906372       0.17270338535308838       0.13613685965538025     
  0.22499999403953552        11395.715459999999       0.29457300901412964       0.17414209246635437       0.17336547374725342       0.11534173786640167     
  0.25000000000000000        11395.715459999999       0.28295934200286865       0.17112317681312561       0.17109580338001251        9.6710570156574249E-002
  0.27500000596046448        11395.715459999999       0.26861256361007690       0.16605623066425323       0.16644728183746338        8.0277465283870697E-002
  0.30000001192092896        11395.715459999999       0.25226053595542908       0.15930481255054474       0.15989707410335541        6.5978914499282837E-002
  0.32499998807907104        11395.715459999999       0.23452909290790558       0.15120434761047363       0.15186041593551636        5.3690306842327118E-002
  0.34999999403953552        11395.715459999999       0.21595460176467896       0.14206305146217346       0.14270076155662537        4.3250918388366699E-002
  0.37500000000000000        11395.715459999999       0.19699423015117645       0.13216266036033630       0.13273721933364868        3.4481231123209000E-002
  0.40000000596046448        11395.715459999999       0.17803464829921722       0.12175889313220978       0.12225020676851273        2.7195168659090996E-002
  0.42500001192092896        11395.715459999999       0.15939936041831970       0.11108218878507614       0.11148570477962494        2.1208560094237328E-002
  0.44999998807907104        11395.715459999999       0.14135509729385376       0.10033817589282990       0.10065858811140060        1.6344992443919182E-002
  0.47499999403953552        11395.715459999999       0.12411758303642273        8.9708290994167328E-002   8.9955173432826996E-002   1.2439644895493984E-002
  0.50000000000000000        11395.715459999999       0.10785653442144394        7.9350382089614868E-002   7.9535350203514099E-002   9.3416590243577957E-003
  0.52499997615814209        11395.715459999999        9.2700324952602386E-002   6.9399379193782806E-002   6.9534234702587128E-002   6.9153853692114353E-003
  0.55000001192092896        11395.715459999999        7.8740157186985016E-002   5.9967990964651108E-002   6.0063678771257401E-002   5.0408071838319302E-003
  0.57499998807907104        11395.715459999999        6.6033907234668732E-002   5.1147442311048508E-002   5.1213480532169342E-002   3.6133367102593184E-003
  0.60000002384185791        11395.715459999999        5.4609738290309906E-002   4.3008312582969666E-002   4.3052587658166885E-002   2.5431739632040262E-003
  0.62500000000000000        11395.715459999999        4.4469434767961502E-002   3.5601388663053513E-002   3.5630177706480026E-002   1.7543433932587504E-003
  0.64999997615814209        11395.715459999999        3.5591516643762589E-002   2.8958618640899658E-002   2.8976734727621078E-002   1.1835292680189013E-003
  0.67500001192092896        11395.715459999999        2.7934247627854347E-002   2.3094141855835915E-002   2.3105146363377571E-002   7.7878579031676054E-004
  0.69999998807907104        11395.715459999999        2.1438432857394218E-002   1.8005400896072388E-002   1.8011830747127533E-002   4.9819640116766095E-004
  0.72500002384185791        11395.715459999999        1.6030138358473778E-002   1.3674340210855007E-002   1.3677943497896194E-002   3.0853287898935378E-004
  0.75000000000000000        11395.715459999999        1.1623290367424488E-002   1.0068723931908607E-002   1.0070654563605785E-002   1.8395831284578890E-004
  0.77499997615814209        11395.715459999999        8.1221954897046089E-003   7.1435542777180672E-003   7.1445475332438946E-003   1.0480576747795567E-004
  0.80000001192092896        11395.715459999999        5.4240110330283642E-003   4.8426287248730659E-003   4.8431293107569218E-003   5.6455824960721657E-005
  0.82499998807907104        11395.715459999999        3.4211650490760803E-003   3.1002254690974951E-003   3.1004899647086859E-003   2.8328689950285479E-005
  0.85000002384185791        11395.715459999999        2.0037691574543715E-003   1.8429640913382173E-003   1.8431290518492460E-003   1.2999510545341764E-005
  0.87500000000000000        11395.715459999999        1.0620525572448969E-003   9.9186226725578308E-004   9.9198915995657444E-004   5.4394049584516324E-006
  0.89999997615814209        11395.715459999999        4.8887828597798944E-004   4.6465112245641649E-004   4.6475304407067597E-004   2.3793518266757019E-006
  0.92500001192092896        11395.715459999999        1.8243140948470682E-004   1.7844855028670281E-004   1.7850477888714522E-004   1.7896564941111137E-006
  0.94999998807907104        11395.715459999999        4.9252405005972832E-005   5.2978299208916724E-005   5.2942508773412555E-005   2.4640712581458502E-006
  0.97500002384185791        11395.715459999999        7.9861638369038701E-006   1.4738107893208507E-005   1.4544962141371798E-005   3.6949084005755140E-006
   1.0000000000000000        11395.715459999999       -5.0712105803540908E-006   3.2741688755777432E-006   2.8483220830821665E-006   5.0232197281729896E-006
   9.9999997171806854E-010   14611.688230000000        2.8590129222720861E-003  -9.0470333816483617E-004  -1.1006799759343266E-003  -7.8738376032561064E-004
   1.3183000246996812E-009   14611.688230000000        2.9934905469417572E-003  -9.0574228670448065E-004  -1.1319505283609033E-003  -7.6608511153608561E-004
   1.7378000150003459E-009   14611.688230000000        3.1349295750260353E-003  -9.0466591063886881E-004  -1.1648064246401191E-003  -7.3870533378794789E-004
   2.2908999142146058E-009   14611.688230000000        3.2837868202477694E-003  -9.0125063434243202E-004  -1.1994683882221580E-003  -7.0439057890325785E-004
   3.0200000278313155E-009   14611.688230000000        3.4404546022415161E-003  -8.9525559451431036E-004  -1.2361654080450535E-003  -6.6220865119248629E-004
   3.9810998941902653E-009   14611.688230000000        3.6053827498108149E-003  -8.8642031187191606E-004  -1.2751658214256167E-003  -6.1111856484785676E-004
   5.2481001766579993E-009   14611.688230000000        3.7790588103234768E-003  -8.7446271209046245E-004  -1.3167758006602526E-003  -5.4996443213894963E-004
   6.9183001549788514E-009   14611.688230000000        3.9619831368327141E-003  -8.5907924221828580E-004  -1.3613372575491667E-003  -4.7747552162036300E-004
   9.1201002305751899E-009   14611.688230000000        4.1547017171978951E-003  -8.3994126180186868E-004  -1.4092385536059737E-003  -3.9224725333042443E-004
   1.2023000373062587E-008   14611.688230000000        4.3578045442700386E-003  -8.1669242354109883E-004  -1.4609193895012140E-003  -2.9273048858158290E-004
   1.5849000334355878E-008   14611.688230000000        4.5718359760940075E-003  -7.8895891783758998E-004  -1.5168507816269994E-003  -1.7727258091326803E-004
   2.0892999330612838E-008   14611.688230000000        4.7975000925362110E-003  -7.5632223160937428E-004  -1.5775935025885701E-003  -4.4002259528497234E-005
   2.7542000680114143E-008   14611.688230000000        5.0354590639472008E-003  -7.1834248956292868E-004  -1.6437500016763806E-003   1.0907229443546385E-004
   3.6307998385609608E-008   14611.688230000000        5.2864770404994488E-003  -6.7453633528202772E-004  -1.7160094575956464E-003   2.8415551059879363E-004
   4.7863000673942224E-008   14611.688230000000        5.5512869730591774E-003  -6.2439666362479329E-004  -1.7951149493455887E-003   4.8358307685703039E-004
   6.3096003088958241E-008   14611.688230000000        5.8307461440563202E-003  -5.6736404076218605E-004  -1.8819151446223259E-003   7.0993788540363312E-004
   8.3175997644957533E-008   14611.688230000000        6.1257118359208107E-003  -5.0284672761335969E-004  -1.9773342646658421E-003   9.6596922958269715E-004
   1.0965000285523274E-007   14611.688230000000        6.4371726475656033E-003  -4.3019064469262958E-004  -2.0824221428483725E-003   1.2547125807031989E-003
   1.4453999597208167E-007   14611.688230000000        6.7660072818398476E-003  -3.4873385448008776E-004  -2.1982791367918253E-003   1.5792739577591419E-003
   1.9054999711443088E-007   14611.688230000000        7.1134837344288826E-003  -2.5768153136596084E-004  -2.3262405302375555E-003   1.9433310953900218E-003
   2.5118998792095226E-007   14611.688230000000        7.4805421754717827E-003  -1.5628339315298945E-004  -2.4676299653947353E-003   2.3504302371293306E-003
   3.3112999631157436E-007   14611.688230000000        7.8684845939278603E-003  -4.3655127228703350E-005  -2.6240197475999594E-003   2.8047072701156139E-003
   4.3651999703797628E-007   14611.688230000000        8.2786343991756439E-003   8.1139063695445657E-005  -2.7971190866082907E-003   3.3105725888162851E-003
   5.7544002629583701E-007   14611.688230000000        8.7123140692710876E-003   2.1907787595409900E-004  -2.9887726996093988E-003   3.8726914208382368E-003
   7.5857997217099182E-007   14611.688230000000        9.1710649430751801E-003   3.7125329254195094E-004  -3.2010658178478479E-003   4.4962982647120953E-003
   9.9999999747524271E-007   14611.688230000000        9.6564535051584244E-003   5.3881335770711303E-004  -3.4362534061074257E-003   5.1869987510144711E-003
   1.3182999509808724E-006   14611.688230000000        1.0170273482799530E-002   7.2303396882489324E-004  -3.6968702916055918E-003   5.9511144645512104E-003
   1.7377999483869644E-006   14611.688230000000        1.0714177042245865E-002   9.2518900055438280E-004  -3.9855549111962318E-003   6.7952061071991920E-003
   2.2909000563231530E-006   14611.688230000000        1.1290377937257290E-002   1.1468104785308242E-003  -4.3054274283349514E-003   7.7272369526326656E-003
   3.0199998946045525E-006   14611.688230000000        1.1900912038981915E-002   1.3894191943109035E-003  -4.6597104519605637E-003   8.7555507197976112E-003
   3.9810997805034276E-006   14611.688230000000        1.2548120692372322E-002   1.6547061968594790E-003  -5.0519886426627636E-003   9.8897479474544525E-003
   5.2481000238913111E-006   14611.688230000000        1.3234592974185944E-002   1.9445178331807256E-003  -5.4861875250935555E-003   1.1140780523419380E-002
   6.9183001869532745E-006   14611.688230000000        1.3963093049824238E-002   2.2608272265642881E-003  -5.9665162116289139E-003   1.2520997785031796E-002
   9.1201000032015145E-006   14611.688230000000        1.4736715704202652E-002   2.6058002840727568E-003  -6.4975428394973278E-003   1.4044632203876972E-002
   1.2022999726468697E-005   14611.688230000000        1.5558927319943905E-002   2.9818164184689522E-003  -7.0841838605701923E-003   1.5728116035461426E-002
   1.5849000192247331E-005   14611.688230000000        1.6433233395218849E-002   3.3913117367774248E-003  -7.7313934452831745E-003   1.7589613795280457E-002
   2.0892999600619078E-005   14611.688230000000        1.7364097759127617E-002   3.8371968548744917E-003  -8.4447171539068222E-003   1.9651159644126892E-002
   2.7542000680114143E-005   14611.688230000000        1.8356177955865860E-002   4.3225004337728024E-003  -9.2295929789543152E-003   2.1937295794487000E-002
   3.6307999835116789E-005   14611.688230000000        1.9415035843849182E-002   4.8506930470466614E-003  -1.0091667063534260E-002   2.4476798251271248E-002
   4.7862999053904787E-005   14611.688230000000        2.0546708256006241E-002   5.4254592396318913E-003  -1.1036148294806480E-002   2.7301765978336334E-002
   6.3095998484641314E-005   14611.688230000000        2.1758528426289558E-002   6.0510849580168724E-003  -1.2068063952028751E-002   3.0449567362666130E-002
   8.3175997133366764E-005   14611.688230000000        2.3058826103806496E-002   6.7322733812034130E-003  -1.3191467151045799E-002   3.3961888402700424E-002
   1.0964999819407240E-004   14611.688230000000        2.4457795545458794E-002   7.4745495803654194E-003  -1.4409430325031281E-002   3.7886492908000946E-002
   1.4453999756369740E-004   14611.688230000000        2.5966767221689224E-002   8.2838153466582298E-003  -1.5722453594207764E-002   4.2274244129657745E-002
   1.9054999575018883E-004   14611.688230000000        2.7600990608334541E-002   9.1677559539675713E-003  -1.7129618674516678E-002   4.7185592353343964E-002
   2.5119000929407775E-004   14611.688230000000        2.9376944527029991E-002   1.0134294629096985E-002  -1.8624646589159966E-002   5.2680455148220062E-002
   3.3112999517470598E-004   14611.688230000000        3.1316366046667099E-002   1.1193635873496532E-002  -2.0197303965687752E-002   5.8826912194490433E-002
   4.3652000022120774E-004   14611.688230000000        3.3445741981267929E-002   1.2357840314507484E-002  -2.1830318495631218E-002   6.5695293247699738E-002
   5.7544000446796417E-004   14611.688230000000        3.5797495394945145E-002   1.3641282916069031E-002  -2.3497173562645912E-002   7.3355548083782196E-002
   7.5857999036088586E-004   14611.688230000000        3.8412906229496002E-002   1.5062017366290092E-002  -2.5160327553749084E-002   8.1878207623958588E-002
   1.0000000474974513E-003   14611.688230000000        4.1343297809362411E-002   1.6642181202769279E-002  -2.6767263188958168E-002   9.1327250003814697E-002
   1.3183000264689326E-003   14611.688230000000        4.4654078781604767E-002   1.8409930169582367E-002  -2.8247298672795296E-002  0.10175892710685730     
   1.7377999611198902E-003   14611.688230000000        4.8425856977701187E-002   2.0399825647473335E-002  -2.9506001621484756E-002  0.11320770531892776     
   2.2909000981599092E-003   14611.688230000000        5.2763473242521286E-002   2.2657498717308044E-002  -3.0421713367104530E-002  0.12569259107112885     
   3.0199999455362558E-003   14611.688230000000        5.7796116918325424E-002   2.5239756330847740E-002  -3.0837796628475189E-002  0.13919124007225037     
   3.9810999296605587E-003   14611.688230000000        6.3686527311801910E-002   2.8219774365425110E-002  -3.0557483434677124E-002  0.15363724529743195     
   5.2481000311672688E-003   14611.688230000000        7.0637099444866180E-002   3.1691167503595352E-002  -2.9337290674448013E-002  0.16890330612659454     
   6.9182999432086945E-003   14611.688230000000        7.8895017504692078E-002   3.5772431641817093E-002  -2.6882037520408630E-002  0.18478029966354370     
   9.1201001778244972E-003   14611.688230000000        8.8757663965225220E-002   4.0612790733575821E-002  -2.2842325270175934E-002  0.20095767080783844     
   1.2023000046610832E-002   14611.688230000000       0.10057213157415390        4.6396978199481964E-002  -1.6817267984151840E-002  0.21699644625186920     
   1.5848999843001366E-002   14611.688230000000       0.11471833288669586        5.3344529122114182E-002  -8.3709880709648132E-003  0.23229123651981354     
   2.0893000066280365E-002   14611.688230000000       0.13159240782260895        6.1712354421615601E-002   2.9455348849296570E-003  0.24605110287666321     
   2.7542000636458397E-002   14611.688230000000       0.15153272449970245        7.1772694587707520E-002   1.7533838748931885E-002  0.25724777579307556     
   3.6308001726865768E-002   14611.688230000000       0.17471835017204285        8.3780393004417419E-002   3.5665947943925858E-002  0.26459473371505737     
   4.7862999141216278E-002   14611.688230000000       0.20096933841705322        9.7890473902225494E-002   5.7339146733283997E-002  0.26653531193733215     
   6.3096001744270325E-002   14611.688230000000       0.22946965694427490       0.11402785032987595        8.2091994583606720E-002  0.26130032539367676     
   8.3176001906394958E-002   14611.688230000000       0.25834551453590393       0.13165402412414551       0.10873762518167496       0.24708312749862671     
  0.10000000149011612        14611.688230000000       0.27619490027427673       0.14361877739429474       0.12651488184928894       0.23186537623405457     
  0.12500000000000000        14611.688230000000       0.29387980699539185       0.15723754465579987       0.14648403227329254       0.20692957937717438     
  0.15000000596046448        14611.688230000000       0.30284026265144348       0.16646653413772583       0.16002613306045532       0.18148879706859589     
  0.17499999701976776        14611.688230000000       0.30475026369094849       0.17187494039535522       0.16830669343471527       0.15697412192821503     
  0.20000000298023224        14611.688230000000       0.30098766088485718       0.17397202551364899       0.17226733267307281       0.13415126502513885     
  0.22499999403953552        14611.688230000000       0.29271185398101807       0.17322288453578949       0.17268379032611847       0.11340551078319550     
  0.25000000000000000        14611.688230000000       0.28090977668762207       0.17005586624145508       0.17020648717880249        9.4890639185905457E-002
  0.27500000596046448        14611.688230000000       0.26642683148384094       0.16486640274524689       0.16538882255554199        7.8615158796310425E-002
  0.30000001192092896        14611.688230000000       0.24998857080936432       0.15801930427551270       0.15870705246925354        6.4496174454689026E-002
  0.32499998807907104        14611.688230000000       0.23221735656261444       0.14985029399394989       0.15057468414306641        5.2394714206457138E-002
  0.34999999403953552        14611.688230000000       0.21364529430866241       0.14066700637340546       0.14135280251502991        4.2139731347560883E-002
  0.37500000000000000        14611.688230000000       0.19472476840019226       0.13074994087219238       0.13135775923728943        3.3544614911079407E-002
  0.40000000596046448        14611.688230000000       0.17583741247653961       0.12035310268402100       0.12086696922779083        2.6418725028634071E-002
  0.42500001192092896        14611.688230000000       0.15730151534080505       0.10970476269721985       0.11012326925992966        2.0575309172272682E-002
  0.44999998807907104        14611.688230000000       0.13937872648239136        9.9008113145828247E-002   9.9338263273239136E-002   1.5836872160434723E-002
  0.47499999403953552        14611.688230000000       0.12227973341941833        8.8441938161849976E-002   8.8694997131824493E-002   1.2038616463541985E-002
  0.50000000000000000        14611.688230000000       0.10616950690746307        7.8161306679248810E-002   7.8350082039833069E-002   9.0304939076304436E-003
  0.52499997615814209        14611.688230000000        9.1171927750110626E-002   6.8298302590847015E-002   6.8435430526733398E-002   6.6781933419406414E-003
  0.55000001192092896        14611.688230000000        7.7374041080474854E-002   5.8962792158126831E-002   5.9059783816337585E-002   4.8633487895131111E-003
  0.57499998807907104        14611.688230000000        6.4829982817173004E-002   5.0243221223354340E-002   5.0309978425502777E-002   3.4831813536584377E-003
  0.60000002384185791        14611.688230000000        5.3564570844173431E-002   4.2207505553960800E-002   4.2252156883478165E-002   2.4497264530509710E-003
  0.62500000000000000        14611.688230000000        4.3576657772064209E-002   3.4903924912214279E-002   3.4932896494865417E-002   1.6887814272195101E-003
  0.64999997615814209        14611.688230000000        3.4842323511838913E-002   2.8362121433019638E-002   2.8380317613482475E-002   1.1386752594262362E-003
  0.67500001192092896        14611.688230000000        2.7317820116877556E-002   2.2594174370169640E-002   2.2605208680033684E-002   7.4893812416121364E-004
  0.69999998807907104        14611.688230000000        2.0942414179444313E-002   1.7595736309885979E-002   1.7602173611521721E-002   4.7893749433569610E-004
  0.72500002384185791        14611.688230000000        1.5641082078218460E-002   1.3347264379262924E-002   1.3350866734981537E-002   2.9653054662048817E-004
  0.75000000000000000        14611.688230000000        1.1327115818858147E-002   9.8153678700327873E-003   9.8172957077622414E-003   1.7677090363577008E-004
  0.77499997615814209        14611.688230000000        7.9046245664358139E-003   6.9542434066534042E-003   6.9552334025502205E-003   1.0070024291053414E-004
  0.80000001192092896        14611.688230000000        5.2709868177771568E-003   4.7072418965399265E-003   4.7077401541173458E-003   5.4244421335170045E-005
  0.82499998807907104        14611.688230000000        3.3192494884133339E-003   3.0085723847150803E-003   3.0088343191891909E-003   2.7227799364482053E-005
  0.85000002384185791        14611.688230000000        1.9405143102630973E-003   1.7851609736680984E-003   1.7853225581347942E-003   1.2512279681686778E-005
  0.87500000000000000        14611.688230000000        1.0263393633067608E-003   9.5870502991601825E-004   9.5882726600393653E-004   5.2619961934396997E-006
  0.89999997615814209        14611.688230000000        4.7121642273850739E-004   4.4797698501497507E-004   4.4807270751334727E-004   2.3295915525523014E-006
  0.92500001192092896        14611.688230000000        1.7521031259093434E-004   1.7147260950878263E-004   1.7152131476905197E-004   1.7559223124408163E-006
  0.94999998807907104        14611.688230000000        4.6928813389968127E-005   5.0587961595738307E-005   5.0544240366434678E-005   2.3717891508567845E-006
  0.97500002384185791        14611.688230000000        7.1799386205384508E-006   1.3712179679714609E-005   1.3512634723156225E-005   3.4878762562584598E-006
   1.0000000000000000        14611.688230000000       -5.6458407016179990E-006   2.3468844574381365E-006   1.9191738829249516E-006   4.6571331040468067E-006
   9.9999997171806854E-010   18735.237260000002        2.8617873322218657E-003  -9.0377166634425521E-004  -1.1030393652617931E-003  -7.9974334221333265E-004
   1.3183000246996812E-009   18735.237260000002        2.9964246787130833E-003  -9.0471724979579449E-004  -1.1348022380843759E-003  -7.7618530485779047E-004
   1.7378000150003459E-009   18735.237260000002        3.1380334403365850E-003  -9.0353999985381961E-004  -1.1682162294164300E-003  -7.4617896461859345E-004
   2.2908999142146058E-009   18735.237260000002        3.2870708964765072E-003  -9.0001593343913555E-004  -1.2035096297040582E-003  -7.0882745785638690E-004
   3.0200000278313155E-009   18735.237260000002        3.4439302980899811E-003  -8.9390343055129051E-004  -1.2409187620505691E-003  -6.6315365256741643E-004
   3.9810998941902653E-009   18735.237260000002        3.6090619396418333E-003  -8.8494148803874850E-004  -1.2807204620912671E-003  -6.0806749388575554E-004
   5.2481001766579993E-009   18735.237260000002        3.7829540669918060E-003  -8.7284733308479190E-004  -1.3232298661023378E-003  -5.4235925199463964E-004
   6.9183001549788514E-009   18735.237260000002        3.9661084301769733E-003  -8.5731665603816509E-004  -1.3687983155250549E-003  -4.6470068627968431E-004
   9.1201002305751899E-009   18735.237260000002        4.1590710170567036E-003  -8.3802005974575877E-004  -1.4178246492519975E-003  -3.7362496368587017E-004
   1.2023000373062587E-008   18735.237260000002        4.3624341487884521E-003  -8.1460032379254699E-004  -1.4707595109939575E-003  -2.6751542463898659E-004
   1.5849000334355878E-008   18735.237260000002        4.5767417177557945E-003  -7.8668270725756884E-004  -1.5280853258445859E-003  -1.4464980631601065E-004
   2.0892999330612838E-008   18735.237260000002        4.8027001321315765E-003  -7.5384782394394279E-004  -1.5903754392638803E-003  -3.0778519430896267E-006
   2.7542000680114143E-008   18735.237260000002        5.0409720279276371E-003  -7.1565475082024932E-004  -1.6582455718889832E-003   1.5927379718050361E-004
   3.6307998385609608E-008   18735.237260000002        5.2923234179615974E-003  -6.7161890910938382E-004  -1.7323988722637296E-003   3.4469930687919259E-004
   4.7863000673942224E-008   18735.237260000002        5.5574891157448292E-003  -6.2123202951624990E-004  -1.8135933205485344E-003   5.5562728084623814E-004
   6.3096003088958241E-008   18735.237260000002        5.8373268693685532E-003  -5.6393345585092902E-004  -1.9026933005079627E-003   7.9474347876384854E-004
   8.3175997644957533E-008   18735.237260000002        6.1326962895691395E-003  -4.9912993563339114E-004  -2.0006399136036634E-003   1.0649050818756223E-003
   1.0965000285523274E-007   18735.237260000002        6.4445883035659790E-003  -4.2616581777110696E-004  -2.1085008047521114E-003   1.3692674692720175E-003
   1.4453999597208167E-007   18735.237260000002        6.7738830111920834E-003  -3.4437765134498477E-004  -2.2273943759500980E-003   1.7110573826357722E-003
   1.9054999711443088E-007   18735.237260000002        7.1218507364392281E-003  -2.5296863168478012E-004  -2.3586777970194817E-003   2.0941002294421196E-003
   2.5118998792095226E-007   18735.237260000002        7.4894353747367859E-003  -1.5118673036340624E-004  -2.5036945007741451E-003   2.5220813695341349E-003
   3.3112999631157436E-007   18735.237260000002        7.8779403120279312E-003  -3.8145346479723230E-005  -2.6640398427844048E-003   2.9993052594363689E-003
   4.3651999703797628E-007   18735.237260000002        8.2886936143040657E-003   8.7093663751147687E-005  -2.8414481785148382E-003   3.5303623881191015E-003
   5.7544002629583701E-007   18735.237260000002        8.7230205535888672E-003   2.2551152505911887E-004  -3.0377889052033424E-003   4.1201133280992508E-003
   7.5857997217099182E-007   18735.237260000002        9.1824680566787720E-003   3.7820308352820575E-004  -3.2551749609410763E-003   4.7740158624947071E-003
   9.9999999747524271E-007   18735.237260000002        9.6686063334345818E-003   5.4631958482787013E-004  -3.4958901815116405E-003   5.4979189299046993E-003
   1.3182999509808724E-006   18735.237260000002        1.0183234699070454E-002   7.3114054976031184E-004  -3.7625005934387445E-003   6.2984246760606766E-003
   1.7377999483869644E-006   18735.237260000002        1.0728012770414352E-002   9.3394354917109013E-004  -4.0576742030680180E-003   7.1823881007730961E-003
   2.2909000563231530E-006   18735.237260000002        1.1305161751806736E-002   1.1562652653083205E-003  -4.3845660984516144E-003   8.1581352278590202E-003
   3.0199998946045525E-006   18735.237260000002        1.1916725896298885E-002   1.3996316120028496E-003  -4.7464291565120220E-003   9.2343911528587341E-003
   3.9810997805034276E-006   18735.237260000002        1.2565058656036854E-002   1.6657391097396612E-003  -5.1468806341290474E-003   1.0421194136142731E-002
   5.2481000238913111E-006   18735.237260000002        1.3252760283648968E-002   1.9564412068575621E-003  -5.5898758582770824E-003   1.1729992926120758E-002
   6.9183001869532745E-006   18735.237260000002        1.3982611708343029E-002   2.2737178951501846E-003  -6.0796481557190418E-003   1.3173682615160942E-002
   9.1201000032015145E-006   18735.237260000002        1.4757725410163403E-002   2.6197449769824743E-003  -6.6207842901349068E-003   1.4767109416425228E-002
   1.2022999726468697E-005   18735.237260000002        1.5581590123474598E-002   2.9969117604196072E-003  -7.2182104922831059E-003   1.6527386382222176E-002
   1.5849000192247331E-005   18735.237260000002        1.6457738354802132E-002   3.4076664596796036E-003  -7.8768702223896980E-003   1.8473394215106964E-002
   2.0892999600619078E-005   18735.237260000002        1.7390664666891098E-002   3.8549345917999744E-003  -8.6022857576608658E-003   2.0627981051802635E-002
   2.7542000680114143E-005   18735.237260000002        1.8385065719485283E-002   4.3417615815997124E-003  -9.3998387455940247E-003   2.3016531020402908E-002
   3.6307999835116789E-005   18735.237260000002        1.9446553662419319E-002   4.8716398887336254E-003  -1.0275087319314480E-002   2.5668721646070480E-002
   4.7862999053904787E-005   18735.237260000002        2.0581223070621490E-002   5.4482785053551197E-003  -1.1233102530241013E-002   2.8617540374398232E-002
   6.3095998484641314E-005   18735.237260000002        2.1796474233269691E-002   6.0759931802749634E-003  -1.2278718873858452E-002   3.1901266425848007E-002
   8.3175997133366764E-005   18735.237260000002        2.3100724443793297E-002   6.7595238797366619E-003  -1.3415721245110035E-002   3.5562422126531601E-002
   1.0964999819407240E-004   18735.237260000002        2.4504274129867554E-002   7.5044403783977032E-003  -1.4646830968558788E-002   3.9649557322263718E-002
   1.4453999756369740E-004   18735.237260000002        2.6018574833869934E-002   8.3166984841227531E-003  -1.5972083434462547E-002   4.4214062392711639E-002
   1.9054999575018883E-004   18735.237260000002        2.7659032493829727E-002   9.2040495947003365E-003  -1.7389984801411629E-002   4.9316838383674622E-002
   2.5119000929407775E-004   18735.237260000002        2.9442310333251953E-002   1.0174497030675411E-002  -1.8893517553806305E-002   5.5017709732055664E-002
   3.3112999517470598E-004   18735.237260000002        3.1390361487865448E-002   1.1238343082368374E-002  -2.0471559837460518E-002   6.1384346336126328E-002
   4.3652000022120774E-004   18735.237260000002        3.3529937267303467E-002   1.2407767586410046E-002  -2.2105768322944641E-002   6.8486049771308899E-002
   5.7544000446796417E-004   18735.237260000002        3.5893771797418594E-002   1.3697287067770958E-002  -2.3768357932567596E-002   7.6390929520130157E-002
   7.5857999036088586E-004   18735.237260000002        3.8523498922586441E-002   1.5125128440558910E-002  -2.5420324876904488E-002   8.5166819393634796E-002
   1.0000000474974513E-003   18735.237260000002        4.1470859199762344E-002   1.6713632270693779E-002  -2.7007486671209335E-002   9.4873815774917603E-002
   1.3183000264689326E-003   18735.237260000002        4.4801715761423111E-002   1.8491197377443314E-002  -2.8457336127758026E-002  0.10556301474571228     
   1.7377999611198902E-003   18735.237260000002        4.8597160726785660E-002   2.0492650568485260E-002  -2.9673505574464798E-002  0.11726206541061401     
   2.2909000981599092E-003   18735.237260000002        5.2962537854909897E-002   2.2763935849070549E-002  -3.0532341450452805E-002  0.12998156249523163     
   3.0199999455362558E-003   18735.237260000002        5.8027494698762894E-002   2.5362180545926094E-002  -3.0875345692038536E-002  0.14368872344493866     
   3.9810999296605587E-003   18735.237260000002        6.3955083489418030E-002   2.8360879048705101E-002  -3.0504185706377029E-002  0.15830469131469727     
   5.2481000311672688E-003   18735.237260000002        7.0947758853435516E-002   3.1853910535573959E-002  -2.9174406081438065E-002  0.17368762195110321     
   6.9182999432086945E-003   18735.237260000002        7.9252265393733978E-002   3.5959891974925995E-002  -2.6590852066874504E-002  0.18961192667484283     
   9.1201001778244972E-003   18735.237260000002        8.9164763689041138E-002   4.0827907621860504E-002  -2.2405674681067467E-002  0.20574893057346344     
   1.2023000046610832E-002   18735.237260000002       0.10102982819080353        4.6642083674669266E-002  -1.6221717000007629E-002  0.22164066135883331     
   1.5848999843001366E-002   18735.237260000002       0.11522296071052551        5.3620513528585434E-002  -7.6098940335214138E-003  0.23666310310363770     
   2.0893000066280365E-002   18735.237260000002       0.13213318586349487        6.2017448246479034E-002   3.8682396989315748E-003  0.25000894069671631     
   2.7542000636458397E-002   18735.237260000002       0.15208804607391357        7.2100579738616943E-002   1.8598888069391251E-002  0.26063907146453857     
   3.6308001726865768E-002   18735.237260000002       0.17525111138820648        8.4117516875267029E-002   3.6833595484495163E-002  0.26726609468460083     
   4.7862999141216278E-002   18735.237260000002       0.20142182707786560        9.8212569952011108E-002   5.8544278144836426E-002  0.26834920048713684     
   6.3096001744270325E-002   18735.237260000002       0.22975906729698181       0.11429584026336670        8.3241127431392670E-002  0.26215961575508118     
   8.3176001906394958E-002   18735.237260000002       0.25836309790611267       0.13181030750274658       0.10971015691757202       0.24696470797061920     
  0.10000000149011612        18735.237260000002       0.27596098184585571       0.14365889132022858       0.12729303538799286       0.23113636672496796     
  0.12500000000000000        18735.237260000002       0.29326471686363220       0.15708449482917786       0.14694292843341827       0.20557408034801483     
  0.15000000596046448        18735.237260000002       0.30186116695404053       0.16611163318157196       0.16016323864459991       0.17976641654968262     
  0.17499999701976776        18735.237260000002       0.30344220995903015       0.17132218182086945       0.16814056038856506       0.15507577359676361     
  0.20000000298023224        18735.237260000002       0.29939591884613037       0.17323416471481323       0.17182767391204834       0.13221405446529388     
  0.22499999403953552        18735.237260000002       0.29088670015335083       0.17231875658035278       0.17200586199760437       0.11152471601963043     
  0.25000000000000000        18735.237260000002       0.27890315651893616       0.16900829970836639       0.16932785511016846        9.3129187822341919E-002
  0.27500000596046448        18735.237260000002       0.26428994536399841       0.16370065510272980       0.16434732079505920        7.7011264860630035E-002
  0.30000001192092896        18735.237260000002       0.24777026474475861       0.15676176548004150       0.15753950178623199        6.3069477677345276E-002
  0.32499998807907104        18735.237260000002       0.22996293008327484       0.14852754771709442       0.14931607246398926        5.1151208579540253E-002
  0.34999999403953552        18735.237260000002       0.21139574050903320       0.13930499553680420       0.14003571867942810        4.1075669229030609E-002
  0.37500000000000000        18735.237260000002       0.19251640141010284       0.12937331199645996       0.13001206517219543        3.2649628818035126E-002
  0.40000000596046448        18735.237260000002       0.17370150983333588       0.11898478865623474       0.11951953917741776        2.5678271427750587E-002
  0.42500001192092896        18735.237260000002       0.15526428818702698       0.10836553573608398       0.10879784822463989        1.9972546026110649E-002
  0.44999998807907104        18735.237260000002       0.13746133446693420        9.7716324031352997E-002   9.8055385053157806E-002   1.5354070812463760E-002
  0.47499999403953552        18735.237260000002       0.12049847096204758        8.7213315069675446E-002   8.7471976876258850E-002   1.1658208444714546E-002
  0.50000000000000000        18735.237260000002       0.10453599691390991        7.7008858323097229E-002   7.7201053500175476E-002   8.7357945740222931E-003
  0.52499997615814209        18735.237260000002        8.9693434536457062E-002   6.7232243716716766E-002   6.7371390759944916E-002   6.4538833685219288E-003
  0.55000001192092896        18735.237260000002        7.6053828001022339E-002   5.7990565896034241E-002   5.8088704943656921E-002   4.6957596205174923E-003
  0.57499998807907104        18735.237260000002        6.3667654991149902E-002   4.9369581043720245E-002   4.9436952918767929E-002   3.3604206983000040E-003
  0.60000002384185791        18735.237260000002        5.2556518465280533E-002   4.1434600949287415E-002   4.1479565203189850E-002   2.3616894613951445E-003
  0.62500000000000000        18735.237260000002        4.2716477066278458E-002   3.4231491386890411E-002   3.4260608255863190E-002   1.6270781634375453E-003
  0.64999997615814209        18735.237260000002        3.4121248871088028E-002   2.7787672355771065E-002   2.7805930003523827E-002   1.0964975226670504E-003
  0.67500001192092896        18735.237260000002        2.6725182309746742E-002   2.2113241255283356E-002   2.2124294191598892E-002   7.2089035529643297E-004
  0.69999998807907104        18735.237260000002        2.0466085523366928E-002   1.7202138900756836E-002   1.7208579927682877E-002   4.6084861969575286E-004
  0.72500002384185791        18735.237260000002        1.5267923474311829E-002   1.3033415190875530E-002   1.3037012889981270E-002   2.8526020469143987E-004
  0.75000000000000000        18735.237260000002        1.1043410748243332E-002   9.5725832507014275E-003   9.5745073631405830E-003   1.7002185632009059E-004
  0.77499997615814209        18735.237260000002        7.6965033076703548E-003   6.7730909213423729E-003   6.7740776576101780E-003   9.6844036306720227E-005
  0.80000001192092896        18735.237260000002        5.1248297095298767E-003   4.5778909698128700E-003   4.5783859677612782E-003   5.2165913075441495E-005
  0.82499998807907104        18735.237260000002        3.2220697030425072E-003   2.9211544897407293E-003   2.9214136302471161E-003   2.6191455617663451E-005
  0.85000002384185791        18735.237260000002        1.8803109414875507E-003   1.7301330808550119E-003   1.7302911728620529E-003   1.2051479643560015E-005
  0.87500000000000000        18735.237260000002        9.9242106080055237E-004   9.2720706015825272E-004   9.2732475604861975E-004   5.0910393838421442E-006
  0.89999997615814209        18735.237260000002        4.5448364107869565E-004   4.3217546772211790E-004   4.3226522393524647E-004   2.2769936549593695E-006
  0.92500001192092896        18735.237260000002        1.6838902956806123E-004   1.6487894754391164E-004   1.6492050781380385E-004   1.7168406429846073E-006
  0.94999998807907104        18735.237260000002        4.4741751480614766E-005   4.8333229642594233E-005   4.8282148782163858E-005   2.2769747829443077E-006
  0.97500002384185791        18735.237260000002        6.4266255321854260E-006   1.2746360880555585E-005   1.2541115211206488E-005   3.2864463719306514E-006
   1.0000000000000000        18735.237260000002       -6.1701161939708982E-006   1.4849848639642005E-006   1.0561467433944927E-006   4.3106383600388654E-006
   9.9999997171806854E-010   24022.488679999999        2.8645684942603111E-003  -9.0286711929365993E-004  -1.1055617360398173E-003  -8.1133231287822127E-004
   1.3183000246996812E-009   24022.488679999999        2.9993655625730753E-003  -9.0372061822563410E-004  -1.1378308990970254E-003  -7.8541523544117808E-004
   1.7378000150003459E-009   24022.488679999999        3.1411438249051571E-003  -9.0244394959881902E-004  -1.1718180030584335E-003  -7.5267266947776079E-004
   2.2908999142146058E-009   24022.488679999999        3.2903614919632673E-003  -8.9881249004974961E-004  -1.2077585561200976E-003  -7.1216415381059051E-004
   3.0200000278313155E-009   24022.488679999999        3.4474122803658247E-003  -8.9258409570902586E-004  -1.2458967976272106E-003  -6.6286697983741760E-004
   3.9810998941902653E-009   24022.488679999999        3.6127469502389431E-003  -8.8349706493318081E-004  -1.2865175958722830E-003  -6.0364080127328634E-004
   5.2481001766579993E-009   24022.488679999999        3.7868553772568703E-003  -8.7126804282888770E-004  -1.3299452839419246E-003  -5.3322158055379987E-004
   6.9183001549788514E-009   24022.488679999999        3.9702388457953930E-003  -8.5559196304529905E-004  -1.3765406329184771E-003  -4.5022275298833847E-004
   9.1201002305751899E-009   24022.488679999999        4.1634459048509598E-003  -8.3613861352205276E-004  -1.4267127262428403E-003  -3.5311412648297846E-004
   1.2023000373062587E-008   24022.488679999999        4.3670684099197388E-003  -8.1254990072920918E-004  -1.4809234999120235E-003  -2.4021067656576633E-004
   1.5849000334355878E-008   24022.488679999999        4.5816521160304546E-003  -7.8445038525387645E-004  -1.5396660892292857E-003  -1.0971954907290637E-004
   2.0892999330612838E-008   24022.488679999999        4.8079043626785278E-003  -7.5141951674595475E-004  -1.6035272274166346E-003   4.0389528294326738E-005
   2.7542000680114143E-008   24022.488679999999        5.0464887171983719E-003  -7.1301538264378905E-004  -1.6731350915506482E-003   2.1227261458989233E-004
   3.6307998385609608E-008   24022.488679999999        5.2981735207140446E-003  -6.6875229822471738E-004  -1.7492073820903897E-003   4.0831492515280843E-004
   4.7863000673942224E-008   24022.488679999999        5.5636935867369175E-003  -6.1812088824808598E-004  -1.8325163982808590E-003   6.3103920547291636E-004
   6.3096003088958241E-008   24022.488679999999        5.8439094573259354E-003  -5.6055898312479258E-004  -1.9239425892010331E-003   8.8323553791269660E-004
   8.3175997644957533E-008   24022.488679999999        6.1396816745400429E-003  -4.9547210801392794E-004  -2.0244433544576168E-003   1.1678708251565695E-003
   1.0965000285523274E-007   24022.488679999999        6.4520034939050674E-003  -4.2220306931994855E-004  -2.1351044997572899E-003   1.4882222749292850E-003
   1.4453999597208167E-007   24022.488679999999        6.7817573435604572E-003  -3.4008678630925715E-004  -2.2570623550564051E-003   1.8476389814168215E-003
   1.9054999711443088E-007   24022.488679999999        7.1302158758044243E-003  -2.4832447525113821E-004  -2.3916957434266806E-003   2.2500974591821432E-003
   2.5118998792095226E-007   24022.488679999999        7.4983253143727779E-003  -1.4616236148867756E-004  -2.5403676554560661E-003   2.6994238141924143E-003
   3.3112999631157436E-007   24022.488679999999        7.8873923048377037E-003  -3.2711646781535819E-005  -2.7046967297792435E-003   3.2000939827412367E-003
   4.3651999703797628E-007   24022.488679999999        8.2987472414970398E-003   9.2968184617348015E-005  -2.8864420019090176E-003   3.7568835541605949E-003
   5.7544002629583701E-007   24022.488679999999        8.7337205186486244E-003   2.3186086036730558E-004  -3.0874973163008690E-003   4.3748510070145130E-003
   7.5857997217099182E-007   24022.488679999999        9.1938627883791924E-003   3.8506416603922844E-004  -3.3100040163844824E-003   5.0596813671290874E-003
   9.9999999747524271E-007   24022.488679999999        9.6807479858398438E-003   5.5373238865286112E-004  -3.5562738776206970E-003   5.8174729347229004E-003
   1.3182999509808724E-006   24022.488679999999        1.0196183808147907E-002   7.3914875974878669E-004  -3.8289036601781845E-003   6.6551123745739460E-003
   1.7377999483869644E-006   24022.488679999999        1.0741833597421646E-002   9.4259442994371057E-004  -4.1305902414023876E-003   7.5797536410391331E-003
   2.2909000563231530E-006   24022.488679999999        1.1319927871227264E-002   1.1656109709292650E-003  -4.4645229354500771E-003   8.6000915616750717E-003
   3.0199998946045525E-006   24022.488679999999        1.1932521127164364E-002   1.4097288949415088E-003  -4.8339851200580597E-003   9.7252363339066505E-003
   3.9810997805034276E-006   24022.488679999999        1.2581974267959595E-002   1.6766508342698216E-003  -5.2426243200898170E-003   1.0965671390295029E-002
   5.2481000238913111E-006   24022.488679999999        1.3270903378725052E-002   1.9682366400957108E-003  -5.6944233365356922E-003   1.2333341874182224E-002
   6.9183001869532745E-006   24022.488679999999        1.4002102427184582E-002   2.2864742204546928E-003  -6.1936387792229652E-003   1.3841693289577961E-002
   9.1201000032015145E-006   24022.488679999999        1.4778704382479191E-002   2.6335476431995630E-003  -6.7448737099766731E-003   1.5506186522543430E-002
   1.2022999726468697E-005   24022.488679999999        1.5604217536747456E-002   3.0118573922663927E-003  -7.3530594818294048E-003   1.7344614490866661E-002
   1.5849000192247331E-005   24022.488679999999        1.6482202336192131E-002   3.4238630905747414E-003  -8.0231260508298874E-003   1.9376559183001518E-002
   2.0892999600619078E-005   24022.488679999999        1.7417186871170998E-002   3.8725053891539574E-003  -8.7605658918619156E-003   2.1625682711601257E-002
   2.7542000680114143E-005   24022.488679999999        1.8413903191685677E-002   4.3608471751213074E-003  -9.5707001164555550E-003   2.4118188768625259E-002
   3.6307999835116789E-005   24022.488679999999        1.9478015601634979E-002   4.8924004659056664E-003  -1.0458992794156075E-002   2.6884632185101509E-002
   4.7862999053904787E-005   24022.488679999999        2.0615668967366219E-002   5.4709003306925297E-003  -1.1430366896092892E-002   2.9958857223391533E-002
   6.3095998484641314E-005   24022.488679999999        2.1834339946508408E-002   6.1006913892924786E-003  -1.2489457614719868E-002   3.3380012959241867E-002
   8.3175997133366764E-005   24022.488679999999        2.3142529651522636E-002   6.7865508608520031E-003  -1.3639774173498154E-002   3.7191402167081833E-002
   1.0964999819407240E-004   24022.488679999999        2.4550639092922211E-002   7.5340932235121727E-003  -1.4883675612509251E-002   4.1442289948463440E-002
   1.4453999756369740E-004   24022.488679999999        2.6070246472954750E-002   8.3493255078792572E-003  -1.6220726072788239E-002   4.6184502542018890E-002
   1.9054999575018883E-004   24022.488679999999        2.7716910466551781E-002   9.2400675639510155E-003  -1.7648842185735703E-002   5.1479313522577286E-002
   2.5119000929407775E-004   24022.488679999999        2.9507471248507500E-002   1.0214400477707386E-002  -1.9160270690917969E-002   5.7386323809623718E-002
   3.3112999517470598E-004   24022.488679999999        3.1464103609323502E-002   1.1282722465693951E-002  -2.0742997527122498E-002   6.3972674310207367E-002
   4.3652000022120774E-004   24022.488679999999        3.3613815903663635E-002   1.2457331642508507E-002  -2.2377606481313705E-002   7.1306489408016205E-002
   5.7544000446796417E-004   24022.488679999999        3.5989642143249512E-002   1.3752887025475502E-002  -2.4035057052969933E-002   7.9453893005847931E-002
   7.5857999036088586E-004   24022.488679999999        3.8633573800325394E-002   1.5187781304121017E-002  -2.5674892589449883E-002   8.8479846715927124E-002
   1.0000000474974513E-003   24022.488679999999        4.1597746312618256E-002   1.6784559935331345E-002  -2.7241308242082596E-002   9.8440423607826233E-002
   1.3183000264689326E-003   24022.488679999999        4.4948481023311615E-002   1.8571851775050163E-002  -2.8660003095865250E-002  0.10938140749931335     
   1.7377999611198902E-003   24022.488679999999        4.8767335712909698E-002   2.0584750920534134E-002  -2.9832737520337105E-002  0.12132350355386734     
   2.2909000981599092E-003   24022.488679999999        5.3160145878791809E-002   2.2869503125548363E-002  -3.0633945018053055E-002  0.13426883518695831     
   3.0199999455362558E-003   24022.488679999999        5.8256983757019043E-002   2.5483546778559685E-002  -3.0903356149792671E-002  0.14817415177822113     
   3.9810999296605587E-003   24022.488679999999        6.4221203327178955E-002   2.8500679880380630E-002  -3.0441202223300934E-002  0.16294822096824646     
   5.2481000311672688E-003   24022.488679999999        7.1255281567573547E-002   3.2015029340982437E-002  -2.9002185910940170E-002  0.17843486368656158     
   6.9182999432086945E-003   24022.488679999999        7.9605527222156525E-002   3.6145329475402832E-002  -2.6291338726878166E-002  0.19439235329627991     
   9.1201001778244972E-003   24022.488679999999        8.9566811919212341E-002   4.1040495038032532E-002  -2.1962502971291542E-002  0.21047450602054596     
   1.2023000046610832E-002   24022.488679999999       0.10148122161626816        4.6884015202522278E-002  -1.5622383914887905E-002  0.22620509564876556     
   1.5848999843001366E-002   24022.488679999999       0.11571985483169556        5.3892556577920914E-002  -6.8487701937556267E-003  0.24094261229038239     
   2.0893000066280365E-002   24022.488679999999       0.13266468048095703        6.2317699193954468E-002   4.7862264327704906E-003  0.25386467576026917     
   2.7542000636458397E-002   24022.488679999999       0.15263254940509796        7.2422616183757782E-002   1.9653648138046265E-002  0.26392295956611633     
   3.6308001726865768E-002   24022.488679999999       0.17577183246612549        8.4447793662548065E-002   3.7984959781169891E-002  0.26983094215393066     
   4.7862999141216278E-002   24022.488679999999       0.20186176896095276        9.8526991903781891E-002   5.9727396816015244E-002  0.27006533741950989     
   6.3096001744270325E-002   24022.488679999999       0.23003683984279633       0.11455581337213516        8.4363795816898346E-002  0.26293894648551941     
   8.3176001906394958E-002   24022.488679999999       0.25837227702140808       0.13195927441120148       0.11065439879894257       0.24679306149482727     
  0.10000000149011612        24022.488679999999       0.27572262287139893       0.14369302988052368       0.12804384529590607       0.23037593066692352     
  0.12500000000000000        24022.488679999999       0.29265245795249939       0.15692849457263947       0.14737857878208160       0.20421560108661652     
  0.15000000596046448        24022.488679999999       0.30089297890663147       0.16575767099857330       0.16028308868408203       0.17806360125541687     
  0.17499999701976776        24022.488679999999       0.30215340852737427       0.17077474296092987       0.16796413064002991       0.15321347117424011     
  0.20000000298023224        24022.488679999999       0.29783144593238831       0.17250627279281616       0.17138493061065674       0.13032388687133789     
  0.22499999403953552        24022.488679999999       0.28909626603126526       0.17142924666404724       0.17133191227912903       0.10969730466604233     
  0.25000000000000000        24022.488679999999       0.27693790197372437       0.16797983646392822       0.16845981776714325        9.1423690319061279E-002
  0.27500000596046448        24022.488679999999       0.26220005750656128       0.16255813837051392       0.16332237422466278        7.5463004410266876E-002
  0.30000001192092896        24022.488679999999       0.24560347199440002       0.15553116798400879       0.15639373660087585        6.1695963144302368E-002
  0.32499998807907104        24022.488679999999       0.22776341438293457       0.14723488688468933       0.14808364212512970        4.9956962466239929E-002
  0.34999999403953552        24022.488679999999       0.20920343697071075       0.13797561824321747       0.13874837756156921        4.0056034922599792E-002
  0.37500000000000000        24022.488679999999       0.19036647677421570       0.12803126871585846       0.12869881093502045        3.1793791800737381E-002
  0.40000000596046448        24022.488679999999       0.17162422835826874       0.11765234172344208       0.11820643395185471        2.4971580132842064E-002
  0.42500001192092896        24022.488679999999       0.15328490734100342       0.10706281661987305       0.10750783234834671        1.9398314878344536E-002
  0.44999998807907104        24022.488679999999       0.13560019433498383        9.6461065113544464E-002   9.6808269619941711E-002   1.4894914813339710E-002
  0.47499999403953552        24022.488679999999       0.11877109855413437        8.6020670831203461E-002   8.6284421384334564E-002   1.1297016404569149E-002
  0.50000000000000000        24022.488679999999       0.10295341163873672        7.5891293585300446E-002   7.6086558401584625E-002   8.4564080461859703E-003
  0.52499997615814209        24022.488679999999        8.8262394070625305E-002   6.6199503839015961E-002   6.6340439021587372E-002   6.2415339052677155E-003
  0.55000001192092896        24022.488679999999        7.4777193367481232E-002   5.7049691677093506E-002   5.7148825377225876E-002   4.5373179018497467E-003
  0.57499998807907104        24022.488679999999        6.2544785439968109E-002   4.8524972051382065E-002   4.8592872917652130E-002   3.2445024698972702E-003
  0.60000002384185791        24022.488679999999        5.1583647727966309E-002   4.0688164532184601E-002   4.0733382105827332E-002   2.2786513436585665E-003
  0.62500000000000000        24022.488679999999        4.1887152940034866E-002   3.3582773059606552E-002   3.3612001687288284E-002   1.5689347637817264E-003
  0.64999997615814209        24022.488679999999        3.3426765352487564E-002   2.7234088629484177E-002   2.7252385392785072E-002   1.0567854624241590E-003
  0.67500001192092896        24022.488679999999        2.6155017316341400E-002   2.1650301292538643E-002   2.1661361679434776E-002   6.9449917646124959E-004
  0.69999998807907104        24022.488679999999        2.0008336752653122E-002   1.6823716461658478E-002   1.6830151900649071E-002   4.4383565546013415E-004
  0.72500002384185791        24022.488679999999        1.4909747987985611E-002   1.2732037343084812E-002   1.2735628522932529E-002   2.7466259780339897E-004
  0.75000000000000000        24022.488679999999        1.0771443136036396E-002   9.3397526070475578E-003   9.3416711315512657E-003   1.6367556236218661E-004
  0.77499997615814209        24022.488679999999        7.4972645379602909E-003   6.5996102057397366E-003   6.6005922853946686E-003   9.3216920504346490E-005
  0.80000001192092896        24022.488679999999        4.9851178191602230E-003   4.4542062096297741E-003   4.4546979479491711E-003   5.0209582695970312E-005
  0.82499998807907104        24022.488679999999        3.1293265055865049E-003   2.8377054259181023E-003   2.8379615396261215E-003   2.5214541892637499E-005
  0.85000002384185791        24022.488679999999        1.8229610286653042E-003   1.6777010168880224E-003   1.6778558492660522E-003   1.1615149560384452E-005
  0.87500000000000000        24022.488679999999        9.6017785836011171E-004   8.9725776342675090E-004   8.9737109374254942E-004   4.9262948778050486E-006
  0.89999997615814209        24022.488679999999        4.3861576705239713E-004   4.1718647116795182E-004   4.1727055213414133E-004   2.2222448023967445E-006
  0.92500001192092896        24022.488679999999        1.6193899500649422E-004   1.5864041051827371E-004   1.5867523325141519E-004   1.6735502867959440E-006
  0.94999998807907104        24022.488679999999        4.2681225750129670E-005   4.6204422687878832E-005   4.6146516979206353E-005   2.1808239125675755E-006
  0.97500002384185791        24022.488679999999        5.7224074225814547E-006   1.1836624253191985E-005   1.1626321793301031E-005   3.0913945465727011E-006
   1.0000000000000000        24022.488679999999       -6.6480474743002560E-006   6.8373810790944844E-007   2.5443975459893409E-007   3.9834485505707562E-006
   9.9999997171806854E-010   30801.849719999998        2.8672616463154554E-003  -9.0201705461367965E-004  -1.1081527918577194E-003  -8.2179607124999166E-004
   1.3183000246996812E-009   30801.849719999998        3.0022130813449621E-003  -9.0278277639299631E-004  -1.1409244034439325E-003  -7.9350348096340895E-004
   1.7378000150003459E-009   30801.849719999998        3.1441552564501762E-003  -9.0141122927889228E-004  -1.1754793813452125E-003  -7.5801147613674402E-004
   2.2908999142146058E-009   30801.849719999998        3.2935468479990959E-003  -8.9767726603895426E-004  -1.2120604515075684E-003  -7.1433663833886385E-004
   3.0200000278313155E-009   30801.849719999998        3.4507820382714272E-003  -8.9133821893483400E-004  -1.2509193038567901E-003  -6.6141143906861544E-004
   3.9810998941902653E-009   30801.849719999998        3.6163132172077894E-003  -8.8213174603879452E-004  -1.2923487229272723E-003  -5.9804640477523208E-004
   5.2481001766579993E-009   30801.849719999998        3.7906300276517868E-003  -8.6977391038089991E-004  -1.3366816565394402E-003  -5.2292400505393744E-004
   6.9183001549788514E-009   30801.849719999998        3.9742351509630680E-003  -8.5395888891071081E-004  -1.3842883054167032E-003  -4.3460054439492524E-004
   9.1201002305751899E-009   30801.849719999998        4.1676778346300125E-003  -8.3435571286827326E-004  -1.4355875318869948E-003  -3.3148381044156849E-004
   1.2023000373062587E-008   30801.849719999998        4.3715508654713631E-003  -8.1060559023171663E-004  -1.4910518657416105E-003  -2.1182167984079570E-004
   1.5849000334355878E-008   30801.849719999998        4.5864004641771317E-003  -7.8233209205791354E-004  -1.5511855017393827E-003  -7.3752278694882989E-005
   2.0892999330612838E-008   30801.849719999998        4.8129362985491753E-003  -7.4911379488185048E-004  -1.6165870474651456E-003   8.4833169239573181E-005
   2.7542000680114143E-008   30801.849719999998        5.0518224015831947E-003  -7.1050785481929779E-004  -1.6878977185115218E-003   2.6617170078679919E-004
   3.6307998385609608E-008   30801.849719999998        5.3038280457258224E-003  -6.6602736478671432E-004  -1.7658483702689409E-003   4.7273767995648086E-004
   4.7863000673942224E-008   30801.849719999998        5.5696903727948666E-003  -6.1516190180554986E-004  -1.8512256210669875E-003   7.0714630419388413E-004
   6.3096003088958241E-008   30801.849719999998        5.8502708561718464E-003  -5.5734801571816206E-004  -1.9449249375611544E-003   9.7228976665064692E-004
   8.3175997644957533E-008   30801.849719999998        6.1464319005608559E-003  -4.9198995111510158E-004  -2.0479199010878801E-003   1.2712426250800490E-003
   1.0965000285523274E-007   30801.849719999998        6.4591686241328716E-003  -4.1842891369014978E-004  -2.1613137796521187E-003   1.6074017621576786E-003
   1.4453999597208167E-007   30801.849719999998        6.7893653176724911E-003  -3.3599839662201703E-004  -2.2862595506012440E-003   1.9842367619276047E-003
   1.9054999711443088E-007   30801.849719999998        7.1382969617843628E-003  -2.4389772443100810E-004  -2.4241574574261904E-003   2.4058718699961901E-003
   2.5118998792095226E-007   30801.849719999998        7.5069121085107327E-003  -1.4137141988612711E-004  -2.5763891171664000E-003   2.8762726578861475E-003
   3.3112999631157436E-007   30801.849719999998        7.8965211287140846E-003  -2.7528540158527903E-005  -2.7445959858596325E-003   3.4000833984464407E-003
   4.3651999703797628E-007   30801.849719999998        8.3084562793374062E-003   9.8573713330551982E-005  -2.9305599164217710E-003   3.9822617545723915E-003
   5.7544002629583701E-007   30801.849719999998        8.7440526112914085E-003   2.3792145657353103E-004  -3.1361996661871672E-003   4.6280603855848312E-003
   7.5857997217099182E-007   30801.849719999998        9.2048645019531250E-003   3.9161526365205646E-004  -3.3636821899563074E-003   5.3433901630342007E-003
   9.9999999747524271E-007   30801.849719999998        9.6924714744091034E-003   5.6081247748807073E-004  -3.6153469700366259E-003   6.1345915310084820E-003
   1.3182999509808724E-006   30801.849719999998        1.0208684951066971E-002   7.4679974932223558E-004  -3.8938201032578945E-003   7.0088328793644905E-003
   1.7377999483869644E-006   30801.849719999998        1.0755175724625587E-002   9.5086178043857217E-004  -4.2018257081508636E-003   7.9735610634088516E-003
   2.2909000563231530E-006   30801.849719999998        1.1334181763231754E-002   1.1745447991415858E-003  -4.5425854623317719E-003   9.0378327295184135E-003
   3.0199998946045525E-006   30801.849719999998        1.1947765946388245E-002   1.4193839160725474E-003  -4.9194106832146645E-003   1.0211135260760784E-002
   3.9810997805034276E-006   30801.849719999998        1.2598300352692604E-002   1.6870873514562845E-003  -5.3359773010015488E-003   1.1504382826387882E-002
   5.2481000238913111E-006   30801.849719999998        1.3288413174450397E-002   1.9795212429016829E-003  -5.7962941937148571E-003   1.2930007651448250E-002
   6.9183001869532745E-006   30801.849719999998        1.4020912349224091E-002   2.2986810654401779E-003  -6.3046370632946491E-003   1.4501987025141716E-002
   9.1201000032015145E-006   30801.849719999998        1.4798948541283607E-002   2.6467593852430582E-003  -6.8656224757432938E-003   1.6236374154686928E-002
   1.2022999726468697E-005   30801.849719999998        1.5626052394509315E-002   3.0261664651334286E-003  -7.4841841123998165E-003   1.8151616677641869E-002
   1.5849000192247331E-005   30801.849719999998        1.6505807638168335E-002   3.4393738023936749E-003  -8.1652337685227394E-003   2.0267972722649574E-002
   2.0892999600619078E-005   30801.849719999998        1.7442774027585983E-002   3.8893364835530519E-003  -8.9142331853508949E-003   2.2609874606132507E-002
   2.7542000680114143E-005   30801.849719999998        1.8441725522279739E-002   4.3791327625513077E-003  -9.7364364191889763E-003   2.5204300880432129E-002
   3.6307999835116789E-005   30801.849719999998        1.9508363679051399E-002   4.9122963100671768E-003  -1.0637210682034492E-002   2.8082635253667831E-002
   4.7862999053904787E-005   30801.849719999998        2.0648894831538200E-002   5.4925843141973019E-003  -1.1621330864727497E-002   3.1279515475034714E-002
   6.3095998484641314E-005   30801.849719999998        2.1870862692594528E-002   6.1243721283972263E-003  -1.2693231925368309E-002   3.4834880381822586E-002
   8.3175997133366764E-005   30801.849719999998        2.3182846605777740E-002   6.8124700337648392E-003  -1.3856144621968269E-002   3.8792755454778671E-002
   1.0964999819407240E-004   30801.849719999998        2.4595346301794052E-002   7.5625358149409294E-003  -1.5112074092030525E-002   4.3203014880418777E-002
   1.4453999756369740E-004   30801.849719999998        2.6120061054825783E-002   8.3806272596120834E-003  -1.6460116952657700E-002   4.8117838799953461E-002
   1.9054999575018883E-004   30801.849719999998        2.7772696688771248E-002   9.2746289446949959E-003  -1.7897620797157288E-002   5.3598757833242416E-002
   2.5119000929407775E-004   30801.849719999998        2.9570261016488075E-002   1.0252694599330425E-002  -1.9416110590100288E-002   5.9705063700675964E-002
   3.3112999517470598E-004   30801.849719999998        3.1535141170024872E-002   1.1325317434966564E-002  -2.1002708002924919E-002   6.6503256559371948E-002
   4.3652000022120774E-004   30801.849719999998        3.3694583922624588E-002   1.2504907324910164E-002  -2.2636964917182922E-002   7.4060201644897461E-002
   5.7544000446796417E-004   30801.849719999998        3.6081921309232712E-002   1.3806255534291267E-002  -2.4288631975650787E-002   8.2439951598644257E-002
   7.5857999036088586E-004   30801.849719999998        3.8739476352930069E-002   1.5247919596731663E-002  -2.5915876030921936E-002   9.1704562306404114E-002
   1.0000000474974513E-003   30801.849719999998        4.1719764471054077E-002   1.6852630302309990E-002  -2.7461336925625801E-002  0.10190605372190475     
   1.3183000264689326E-003   30801.849719999998        4.5089531689882278E-002   1.8649244681000710E-002  -2.8849031776189804E-002  0.11308497190475464     
   1.7377999611198902E-003   30801.849719999998        4.8930775374174118E-002   2.0673105493187904E-002  -2.9978966340422630E-002  0.12525518238544464     
   2.2909000981599092E-003   30801.849719999998        5.3349796682596207E-002   2.2970741614699364E-002  -3.0723787844181061E-002  0.13841059803962708     
   3.0199999455362558E-003   30801.849719999998        5.8477055281400681E-002   2.5599882006645203E-002  -3.0921621248126030E-002  0.15249779820442200     
   3.9810999296605587E-003   30801.849719999998        6.4476177096366882E-002   2.8634609654545784E-002  -3.0371405184268951E-002  0.16741366684436798     
   5.2481000311672688E-003   30801.849719999998        7.1549646556377411E-002   3.2169278711080551E-002  -2.8827166184782982E-002  0.18298843502998352     
   6.9182999432086945E-003   30801.849719999998        7.9943299293518066E-002   3.6322709172964096E-002  -2.5994241237640381E-002  0.19896508753299713     
   9.1201001778244972E-003   30801.849719999998        8.9950785040855408E-002   4.1243646293878555E-002  -2.1528249606490135E-002  0.21498101949691772     
   1.2023000046610832E-002   30801.849719999998       0.10191175341606140        4.7114953398704529E-002  -1.5039745718240738E-002  0.23054315149784088     
   1.5848999843001366E-002   30801.849719999998       0.11619304865598679        5.4151888936758041E-002  -6.1132228001952171E-003  0.24499398469924927     
   2.0893000066280365E-002   30801.849719999998       0.13316990435123444        6.2603473663330078E-002   5.6690247729420662E-003  0.25749787688255310     
   2.7542000636458397E-002   30801.849719999998       0.15314894914627075        7.2728537023067474E-002   2.0663551986217499E-002  0.26699906587600708     
   3.6308001726865768E-002   30801.849719999998       0.17626413702964783        8.4760762751102448E-002   3.9082787930965424E-002  0.27221336960792542     
   4.7862999141216278E-002   30801.849719999998       0.20227555930614471        9.8823897540569305E-002   6.0850743204355240E-002  0.27163594961166382     
   6.3096001744270325E-002   30801.849719999998       0.23029474914073944       0.11479980498552322        8.5424758493900299E-002  0.26362067461013794     
   8.3176001906394958E-002   30801.849719999998       0.25837349891662598       0.13209660351276398       0.11154133826494217       0.24658018350601196     
  0.10000000149011612        30801.849719999998       0.27548825740814209       0.14372061192989349       0.12874475121498108       0.22961379587650299     
  0.12500000000000000        30801.849719999998       0.29206332564353943       0.15677507221698761       0.14777867496013641       0.20290118455886841     
  0.15000000596046448        30801.849719999998       0.29996716976165771       0.16541644930839539       0.16038347780704498       0.17643654346466064     
  0.17499999701976776        30801.849719999998       0.30092522501945496       0.17025050520896912       0.16778446733951569       0.15144687891006470     
  0.20000000298023224        30801.849719999998       0.29634413123130798       0.17181183397769928       0.17095442116260529       0.12854002416133881     
  0.22499999403953552        30801.849719999998       0.28739729523658752       0.17058281600475311       0.17068433761596680       0.10797954350709915     
  0.25000000000000000        30801.849719999998       0.27507588267326355       0.16700312495231628       0.16763061285018921        8.9825861155986786E-002
  0.27500000596046448        30801.849719999998       0.26022264361381531       0.16147492825984955       0.16234688460826874        7.4016653001308441E-002
  0.30000001192092896        30801.849719999998       0.24355581402778625       0.15436615049839020       0.15530614554882050        6.0416143387556076E-002
  0.32499998807907104        30801.849719999998       0.22568717598915100       0.14601272344589233       0.14691622555255890        4.8846762627363205E-002
  0.34999999403953552        30801.849719999998       0.20713616907596588       0.13672025501728058       0.13753105700016022        3.9110183715820312E-002
  0.37500000000000000        30801.849719999998       0.18834123015403748       0.12676538527011871       0.12745887041091919        3.1001459807157516E-002
  0.40000000596046448        30801.849719999998       0.16966931521892548       0.11639685928821564       0.11696828901767731        2.4318542331457138E-002
  0.42500001192092896        30801.849719999998       0.15142390131950378       0.10583662986755371       0.10629296302795410        1.8868606537580490E-002
  0.44999998807907104        30801.849719999998       0.13385197520256042        9.5280744135379791E-002   9.5635160803794861E-002   1.4472054317593575E-002
  0.47499999403953552        30801.849719999998       0.11715003103017807        8.4900349378585815E-002   8.5168547928333282E-002   1.0964890941977501E-002
  0.50000000000000000        30801.849719999998       0.10146956890821457        7.4842534959316254E-002   7.5040459632873535E-002   8.1998789682984352E-003
  0.52499997615814209        30801.849719999998        8.6921870708465576E-002   6.5231293439865112E-002   6.5373755991458893E-002   6.0468232259154320E-003
  0.55000001192092896        30801.849719999998        7.3582418262958527E-002   5.6168466806411743E-002   5.6268438696861267E-002   4.3922211043536663E-003
  0.57499998807907104        30801.849719999998        6.1494894325733185E-002   4.7734696418046951E-002   4.7803025692701340E-002   3.1384702306240797E-003
  0.60000002384185791        30801.849719999998        5.0674866884946823E-002   3.9990440011024475E-002   4.0035862475633621E-002   2.2027741651982069E-003
  0.62500000000000000        30801.849719999998        4.1113220155239105E-002   3.2977018505334854E-002   3.3006329089403152E-002   1.5158538008108735E-003
  0.64999997615814209        30801.849719999998        3.2779317349195480E-002   2.6717713102698326E-002   2.6736032217741013E-002   1.0205587605014443E-003
  0.67500001192092896        30801.849719999998        2.5624021887779236E-002   2.1218948066234589E-002   2.1230008453130722E-002   6.7043851595371962E-004
  0.69999998807907104        30801.849719999998        1.9582500681281090E-002   1.6471512615680695E-002   1.6477940604090691E-002   4.2833125917240977E-004
  0.72500002384185791        30801.849719999998        1.4576927758753300E-002   1.2451877817511559E-002   1.2455460615456104E-002   2.6500658714212477E-004
  0.75000000000000000        30801.849719999998        1.0519037023186684E-002   9.1235889121890068E-003   9.1254999861121178E-003   1.5789296594448388E-004
  0.77499997615814209        30801.849719999998        7.3126000352203846E-003   6.4387661404907703E-003   6.4397435635328293E-003   8.9911030954681337E-005
  0.80000001192092896        30801.849719999998        4.8558111302554607E-003   4.3397000990808010E-003   4.3401881121098995E-003   4.8425376007799059E-005
  0.82499998807907104        30801.849719999998        3.0436259694397449E-003   2.7605735231190920E-003   2.7608268428593874E-003   2.4322282115463167E-005
  0.85000002384185791        30801.849719999998        1.7700596945360303E-003   1.6293250955641270E-003   1.6294766683131456E-003   1.1214925507374573E-005
  0.87500000000000000        30801.849719999998        9.3049556016921997E-004   8.6968118557706475E-004   8.6979038314893842E-004   4.7727194214530755E-006
  0.89999997615814209        30801.849719999998        4.2404248961247504E-004   4.0341660496778786E-004   4.0349541814066470E-004   2.1678274606529158E-006
  0.92500001192092896        30801.849719999998        1.5603179053869098E-004   1.5292357420548797E-004   1.5295224147848785E-004   1.6286121535813436E-006
  0.94999998807907104        30801.849719999998        4.0800936403684318E-005   4.4257783883949742E-005   4.4193759094923735E-005   2.0875254449492786E-006
  0.97500002384185791        30801.849719999998        5.0849857871071436E-006   1.1006957720383070E-005   1.0792336979648098E-005   2.9094180717947893E-006
   1.0000000000000000        30801.849719999998       -7.0694750320399180E-006  -3.7297152033488601E-008  -4.6646491114188393E-007   3.6850751712336205E-006
   9.9999997171806854E-010   39494.407030000002        2.8697762172669172E-003  -9.0124475536867976E-004  -1.1107026366516948E-003  -8.3089421968907118E-004
   1.3183000246996812E-009   39494.407030000002        3.0048715416342020E-003  -9.0192956849932671E-004  -1.1439542286098003E-003  -8.0030178651213646E-004
   1.7378000150003459E-009   39494.407030000002        3.1469662208110094E-003  -9.0047065168619156E-004  -1.1790511198341846E-003  -7.6215289300307631E-004
   2.2908999142146058E-009   39494.407030000002        3.2965196296572685E-003  -8.9664221741259098E-004  -1.2162426719442010E-003  -7.1542343357577920E-004
   3.0200000278313155E-009   39494.407030000002        3.4539271146059036E-003  -8.9020113227888942E-004  -1.2557872105389833E-003  -6.5900350455194712E-004
   3.9810998941902653E-009   39494.407030000002        3.6196408327668905E-003  -8.8088464690372348E-004  -1.2979854363948107E-003  -5.9165718266740441E-004
   5.2481001766579993E-009   39494.407030000002        3.7941518239676952E-003  -8.6840795120224357E-004  -1.3431782135739923E-003  -5.1201635506004095E-004
   6.9183001549788514E-009   39494.407030000002        3.9779632352292538E-003  -8.5246475646272302E-004  -1.3917441247031093E-003  -4.1858328040689230E-004
   9.1201002305751899E-009   39494.407030000002        4.1716252453625202E-003  -8.3272339543327689E-004  -1.4441115781664848E-003  -3.0970716034062207E-004
   1.2023000373062587E-008   39494.407030000002        4.3757311068475246E-003  -8.0882420297712088E-004  -1.5007627662271261E-003  -1.8357252702116966E-004
   1.5849000334355878E-008   39494.407030000002        4.5908289030194283E-003  -7.8039010986685753E-004  -1.5622121281921864E-003  -3.8252310332609341E-005
   2.0892999330612838E-008   39494.407030000002        4.8176283016800880E-003  -7.4699881952255964E-004  -1.6290695639327168E-003   1.2843636795878410E-004
   2.7542000680114143E-008   39494.407030000002        5.0567956641316414E-003  -7.0820644032210112E-004  -1.7019879305735230E-003   3.1880702590569854E-004
   3.6307998385609608E-008   39494.407030000002        5.3091002628207207E-003  -6.6352519206702709E-004  -1.7817110056057572E-003   5.3541833767667413E-004
   4.7863000673942224E-008   39494.407030000002        5.5752806365489960E-003  -6.1244348762556911E-004  -1.8690379802137613E-003   7.8097265213727951E-004
   6.3096003088958241E-008   39494.407030000002        5.8562005870044231E-003  -5.5439682910218835E-004  -1.9648789893835783E-003   1.0584589326754212E-003
   8.3175997644957533E-008   39494.407030000002        6.1527229845523834E-003  -4.8878812231123447E-004  -2.0702218171209097E-003   1.3710535131394863E-003
   1.0965000285523274E-007   39494.407030000002        6.4658457413315773E-003  -4.1495720506645739E-004  -2.1861866116523743E-003   1.7222664318978786E-003
   1.4453999597208167E-007   39494.407030000002        6.7964540794491768E-003  -3.3223626087419689E-004  -2.3139419499784708E-003   2.1156810689717531E-003
   1.9054999711443088E-007   39494.407030000002        7.1458262391388416E-003  -2.3982273705769330E-004  -2.4549074005335569E-003   2.5555624160915613E-003
   2.5118998792095226E-007   39494.407030000002        7.5149121694266796E-003  -1.3695967209059745E-004  -2.6104822754859924E-003   3.0460073612630367E-003
   3.3112999631157436E-007   39494.407030000002        7.9050250351428986E-003  -2.2754089513910003E-005  -2.7823289856314659E-003   3.5918203648179770E-003
   4.3651999703797628E-007   39494.407030000002        8.3175003528594971E-003   1.0373888653703034E-004  -2.9722510371357203E-003   4.1981316171586514E-003
   5.7544002629583701E-007   39494.407030000002        8.7536759674549103E-003   2.4350763123948127E-004  -3.1821893062442541E-003   4.8703784123063087E-003
   7.5857997217099182E-007   39494.407030000002        9.2151109129190445E-003   3.9765529800206423E-004  -3.4143354278057814E-003   5.6146839633584023E-003
   9.9999999747524271E-007   39494.407030000002        9.7033884376287460E-003   5.6734203826636076E-004  -3.6710540298372507E-003   6.4376206137239933E-003
   1.3182999509808724E-006   39494.407030000002        1.0220325551927090E-002   7.5385766103863716E-004  -3.9549982175230980E-003   7.3466217145323753E-003
   1.7377999483869644E-006   39494.407030000002        1.0767598636448383E-002   9.5849036006256938E-004  -4.2689167894423008E-003   8.3494121208786964E-003
   2.2909000563231530E-006   39494.407030000002        1.1347453109920025E-002   1.1827903799712658E-003  -4.6160616911947727E-003   9.4553884118795395E-003
   3.0199998946045525E-006   39494.407030000002        1.1961959302425385E-002   1.4282973716035485E-003  -4.9997693859040737E-003   1.0674393735826015E-002
   3.9810997805034276E-006   39494.407030000002        1.2613499537110329E-002   1.6967245610430837E-003  -5.4237404838204384E-003   1.2017749249935150E-002
   5.2481000238913111E-006   39494.407030000002        1.3304712250828743E-002   1.9899441394954920E-003  -5.8920066803693771E-003   1.3498339802026749E-002
   6.9183001869532745E-006   39494.407030000002        1.4038421213626862E-002   2.3099582176655531E-003  -6.4088609069585800E-003   1.5130642801523209E-002
   9.1201000032015145E-006   39494.407030000002        1.4817791990935802E-002   2.6589678600430489E-003  -6.9789285771548748E-003   1.6931263729929924E-002
   1.2022999726468697E-005   39494.407030000002        1.5646373853087425E-002   3.0393921770155430E-003  -7.6071433722972870E-003   1.8919251859188080E-002
   1.5849000192247331E-005   39494.407030000002        1.6527777537703514E-002   3.4537133760750294E-003  -8.2983970642089844E-003   2.1115493029356003E-002
   2.0892999600619078E-005   39494.407030000002        1.7466589808464050E-002   3.9048995822668076E-003  -9.0581160038709641E-003   2.3545127362012863E-002
   2.7542000680114143E-005   39494.407030000002        1.8467616289854050E-002   4.3960451148450375E-003  -9.8914913833141327E-003   2.6235839352011681E-002
   3.6307999835116789E-005   39494.407030000002        1.9536605104804039E-002   4.9307015724480152E-003  -1.0803791694343090E-002   2.9219763353466988E-002
   4.7862999053904787E-005   39494.407030000002        2.0679812878370285E-002   5.5126487277448177E-003  -1.1799649335443974E-002   3.2532248646020889E-002
   6.3095998484641314E-005   39494.407030000002        2.1904842928051949E-002   6.1462880112230778E-003  -1.2883303686976433E-002   3.6213941872119904E-002
   8.3175997133366764E-005   39494.407030000002        2.3220352828502655E-002   6.8364623002707958E-003  -1.4057722873985767E-002   4.0309477597475052E-002
   1.0964999819407240E-004   39494.407030000002        2.4636933580040932E-002   7.5888689607381821E-003  -1.5324570238590240E-002   4.4869251549243927E-002
   1.4453999756369740E-004   39494.407030000002        2.6166392490267754E-002   8.4096128121018410E-003  -1.6682505607604980E-002   4.9945712089538574E-002
   1.9054999575018883E-004   39494.407030000002        2.7824569493532181E-002   9.3066375702619553E-003  -1.8128333613276482E-002   5.5600542575120926E-002
   2.5119000929407775E-004   39494.407030000002        2.9628634452819824E-002   1.0288164950907230E-002  -1.9652904942631721E-002   6.1892643570899963E-002
   3.3112999517470598E-004   39494.407030000002        3.1601160764694214E-002   1.1364776641130447E-002  -2.1242536604404449E-002   6.8887837231159210E-002
   4.3652000022120774E-004   39494.407030000002        3.3769629895687103E-002   1.2548983097076416E-002  -2.2875821217894554E-002   7.6651677489280701E-002
   5.7544000446796417E-004   39494.407030000002        3.6167629063129425E-002   1.3855699449777603E-002  -2.4521391838788986E-002   8.5246190428733826E-002
   7.5857999036088586E-004   39494.407030000002        3.8837797939777374E-002   1.5303632244467735E-002  -2.6136141270399094E-002   9.4730585813522339E-002
   1.0000000474974513E-003   39494.407030000002        4.1832990944385529E-002   1.6915688291192055E-002  -2.7661293745040894E-002  0.10515300184488297     
   1.3183000264689326E-003   39494.407030000002        4.5220348984003067E-002   1.8720924854278564E-002  -2.9019324108958244E-002  0.11654897779226303     
   1.7377999611198902E-003   39494.407030000002        4.9082268029451370E-002   2.0754916593432426E-002  -3.0108651146292686E-002  0.12892593443393707     
   2.2909000981599092E-003   39494.407030000002        5.3525462746620178E-002   2.3064449429512024E-002  -3.0800331383943558E-002  0.14227002859115601     
   3.0199999455362558E-003   39494.407030000002        5.8680750429630280E-002   2.5707518681883812E-002  -3.0931057408452034E-002  0.15651844441890717     
   3.9810999296605587E-003   39494.407030000002        6.4711987972259521E-002   2.8758458793163300E-002  -3.0298663303256035E-002  0.17155706882476807     
   5.2481000311672688E-003   39494.407030000002        7.1821644902229309E-002   3.2311826944351196E-002  -2.8656648471951485E-002  0.18720355629920959     
   6.9182999432086945E-003   39494.407030000002        8.0255098640918732E-002   3.6486506462097168E-002  -2.5710755959153175E-002  0.20318700373172760     
   9.1201001778244972E-003   39494.407030000002        9.0304836630821228E-002   4.1431076824665070E-002  -2.1118370816111565E-002  0.21912997961044312     
   1.2023000046610832E-002   39494.407030000002       0.10230822861194611        4.7327794134616852E-002  -1.4493728056550026E-002  0.23452429473400116     
   1.5848999843001366E-002   39494.407030000002       0.11662819981575012        5.4390605539083481E-002  -5.4276273585855961E-003  0.24869844317436218     
   2.0893000066280365E-002   39494.407030000002       0.13363371789455414        6.2866143882274628E-002   6.4881704747676849E-003  0.26080542802810669     
   2.7542000636458397E-002   39494.407030000002       0.15362201631069183        7.3009222745895386E-002   2.1596862003207207E-002  0.26978376507759094     
   3.6308001726865768E-002   39494.407030000002       0.17671377956867218        8.5047252476215363E-002   4.0093448013067245E-002  0.27435281872749329     
   4.7862999141216278E-002   39494.407030000002       0.20265164971351624        9.9094763398170471E-002   6.1880838125944138E-002  0.27302607893943787     
   6.3096001744270325E-002   39494.407030000002       0.23052623867988586       0.11502110958099365        8.6393386125564575E-002  0.26419648528099060     
   8.3176001906394958E-002   39494.407030000002       0.25836822390556335       0.13221898674964905       0.11234647035598755       0.24634295701980591     
  0.10000000149011612        39494.407030000002       0.27526640892028809       0.14374175667762756       0.12937729060649872       0.22888135910034180     
  0.12500000000000000        39494.407030000002       0.29151627421379089       0.15662980079650879       0.14813403785228729       0.20167548954486847     
  0.15000000596046448        39494.407030000002       0.29911249876022339       0.16509908437728882       0.16046412289142609       0.17493623495101929     
  0.17499999701976776        39494.407030000002       0.29979500174522400       0.16976591944694519       0.16760939359664917       0.14982861280441284     
  0.20000000298023224        39494.407030000002       0.29497843980789185       0.17117211222648621       0.17055101692676544       0.12691357731819153     
  0.22499999403953552        39494.407030000002       0.28583994507789612       0.16980493068695068       0.17008394002914429       0.10641912370920181     
  0.25000000000000000        39494.407030000002       0.27337154746055603       0.16610720753669739       0.16686590015888214        8.8378831744194031E-002
  0.27500000596046448        39494.407030000002       0.25841495394706726       0.16048285365104675       0.16145032644271851        7.2710298001766205E-002
  0.30000001192092896        39494.407030000002       0.24168604612350464       0.15330058336257935       0.15430900454521179        5.9262931346893311E-002
  0.32499998807907104        39494.407030000002       0.22379331290721893       0.14489626884460449       0.14584796130657196        4.7848541289567947E-002
  0.34999999403953552        39494.407030000002       0.20525236427783966       0.13557477295398712       0.13641892373561859        3.8261417299509048E-002
  0.37500000000000000        39494.407030000002       0.18649744987487793       0.12561151385307312       0.12632763385772705        3.0291758477687836E-002
  0.40000000596046448        39494.407030000002       0.16789118945598602       0.11525363475084305       0.11584009975194931        2.3734614253044128E-002
  0.42500001192092896        39494.407030000002       0.14973269402980804       0.10472115129232407       0.10518725216388702        1.8395720049738884E-002
  0.44999998807907104        39494.407030000002       0.13226462900638580        9.4208016991615295E-002   9.4568602740764618E-002   1.4095127582550049E-002
  0.47499999403953552        39494.407030000002       0.11567939817905426        8.3883084356784821E-002   8.4155067801475525E-002   1.0669266805052757E-002
  0.50000000000000000        39494.407030000002       0.10012457519769669        7.3891118168830872E-002   7.4091278016567230E-002   7.9718502238392830E-003
  0.52499997615814209        39494.407030000002        8.5707820951938629E-002   6.4353756606578827E-002   6.4497485756874084E-002   5.8739613741636276E-003
  0.55000001192092896        39494.407030000002        7.2501294314861298E-002   5.5370502173900604E-002   5.5471148341894150E-002   4.2635551653802395E-003
  0.57499998807907104        39494.407030000002        6.0545697808265686E-002   4.7019749879837036E-002   4.7088410705327988E-002   3.0445451848208904E-003
  0.60000002384185791        39494.407030000002        4.9853984266519547E-002   3.9359819144010544E-002   3.9405386894941330E-002   2.1356248762458563E-003
  0.62500000000000000        39494.407030000002        4.0414772927761078E-002   3.2430041581392288E-002   3.2459404319524765E-002   1.4689175877720118E-003
  0.64999997615814209        39494.407030000002        3.2195568084716797E-002   2.6251900941133499E-002   2.6270231232047081E-002   9.8854769021272659E-004
  0.67500001192092896        39494.407030000002        2.5145735591650009E-002   2.0830230787396431E-002   2.0841281861066818E-002   6.4918905263766646E-004
  0.69999998807907104        39494.407030000002        1.9199328497052193E-002   1.6154460608959198E-002   1.6160877421498299E-002   4.1464326204732060E-004
  0.72500002384185791        39494.407030000002        1.4277773909270763E-002   1.2199960649013519E-002   1.2203533202409744E-002   2.5648321025073528E-004
  0.75000000000000000        39494.407030000002        1.0292422957718372E-002   8.9294463396072388E-003   8.9313499629497528E-003   1.5278844512067735E-004
  0.77499997615814209        39494.407030000002        7.1470090188086033E-003   6.2944912351667881E-003   6.2954635359346867E-003   8.6992018623277545E-005
  0.80000001192092896        39494.407030000002        4.7400151379406452E-003   4.2371302843093872E-003   4.2376150377094746E-003   4.6849025238770992E-005
  0.82499998807907104        39494.407030000002        2.9669927898794413E-003   2.6915862690657377E-003   2.6918367948383093E-003   2.3532906197942793E-005
  0.85000002384185791        39494.407030000002        1.7228336073458195E-003   1.5861297724768519E-003   1.5862784348428249E-003   1.0859464055101853E-005
  0.87500000000000000        39494.407030000002        9.0404745424166322E-004   8.4510439774021506E-004   8.4520987002179027E-004   4.6343411668203771E-006
  0.89999997615814209        39494.407030000002        4.1108563891611993E-004   3.9117093547247350E-004   3.9124503382481635E-004   2.1161624772503274E-006
  0.92500001192092896        39494.407030000002        1.5079362492542714E-004   1.4785147504881024E-004   1.4787469990551472E-004   1.5846309224798460E-006
  0.94999998807907104        39494.407030000002        3.9139402360888198E-005   4.2534247768344358E-005   4.2464918806217611E-005   2.0008496903756168E-006
  0.97500002384185791        39494.407030000002        4.5262863750394899E-006   1.0274479791405611E-005   1.0056298378913198E-005   2.7458333988761296E-006
   1.0000000000000000        39494.407030000002       -7.4292729550506920E-006  -6.6559226752360701E-007  -1.0941748769255355E-006   3.4222200611111475E-006
   9.9999997171806854E-010   50640.081729999998        2.8722926508635283E-003  -9.0049119899049401E-004  -1.1133797233924270E-003  -8.3934981375932693E-004
   1.3183000246996812E-009   50640.081729999998        3.0075313989073038E-003  -9.0109609300270677E-004  -1.1471222387626767E-003  -8.0637575592845678E-004
   1.7378000150003459E-009   50640.081729999998        3.1497783493250608E-003  -8.9955073781311512E-004  -1.1827726848423481E-003  -7.6548015931621194E-004
   2.2908999142146058E-009   50640.081729999998        3.2994938082993031E-003  -8.9562888024374843E-004  -1.2205870589241385E-003  -7.1559776552021503E-004
   3.0200000278313155E-009   50640.081729999998        3.4570728894323111E-003  -8.8908697944134474E-004  -1.2608306715264916E-003  -6.5557565540075302E-004
   3.9810998941902653E-009   50640.081729999998        3.6229691468179226E-003  -8.7966152932494879E-004  -1.3038115575909615E-003  -5.8413069928064942E-004
   5.2481001766579993E-009   50640.081729999998        3.7976736202836037E-003  -8.6706725414842367E-004  -1.3498787302523851E-003  -4.9984367797151208E-004
   6.9183001549788514E-009   50640.081729999998        3.9816913194954395E-003  -8.5099722491577268E-004  -1.3994195032864809E-003  -4.0116204763762653E-004
   9.1201002305751899E-009   50640.081729999998        4.1755717247724533E-003  -8.3111901767551899E-004  -1.4528713654726744E-003  -2.8637575451284647E-004
   1.2023000373062587E-008   50640.081729999998        4.3799104169011116E-003  -8.0707226879894733E-004  -1.5107264043763280E-003  -1.5360520046669990E-004
   1.5849000334355878E-008   50640.081729999998        4.5952559448778629E-003  -7.7847921056672931E-004  -1.5735090710222721E-003  -8.5731824128743028E-007
   2.0892999330612838E-008   50640.081729999998        4.8223184421658516E-003  -7.4491644045338035E-004  -1.6418407903984189E-003   1.7412580200470984E-004
   2.7542000680114143E-008   50640.081729999998        5.0617656670510769E-003  -7.0593942655250430E-004  -1.7163858283311129E-003   3.7373506347648799E-004
   3.6307998385609608E-008   50640.081729999998        5.3143682889640331E-003  -6.6105922451242805E-004  -1.7979006515815854E-003   6.0061446856707335E-004
   4.7863000673942224E-008   50640.081729999998        5.5808667093515396E-003  -6.0976331587880850E-004  -1.8871976062655449E-003   8.5755466716364026E-004
   6.3096003088958241E-008   50640.081729999998        5.8621247299015522E-003  -5.5148592218756676E-004  -1.9852006807923317E-003   1.1476426152512431E-003
   8.3175997644957533E-008   50640.081729999998        6.1590080149471760E-003  -4.8562869778834283E-004  -2.0929127931594849E-003   1.4741577906534076E-003
   1.0965000285523274E-007   50640.081729999998        6.4725158736109734E-003  -4.1153022903017700E-004  -2.2114699240773916E-003   1.8407250754535198E-003
   1.4453999597208167E-007   50640.081729999998        6.8035353906452656E-003  -3.2852121512405574E-004  -2.3420564830303192E-003   2.2510432172566652E-003
   1.9054999711443088E-007   50640.081729999998        7.1533462032675743E-003  -2.3579744447488338E-004  -2.4861118290573359E-003   2.7095200493931770E-003
   2.5118998792095226E-007   50640.081729999998        7.5229015201330185E-003  -1.3260031118988991E-004  -2.6450522709637880E-003   3.2203861046582460E-003
   3.3112999631157436E-007   50640.081729999998        7.9135168343782425E-003  -1.8034921595244668E-005  -2.8205611743032932E-003   3.7886083591729403E-003
   4.3651999703797628E-007   50640.081729999998        8.3265313878655434E-003   1.0884574294323102E-004  -3.0144639313220978E-003   4.4194916263222694E-003
   5.7544002629583701E-007   50640.081729999998        8.7632853537797928E-003   2.4903228040784597E-004  -3.2287233043462038E-003   5.1186620257794857E-003
   7.5857997217099182E-007   50640.081729999998        9.2253405600786209E-003   4.0363040170632303E-004  -3.4655553754419088E-003   5.8924574404954910E-003
   9.9999999747524271E-007   50640.081729999998        9.7142877057194710E-003   5.7380303042009473E-004  -3.7273492198437452E-003   6.7476858384907246E-003
   1.3182999509808724E-006   50640.081729999998        1.0231946595013142E-002   7.6084327884018421E-004  -4.0167849510908127E-003   7.6920487917959690E-003
   1.7377999483869644E-006   50640.081729999998        1.0780000127851963E-002   9.6604251302778721E-004  -4.3366365134716034E-003   8.7335528805851936E-003
   2.2909000563231530E-006   50640.081729999998        1.1360700242221355E-002   1.1909552849829197E-003  -4.6901837922632694E-003   9.8819388076663017E-003
   3.0199998946045525E-006   50640.081729999998        1.1976126581430435E-002   1.4371256111189723E-003  -5.0807879306375980E-003   1.1147407814860344E-002
   3.9810997805034276E-006   50640.081729999998        1.2628669850528240E-002   1.7062717815861106E-003  -5.5121746845543385E-003   1.2541689909994602E-002
   5.2481000238913111E-006   50640.081729999998        1.3320980593562126E-002   2.0002720411866903E-003  -5.9883953072130680E-003   1.4078127220273018E-002
   6.9183001869532745E-006   50640.081729999998        1.4055894687771797E-002   2.3211352527141571E-003  -6.5137585625052452E-003   1.5771692618727684E-002
   9.1201000032015145E-006   50640.081729999998        1.4836596325039864E-002   2.6710701640695333E-003  -7.0928968489170074E-003   1.7639545723795891E-002
   1.2022999726468697E-005   50640.081729999998        1.5666654333472252E-002   3.0525054316967726E-003  -7.7307410538196564E-003   1.9701337441802025E-002
   1.5849000192247331E-005   50640.081729999998        1.6549700871109962E-002   3.4679342061281204E-003  -8.4321592003107071E-003   2.1978566423058510E-002
   2.0892999600619078E-005   50640.081729999998        1.7490351572632790E-002   3.9203371852636337E-003  -9.2025399208068848E-003   2.4497073143720627E-002
   2.7542000680114143E-005   50640.081729999998        1.8493449315428734E-002   4.4128242880105972E-003  -1.0047004558146000E-002   2.7285235002636909E-002
   3.6307999835116789E-005   50640.081729999998        1.9564783200621605E-002   4.9489662051200867E-003  -1.0970720089972019E-002   3.0375914648175240E-002
   4.7862999053904787E-005   50640.081729999998        2.0710658282041550E-002   5.5325631983578205E-003  -1.1978168971836567E-002   3.3805135637521744E-002
   6.3095998484641314E-005   50640.081729999998        2.1938743069767952E-002   6.1680441722273827E-003  -1.3073388487100601E-002   3.7614230066537857E-002
   8.3175997133366764E-005   50640.081729999998        2.3257765918970108E-002   6.8602846004068851E-003  -1.4259078539907932E-002   4.1848383843898773E-002
   1.0964999819407240E-004   50640.081729999998        2.4678412824869156E-002   7.6150204986333847E-003  -1.5536556020379066E-002   4.6558473259210587E-002
   1.4453999756369740E-004   50640.081729999998        2.6212595403194427E-002   8.4384027868509293E-003  -1.6904033720493317E-002   5.1797136664390564E-002
   1.9054999575018883E-004   50640.081729999998        2.7876291424036026E-002   9.3384347856044769E-003  -1.8357774242758751E-002   5.7626131922006607E-002
   2.5119000929407775E-004   50640.081729999998        2.9686825349926949E-002   1.0323406197130680E-002  -1.9887950271368027E-002   6.4103901386260986E-002
   3.3112999517470598E-004   50640.081729999998        3.1666960567235947E-002   1.1403983458876610E-002  -2.1480070427060127E-002   7.1295469999313354E-002
   4.3652000022120774E-004   50640.081729999998        3.3844400197267532E-002   1.2592779472470284E-002  -2.3111769929528236E-002   7.9264998435974121E-002
   5.7544000446796417E-004   50640.081729999998        3.6252997815608978E-002   1.3904831372201443E-002  -2.4750579148530960E-002   8.8072344660758972E-002
   7.5857999036088586E-004   50640.081729999998        3.8935683667659760E-002   1.5358991920948029E-002  -2.6352129876613617E-002   9.7773790359497070E-002
   1.0000000474974513E-003   50640.081729999998        4.1945669800043106E-002   1.6978338360786438E-002  -2.7856253087520599E-002  0.10841346532106400     
   1.3183000264689326E-003   50640.081729999998        4.5350465923547745E-002   1.8792133778333664E-002  -2.9183920472860336E-002  0.12002182006835938     
   1.7377999611198902E-003   50640.081729999998        4.9232866615056992E-002   2.0836170762777328E-002  -3.0232006683945656E-002  0.13259975612163544     
   2.2909000981599092E-003   50640.081729999998        5.3699985146522522E-002   2.3157490417361259E-002  -3.0870035290718079E-002  0.14612568914890289     
   3.0199999455362558E-003   50640.081729999998        5.8882977813482285E-002   2.5814345106482506E-002  -3.0933346599340439E-002  0.16052733361721039     
   3.9810999296605587E-003   50640.081729999998        6.4945921301841736E-002   2.8881313279271126E-002  -3.0218757688999176E-002  0.17567971348762512     
   5.2481000311672688E-003   50640.081729999998        7.2091244161128998E-002   3.2453138381242752E-002  -2.8479335829615593E-002  0.19138811528682709     
   6.9182999432086945E-003   50640.081729999998        8.0563858151435852E-002   3.6648768931627274E-002  -2.5421338155865669E-002  0.20736806094646454     
   9.1201001778244972E-003   50640.081729999998        9.0655066072940826E-002   4.1616592556238174E-002  -2.0704019814729691E-002  0.22322767972946167     
   1.2023000046610832E-002   50640.081729999998       0.10269998013973236        4.7538250684738159E-002  -1.3945380225777626E-002  0.23844432830810547     
   1.5848999843001366E-002   50640.081729999998       0.11705756932497025        5.4626371711492538E-002  -4.7425623051822186E-003  0.25233328342437744     
   2.0893000066280365E-002   50640.081729999998       0.13409061729907990        6.3125200569629669E-002   7.3032360523939133E-003  0.26403722167015076     
   2.7542000636458397E-002   50640.081729999998       0.15408708155155182        7.3285572230815887E-002   2.2522006183862686E-002  0.27248999476432800     
   3.6308001726865768E-002   50640.081729999998       0.17715457081794739        8.5328690707683563E-002   4.1091624647378922E-002  0.27641576528549194     
   4.7862999141216278E-002   50640.081729999998       0.20301857590675354        9.9360011518001556E-002   6.2894433736801147E-002  0.27434736490249634     
   6.3096001744270325E-002   50640.081729999998       0.23074930906295776       0.11523659527301788        8.7342523038387299E-002  0.26471748948097229     
   8.3176001906394958E-002   50640.081729999998       0.25835701823234558       0.13233612477779388       0.11313109099864960       0.24607092142105103     
  0.10000000149011612        50640.081729999998       0.27504155039787292       0.14375868439674377       0.12999022006988525       0.22812990844249725     
  0.12500000000000000        50640.081729999998       0.29097154736518860       0.15648256242275238       0.14847300946712494       0.20045097172260284     
  0.15000000596046448        50640.081729999998       0.29826602339744568       0.16478261351585388       0.16053287684917450       0.17345263063907623     
  0.17499999701976776        50640.081729999998       0.29867899417877197       0.16928541660308838       0.16742753982543945       0.14823809266090393     
  0.20000000298023224        50640.081729999998       0.29363274574279785       0.17053982615470886       0.17014606297016144       0.12532196938991547     
  0.22499999403953552        50640.081729999998       0.28430786728858948       0.16903783380985260       0.16948704421520233       0.10489738732576370     
  0.25000000000000000        50640.081729999998       0.27169719338417053       0.16522523760795593       0.16610936820507050        8.6971737444400787E-002
  0.27500000596046448        50640.081729999998       0.25664117932319641       0.15950769186019897       0.16056616604328156        7.1443155407905579E-002
  0.30000001192092896        50640.081729999998       0.23985332250595093       0.15225452184677124       0.15332791209220886        5.8146830648183823E-002
  0.32499998807907104        50640.081729999998       0.22193883359432220       0.14380149543285370       0.14479880034923553        4.6884398907423019E-002
  0.34999999403953552        50640.081729999998       0.20340944826602936       0.13445274531841278       0.13532832264900208        3.7443149834871292E-002
  0.37500000000000000        50640.081729999998       0.18469531834125519       0.12448240071535110       0.12521976232528687        2.9608743265271187E-002
  0.40000000596046448        50640.081729999998       0.16615471243858337       0.11413599550724030       0.11473650485277176        2.3173550143837929E-002
  0.42500001192092896        50640.081729999998       0.14808247983455658       0.10363165289163589       0.10410680621862411        1.7942039296030998E-002
  0.44999998807907104        50640.081729999998       0.13071705400943756        9.3161210417747498E-002   9.3527466058731079E-002   1.3734026812016964E-002
  0.47499999403953552        50640.081729999998       0.11424677073955536        8.2891277968883514E-002   8.3166703581809998E-002   1.0386435315012932E-002
  0.50000000000000000        50640.081729999998        9.8815403878688812E-002   7.2964318096637726E-002   7.3166497051715851E-002   7.7539631165564060E-003
  0.52499997615814209        50640.081729999998        8.4527060389518738E-002   6.3499666750431061E-002   6.3644513487815857E-002   5.7089817710220814E-003
  0.55000001192092896        50640.081729999998        7.1450673043727875E-002   5.4594535380601883E-002   5.4695762693881989E-002   4.1408897377550602E-003
  0.57499998807907104        50640.081729999998        5.9624049812555313E-002   4.6325121074914932E-002   4.6394057571887970E-002   2.9550893232226372E-003
  0.60000002384185791        50640.081729999998        4.9057591706514359E-002   3.8747660815715790E-002   3.8793344050645828E-002   2.0717273000627756E-003
  0.62500000000000000        50640.081729999998        3.9737753570079803E-002   3.1899563968181610E-002   3.1928956508636475E-002   1.4242883771657944E-003
  0.64999997615814209        50640.081729999998        3.1630232930183411E-002   2.5800563395023346E-002   2.5818889960646629E-002   9.5812929794192314E-004
  0.67500001192092896        50640.081729999998        2.4682965129613876E-002   2.0453955978155136E-002   2.0464994013309479E-002   6.2900653574615717E-004
  0.69999998807907104        50640.081729999998        1.8828945234417915E-002   1.5847867354750633E-002   1.5854267403483391E-002   4.0164674283005297E-004
  0.72500002384185791        50640.081729999998        1.3988899998366833E-002   1.1956611648201942E-002   1.1960172094404697E-002   2.4839153047651052E-004
  0.75000000000000000        50640.081729999998        1.0073834098875523E-002   8.7421173229813576E-003   8.7440125644207001E-003   1.4794223534408957E-004
  0.77499997615814209        50640.081729999998        6.9874678738415241E-003   6.1554471030831337E-003   6.1564142815768719E-003   8.4219995187595487E-005
  0.80000001192092896        50640.081729999998        4.6285917051136494E-003   4.1384077630937099E-003   4.1388892568647861E-003   4.5351214794209227E-005
  0.82499998807907104        50640.081729999998        2.8933566063642502E-003   2.6252816896885633E-003   2.6255294214934111E-003   2.2781916413805448E-005
  0.85000002384185791        50640.081729999998        1.6775252297520638E-003   1.5446803299710155E-003   1.5448259655386209E-003   1.0520058822294232E-005
  0.87500000000000000        50640.081729999998        8.7871868163347244E-004   8.2156324060633779E-004   8.2166504580527544E-004   4.5004790081293322E-006
  0.89999997615814209        50640.081729999998        3.9870306500233710E-004   3.7946517113596201E-004   3.7953475839458406E-004   2.0639420199586311E-006
  0.92500001192092896        50640.081729999998        1.4580023707821965E-004   1.4301385090220720E-004   1.4303190982900560E-004   1.5391817669296870E-006
  0.94999998807907104        50640.081729999998        3.7560868804575875E-005   4.0893752156989649E-005   4.0819479181664065E-005   1.9149911167914979E-006
  0.97500002384185791        50640.081729999998        3.9998531065066345E-006   9.5794193839537911E-006   9.3580983957508579E-006   2.5883425678330241E-006
   1.0000000000000000        50640.081729999998       -7.7593258538399823E-006  -1.2540815532702254E-006  -1.6816717334222631E-006   3.1737517929286696E-006
   9.9999997171806854E-010   64931.165450000000        2.8748097829520702E-003  -8.9975551236420870E-004  -1.1161825386807323E-003  -8.4715714910998940E-004
   1.3183000246996812E-009   64931.165450000000        3.0101919546723366E-003  -9.0028141858056188E-004  -1.1504266876727343E-003  -8.1171962665393949E-004
   1.7378000150003459E-009   64931.165450000000        3.1525909435003996E-003  -8.9865061454474926E-004  -1.1866420973092318E-003  -7.6798757072538137E-004
   2.2908999142146058E-009   64931.165450000000        3.3024677541106939E-003  -8.9463643962517381E-004  -1.2250916333869100E-003  -7.1485392982140183E-004
   3.0200000278313155E-009   64931.165450000000        3.4602181985974312E-003  -8.8799471268430352E-004  -1.2660472420975566E-003  -6.5112212905660272E-004
   3.9810998941902653E-009   64931.165450000000        3.6262962967157364E-003  -8.7846146197989583E-004  -1.3098246417939663E-003  -5.7546142488718033E-004
   5.2481001766579993E-009   64931.165450000000        3.8011942524462938E-003  -8.6575082968920469E-004  -1.3567807618528605E-003  -4.8640058957971632E-004
   6.9183001549788514E-009   64931.165450000000        3.9854170754551888E-003  -8.4955524653196335E-004  -1.4073115307837725E-003  -3.8233175291679800E-004
   9.1201002305751899E-009   64931.165450000000        4.1795163415372372E-003  -8.2954159006476402E-004  -1.4618637505918741E-003  -2.6148481993004680E-004
   1.2023000373062587E-008   64931.165450000000        4.3840869329869747E-003  -8.0534873995929956E-004  -1.5209392877295613E-003  -1.2191524729132652E-004
   1.5849000334355878E-008   64931.165450000000        4.5996792614459991E-003  -7.7659811358898878E-004  -1.5850726049393415E-003   3.8436719478340819E-005
   2.0892999330612838E-008   64931.165450000000        4.8270043917000294E-003  -7.4286560993641615E-004  -1.6548965359106660E-003   2.2190494928508997E-004
   2.7542000680114143E-008   64931.165450000000        5.0667310133576393E-003  -7.0370564935728908E-004  -1.7310868715867400E-003   4.3095866567455232E-004
   3.6307998385609608E-008   64931.165450000000        5.3196311928331852E-003  -6.5862823976203799E-004  -1.8144128844141960E-003   6.6832831362262368E-004
   4.7863000673942224E-008   64931.165450000000        5.5864462628960609E-003  -6.0711998958140612E-004  -1.9056993769481778E-003   9.3689380446448922E-004
   6.3096003088958241E-008   64931.165450000000        5.8680418878793716E-003  -5.4861383978277445E-004  -2.0058848895132542E-003   1.2398415710777044E-003
   8.3175997644957533E-008   64931.165450000000        6.1652851291000843E-003  -4.8251033877022564E-004  -2.1159870084375143E-003   1.5805553412064910E-003
   1.0965000285523274E-007   64931.165450000000        6.4791766926646233E-003  -4.0814653038978577E-004  -2.2371574304997921E-003   1.9627765286713839E-003
   1.4453999597208167E-007   64931.165450000000        6.8106059916317463E-003  -3.2485189149156213E-004  -2.3705968633294106E-003   2.3903213441371918E-003
   1.9054999711443088E-007   64931.165450000000        7.1608549915254116E-003  -2.3182037693914026E-004  -2.5177639909088612E-003   2.8677419759333134E-003
   2.5118998792095226E-007   64931.165450000000        7.5308782979846001E-003  -1.2829188199248165E-004  -2.6800921186804771E-003   3.3994046971201897E-003
   3.3112999631157436E-007   64931.165450000000        7.9219946637749672E-003  -1.3369502084970009E-005  -2.8592853341251612E-003   3.9904410950839520E-003
   4.3651999703797628E-007   64931.165450000000        8.3355456590652466E-003   1.1389584688004106E-004  -3.0571909155696630E-003   4.6463347971439362E-003
   5.7544002629583701E-007   64931.165450000000        8.7728761136531830E-003   2.5449696113355458E-004  -3.2757935114204884E-003   5.3729019127786160E-003
   7.5857997217099182E-007   64931.165450000000        9.2355515807867050E-003   4.0954220457933843E-004  -3.5173331853002310E-003   6.1766994185745716E-003
   9.9999999747524271E-007   64931.165450000000        9.7251655533909798E-003   5.8019720017910004E-004  -3.7842236924916506E-003   7.0647732354700565E-003
   1.3182999509808724E-006   64931.165450000000        1.0243544355034828E-002   7.6775823254138231E-004  -4.0791719220578671E-003   8.0450978130102158E-003
   1.7377999483869644E-006   64931.165450000000        1.0792375542223454E-002   9.7352004377171397E-004  -4.4049746356904507E-003   9.1259628534317017E-003
   2.2909000563231530E-006   64931.165450000000        1.1373920366168022E-002   1.1990413768216968E-003  -4.7649410553276539E-003   1.0317457839846611E-002
   3.0199998946045525E-006   64931.165450000000        1.1990263126790524E-002   1.4458704972639680E-003  -5.1624560728669167E-003   1.1630144901573658E-002
   3.9810997805034276E-006   64931.165450000000        1.2643806636333466E-002   1.7157308757305145E-003  -5.6012673303484917E-003   1.3076165691018105E-002
   5.2481000238913111E-006   64931.165450000000        1.3337211683392525E-002   2.0105068106204271E-003  -6.0854470357298851E-003   1.4669317752122879E-002
   6.9183001869532745E-006   64931.165450000000        1.4073329046368599E-002   2.3322135675698519E-003  -6.6193155944347382E-003   1.6425076872110367E-002
   9.1201000032015145E-006   64931.165450000000        1.4855357818305492E-002   2.6830681599676609E-003  -7.2075119242072105E-003   1.8361143767833710E-002
   1.2022999726468697E-005   64931.165450000000        1.5686888247728348E-002   3.0655085574835539E-003  -7.8549599274992943E-003   2.0497774705290794E-002
   1.5849000192247331E-005   64931.165450000000        1.6571572050452232E-002   3.4820381551980972E-003  -8.5665015503764153E-003   2.2857073694467545E-002
   2.0892999600619078E-005   64931.165450000000        1.7514059320092201E-002   3.9356513880193233E-003  -9.3474835157394409E-003   2.5465564802289009E-002
   2.7542000680114143E-005   64931.165450000000        1.8519220873713493E-002   4.4294730760157108E-003  -1.0202952660620213E-002   2.8352305293083191E-002
   3.6307999835116789E-005   64931.165450000000        1.9592892378568649E-002   4.9670911394059658E-003  -1.1137969791889191E-002   3.1550861895084381E-002
   4.7862999053904787E-005   64931.165450000000        2.0741427317261696E-002   5.5523295886814594E-003  -1.2156859971582890E-002   3.5097911953926086E-002
   6.3095998484641314E-005   64931.165450000000        2.1972553804516792E-002   6.1896429397165775E-003  -1.3263456523418427E-002   3.9035417139530182E-002
   8.3175997133366764E-005   64931.165450000000        2.3295078426599503E-002   6.8839387968182564E-003  -1.4460181817412376E-002   4.3409094214439392E-002
   1.0964999819407240E-004   64931.165450000000        2.4719774723052979E-002   7.6409913599491119E-003  -1.5748001635074615E-002   4.8270225524902344E-002
   1.4453999756369740E-004   64931.165450000000        2.6258664205670357E-002   8.4669990465044975E-003  -1.7124675214290619E-002   5.3671579807996750E-002
   1.9054999575018883E-004   64931.165450000000        2.7927855029702187E-002   9.3700224533677101E-003  -1.8585918471217155E-002   5.9674926102161407E-002
   2.5119000929407775E-004   64931.165450000000        2.9744824394583702E-002   1.0358419269323349E-002  -2.0121224224567413E-002   6.6338151693344116E-002
   3.3112999517470598E-004   64931.165450000000        3.1732529401779175E-002   1.1442939750850201E-002  -2.1715290844440460E-002   7.3725387454032898E-002
   4.3652000022120774E-004   64931.165450000000        3.3918887376785278E-002   1.2636299245059490E-002  -2.3344809189438820E-002   8.1899307668209076E-002
   5.7544000446796417E-004   64931.165450000000        3.6338012665510178E-002   1.3953653164207935E-002  -2.4976205080747604E-002   9.0917505323886871E-002
   7.5857999036088586E-004   64931.165450000000        3.9033133536577225E-002   1.5413999557495117E-002  -2.6563867926597595E-002  0.10083319991827011     
   1.0000000474974513E-003   64931.165450000000        4.2057797312736511E-002   1.7040586099028587E-002  -2.8046267107129097E-002  0.11168645322322845     
   1.3183000264689326E-003   64931.165450000000        4.5479882508516312E-002   1.8862871453166008E-002  -2.9342895373702049E-002  0.12350250035524368     
   1.7377999611198902E-003   64931.165450000000        4.9382571130990982E-002   2.0916869863867760E-002  -3.0349140986800194E-002  0.13627570867538452     
   2.2909000981599092E-003   64931.165450000000        5.3873363882303238E-002   2.3249866440892220E-002  -3.0933041125535965E-002  0.14997664093971252     
   3.0199999455362558E-003   64931.165450000000        5.9083744883537292E-002   2.5920365005731583E-002  -3.0928665772080421E-002  0.16452367603778839     
   3.9810999296605587E-003   64931.165450000000        6.5177984535694122E-002   2.9003180563449860E-002  -3.0131895095109940E-002  0.17978103458881378     
   5.2481000311672688E-003   64931.165450000000        7.2358474135398865E-002   3.2593235373497009E-002  -2.8295466676354408E-002  0.19554181396961212     
   6.9182999432086945E-003   64931.165450000000        8.0869622528553009E-002   3.6809518933296204E-002  -2.5126246735453606E-002  0.21150824427604675     
   9.1201001778244972E-003   64931.165450000000        9.1001555323600769E-002   4.1800223290920258E-002  -2.0285457372665405E-002  0.22727453708648682     
   1.2023000046610832E-002   64931.165450000000       0.10308707505464554        4.7746360301971436E-002  -1.3394941575825214E-002  0.24230414628982544     
   1.5848999843001366E-002   64931.165450000000       0.11748127639293671        5.4859239608049393E-002  -4.0582204237580299E-003  0.25589993596076965     
   2.0893000066280365E-002   64931.165450000000       0.13454076647758484        6.3380725681781769E-002   8.1141125410795212E-003  0.26719516515731812     
   2.7542000636458397E-002   64931.165450000000       0.15454435348510742        7.3557689785957336E-002   2.3438990116119385E-002  0.27512016892433167     
   3.6308001726865768E-002   64931.165450000000       0.17758674919605255        8.5605204105377197E-002   4.2077489197254181E-002  0.27840495109558105     
   4.7862999141216278E-002   64931.165450000000       0.20337663590908051        9.9619798362255096E-002   6.3891857862472534E-002  0.27560275793075562     
   6.3096001744270325E-002   64931.165450000000       0.23096427321434021       0.11544644832611084        8.8272690773010254E-002  0.26518645882606506     
   8.3176001906394958E-002   64931.165450000000       0.25834009051322937       0.13244819641113281       0.11389586329460144       0.24576634168624878     
  0.10000000149011612        64931.165450000000       0.27481386065483093       0.14377154409885406       0.13058425486087799       0.22736123204231262     
  0.12500000000000000        64931.165450000000       0.29042920470237732       0.15633349120616913       0.14879627525806427       0.19922859966754913     
  0.15000000596046448        64931.165450000000       0.29742765426635742       0.16446705162525177       0.16059033572673798       0.17198595404624939     
  0.17499999701976776        64931.165450000000       0.29757687449455261       0.16880895197391510       0.16723930835723877       0.14667491614818573     
  0.20000000298023224        64931.165450000000       0.29230648279190063       0.16991482675075531       0.16973979771137238       0.12376432120800018     
  0.22499999403953552        64931.165450000000       0.28280037641525269       0.16828124225139618       0.16889372467994690       0.10341307520866394     
  0.25000000000000000        64931.165450000000       0.27005186676979065       0.16435685753822327       0.16536095738410950        8.5603088140487671E-002
  0.27500000596046448        64931.165450000000       0.25490021705627441       0.15854892134666443       0.15969413518905640        7.0213638246059418E-002
  0.30000001192092896        64931.165450000000       0.23805642127990723       0.15122734010219574       0.15236243605613708        5.7066224515438080E-002
  0.32499998807907104        64931.165450000000       0.22012236714363098       0.14272771775722504       0.14376816153526306        4.5952759683132172E-002
  0.34999999403953552        64931.165450000000       0.20160600543022156       0.13335336744785309       0.13425855338573456        3.6653909832239151E-002
  0.37500000000000000        64931.165450000000       0.18293331563472748       0.12337717413902283       0.12413445115089417        2.8951069340109825E-002
  0.40000000596046448        64931.165450000000       0.16445836424827576       0.11304304748773575       0.11365664005279541        2.2634156048297882E-002
  0.42500001192092896        64931.165450000000       0.14647172391414642       0.10256718099117279       0.10305072367191315        1.7506524920463562E-002
  0.44999998807907104        64931.165450000000       0.12920770049095154        9.2139340937137604E-002   9.2510826885700226E-002   1.3387867249548435E-002
  0.47499999403953552        64931.165450000000       0.11285064369440079        8.1923939287662506E-002   8.2202501595020294E-002   1.0115661658346653E-002
  0.50000000000000000        64931.165450000000        9.7540602087974548E-002   7.2061166167259216E-002   7.2265148162841797E-002   7.5456206686794758E-003
  0.52499997615814209        64931.165450000000        8.3378225564956665E-002   6.2668070197105408E-002   6.2813900411128998E-002   5.5514099076390266E-003
  0.55000001192092896        64931.165450000000        7.0429280400276184E-002   5.3839650005102158E-002   5.3941380232572556E-002   4.0238550864160061E-003
  0.57499998807907104        64931.165450000000        5.8728761970996857E-002   4.5649949461221695E-002   4.5719113200902939E-002   2.8698213864117861E-003
  0.60000002384185791        64931.165450000000        4.8284620046615601E-002   3.8153175264596939E-002   3.8198936730623245E-002   2.0108730532228947E-003
  0.62500000000000000        64931.165450000000        3.9081204682588577E-002   3.1384859234094620E-002   3.1414266675710678E-002   1.3818161096423864E-003
  0.64999997615814209        64931.165450000000        3.1082471832633018E-002   2.5363048538565636E-002   2.5381360203027725E-002   9.2919857706874609E-004
  0.67500001192092896        64931.165450000000        2.4234989657998085E-002   2.0089551806449890E-002   2.0100569352507591E-002   6.0981995193287730E-004
  0.69999998807907104        64931.165450000000        1.8470743671059608E-002   1.5551240183413029E-002   1.5557622537016869E-002   3.8929516449570656E-004
  0.72500002384185791        64931.165450000000        1.3709807768464088E-002   1.1721419170498848E-002   1.1724966578185558E-002   2.4070237122941762E-004
  0.75000000000000000        64931.165450000000        9.8628737032413483E-003   8.5612684488296509E-003   8.5631543770432472E-003   1.4333683066070080E-004
  0.77499997615814209        64931.165450000000        6.8336720578372478E-003   6.0213715769350529E-003   6.0223331674933434E-003   8.1585043517407030E-005
  0.80000001192092896        64931.165450000000        4.5213145203888416E-003   4.0433355607092381E-003   4.0438133291900158E-003   4.3926691432716325E-005
  0.82499998807907104        64931.165450000000        2.8225581627339125E-003   2.5615184567868710E-003   2.5617633946239948E-003   2.2066797100706026E-005
  0.85000002384185791        64931.165450000000        1.6340302536264062E-003   1.5048818895593286E-003   1.5050247311592102E-003   1.0195734830631409E-005
  0.87500000000000000        64931.165450000000        8.5444643627852201E-004   7.9899973934516311E-004   7.9909805208444595E-004   4.3709883357223589E-006
  0.89999997615814209        64931.165450000000        3.8686141488142312E-004   3.6826808354817331E-004   3.6833330523222685E-004   2.0114457583986223E-006
  0.92500001192092896        64931.165450000000        1.4103687135502696E-004   1.3839671737514436E-004   1.3840988685842603E-004   1.4927124993846519E-006
  0.94999998807907104        64931.165450000000        3.6060213460586965E-005   3.9331291191047058E-005   3.9252419810509309E-005   1.8303501292393776E-006
  0.97500002384185791        64931.165450000000        3.5036887311434839E-006   8.9196291810367256E-006   8.6955596998450346E-006   2.4370515347982291E-006
   1.0000000000000000        64931.165450000000       -8.0617037383490242E-006  -1.8052594441542169E-006  -2.2314857233141083E-006   2.9391746920737205E-006
   9.9999997171806854E-010   83255.320739999996        2.8773269150406122E-003  -8.9903693879023194E-004  -1.1191094527021050E-003  -8.5431081242859364E-004
   1.3183000246996812E-009   83255.320739999996        3.0128518119454384E-003  -8.9948473032563925E-004  -1.1538660619407892E-003  -8.1632786896079779E-004
   1.7378000150003459E-009   83255.320739999996        3.1554026063531637E-003  -8.9776946697384119E-004  -1.1906578438356519E-003  -7.6966959750279784E-004
   2.2908999142146058E-009   83255.320739999996        3.3054405357688665E-003  -8.9366390602663159E-004  -1.2297545326873660E-003  -7.1318633854389191E-004
   3.0200000278313155E-009   83255.320739999996        3.4633618779480457E-003  -8.8692345889285207E-004  -1.2714349431917071E-003  -6.4563751220703125E-004
   3.9810998941902653E-009   83255.320739999996        3.6296218167990446E-003  -8.7728357175365090E-004  -1.3160222442820668E-003  -5.6564388796687126E-004
   5.2481001766579993E-009   83255.320739999996        3.8047125563025475E-003  -8.6445780470967293E-004  -1.3638816308230162E-003  -4.7168188029900193E-004
   6.9183001549788514E-009   83255.320739999996        3.9891405031085014E-003  -8.4813783178105950E-004  -1.4154175296425819E-003  -3.6208739038556814E-004
   9.1201002305751899E-009   83255.320739999996        4.1834572330117226E-003  -8.2799006486311555E-004  -1.4710857067257166E-003  -2.3502962721977383E-004
   1.2023000373062587E-008   83255.320739999996        4.3882597237825394E-003  -8.0365245230495930E-004  -1.5313981566578150E-003  -8.8498374680057168E-005
   1.5849000334355878E-008   83255.320739999996        4.6040979214012623E-003  -7.7474582940340042E-004  -1.5968992374837399E-003   7.9633631685283035E-005
   2.0892999330612838E-008   83255.320739999996        4.8316847532987595E-003  -7.4084510561078787E-004  -1.6682331915944815E-003   2.7177712763659656E-004
   2.7542000680114143E-008   83255.320739999996        5.0716898404061794E-003  -7.0150382816791534E-004  -1.7460871022194624E-003   4.9048056825995445E-004
   3.6307998385609608E-008   83255.320739999996        5.3248866461217403E-003  -6.5623107366263866E-004  -1.8312430474907160E-003   7.3856191011145711E-004
   4.7863000673942224E-008   83255.320739999996        5.5920179001986980E-003  -6.0451234458014369E-004  -1.9245386356487870E-003   1.0189914610236883E-003
   6.3096003088958241E-008   83255.320739999996        5.8739501982927322E-003  -5.4577947594225407E-004  -2.0269267261028290E-003   1.3350562658160925E-003
   8.3175997644957533E-008   83255.320739999996        6.1715519987046719E-003  -4.7943170648068190E-004  -2.1394388750195503E-003   1.6902459319680929E-003
   1.0965000285523274E-007   83255.320739999996        6.4858263358473778E-003  -4.0480479947291315E-004  -2.2632437758147717E-003   2.0884200930595398E-003
   1.4453999597208167E-007   83255.320739999996        6.8176640197634697E-003  -3.2122689299285412E-004  -2.3995570372790098E-003   2.5335131213068962E-003
   1.9054999711443088E-007   83255.320739999996        7.1683498099446297E-003  -2.2789015201851726E-004  -2.5498571339994669E-003   3.0302244704216719E-003
   2.5118998792095226E-007   83255.320739999996        7.5388397090137005E-003  -1.2403291475493461E-004  -2.7155946008861065E-003   3.5830584820359945E-003
   3.3112999631157436E-007   83255.320739999996        7.9304557293653488E-003  -8.7563612396479584E-006  -2.8984944801777601E-003   4.1973139159381390E-003
   4.3651999703797628E-007   83255.320739999996        8.3445422351360321E-003   1.1889069719472900E-004  -3.1004247721284628E-003   4.8786541447043419E-003
   5.7544002629583701E-007   83255.320739999996        8.7824473157525063E-003   2.5990328867919743E-004  -3.3233922440558672E-003   5.6330892257392406E-003
   7.5857997217099182E-007   83255.320739999996        9.2457402497529984E-003   4.1539227822795510E-004  -3.5696611739695072E-003   6.4673991873860359E-003
   9.9999999747524271E-007   83255.320739999996        9.7360191866755486E-003   5.8652606094256043E-004  -3.8416692987084389E-003   7.3888693004846573E-003
   1.3182999509808724E-006   83255.320739999996        1.0255116038024426E-002   7.7460421016439795E-004  -4.1421493515372276E-003   8.4057515487074852E-003
   1.7377999483869644E-006   83255.320739999996        1.0804723016917706E-002   9.8092469852417707E-004  -4.4739223085343838E-003   9.5266215503215790E-003
   2.2909000563231530E-006   83255.320739999996        1.1387108825147152E-002   1.2070502853021026E-003  -4.8403237015008926E-003   1.0761920362710953E-002
   3.0199998946045525E-006   83255.320739999996        1.2004366144537926E-002   1.4545338926836848E-003  -5.2447626367211342E-003   1.2122573330998421E-002
   3.9810997805034276E-006   83255.320739999996        1.2658906169235706E-002   1.7251038225367665E-003  -5.6910072453320026E-003   1.3621134683489799E-002
   5.2481000238913111E-006   83255.320739999996        1.3353403657674789E-002   2.0206500776112080E-003  -6.1831488274037838E-003   1.5271862968802452E-002
   6.9183001869532745E-006   83255.320739999996        1.4090720564126968E-002   2.3431954905390739E-003  -6.7255184985697269E-003   1.7090726643800735E-002
   9.1201000032015145E-006   83255.320739999996        1.4874072745442390E-002   2.6949639432132244E-003  -7.3227584362030029E-003   1.9095979630947113E-002
   1.2022999726468697E-005   83255.320739999996        1.5707070007920265E-002   3.0784034170210361E-003  -7.9797832295298576E-003   2.1308466792106628E-002
   1.5849000192247331E-005   83255.320739999996        1.6593389213085175E-002   3.4960275515913963E-003  -8.7014054879546165E-003   2.3750890046358109E-002
   2.0892999600619078E-005   83255.320739999996        1.7537703737616539E-002   3.9508440531790257E-003  -9.4929262995719910E-003   2.6450451463460922E-002
   2.7542000680114143E-005   83255.320739999996        1.8544925376772881E-002   4.4459919445216656E-003  -1.0359313338994980E-002   2.9436863958835602E-002
   3.6307999835116789E-005   83255.320739999996        1.9620925188064575E-002   4.9850796349346638E-003  -1.1305514723062515E-002   3.2744381576776505E-002
   4.7862999053904787E-005   83255.320739999996        2.0772110670804977E-002   5.5719502270221710E-003  -1.2335697188973427E-002   3.6410301923751831E-002
   6.3095998484641314E-005   83255.320739999996        2.2006271407008171E-002   6.2110866419970989E-003  -1.3453479856252670E-002   4.0477186441421509E-002
   8.3175997133366764E-005   83255.320739999996        2.3332284763455391E-002   6.9074267521500587E-003  -1.4661002904176712E-002   4.4991225004196167E-002
   1.0964999819407240E-004   83255.320739999996        2.4761015549302101E-002   7.6667848043143749E-003  -1.5958875417709351E-002   5.0004065036773682E-002
   1.4453999756369740E-004   83255.320739999996        2.6304591447114944E-002   8.4954034537076950E-003  -1.7344400286674500E-002   5.5568531155586243E-002
   1.9054999575018883E-004   83255.320739999996        2.7979250997304916E-002   9.4014024361968040E-003  -1.8812740221619606E-002   6.1746336519718170E-002
   2.5119000929407775E-004   83255.320739999996        2.9802627861499786E-002   1.0393206961452961E-002  -2.0352702587842941E-002   6.8594723939895630E-002
   3.3112999517470598E-004   83255.320739999996        3.1797859817743301E-002   1.1481648311018944E-002  -2.1948186680674553E-002   7.6176851987838745E-002
   4.3652000022120774E-004   83255.320739999996        3.3993083983659744E-002   1.2679543346166611E-002  -2.3574931547045708E-002   8.4553793072700500E-002
   5.7544000446796417E-004   83255.320739999996        3.6422669887542725E-002   1.4002167619764805E-002  -2.5198277086019516E-002   9.3780785799026489E-002
   7.5857999036088586E-004   83255.320739999996        3.9130136370658875E-002   1.5468659810721874E-002  -2.6771387085318565E-002  0.10390789061784744     
   1.0000000474974513E-003   83255.320739999996        4.2169362306594849E-002   1.7102433368563652E-002  -2.8231384232640266E-002  0.11497098952531815     
   1.3183000264689326E-003   83255.320739999996        4.5608591288328171E-002   1.8933143466711044E-002  -2.9496328905224800E-002  0.12699006497859955     
   1.7377999611198902E-003   83255.320739999996        4.9531377851963043E-002   2.0997017621994019E-002  -3.0460156500339508E-002  0.13995282351970673     
   2.2909000981599092E-003   83255.320739999996        5.4045602679252625E-002   2.3341584950685501E-002  -3.0989492312073708E-002  0.15382204949855804     
   3.0199999455362558E-003   83255.320739999996        5.9283062815666199E-002   2.6025589555501938E-002  -3.0917188152670860E-002  0.16850677132606506     
   3.9810999296605587E-003   83255.320739999996        6.5408207476139069E-002   2.9124073684215546E-002  -3.0038284137845039E-002  0.18386049568653107     
   5.2481000311672688E-003   83255.320739999996        7.2623364627361298E-002   3.2732129096984863E-002  -2.8105271980166435E-002  0.19966436922550201     
   6.9182999432086945E-003   83255.320739999996        8.1172436475753784E-002   3.6968778818845749E-002  -2.4825727567076683E-002  0.21560762822628021     
   9.1201001778244972E-003   83255.320739999996        9.1344341635704041E-002   4.1981998831033707E-002  -1.9862931221723557E-002  0.23127098381519318     
   1.2023000046610832E-002   83255.320739999996       0.10346961021423340        4.7952171415090561E-002  -1.2842640280723572E-002  0.24610462784767151     
   1.5848999843001366E-002   83255.320739999996       0.11789943277835846        5.5089272558689117E-002  -3.3747809939086437E-003  0.25939977169036865     
   2.0893000066280365E-002   83255.320739999996       0.13498432934284210        6.3632793724536896E-002   8.9207002893090248E-003  0.27028110623359680     
   2.7542000636458397E-002   83255.320739999996       0.15499402582645416        7.3825679719448090E-002   2.4347836151719093E-002  0.27767655253410339     
   3.6308001726865768E-002   83255.320739999996       0.17801055312156677        8.5876926779747009E-002   4.3051198124885559E-002  0.28032299876213074     
   4.7862999141216278E-002   83255.320739999996       0.20372606813907623        9.9874272942543030E-002   6.4873464405536652E-002  0.27679499983787537     
   6.3096001744270325E-002   83255.320739999996       0.23117138445377350       0.11565084755420685        8.9184388518333435E-002  0.26560598611831665     
   8.3176001906394958E-002   83255.320739999996       0.25831767916679382       0.13255536556243896       0.11464140564203262       0.24543139338493347     
  0.10000000149011612        83255.320739999996       0.27458354830741882       0.14378052949905396       0.13116005063056946       0.22657701373100281     
  0.12500000000000000        83255.320739999996       0.28988927602767944       0.15618267655372620       0.14910447597503662       0.19800923764705658     
  0.15000000596046448        83255.320739999996       0.29659721255302429       0.16415248811244965       0.16063703596591949       0.17053635418415070     
  0.17499999701976776        83255.320739999996       0.29648831486701965       0.16833649575710297       0.16704516112804413       0.14513865113258362     
  0.20000000298023224        83255.320739999996       0.29099920392036438       0.16929697990417480       0.16933250427246094       0.12223973125219345     
  0.22499999403953552        83255.320739999996       0.28131672739982605       0.16753491759300232       0.16830408573150635       0.10196498781442642     
  0.25000000000000000        83255.320739999996       0.26843470335006714       0.16350169479846954       0.16462054848670959        8.4271475672721863E-002
  0.27500000596046448        83255.320739999996       0.25319105386734009       0.15760606527328491       0.15883399546146393        6.9020234048366547E-002
  0.30000001192092896        83255.320739999996       0.23629416525363922       0.15021847188472748       0.15141220390796661        5.6019581854343414E-002
  0.32499998807907104        83255.320739999996       0.21834266185760498       0.14167425036430359       0.14275553822517395        4.5052144676446915E-002
  0.34999999403953552        83255.320739999996       0.19984063506126404       0.13227589428424835       0.13320900499820709        3.5892304033041000E-002
  0.37500000000000000        83255.320739999996       0.18121001124382019       0.12229502946138382       0.12307098507881165        2.8317470103502274E-002
  0.40000000596046448        83255.320739999996       0.16280065476894379       0.11197389662265778       0.11259970813989639        2.2115306928753853E-002
  0.42500001192092896        83255.320739999996       0.14489893615245819       0.10152682662010193       0.10201814025640488        1.7088208347558975E-002
  0.44999998807907104        83255.320739999996       0.12773509323596954        9.1141492128372192E-002   9.1517768800258636E-002   1.3055828399956226E-002
  0.47499999403953552        83255.320739999996       0.11148959398269653        8.0980144441127777E-002   8.1261552870273590E-002   9.8562631756067276E-003
  0.50000000000000000        83255.320739999996        9.6298806369304657E-002   7.1180731058120728E-002   7.1386322379112244E-002   7.3462696745991707E-003
  0.52499997615814209        83255.320739999996        8.2259997725486755E-002   6.1858076602220535E-002   6.2004771083593369E-002   5.4008048027753830E-003
  0.55000001192092896        83255.320739999996        6.9435887038707733E-002   5.3104992955923080E-002   5.3207144141197205E-002   3.9121094159781933E-003
  0.57499998807907104        83255.320739999996        5.7858724147081375E-002   4.4993422925472260E-002   4.5062765479087830E-002   2.7884824667125940E-003
  0.60000002384185791        83255.320739999996        4.7534063458442688E-002   3.7575602531433105E-002   3.7621419876813889E-002   1.9528706325218081E-003
  0.62500000000000000        83255.320739999996        3.8444228470325470E-002   3.0885241925716400E-002   3.0914647504687309E-002   1.3413628330454230E-003
  0.64999997615814209        83255.320739999996        3.0551498755812645E-002   2.4938743561506271E-002   2.4957032874226570E-002   9.0165896108374000E-004
  0.67500001192092896        83255.320739999996        2.3801133036613464E-002   1.9736481830477715E-002   1.9747475162148476E-002   5.9156381757929921E-004
  0.69999998807907104        83255.320739999996        1.8124157562851906E-002   1.5264120884239674E-002   1.5270482748746872E-002   3.7754586082883179E-004
  0.72500002384185791        83255.320739999996        1.3440034352242947E-002   1.1493998579680920E-002   1.1497532017529011E-002   2.3338895698543638E-004
  0.75000000000000000        83255.320739999996        9.6591711044311523E-003   8.3865858614444733E-003   8.3884624764323235E-003   1.3895619485992938E-004
  0.77499997615814209        83255.320739999996        6.6853356547653675E-003   5.8920187875628471E-003   5.8929747901856899E-003   7.9078054113779217E-005
  0.80000001192092896        83255.320739999996        4.4179731048643589E-003   3.9517283439636230E-003   3.9522028528153896E-003   4.2570631194394082E-005
  0.82499998807907104        83255.320739999996        2.7544493786990643E-003   2.5001645553857088E-003   2.5004064664244652E-003   2.1385241780080833E-005
  0.85000002384185791        83255.320739999996        1.5922512393444777E-003   1.4666462084278464E-003   1.4667862560600042E-003   9.8855953183374368E-006
  0.87500000000000000        83255.320739999996        8.3117227768525481E-004   7.7735993545502424E-004   7.7745487214997411E-004   4.2457299969100859E-006
  0.89999997615814209        83255.320739999996        3.7552975118160248E-004   3.5755068529397249E-004   3.5761174513027072E-004   1.9589160729083233E-006
  0.92500001192092896        83255.320739999996        1.3648989261128008E-004   1.3398709415923804E-004   1.3399560702964664E-004   1.4456078361035907E-006
  0.94999998807907104        83255.320739999996        3.4632685128599405E-005   3.7842230085516348E-005   3.7759087717859074E-005   1.7472523268224904E-006
  0.97500002384185791        83255.320739999996        3.0359381071320968E-006   8.2931064753211103E-006   8.0666541180107743E-006   2.2920003175386228E-006
   1.0000000000000000        83255.320739999996       -8.3383210949250497E-006  -2.3214461180032231E-006  -2.7459705052024219E-006   2.7179639801033773E-006
   9.9999997171806854E-010   106750.71640000000        2.8798424173146486E-003  -8.9833477977663279E-004  -1.1221590684726834E-003  -8.6080556502565742E-004
   1.3183000246996812E-009   106750.71640000000        3.0155102722346783E-003  -8.9870527153834701E-004  -1.1574384989216924E-003  -8.2019518595188856E-004
   1.7378000150003459E-009   106750.71640000000        3.1582124065607786E-003  -8.9690648019313812E-004  -1.1948179453611374E-003  -7.7052076812833548E-004
   2.2908999142146058E-009   106750.71640000000        3.3084107562899590E-003  -8.9271052274852991E-004  -1.2345737777650356E-003  -7.1058957837522030E-004
   3.0200000278313155E-009   106750.71640000000        3.4665029961615801E-003  -8.8587234495207667E-004  -1.2769916793331504E-003  -6.3911639153957367E-004
   3.9810998941902653E-009   106750.71640000000        3.6329438444226980E-003  -8.7612692732363939E-004  -1.3224022695794702E-003  -5.5467296624556184E-004
   5.2481001766579993E-009   106750.71640000000        3.8082271348685026E-003  -8.6318713147193193E-004  -1.3711790088564157E-003  -4.5568251516669989E-004
   6.9183001549788514E-009   106750.71640000000        3.9928592741489410E-003  -8.4674410754814744E-004  -1.4237347058951855E-003  -3.4042421611957252E-004
   9.1201002305751899E-009   106750.71640000000        4.1873930022120476E-003  -8.2646345254033804E-004  -1.4805344399064779E-003  -2.0700575259979814E-004
   1.2023000373062587E-008   106750.71640000000        4.3924264609813690E-003  -8.0198253272101283E-004  -1.5420999843627214E-003  -5.3350493544712663E-005
   1.5849000334355878E-008   106750.71640000000        4.6085100620985031E-003  -7.7292136847972870E-004  -1.6089855926111341E-003   1.2273709580767900E-004
   2.0892999330612838E-008   106750.71640000000        4.8363585956394672E-003  -7.3885393794625998E-004  -1.6818467993289232E-003   3.2374553848057985E-004
   2.7542000680114143E-008   106750.71640000000        5.0766412168741226E-003  -6.9933303166180849E-004  -1.7613824456930161E-003   5.5230344878509641E-004
   3.6307998385609608E-008   106750.71640000000        5.3301337175071239E-003  -6.5386662026867270E-004  -1.8483869498595595E-003   8.1131723709404469E-004
   4.7863000673942224E-008   106750.71640000000        5.5975797586143017E-003  -6.0193921672180295E-004  -1.9437107257544994E-003   1.1038489174097776E-003
   6.3096003088958241E-008   106750.71640000000        5.8798473328351974E-003  -5.4298155009746552E-004  -2.0483208354562521E-003   1.4332873979583383E-003
   8.3175997644957533E-008   106750.71640000000        6.1778072267770767E-003  -4.7639160766266286E-004  -2.1632635034620762E-003   1.8032292136922479E-003
   1.0965000285523274E-007   106750.71640000000        6.4924634061753750E-003  -4.0150384302251041E-004  -2.2897231392562389E-003   2.2176539059728384E-003
   1.4453999597208167E-007   106750.71640000000        6.8247080780565739E-003  -3.1764493905939162E-004  -2.4289311841130257E-003   2.6806164532899857E-003
   1.9054999711443088E-007   106750.71640000000        7.1758287958800793E-003  -2.2400543093681335E-004  -2.5823856703937054E-003   3.1969649717211723E-003
   2.5118998792095226E-007   106750.71640000000        7.5467843562364578E-003  -1.1982206342509016E-004  -2.7515538968145847E-003   3.7713432684540749E-003
   3.3112999631157436E-007   106750.71640000000        7.9388981685042381E-003  -4.1940920709748752E-006  -2.9381816275417805E-003   4.4092200696468353E-003
   4.3651999703797628E-007   106750.71640000000        8.3535183221101761E-003   1.2383174907881767E-004  -3.1441585160791874E-003   5.1164422184228897E-003
   5.7544002629583701E-007   106750.71640000000        8.7919961661100388E-003   2.6525268913246691E-004  -3.3715125173330307E-003   5.8992155827581882E-003
   7.5857997217099182E-007   106750.71640000000        9.2559047043323517E-003   4.2118213605135679E-004  -3.6225316580384970E-003   6.7645451053977013E-003
   9.9999999747524271E-007   106750.71640000000        9.7468467429280281E-003   5.9279130073264241E-004  -3.8996778894215822E-003   7.7199605293571949E-003
   1.3182999509808724E-006   106750.71640000000        1.0266658850014210E-002   7.8138278331607580E-004  -4.2057093232870102E-003   8.7739927694201469E-003
   1.7377999483869644E-006   106750.71640000000        1.0817038826644421E-002   9.8825793247669935E-004  -4.5434697531163692E-003   9.9355066195130348E-003
   2.2909000563231530E-006   106750.71640000000        1.1400262825191021E-002   1.2149837566539645E-003  -4.9163224175572395E-003   1.1215298436582088E-002
   3.0199998946045525E-006   106750.71640000000        1.2018431909382343E-002   1.4631173107773066E-003  -5.3276973776519299E-003   1.2624659575521946E-002
   3.9810997805034276E-006   106750.71640000000        1.2673967517912388E-002   1.7343921354040504E-003  -5.7813837192952633E-003   1.4176556840538979E-002
   5.2481000238913111E-006   106750.71640000000        1.3369552791118622E-002   2.0307041704654694E-003  -6.2814885750412941E-003   1.5885708853602409E-002
   6.9183001869532745E-006   106750.71640000000        1.4108065515756607E-002   2.3540824186056852E-003  -6.8323542363941669E-003   1.7768582329154015E-002
   9.1201000032015145E-006   106750.71640000000        1.4892737381160259E-002   2.7067596092820168E-003  -7.4386214837431908E-003   1.9843973219394684E-002
   1.2022999726468697E-005   106750.71640000000        1.5727195888757706E-002   3.0911921057850122E-003  -8.1051941961050034E-003   2.2133311256766319E-002
   1.5849000192247331E-005   106750.71640000000        1.6615144908428192E-002   3.5099042579531670E-003  -8.8368523865938187E-003   2.4659892544150352E-002
   2.0892999600619078E-005   106750.71640000000        1.7561282962560654E-002   3.9659165777266026E-003  -9.6388468518853188E-003   2.7451580390334129E-002
   2.7542000680114143E-005   106750.71640000000        1.8570555374026299E-002   4.4623841531574726E-003  -1.0516063310205936E-002   3.0538728460669518E-002
   3.6307999835116789E-005   106750.71640000000        1.9648879766464233E-002   5.0029326230287552E-003  -1.1473332531750202E-002   3.3956248313188553E-002
   4.7862999053904787E-005   106750.71640000000        2.0802706480026245E-002   5.5914274416863918E-003  -1.2514654546976089E-002   3.7742037326097488E-002
   6.3095998484641314E-005   106750.71640000000        2.2039890289306641E-002   6.2323766760528088E-003  -1.3643429614603519E-002   4.1939213871955872E-002
   8.3175997133366764E-005   106750.71640000000        2.3369379341602325E-002   6.9307503290474415E-003  -1.4861513860523701E-002   4.6594399958848953E-002
   1.0964999819407240E-004   106750.71640000000        2.4802129715681076E-002   7.6924017630517483E-003  -1.6169149428606033E-002   5.1759548485279083E-002
   1.4453999756369740E-004   106750.71640000000        2.6350371539592743E-002   8.5236178711056709E-003  -1.7563180997967720E-002   5.7487484067678452E-002
   1.9054999575018883E-004   106750.71640000000        2.8030477464199066E-002   9.4325765967369080E-003  -1.9038211554288864E-002   6.3839785754680634E-002
   2.5119000929407775E-004   106750.71640000000        2.9860226437449455E-002   1.0427769273519516E-002  -2.0582370460033417E-002   7.0872969925403595E-002
   3.3112999517470598E-004   106750.71640000000        3.1862944364547729E-002   1.1520111002027988E-002  -2.2178746759891510E-002   7.8649140894412994E-002
   4.3652000022120774E-004   106750.71640000000        3.4066986292600632E-002   1.2722515501081944E-002  -2.3802137002348900E-002   8.7227664887905121E-002
   5.7544000446796417E-004   106750.71640000000        3.6506962031126022E-002   1.4050376601517200E-002  -2.5416810065507889E-002   9.6661344170570374E-002
   7.5857999036088586E-004   106750.71640000000        3.9226692169904709E-002   1.5522972680628300E-002  -2.6974715292453766E-002  0.10699698328971863     
   1.0000000474974513E-003   106750.71640000000        4.2280368506908417E-002   1.7163883894681931E-002  -2.8411658480763435E-002  0.11826618015766144     
   1.3183000264689326E-003   106750.71640000000        4.5736595988273621E-002   1.9002955406904221E-002  -2.9644295573234558E-002  0.13048358261585236     
   1.7377999611198902E-003   106750.71640000000        4.9679290503263474E-002   2.1076621487736702E-002  -3.0565164983272552E-002  0.14363025128841400     
   2.2909000981599092E-003   106750.71640000000        5.4216708987951279E-002   2.3432653397321701E-002  -3.1039521098136902E-002  0.15766113996505737     
   3.0199999455362558E-003   106750.71640000000        5.9480939060449600E-002   2.6130026206374168E-002  -3.0899083241820335E-002  0.17247594892978668     
   3.9810999296605587E-003   106750.71640000000        6.5636597573757172E-002   2.9244003817439079E-002  -2.9938120394945145E-002  0.18791761994361877     
   5.2481000311672688E-003   106750.71640000000        7.2885937988758087E-002   3.2869834452867508E-002  -2.7908971533179283E-002  0.20375555753707886     
   6.9182999432086945E-003   106750.71640000000        8.1472344696521759E-002   3.7126567214727402E-002  -2.4520017206668854E-002  0.21966630220413208     
   9.1201001778244972E-003   106750.71640000000        9.1683506965637207E-002   4.2161948978900909E-002  -1.9436679780483246E-002  0.23521749675273895     
   1.2023000046610832E-002   106750.71640000000       0.10384767502546310        4.8155725002288818E-002  -1.2288692407310009E-002  0.24984666705131531     
   1.5848999843001366E-002   106750.71640000000       0.11831215769052505        5.5316526442766190E-002  -2.6924121193587780E-003  0.26283410191535950     
   2.0893000066280365E-002   106750.71640000000       0.13542144000530243        6.3881479203701019E-002   9.7229108214378357E-003  0.27329686284065247     
   2.7542000636458397E-002   106750.71640000000       0.15543626248836517        7.4089631438255310E-002   2.5248566642403603E-002  0.28016138076782227     
   3.6308001726865768E-002   106750.71640000000       0.17842619121074677        8.6143977940082550E-002   4.4012926518917084E-002  0.28217241168022156     
   4.7862999141216278E-002   106750.71640000000       0.20406715571880341       0.10012359172105789        6.5839566290378571E-002  0.27792665362358093     
   6.3096001744270325E-002   106750.71640000000       0.23137091100215912       0.11584994941949844        9.0078093111515045E-002  0.26597857475280762     
   8.3176001906394958E-002   106750.71640000000       0.25829005241394043       0.13265781104564667       0.11536832153797150       0.24506808817386627     
  0.10000000149011612        106750.71640000000       0.27435076236724854       0.14378577470779419       0.13171824812889099       0.22577875852584839     
  0.12500000000000000        106750.71640000000       0.28935176134109497       0.15603025257587433       0.14939820766448975       0.19679369032382965     
  0.15000000596046448        106750.71640000000       0.29577460885047913       0.16383893787860870       0.16067351400852203       0.16910398006439209     
  0.17499999701976776        106750.71640000000       0.29541304707527161       0.16786798834800720       0.16684545576572418       0.14362886548042297     
  0.20000000298023224        106750.71640000000       0.28971034288406372       0.16868612170219421       0.16892440617084503       0.12074734270572662     
  0.22499999403953552        106750.71640000000       0.27985626459121704       0.16679859161376953       0.16771817207336426       0.10055195540189743     
  0.25000000000000000        106750.71640000000       0.26684489846229553       0.16265939176082611       0.16388806700706482        8.2975551486015320E-002
  0.27500000596046448        106750.71640000000       0.25151267647743225       0.15667867660522461       0.15798550844192505        6.7861512303352356E-002
  0.30000001192092896        106750.71640000000       0.23456543684005737       0.14922735095024109       0.15047682821750641        5.5005460977554321E-002
  0.32499998807907104        106750.71640000000       0.21659845113754272       0.14064045250415802       0.14176040887832642        4.4181160628795624E-002
  0.34999999403953552        106750.71640000000       0.19811205565929413       0.13121962547302246       0.13217905163764954        3.5157032310962677E-002
  0.37500000000000000        106750.71640000000       0.17952406406402588       0.12123518437147141       0.12202865630388260        2.7706764638423920E-002
  0.40000000596046448        106750.71640000000       0.16118019819259644       0.11092773079872131       0.11156491935253143        2.1615959703922272E-002
  0.42500001192092896        106750.71640000000       0.14336273074150085       0.10050971806049347       0.10100822895765305        1.6686180606484413E-002
  0.44999998807907104        106750.71640000000       0.12629787623882294        9.0166777372360229E-002   9.0547449886798859E-002   1.2737141922116280E-002
  0.47499999403953552        106750.71640000000       0.11016227304935455        8.0058999359607697E-002   8.0342993140220642E-002   9.6076065674424171E-003
  0.50000000000000000        106750.71640000000        9.5088712871074677E-002   7.0322141051292419E-002   7.0529177784919739E-002   7.1553955785930157E-003
  0.52499997615814209        106750.71640000000        8.1171169877052307E-002   6.1068832874298096E-002   6.1216276139020920E-002   5.2567594684660435E-003
  0.55000001192092896        106750.71640000000        6.8469360470771790E-002   5.2389748394489288E-002   5.2492249757051468E-002   3.8053370080888271E-003
  0.57499998807907104        106750.71640000000        5.7012882083654404E-002   4.4354785233736038E-002   4.4424258172512054E-002   2.7108329813927412E-003
  0.60000002384185791        106750.71640000000        4.6804968267679214E-002   3.7014245986938477E-002   3.7060085684061050E-002   1.8975429702550173E-003
  0.62500000000000000        106750.71640000000        3.7825971841812134E-002   3.0400069430470467E-002   3.0429456382989883E-002   1.3028011890128255E-003
  0.64999997615814209        106750.71640000000        3.0036570504307747E-002   2.4527072906494141E-002   2.4545332416892052E-002   8.7542162509635091E-004
  0.67500001192092896        106750.71640000000        2.3380758240818977E-002   1.9394241273403168E-002   1.9405204802751541E-002   5.7417817879468203E-004
  0.69999998807907104        106750.71640000000        1.7788654193282127E-002   1.4986076392233372E-002   1.4992414973676205E-002   3.6635965807363391E-004
  0.72500002384185791        106750.71640000000        1.3179141096770763E-002   1.1273989453911781E-002   1.1277507059276104E-002   2.2642670955974609E-004
  0.75000000000000000        106750.71640000000        9.4623779878020287E-003   8.2177771255373955E-003   8.2196444272994995E-003   1.3478563050739467E-004
  0.77499997615814209        106750.71640000000        6.5421909093856812E-003   5.7671596296131611E-003   5.7681095786392689E-003   7.6690681453328580E-005
  0.80000001192092896        106750.71640000000        4.3183690868318081E-003   3.8634133525192738E-003   3.8638839032500982E-003   4.1278606659034267E-005
  0.82499998807907104        106750.71640000000        2.6888917200267315E-003   2.4410958867520094E-003   2.4413352366536856E-003   2.0735133148264140E-005
  0.85000002384185791        106750.71640000000        1.5520973829552531E-003   1.4298909809440374E-003   1.4300281181931496E-003   9.5888126452337019E-006
  0.87500000000000000        106750.71640000000        8.0884166527539492E-004   7.5659371213987470E-004   7.5668527279049158E-004   4.1245689317292999E-006
  0.89999997615814209        106750.71640000000        3.6467926111072302E-004   3.4728599712252617E-004   3.4734304063022137E-004   1.9065608967139269E-006
  0.92500001192092896        106750.71640000000        1.3214664068073034E-004   1.2977293226867914E-004   1.2977702135685831E-004   1.3981971278553829E-006
  0.94999998807907104        106750.71640000000        3.3273885492235422E-005   3.6422272387426347E-005   3.6335160984890535E-005   1.6659602124491357E-006
  0.97500002384185791        106750.71640000000        2.5948761503968854E-006   7.6979813457001001E-006   7.4694848990475293E-006   2.1531752736336784E-006
   1.0000000000000000        106750.71640000000       -8.5909496192471124E-006  -2.8048011699866038E-006  -3.2273162560159108E-006   2.5095782802964095E-006
   9.9999997171806854E-010   136876.72279999999        2.8823560569435358E-003  -8.9764822041615844E-004  -1.1253299890086055E-003  -8.6663622641935945E-004
   1.3183000246996812E-009   136876.72279999999        3.0181661713868380E-003  -8.9794234372675419E-004  -1.1611428344622254E-003  -8.2331628073006868E-004
   1.7378000150003459E-009   136876.72279999999        3.1610191799700260E-003  -8.9606083929538727E-004  -1.1991210049018264E-003  -7.7053590212017298E-004
   2.2908999142146058E-009   136876.72279999999        3.3113779500126839E-003  -8.9177547488361597E-004  -1.2395476223900914E-003  -7.0705852704122663E-004
   3.0200000278313155E-009   136876.72279999999        3.4696401562541723E-003  -8.8484061416238546E-004  -1.2827154714614153E-003  -6.3155376119539142E-004
   3.9810998941902653E-009   136876.72279999999        3.6362616810947657E-003  -8.7499065557494760E-004  -1.3289626222103834E-003  -5.4254365386441350E-004
   5.2481001766579993E-009   136876.72279999999        3.8117368239909410E-003  -8.6193799506872892E-004  -1.3786704512313008E-003  -4.3839772115461528E-004
   6.9183001549788514E-009   136876.72279999999        3.9965729229152203E-003  -8.4537308430299163E-004  -1.4322604984045029E-003  -3.1733760260976851E-004
   9.1201002305751899E-009   136876.72279999999        4.1913231834769249E-003  -8.2496087998151779E-004  -1.4902070397511125E-003  -1.7740890325512737E-004
   1.2023000373062587E-008   136876.72279999999        4.3965866789221764E-003  -8.0033793346956372E-004  -1.5530415112152696E-003  -1.6467674868181348E-005
   1.5849000334355878E-008   136876.72279999999        4.6129152178764343E-003  -7.7112362487241626E-004  -1.6213281778618693E-003   1.6775057883933187E-004
   2.0892999330612838E-008   136876.72279999999        4.8410235904157162E-003  -7.3689111741259694E-004  -1.6957339830696583E-003   3.7781312130391598E-004
   2.7542000680114143E-008   136876.72279999999        5.0815837457776070E-003  -6.9719209568575025E-004  -1.7769690603017807E-003   6.1642960645258427E-004
   3.6307998385609608E-008   136876.72279999999        5.3353710100054741E-003  -6.5153377363458276E-004  -1.8658404005691409E-003   8.8659609900787473E-004
   4.7863000673942224E-008   136876.72279999999        5.6031309068202972E-003  -5.9939950006082654E-004  -1.9632114563137293E-003   1.1914672795683146E-003
   6.3096003088958241E-008   136876.72279999999        5.8857328258454800E-003  -5.4021895630285144E-004  -2.0700627937912941E-003   1.5345350839197636E-003
   8.3175997644957533E-008   136876.72279999999        6.1840489506721497E-003  -4.7338890726678073E-004  -2.1874555386602879E-003   1.9195047207176685E-003
   1.0965000285523274E-007   136876.72279999999        6.4990855753421783E-003  -3.9824238047003746E-004  -2.3165903985500336E-003   2.3504770360887051E-003
   1.4453999597208167E-007   136876.72279999999        6.8317358382046223E-003  -3.1410480733029544E-004  -2.4587139487266541E-003   2.8316287789493799E-003
   1.9054999711443088E-007   136876.72279999999        7.1832905523478985E-003  -2.2016493312548846E-004  -2.6153435464948416E-003   3.3679595217108727E-003
   2.5118998792095226E-007   136876.72279999999        7.5547094456851482E-003  -1.1565801833057776E-004  -2.7879639528691769E-003   3.9642541669309139E-003
   3.3112999631157436E-007   136876.72279999999        7.9473201185464859E-003   3.1864959737504250E-007  -2.9783407226204872E-003   4.6261539682745934E-003
   4.3651999703797628E-007   136876.72279999999        8.3624720573425293E-003   1.2872039224021137E-004  -3.1883853953331709E-003   5.3596915677189827E-003
   5.7544002629583701E-007   136876.72279999999        8.8015208020806313E-003   2.7054661768488586E-004  -3.4201468806713820E-003   6.1712712049484253E-003
   7.5857997217099182E-007   136876.72279999999        9.2660430818796158E-003   4.2691329144872725E-004  -3.6759371869266033E-003   7.0681259967386723E-003
   9.9999999747524271E-007   136876.72279999999        9.7576454281806946E-003   5.9899431653320789E-004  -3.9582415483891964E-003   8.0580329522490501E-003
   1.3182999509808724E-006   136876.72279999999        1.0278169997036457E-002   7.8809558181092143E-004  -4.2698434554040432E-003   9.1498037800192833E-003
   1.7377999483869644E-006   136876.72279999999        1.0829322040081024E-002   9.9552155006676912E-004  -4.6136090531945229E-003   1.0352597571909428E-002
   2.2909000563231530E-006   136876.72279999999        1.1413381434977055E-002   1.2228434206917882E-003  -4.9929274246096611E-003   1.1677565984427929E-002
   3.0199998946045525E-006   136876.72279999999        1.2032459490001202E-002   1.4716226141899824E-003  -5.4112495854496956E-003   1.3136369176208973E-002
   3.9810997805034276E-006   136876.72279999999        1.2688985094428062E-002   1.7435975605621934E-003  -5.8723846450448036E-003   1.4742389321327209E-002
   5.2481000238913111E-006   136876.72279999999        1.3385655358433723E-002   2.0406702533364296E-003  -6.3804546371102333E-003   1.6510805115103722E-002
   6.9183001869532745E-006   136876.72279999999        1.4125360175967216E-002   2.3648764472454786E-003  -6.9398083724081516E-003   1.8458576872944832E-002
   9.1201000032015145E-006   136876.72279999999        1.4911347068846226E-002   2.7184563223272562E-003  -7.5550861656665802E-003   2.0605038851499557E-002
   1.2022999726468697E-005   136876.72279999999        1.5747264027595520E-002   3.1038760207593441E-003  -8.2311769947409630E-003   2.2972207516431808E-002
   1.5849000192247331E-005   136876.72279999999        1.6636835411190987E-002   3.5236699040979147E-003  -8.9728245511651039E-003   2.5583956390619278E-002
   2.0892999600619078E-005   136876.72279999999        1.7584793269634247E-002   3.9808717556297779E-003  -9.7852265462279320E-003   2.8468796983361244E-002
   2.7542000680114143E-005   136876.72279999999        1.8596110865473747E-002   4.4786515645682812E-003  -1.0673181153833866E-002   3.1657710671424866E-002
   3.6307999835116789E-005   136876.72279999999        1.9676748663187027E-002   5.0206524319946766E-003  -1.1641398072242737E-002   3.5186242312192917E-002
   4.7862999053904787E-005   136876.72279999999        2.0833211019635201E-002   5.6107621639966965E-003  -1.2693705037236214E-002   3.9092849940061569E-002
   6.3095998484641314E-005   136876.72279999999        2.2073404863476753E-002   6.2535149045288563E-003  -1.3833280652761459E-002   4.3421182781457901E-002
   8.3175997133366764E-005   136876.72279999999        2.3406358435750008E-002   6.9539118558168411E-003  -1.5061686746776104E-002   4.8218242824077606E-002
   1.0964999819407240E-004   136876.72279999999        2.4843109771609306E-002   7.7178445644676685E-003  -1.6378797590732574E-002   5.3536240011453629E-002
   1.4453999756369740E-004   136876.72279999999        2.6395998895168304E-002   8.5516450926661491E-003  -1.7780991271138191E-002   5.9427935630083084E-002
   1.9054999575018883E-004   136876.72279999999        2.8081525117158890E-002   9.4635477289557457E-003  -1.9262313842773438E-002   6.5954700112342834E-002
   2.5119000929407775E-004   136876.72279999999        2.9917618259787560E-002   1.0462110862135887E-002  -2.0810205489397049E-002   7.3172248899936676E-002
   3.3112999517470598E-004   136876.72279999999        3.1927783042192459E-002   1.1558329686522484E-002  -2.2406956180930138E-002   8.1141546368598938E-002
   4.3652000022120774E-004   136876.72279999999        3.4140586853027344E-002   1.2765216641128063E-002  -2.4026427417993546E-002   8.9920170605182648E-002
   5.7544000446796417E-004   136876.72279999999        3.6590889096260071E-002   1.4098281972110271E-002  -2.5631815195083618E-002   9.9558360874652863E-002
   7.5857999036088586E-004   136876.72279999999        3.9322793483734131E-002   1.5576942823827267E-002  -2.7173884212970734E-002  0.11009959876537323     
   1.0000000474974513E-003   136876.72279999999        4.2390808463096619E-002   1.7224941402673721E-002  -2.8587142005562782E-002  0.12157113105058670     
   1.3183000264689326E-003   136876.72279999999        4.5863892883062363E-002   1.9072307273745537E-002  -2.9786875471472740E-002  0.13398219645023346     
   1.7377999611198902E-003   136876.72279999999        4.9826312810182571E-002   2.1155685186386108E-002  -3.0664267018437386E-002  0.14730715751647949     
   2.2909000981599092E-003   136876.72279999999        5.4386686533689499E-002   2.3523075506091118E-002  -3.1083265319466591E-002  0.16149313747882843     
   3.0199999455362558E-003   136876.72279999999        5.9677381068468094E-002   2.6233682408928871E-002  -3.0874514952301979E-002  0.17643058300018311     
   3.9810999296605587E-003   136876.72279999999        6.5863184630870819E-002   2.9362982138991356E-002  -2.9831595718860626E-002  0.19195199012756348     
   5.2481000311672688E-003   136876.72279999999        7.3146231472492218E-002   3.3006370067596436E-002  -2.7706785127520561E-002  0.20781518518924713     
   6.9182999432086945E-003   136876.72279999999        8.1769384443759918E-002   3.7282906472682953E-002  -2.4209344759583473E-002  0.22368438541889191     
   9.1201001778244972E-003   136876.72279999999        9.2019096016883850E-002   4.2340107262134552E-002  -1.9006926566362381E-002  0.23911456763744354     
   1.2023000046610832E-002   136876.72279999999       0.10422133654356003        4.8357054591178894E-002  -1.1733301915228367E-002  0.25353118777275085     
   1.5848999843001366E-002   136876.72279999999       0.11871956288814545        5.5541049689054489E-002  -2.0112700294703245E-003  0.26620426774024963     
   2.0893000066280365E-002   136876.72279999999       0.13585224747657776        6.4126856625080109E-002   1.0520666837692261E-002  0.27624416351318359     
   2.7542000636458397E-002   136876.72279999999       0.15587127208709717        7.4349641799926758E-002   2.6141211390495300E-002  0.28257673978805542     
   3.6308001726865768E-002   136876.72279999999       0.17883388698101044        8.6406484246253967E-002   4.4962834566831589E-002  0.28395563364028931     
   4.7862999141216278E-002   136876.72279999999       0.20440010726451874       0.10036788135766983        6.6790491342544556E-002  0.27900028228759766     
   6.3096001744270325E-002   136876.72279999999       0.23156309127807617       0.11604392528533936        9.0954281389713287E-002  0.26630651950836182     
   8.3176001906394958E-002   136876.72279999999       0.25825735926628113       0.13275571167469025       0.11607719212770462       0.24467833340167999     
  0.10000000149011612        136876.72279999999       0.27411562204360962       0.14378745853900909       0.13225944340229034       0.22496789693832397     
  0.12500000000000000        136876.72279999999       0.28881672024726868       0.15587632358074188       0.14967806637287140       0.19558268785476685     
  0.15000000596046448        136876.72279999999       0.29495969414710999       0.16352646052837372       0.16070024669170380       0.16768890619277954     
  0.17499999701976776        136876.72279999999       0.29435071349143982       0.16740338504314423       0.16664057970046997       0.14214511215686798     
  0.20000000298023224        136876.72279999999       0.28843945264816284       0.16808213293552399       0.16851571202278137       0.11928631365299225     
  0.22499999403953552        136876.72279999999       0.27841836214065552       0.16607202589511871       0.16713607311248779        9.9172860383987427E-002
  0.25000000000000000        136876.72279999999       0.26528158783912659       0.16182962059974670       0.16316342353820801        8.1714034080505371E-002
  0.27500000596046448        136876.72279999999       0.24986413121223450       0.15576632320880890       0.15714843571186066        6.6736102104187012E-002
  0.30000001192092896        136876.72279999999       0.23286916315555573       0.14825345575809479       0.14955590665340424        5.4022490978240967E-002
  0.32499998807907104        136876.72279999999       0.21488861739635468       0.13962571322917938       0.14078229665756226        4.3338481336832047E-002
  0.34999999403953552        136876.72279999999       0.19641900062561035       0.13018386065959930       0.13116808235645294        3.4446865320205688E-002
  0.37500000000000000        136876.72279999999       0.17787414789199829       0.12019688636064529       0.12100678682327271        2.7117839083075523E-002
  0.40000000596046448        136876.72279999999       0.15959566831588745       0.10990375280380249       0.11055155098438263        2.1135129034519196E-002
  0.42500001192092896        136876.72279999999       0.14186176657676697        9.9515043199062347E-002  0.10002020746469498        1.6299596056342125E-002
  0.44999998807907104        136876.72279999999       0.12489470094442368        8.9214362204074860E-002   8.9599065482616425E-002   1.2431093491613865E-002
  0.47499999403953552        136876.72279999999       0.10886738449335098        7.9159669578075409E-002   7.9445995390415192E-002   9.3690995126962662E-003
  0.50000000000000000        136876.72279999999        9.3909092247486115E-002   6.9484569132328033E-002   6.9692879915237427E-002   6.9725192151963711E-003
  0.52499997615814209        136876.72279999999        8.0110572278499603E-002   6.0299534350633621E-002   6.0447622090578079E-002   5.1188948564231396E-003
  0.55000001192092896        136876.72279999999        6.7528620362281799E-002   5.1693152636289597E-002   5.1795933395624161E-002   3.7032437976449728E-003
  0.57499998807907104        136876.72279999999        5.6190244853496552E-002   4.3733306229114532E-002   4.3802872300148010E-002   2.6366510428488255E-003
  0.60000002384185791        136876.72279999999        4.6096432954072952E-002   3.6468427628278732E-002   3.6514271050691605E-002   1.8447265028953552E-003
  0.62500000000000000        136876.72279999999        3.7225641310214996E-002   2.9928732663393021E-002   2.9958087950944901E-002   1.2660137144848704E-003
  0.64999997615814209        136876.72279999999        2.9536990448832512E-002   2.4127492681145668E-002   2.4145713075995445E-002   8.5040467092767358E-004
  0.67500001192092896        136876.72279999999        2.2973271086812019E-002   1.9062355160713196E-002   1.9073285162448883E-002   5.5760756367817521E-004
  0.69999998807907104        136876.72279999999        1.7463730648159981E-002   1.4716698788106441E-002   1.4723013155162334E-002   3.5570046748034656E-004
  0.72500002384185791        136876.72279999999        1.2926719151437283E-002   1.1061050929129124E-002   1.1064551770687103E-002   2.1979304437991232E-004
  0.75000000000000000        136876.72279999999        9.2721693217754364E-003   8.0545665696263313E-003   8.0564226955175400E-003   1.3081160432193428E-004
  0.77499997615814209        136876.72279999999        6.4039868302643299E-003   5.6465775705873966E-003   5.6475210003554821E-003   7.4415249400772154E-005
  0.80000001192092896        136876.72279999999        4.2223185300827026E-003   3.7782283034175634E-003   3.7786948960274458E-003   4.0046557842288166E-005
  0.82499998807907104        136876.72279999999        2.6257559657096863E-003   2.3841976653784513E-003   2.3844339884817600E-003   2.0114521248615347E-005
  0.85000002384185791        136876.72279999999        1.5134838176891208E-003   1.3945390237495303E-003   1.3946734834462404E-003   9.3046237452654168E-006
  0.87500000000000000        136876.72279999999        7.8740384196862578E-004   7.3665409581735730E-004   7.3674245504662395E-004   4.0073728087008931E-006
  0.89999997615814209        136876.72279999999        3.5428319824859500E-004   3.3744893153198063E-004   3.3750213333405554E-004   1.8545588318374939E-006
  0.92500001192092896        136876.72279999999        1.2799538671970367E-004   1.2574302672874182E-004   1.2574295396916568E-004   1.3507611811292008E-006
  0.94999998807907104        136876.72279999999        3.1979736377252266E-005   3.5067423596046865E-005   3.4976630558958277E-005   1.5866812645981554E-006
  0.97500002384185791        136876.72279999999        2.1788976027892204E-006   7.1325048338621855E-006   6.9022812567709479E-006   2.0205186501698336E-006
   1.0000000000000000        136876.72279999999       -8.8212327682413161E-006  -3.2573361750110053E-006  -3.6775631997443270E-006   2.3134659841161920E-006
   9.9999997171806854E-010   175504.55750000000        2.8848669026046991E-003  -8.9697662042453885E-004  -1.1286210501566529E-003  -8.7179784895852208E-004
   1.3183000246996812E-009   175504.55750000000        3.0208190437406301E-003  -8.9719519019126892E-004  -1.1649774387478828E-003  -8.2568626385182142E-004
   1.7378000150003459E-009   175504.55750000000        3.1638226937502623E-003  -8.9523196220397949E-004  -1.2035651598125696E-003  -7.6970999361947179E-004
   2.2908999142146058E-009   175504.55750000000        3.3143411856144667E-003  -8.9085806393995881E-004  -1.2446743203327060E-003  -7.0258817868307233E-004
   3.0200000278313155E-009   175504.55750000000        3.4727728925645351E-003  -8.8382750982418656E-004  -1.2886044569313526E-003  -6.2294461531564593E-004
   3.9810998941902653E-009   175504.55750000000        3.6395746283233166E-003  -8.7387411622330546E-004  -1.3357010902836919E-003  -5.2925117779523134E-004
   5.2481001766579993E-009   175504.55750000000        3.8152409251779318E-003  -8.6070963880047202E-004  -1.3863538624718785E-003  -4.1982281254604459E-004
   6.9183001549788514E-009   175504.55750000000        4.0002800524234772E-003  -8.4402400534600019E-004  -1.4409925788640976E-003  -2.9282321338541806E-004
   9.1201002305751899E-009   175504.55750000000        4.1952463798224926E-003  -8.2348147407174110E-004  -1.5001008287072182E-003  -1.4623496099375188E-004
   1.2023000373062587E-008   175504.55750000000        4.4007394462823868E-003  -7.9871789785102010E-004  -1.5642200596630573E-003   2.2153837562655099E-005
   1.5849000334355878E-008   175504.55750000000        4.6173115260899067E-003  -7.6935184188187122E-004  -1.6339240828529000E-003   2.1467744954861701E-004
   2.0892999330612838E-008   175504.55750000000        4.8456797376275063E-003  -7.3495559627190232E-004  -1.7098913667723536E-003   4.3398275738582015E-004
   2.7542000680114143E-008   175504.55750000000        5.0865155644714832E-003  -6.9508014712482691E-004  -1.7928433371707797E-003   6.8286148598417640E-004
   3.6307998385609608E-008   175504.55750000000        5.3405966609716415E-003  -6.4923154423013330E-004  -1.8835996743291616E-003   9.6440030029043555E-004
   4.7863000673942224E-008   175504.55750000000        5.6086694821715355E-003  -5.9689220506697893E-004  -1.9830362871289253E-003   1.2818475952371955E-003
   6.3096003088958241E-008   175504.55750000000        5.8916048146784306E-003  -5.3749064682051539E-004  -2.0921481773257256E-003   1.6387997893616557E-003
   8.3175997644957533E-008   175504.55750000000        6.1902762390673161E-003  -4.7042247024364769E-004  -2.2120107896625996E-003   2.0390721037983894E-003
   1.0965000285523274E-007   175504.55750000000        6.5056914463639259E-003  -3.9501930586993694E-004  -2.3438406642526388E-003   2.4868880864232779E-003
   1.4453999597208167E-007   175504.55750000000        6.8387463688850403E-003  -3.1060530454851687E-004  -2.4888999760150909E-003   2.9865482356399298E-003
   1.9054999711443088E-007   175504.55750000000        7.1907332167029381E-003  -2.1636745077557862E-004  -2.6487254071980715E-003   3.5432048607617617E-003
   2.5118998792095226E-007   175504.55750000000        7.5626145116984844E-003  -1.1153951345477253E-004  -2.8248184826225042E-003   4.1617872193455696E-003
   3.3112999631157436E-007   175504.55750000000        7.9557197168469429E-003   4.7831540541665163E-006  -3.0189654789865017E-003   4.8481100238859653E-003
   4.3651999703797628E-007   175504.55750000000        8.3714015781879425E-003   1.3355794362723827E-004  -3.2330988906323910E-003   5.6083947420120239E-003
   5.7544002629583701E-007   175504.55750000000        8.8110193610191345E-003   2.7578644221648574E-004  -3.4692888148128986E-003   6.4492467790842056E-003
   7.5857997217099182E-007   175504.55750000000        9.2761525884270668E-003   4.3258711230009794E-004  -3.7298707757145166E-003   7.3781297542154789E-003
   9.9999999747524271E-007   175504.55750000000        9.7684133797883987E-003   6.0513662174344063E-004  -4.0173530578613281E-003   8.4030702710151672E-003
   1.3182999509808724E-006   175504.55750000000        1.0289648547768593E-002   7.9474400263279676E-004  -4.3345438316464424E-003   9.5331659540534019E-003
   1.7377999483869644E-006   175504.55750000000        1.0841568000614643E-002   1.0027169482782483E-003  -4.6843308955430984E-003   1.0777870193123817E-002
   2.2909000563231530E-006   175504.55750000000        1.1426460929214954E-002   1.2306307908147573E-003  -5.0701294094324112E-003   1.2148695066571236E-002
   3.0199998946045525E-006   175504.55750000000        1.2046444229781628E-002   1.4800511999055743E-003  -5.4954104125499725E-003   1.3657667674124241E-002
   3.9810997805034276E-006   175504.55750000000        1.2703957967460155E-002   1.7527218442410231E-003  -5.9639997780323029E-003   1.5318588353693485E-002
   5.2481000238913111E-006   175504.55750000000        1.3401709496974945E-002   2.0505504216998816E-003  -6.4800344407558441E-003   1.7147094011306763E-002
   6.9183001869532745E-006   175504.55750000000        1.4142602682113647E-002   2.3755792062729597E-003  -7.0478683337569237E-003   1.9160639494657516E-002
   9.1201000032015145E-006   175504.55750000000        1.4929900877177715E-002   2.7300564106553793E-003  -7.6721380464732647E-003   2.1379096433520317E-002
   1.2022999726468697E-005   175504.55750000000        1.5767270699143410E-002   3.1164570245891809E-003  -8.3577157929539680E-003   2.3825053125619888E-002
   1.5849000192247331E-005   175504.55750000000        1.6658460721373558E-002   3.5373263526707888E-003  -9.1093042865395546E-003   2.6522954925894737E-002
   2.0892999600619078E-005   175504.55750000000        1.7608229070901871E-002   3.9957109838724136E-003  -9.9320458248257637E-003   2.9501950368285179E-002
   2.7542000680114143E-005   175504.55750000000        1.8621588125824928E-002   4.4947951100766659E-003  -1.0830645449459553E-002   3.2793622463941574E-002
   3.6307999835116789E-005   175504.55750000000        1.9704531878232956E-002   5.0382413901388645E-003  -1.1809688061475754E-002   3.6434132605791092E-002
   4.7862999053904787E-005   175504.55750000000        2.0863616839051247E-002   5.6299571879208088E-003  -1.2872825376689434E-002   4.0462475270032883E-002
   6.3095998484641314E-005   175504.55750000000        2.2106813266873360E-002   6.2745041213929653E-003  -1.4023005962371826E-002   4.4922780245542526E-002
   8.3175997133366764E-005   175504.55750000000        2.3443214595317841E-002   6.9769136607646942E-003  -1.5261494554579258E-002   4.9862388521432877E-002
   1.0964999819407240E-004   175504.55750000000        2.4883953854441643E-002   7.7431150712072849E-003  -1.6587791964411736E-002   5.5333718657493591E-002
   1.4453999756369740E-004   175504.55750000000        2.6441469788551331E-002   8.5794860497117043E-003  -1.7997806891798973E-002   6.1389401555061340E-002
   1.9054999575018883E-004   175504.55750000000        2.8132390230894089E-002   9.4943176954984665E-003  -1.9485021010041237E-002   6.8090535700321198E-002
   2.5119000929407775E-004   175504.55750000000        2.9974794015288353E-002   1.0496231727302074E-002  -2.1036192774772644E-002   7.5491957366466522E-002
   3.3112999517470598E-004   175504.55750000000        3.1992364674806595E-002   1.1596306227147579E-002  -2.2632809355854988E-002   8.3653390407562256E-002
   4.3652000022120774E-004   175504.55750000000        3.4213881939649582E-002   1.2807650491595268E-002  -2.4247800931334496E-002   9.2630550265312195E-002
   5.7544000446796417E-004   175504.55750000000        3.6674443632364273E-002   1.4145887456834316E-002  -2.5843311101198196E-002  0.10247104614973068     
   7.5857999036088586E-004   175504.55750000000        3.9418436586856842E-002   1.5630573034286499E-002  -2.7368925511837006E-002  0.11321491748094559     
   1.0000000474974513E-003   175504.55750000000        4.2500678449869156E-002   1.7285605892539024E-002  -2.8757885098457336E-002  0.12488500028848648     
   1.3183000264689326E-003   175504.55750000000        4.5990478247404099E-002   1.9141204655170441E-002  -2.9924144968390465E-002  0.13748507201671600     
   1.7377999611198902E-003   175504.55750000000        4.9972444772720337E-002   2.1234214305877686E-002  -3.0757568776607513E-002  0.15098275244235992     
   2.2909000981599092E-003   175504.55750000000        5.4555539041757584E-002   2.3612858727574348E-002  -3.1120853498578072E-002  0.16531734168529510     
   3.0199999455362558E-003   175504.55750000000        5.9872411191463470E-002   2.6336569339036942E-002  -3.0843643471598625E-002  0.18037010729312897     
   3.9810999296605587E-003   175504.55750000000        6.6087976098060608E-002   2.9481019824743271E-002  -2.9718900099396706E-002  0.19596320390701294     
   5.2481000311672688E-003   175504.55750000000        7.3404267430305481E-002   3.3141750842332840E-002  -2.7498915791511536E-002  0.21184313297271729     
   6.9182999432086945E-003   175504.55750000000        8.2063600420951843E-002   3.7437818944454193E-002  -2.3893930017948151E-002  0.22766202688217163     
   9.1201001778244972E-003   175504.55750000000        9.2351183295249939E-002   4.2516499757766724E-002  -1.8573889508843422E-002  0.24296270310878754     
   1.2023000046610832E-002   175504.55750000000       0.10459069162607193        4.8556208610534668E-002  -1.1176661588251591E-002  0.25715905427932739     
   1.5848999843001366E-002   175504.55750000000       0.11912175267934799        5.5762898176908493E-002  -1.3315004762262106E-003  0.26951161026954651     
   2.0893000066280365E-002   175504.55750000000       0.13627688586711884        6.4368985593318939E-002   1.1313895694911480E-002  0.27912479639053345     
   2.7542000636458397E-002   175504.55750000000       0.15629921853542328        7.4605800211429596E-002   2.7025805786252022E-002  0.28492477536201477     
   3.6308001726865768E-002   175504.55750000000       0.17923386394977570        8.6664542555809021E-002   4.5901089906692505E-002  0.28567489981651306     
   4.7862999141216278E-002   175504.55750000000       0.20472519099712372       0.10060729086399078        6.7726545035839081E-002  0.28001821041107178     
   6.3096001744270325E-002   175504.55750000000       0.23174817860126495       0.11623293161392212        9.1813400387763977E-002  0.26659208536148071     
   8.3176001906394958E-002   175504.55750000000       0.25821986794471741       0.13284921646118164       0.11676857620477676       0.24426387250423431     
  0.10000000149011612        175504.55750000000       0.27387830615043640       0.14378571510314941       0.13278424739837646       0.22414577007293701     
  0.12500000000000000        175504.55750000000       0.28828418254852295       0.15572099387645721       0.14994461834430695       0.19437687098979950     
  0.15000000596046448        175504.55750000000       0.29415234923362732       0.16321508586406708       0.16071771085262299       0.16629114747047424     
  0.17499999701976776        175504.55750000000       0.29330104589462280       0.16694265604019165       0.16643084585666656       0.14068692922592163     
  0.20000000298023224        175504.55750000000       0.28718611598014832       0.16748487949371338       0.16810663044452667       0.11785582453012466     
  0.22499999403953552        175504.55750000000       0.27700236439704895       0.16535501182079315       0.16655781865119934        9.7826622426509857E-002
  0.25000000000000000        175504.55750000000       0.26374408602714539       0.16101203858852386       0.16244651377201080        8.0485679209232330E-002
  0.27500000596046448        175504.55750000000       0.24824455380439758       0.15486858785152435       0.15632253885269165        6.5642707049846649E-002
  0.30000001192092896        175504.55750000000       0.23120433092117310       0.14729627966880798       0.14864912629127502        5.3069371730089188E-002
  0.32499998807907104        175504.55750000000       0.21321199834346771       0.13862945139408112       0.13982072472572327        4.2522862553596497E-002
  0.34999999403953552        175504.55750000000       0.19476029276847839       0.12916795909404755       0.13017556071281433        3.3760644495487213E-002
  0.37500000000000000        175504.55750000000       0.17625904083251953       0.11917942762374878       0.12000473588705063        2.6549648493528366E-002
  0.40000000596046448        175504.55750000000       0.15804581344127655       0.10890121012926102       0.10955889523029327        2.0671894773840904E-002
  0.42500001192092896        175504.55750000000       0.14039477705955505        9.8542019724845886E-002   9.9053330719470978E-002   1.5927659347653389E-002
  0.44999998807907104        175504.55750000000       0.12352433800697327        8.8283449411392212E-002   8.8671825826168060E-002   1.2137013487517834E-002
  0.47499999403953552        175504.55750000000       0.10760372877120972        7.8281357884407043E-002   7.8569784760475159E-002   9.1401915997266769E-003
  0.50000000000000000        175504.55750000000        9.2758782207965851E-002   6.8667225539684296E-002   6.8876661360263824E-002   6.7971958778798580E-003
  0.52499997615814209        175504.55750000000        7.9077102243900299E-002   5.9549424797296524E-002   5.9698056429624557E-002   4.9868584610521793E-003
  0.55000001192092896        175504.55750000000        6.6612631082534790E-002   5.1014471799135208E-002   5.1117476075887680E-002   3.6055583041161299E-003
  0.57499998807907104        175504.55750000000        5.5389866232872009E-002   4.3128304183483124E-002   4.3197926133871078E-002   2.5657312944531441E-003
  0.60000002384185791        175504.55750000000        4.5407611876726151E-002   3.5937517881393433E-002   3.5983342677354813E-002   1.7942698905244470E-003
  0.62500000000000000        175504.55750000000        3.6642480641603470E-002   2.9470654204487801E-002   2.9499966651201248E-002   1.2308920267969370E-003
  0.64999997615814209        175504.55750000000        2.9052099213004112E-002   2.3739490658044815E-002   2.3757664486765862E-002   8.2653248682618141E-004
  0.67500001192092896        175504.55750000000        2.2578103467822075E-002   1.8740374594926834E-002   1.8751265481114388E-002   5.4180104052647948E-004
  0.69999998807907104        175504.55750000000        1.7148915678262711E-002   1.4455606229603291E-002   1.4461892656981945E-002   3.4553505247458816E-004
  0.72500002384185791        175504.55750000000        1.2682380154728889E-002   1.0854863561689854E-002   1.0858346708118916E-002   2.1346716675907373E-004
  0.75000000000000000        175504.55750000000        9.0882377699017525E-003   7.8966952860355377E-003   7.8985411673784256E-003   1.2702165986411273E-004
  0.77499997615814209        175504.55750000000        6.2704887241125107E-003   5.5300705134868622E-003   5.5310074239969254E-003   7.2244707553181797E-005
  0.80000001192092896        175504.55750000000        4.1296472772955894E-003   3.6960213910788298E-003   3.6964840255677700E-003   3.8870733988005668E-005
  0.82499998807907104        175504.55750000000        2.5649205781519413E-003   2.3293613921850920E-003   2.3295949213206768E-003   1.9521607100614347E-005
  0.85000002384185791        175504.55750000000        1.4763313811272383E-003   1.3605185085907578E-003   1.3606502907350659E-003   9.0323201220599003E-006
  0.87500000000000000        175504.55750000000        7.6681154314428568E-004   7.1749748894944787E-004   7.1758270496502519E-004   3.8940142985666171E-006
  0.89999997615814209        175504.55750000000        3.4431662061251700E-004   3.2801608904264867E-004   3.2806562376208603E-004   1.8030623323284090E-006
  0.92500001192092896        175504.55750000000        1.2402518768794835E-004   1.2188701657578349E-004   1.2188297841930762E-004   1.3035380561632337E-006
  0.94999998807907104        175504.55750000000        3.0746450647711754E-005   3.3773969335015863E-005   3.3679771149763837E-005   1.5095762364580878E-006
  0.97500002384185791        175504.55750000000        1.7865072550193872E-006   6.5950425778282806E-006   6.3633860918343998E-006   1.8939372239401564E-006
   1.0000000000000000        175504.55750000000       -9.0306921265437268E-006  -3.6809258290304570E-006  -4.0986119529407006E-006   2.1290738914103713E-006
   9.9999997171806854E-010   225033.51250000001        2.8873742558062077E-003  -8.9631945593282580E-004  -1.1320308549329638E-003  -8.7628560140728951E-004
   1.3183000246996812E-009   225033.51250000001        3.0234677251428366E-003  -8.9646328706294298E-004  -1.1689410312101245E-003  -8.2730018766596913E-004
   1.7378000150003459E-009   225033.51250000001        3.1666215509176254E-003  -8.9441903401166201E-004  -1.2081492459401488E-003  -7.6803809497505426E-004
   2.2908999142146058E-009   225033.51250000001        3.3172992989420891E-003  -8.8995759142562747E-004  -1.2499523581936955E-003  -6.9717364385724068E-004
   3.0200000278313155E-009   225033.51250000001        3.4759002737700939E-003  -8.8283227523788810E-004  -1.2946568895131350E-003  -6.1328418087214231E-004
   3.9810998941902653E-009   225033.51250000001        3.6428815219551325E-003  -8.7277643615379930E-004  -1.3426159275695682E-003  -5.1479076500982046E-004
   5.2481001766579993E-009   225033.51250000001        3.8187385071069002E-003  -8.5950124775990844E-004  -1.3942270306870341E-003  -3.9995333645492792E-004
   6.9183001549788514E-009   225033.51250000001        4.0039801970124245E-003  -8.4269605576992035E-004  -1.4499286189675331E-003  -2.6687674107961357E-004
   9.1201002305751899E-009   225033.51250000001        4.1991616599261761E-003  -8.2202441990375519E-004  -1.5102134784683585E-003  -1.1347996769472957E-004
   1.2023000373062587E-008   225033.51250000001        4.4048833660781384E-003  -7.9712143633514643E-004  -1.5756327193230391E-003   6.2517647165805101E-005
   1.5849000334355878E-008   225033.51250000001        4.6216985210776329E-003  -7.6760502997785807E-004  -1.6467702807858586E-003   2.6352089480496943E-004
   2.0892999330612838E-008   225033.51250000001        4.8503251746296883E-003  -7.3304661782458425E-004  -1.7243156908079982E-003   4.9225718248635530E-004
   2.7542000680114143E-008   225033.51250000001        5.0914362072944641E-003  -6.9299619644880295E-004  -1.8090019002556801E-003   7.5160124106332660E-004
   3.6307998385609608E-008   225033.51250000001        5.3458102047443390E-003  -6.4695900073274970E-004  -1.9016610458493233E-003   1.0447313543409109E-003
   4.7863000673942224E-008   225033.51250000001        5.6141945533454418E-003  -5.9441634221002460E-004  -2.0031817257404327E-003   1.3749907957389951E-003
   6.3096003088958241E-008   225033.51250000001        5.8974619023501873E-003  -5.3479557391256094E-004  -2.1145727951079607E-003   1.7460817471146584E-003
   8.3175997644957533E-008   225033.51250000001        6.1964872293174267E-003  -4.6749121975153685E-004  -2.2369243670254946E-003   2.1619305480271578E-003
   1.0965000285523274E-007   225033.51250000001        6.5122805535793304E-003  -3.9183351327665150E-004  -2.3714688140898943E-003   2.6268854271620512E-003
   1.4453999597208167E-007   225033.51250000001        6.8457382731139660E-003  -3.0714529566466808E-004  -2.5194839108735323E-003   3.1453720293939114E-003
   1.9054999711443088E-007   225033.51250000001        7.1981558576226234E-003  -2.1261183428578079E-004  -2.6825258973985910E-003   3.7226977292448282E-003
   2.5118998792095226E-007   225033.51250000001        7.5704972259700298E-003  -1.0746537009254098E-004  -2.8621121309697628E-003   4.3639368377625942E-003
   3.3112999631157436E-007   225033.51250000001        7.9640951007604599E-003   9.2006575869163498E-006  -3.0600503087043762E-003   5.0750817172229290E-003
   4.3651999703797628E-007   225033.51250000001        8.3803050220012665E-003   1.3834566925652325E-004  -3.2782929483801126E-003   5.8625438250601292E-003
   5.7544002629583701E-007   225033.51250000001        8.8204899802803993E-003   2.8097344329580665E-004  -3.5189318004995584E-003   6.7331320606172085E-003
   7.5857997217099182E-007   225033.51250000001        9.2862322926521301E-003   4.3820496648550034E-004  -3.7843254394829273E-003   7.6945442706346512E-003
   9.9999999747524271E-007   225033.51250000001        9.7791496664285660E-003   6.1121961334720254E-004  -4.0770042687654495E-003   8.7550589814782143E-003
   1.3182999509808724E-006   225033.51250000001        1.0301092639565468E-002   8.0132950097322464E-004  -4.3998025357723236E-003   9.9240625277161598E-003
   1.7377999483869644E-006   225033.51250000001        1.0853777639567852E-002   1.0098456405103207E-003  -4.7556273639202118E-003   1.1211303062736988E-002
   2.2909000563231530E-006   225033.51250000001        1.1439499445259571E-002   1.2383474968373775E-003  -5.1479199901223183E-003   1.2628655880689621E-002
   3.0199998946045525E-006   225033.51250000001        1.2060385197401047E-002   1.4884049305692315E-003  -5.5801691487431526E-003   1.4188519679009914E-002
   3.9810997805034276E-006   225033.51250000001        1.2718883343040943E-002   1.7617666162550449E-003  -6.0562184080481529E-003   1.5905110165476799E-002
   5.2481000238913111E-006   225033.51250000001        1.3417712412774563E-002   2.0603460725396872E-003  -6.5802163444459438E-003   1.7794523388147354E-002
   6.9183001869532745E-006   225033.51250000001        1.4159789308905602E-002   2.3861923255026340E-003  -7.1565210819244385E-003   1.9874705001711845E-002
   9.1201000032015145E-006   225033.51250000001        1.4948394149541855E-002   2.7415612712502480E-003  -7.7897631563246250E-003   2.2166058421134949E-002
   1.2022999726468697E-005   225033.51250000001        1.5787214040756226E-002   3.1289372127503157E-003  -8.4847928956151009E-003   2.4691741913557053E-002
   1.5849000192247331E-005   225033.51250000001        1.6680017113685608E-002   3.5508756991475821E-003  -9.2462738975882530E-003   2.7476759627461433E-002
   2.0892999600619078E-005   225033.51250000001        1.7631590366363525E-002   4.0104361250996590E-003  -1.0079284198582172E-002   3.0550882220268250E-002
   2.7542000680114143E-005   225033.51250000001        1.8646979704499245E-002   4.5108175836503506E-003  -1.0988435707986355E-002   3.3946279436349869E-002
   3.6307999835116789E-005   225033.51250000001        1.9732223823666573E-002   5.0557004287838936E-003  -1.1978180147707462E-002   3.7699703127145767E-002
   4.7862999053904787E-005   225033.51250000001        2.0893923938274384E-002   5.6490143761038780E-003  -1.3051990419626236E-002   4.1850645095109940E-002
   6.3095998484641314E-005   225033.51250000001        2.2140108048915863E-002   6.2953457236289978E-003  -1.4212580397725105E-002   4.6443689614534378E-002
   8.3175997133366764E-005   225033.51250000001        2.3479947820305824E-002   6.9997571408748627E-003  -1.5460911206901073E-002   5.1526471972465515E-002
   1.0964999819407240E-004   225033.51250000001        2.4924658238887787E-002   7.7682156115770340E-003  -1.6796106472611427E-002   5.7151559740304947E-002
   1.4453999756369740E-004   225033.51250000001        2.6486778631806374E-002   8.6071435362100601E-003  -1.8213601782917976E-002   6.3371397554874420E-002
   1.9054999575018883E-004   225033.51250000001        2.8183069080114365E-002   9.5248883590102196E-003  -1.9706314429640770E-002   7.0246733725070953E-002
   2.5119000929407775E-004   225033.51250000001        3.0031753703951836E-002   1.0530135594308376E-002  -2.1260315552353859E-002   7.7831469476222992E-002
   3.3112999517470598E-004   225033.51250000001        3.2056689262390137E-002   1.1634044349193573E-002  -2.2856295108795166E-002   8.6184002459049225E-002
   4.3652000022120774E-004   225033.51250000001        3.4286867827177048E-002   1.2849817983806133E-002  -2.4466261267662048E-002   9.5358096063137054E-002
   5.7544000446796417E-004   225033.51250000001        3.6757625639438629E-002   1.4193194918334484E-002  -2.6051308959722519E-002  0.10539862513542175     
   7.5857999036088586E-004   225033.51250000001        3.9513617753982544E-002   1.5683865174651146E-002  -2.7559872716665268E-002  0.11634214967489243     
   1.0000000474974513E-003   225033.51250000001        4.2609982192516327E-002   1.7345884814858437E-002  -2.8923941776156425E-002  0.12820699810981750     
   1.3183000264689326E-003   225033.51250000001        4.6116355806589127E-002   1.9209651276469231E-002  -3.0056176707148552E-002  0.14099141955375671     
   1.7377999611198902E-003   225033.51250000001        5.0117686390876770E-002   2.1312212571501732E-002  -3.0845168977975845E-002  0.15465630590915680     
   2.2909000981599092E-003   225033.51250000001        5.4723273962736130E-002   2.3702010512351990E-002  -3.1152417883276939E-002  0.16913311183452606     
   3.0199999455362558E-003   225033.51250000001        6.0066029429435730E-002   2.6438692584633827E-002  -3.0806625261902809E-002  0.18429401516914368     
   3.9810999296605587E-003   225033.51250000001        6.6311001777648926E-002   2.9598129913210869E-002  -2.9600210487842560E-002  0.19995093345642090     
   5.2481000311672688E-003   225033.51250000001        7.3660083115100861E-002   3.3275991678237915E-002  -2.7285564690828323E-002  0.21583926677703857     
   6.9182999432086945E-003   225033.51250000001        8.2355029881000519E-002   3.7591326981782913E-002  -2.3573979735374451E-002  0.23159942030906677     
   9.1201001778244972E-003   225033.51250000001        9.2679813504219055E-002   4.2691152542829514E-002  -1.8137773498892784E-002  0.24676240980625153     
   1.2023000046610832E-002   225033.51250000001       0.10495580732822418        4.8753216862678528E-002  -1.0618953965604305E-002  0.26073116064071655     
   1.5848999843001366E-002   225033.51250000001       0.11951883137226105        5.5982124060392380E-002  -6.5323925809934735E-004  0.27275741100311279     
   2.0893000066280365E-002   225033.51250000001       0.13669548928737640        6.4607948064804077E-002   1.2102537788450718E-002  0.28194034099578857     
   2.7542000636458397E-002   225033.51250000001       0.15672026574611664        7.4858203530311584E-002   2.7902388945221901E-002  0.28720742464065552     
   3.6308001726865768E-002   225033.51250000001       0.17962628602981567        8.6918272078037262E-002   4.6827860176563263E-002  0.28733247518539429     
   4.7862999141216278E-002   225033.51250000001       0.20504260063171387       0.10084194689989090        6.8648040294647217E-002  0.28098276257514954     
   6.3096001744270325E-002   225033.51250000001       0.23192641139030457       0.11641710251569748        9.2655889689922333E-002  0.26683735847473145     
   8.3176001906394958E-002   225033.51250000001       0.25817775726318359       0.13293847441673279       0.11744300276041031       0.24382638931274414     
  0.10000000149011612        225033.51250000001       0.27363896369934082       0.14378067851066589       0.13329321146011353       0.22331358492374420     
  0.12500000000000000        225033.51250000001       0.28775411844253540       0.15556436777114868       0.15019837021827698       0.19317680597305298     
  0.15000000596046448        225033.51250000001       0.29335245490074158       0.16290482878684998       0.16072633862495422       0.16491073369979858     
  0.17499999701976776        225033.51250000001       0.29226377606391907       0.16648575663566589       0.16621659696102142       0.13925386965274811     
  0.20000000298023224        225033.51250000001       0.28594982624053955       0.16689421236515045       0.16769734025001526       0.11645505577325821     
  0.22499999403953552        225033.51250000001       0.27560773491859436       0.16464732587337494       0.16598346829414368        9.6512205898761749E-002
  0.25000000000000000        225033.51250000001       0.26223155856132507       0.16020633280277252       0.16173726320266724        7.9289317131042480E-002
  0.27500000596046448        225033.51250000001       0.24665305018424988       0.15398503839969635       0.15550759434700012        6.4580082893371582E-002
  0.30000001192092896        225033.51250000001       0.22956997156143188       0.14635533094406128       0.14775609970092773        5.2144866436719894E-002
  0.32499998807907104        225033.51250000001       0.21156756579875946       0.13765111565589905       0.13887523114681244        4.1733130812644958E-002
  0.34999999403953552        225033.51250000001       0.19313479959964752       0.12817128002643585       0.12920092046260834        3.3097278326749802E-002
  0.37500000000000000        225033.51250000001       0.17467756569385529       0.11818213760852814       0.11902188509702682        2.6001211255788803E-002
  0.40000000596046448        225033.51250000001       0.15652941167354584       0.10791939496994019       0.10858628153800964        2.0225392654538155E-002
  0.42500001192092896        225033.51250000001       0.13896055519580841        9.7589910030364990E-002   9.8106883466243744E-002   1.5569630078971386E-002
  0.44999998807907104        225033.51250000001       0.12218559533357620        8.7373279035091400E-002   8.7765015661716461E-002   1.1854277923703194E-002
  0.47499999403953552        225033.51250000001       0.10637014359235764        7.7423304319381714E-002   7.7713623642921448E-002   8.9203668758273125E-003
  0.50000000000000000        225033.51250000001        9.1636680066585541E-002   6.7869372665882111E-002   6.8079791963100433E-002   6.6290111280977726E-003
  0.52499997615814209        225033.51250000001        7.8069716691970825E-002   5.8817774057388306E-002   5.8966860175132751E-002   4.8603238537907600E-003
  0.55000001192092896        225033.51250000001        6.5720431506633759E-002   5.0353020429611206E-002   5.0456192344427109E-002   3.5120276734232903E-003
  0.57499998807907104        225033.51250000001        5.4610859602689743E-002   4.2539130896329880E-002   4.2608775198459625E-002   2.4978830479085445E-003
  0.60000002384185791        225033.51250000001        4.4737696647644043E-002   3.5420916974544525E-002   3.5466704517602921E-002   1.7460330855101347E-003
  0.62500000000000000        225033.51250000001        3.6075774580240250E-002   2.9025293886661530E-002   2.9054548591375351E-002   1.1973356595262885E-003
  0.64999997615814209        225033.51250000001        2.8581276535987854E-002   2.3362580686807632E-002   2.3380702361464500E-002   8.0373522359877825E-004
  0.67500001192092896        225033.51250000001        2.2194724529981613E-002   1.8427874892950058E-002   1.8438724800944328E-002   5.2671157754957676E-004
  0.69999998807907104        225033.51250000001        1.6843762248754501E-002   1.4202434569597244E-002   1.4208693057298660E-002   3.3583276672288775E-004
  0.72500002384185791        225033.51250000001        1.2445760890841484E-002   1.0655126534402370E-002   1.0658590123057365E-002   2.0742988272104412E-004
  0.75000000000000000        225033.51250000001        8.9102946221828461E-003   7.7439192682504654E-003   7.7457535080611706E-003   1.2340434477664530E-004
  0.77499997615814209        225033.51250000001        6.1414749361574650E-003   5.4174480028450489E-003   5.4183783940970898E-003   7.0172543928492814E-005
  0.80000001192092896        225033.51250000001        4.0401928126811981E-003   3.6166498903185129E-003   3.6171085666865110E-003   3.7747689930256456E-005
  0.82499998807907104        225033.51250000001        2.5062721688300371E-003   2.2764857858419418E-003   2.2767162881791592E-003   1.8954733604914509E-005
  0.85000002384185791        225033.51250000001        1.4405658002942801E-003   1.3277621474117041E-003   1.3278912520036101E-003   8.7712469394318759E-006
  0.87500000000000000        225033.51250000001        7.4702041456475854E-004   6.9908297155052423E-004   6.9916521897539496E-004   3.7843685731786536E-006
  0.89999997615814209        225033.51250000001        3.3475627424195409E-004   3.1896572909317911E-004   3.1901171314530075E-004   1.7522002053738106E-006
  0.92500001192092896        225033.51250000001        1.2022589362459257E-004   1.1819519568234682E-004   1.1818740313174203E-004   1.2567288649734110E-006
  0.94999998807907104        225033.51250000001        2.9570506740128621E-005   3.2538453524466604E-005   3.2441104849567637E-005   1.4347664318847819E-006
  0.97500002384185791        225033.51250000001        1.4163118748911074E-006   6.0840634432679508E-006   5.8512482610240113E-006   1.7733095774019603E-006
   1.0000000000000000        225033.51250000001       -9.2207401394261979E-006  -4.0773188629827928E-006  -4.4922362576471642E-006   1.9558517578843748E-006
   9.9999997171806854E-010   288539.98119999998        2.8898774180561304E-003  -8.9567602844908834E-004  -1.1355584720149636E-003  -8.8009476894512773E-004
   1.3183000246996812E-009   288539.98119999998        3.0261119827628136E-003  -8.9574587764218450E-004  -1.1730323312804103E-003  -8.2815339555963874E-004
   1.7378000150003459E-009   288539.98119999998        3.1694152858108282E-003  -8.9362153084948659E-004  -1.2128717498853803E-003  -7.6551554957404733E-004
   2.2908999142146058E-009   288539.98119999998        3.3202520571649075E-003  -8.8907335884869099E-004  -1.2553802225738764E-003  -6.9081020774319768E-004
   3.0200000278313155E-009   288539.98119999998        3.4790216013789177E-003  -8.8185421191155910E-004  -1.3008711393922567E-003  -6.0256780125200748E-004
   3.9810998941902653E-009   288539.98119999998        3.6461816634982824E-003  -8.7169697508215904E-004  -1.3497050385922194E-003  -4.9915804993361235E-004
   5.2481001766579993E-009   288539.98119999998        3.8222286384552717E-003  -8.5831218166276813E-004  -1.4022878604009748E-003  -3.7878498551435769E-004
   6.9183001549788514E-009   288539.98119999998        4.0076719596982002E-003  -8.4138853708282113E-004  -1.4590664068236947E-003  -2.3949412570800632E-004
   9.1201002305751899E-009   288539.98119999998        4.2030680924654007E-003  -8.2058890257030725E-004  -1.5205424278974533E-003  -7.9140139860101044E-005
   1.2023000373062587E-008   288539.98119999998        4.4090175069868565E-003  -7.9554785043001175E-004  -1.5872770454734564E-003   1.0462719365023077E-004
   1.5849000334355878E-008   288539.98119999998        4.6260752715170383E-003  -7.6588243246078491E-004  -1.6598639776930213E-003   3.1428394140675664E-004
   2.0892999330612838E-008   288539.98119999998        4.8549594357609749E-003  -7.3116319254040718E-004  -1.7390039283782244E-003   5.5263901595026255E-004
   2.7542000680114143E-008   288539.98119999998        5.0963442772626877E-003  -6.9093942875042558E-004  -1.8254412570968270E-003   8.2265085075050592E-004
   3.6307998385609608E-008   288539.98119999998        5.3510097786784172E-003  -6.4471515361219645E-004  -1.9200207898393273E-003   1.1275906581431627E-003
   4.7863000673942224E-008   288539.98119999998        5.6197047233581543E-003  -5.9197086375206709E-004  -2.0236435811966658E-003   1.4708976959809661E-003
   6.3096003088958241E-008   288539.98119999998        5.9033031575381756E-003  -5.3213280625641346E-004  -2.1373324561864138E-003   1.8563809571787715E-003
   8.3175997644957533E-008   288539.98119999998        6.2026814557611942E-003  -4.6459419536404312E-004  -2.2621920797973871E-003   2.2880795877426863E-003
   1.0965000285523274E-007   288539.98119999998        6.5188505686819553E-003  -3.8868398405611515E-004  -2.3994708899408579E-003   2.7704678941518068E-003
   1.4453999597208167E-007   288539.98119999998        6.8527096882462502E-003  -3.0372373294085264E-004  -2.5504615623503923E-003   3.3080975990742445E-003
   1.9054999711443088E-007   288539.98119999998        7.2055561468005180E-003  -2.0889696315862238E-004  -2.7167396619915962E-003   3.9064344018697739E-003
   2.5118998792095226E-007   288539.98119999998        7.5783561915159225E-003  -1.0343442409066483E-004  -2.8998395428061485E-003   4.5706988312304020E-003
   3.3112999631157436E-007   288539.98119999998        7.9724444076418877E-003   1.3572347597801127E-005  -3.1015891581773758E-003   5.3070629946887493E-003
   4.3651999703797628E-007   288539.98119999998        8.3891814574599266E-003   1.4308482059277594E-004  -3.3239617478102446E-003   6.1221309006214142E-003
   5.7544002629583701E-007   288539.98119999998        8.8299307972192764E-003   2.8610893059521914E-004  -3.5690695513039827E-003   7.0229177363216877E-003
   7.5857997217099182E-007   288539.98119999998        9.2962803319096565E-003   4.4376816367730498E-004  -3.8392944261431694E-003   8.0173574388027191E-003
   9.9999999747524271E-007   288539.98119999998        9.7898505628108978E-003   6.1724457191303372E-004  -4.1371895931661129E-003   9.1139841824769974E-003
   1.3182999509808724E-006   288539.98119999998        1.0312499478459358E-002   8.0785347381606698E-004  -4.4656116515398026E-003   1.0322472080588341E-002
   1.7377999483869644E-006   288539.98119999998        1.0865946300327778E-002   1.0169090237468481E-003  -4.8274905420839787E-003   1.1652871035039425E-002
   2.2909000563231530E-006   288539.98119999998        1.1452496051788330E-002   1.2459948193281889E-003  -5.2262893877923489E-003   1.3117419555783272E-002
   3.0199998946045525E-006   288539.98119999998        1.2074281461536884E-002   1.4966849703341722E-003  -5.6655164808034897E-003   1.4728887006640434E-002
   3.9810997805034276E-006   288539.98119999998        1.2733759358525276E-002   1.7707332735881209E-003  -6.1490302905440331E-003   1.6501907259225845E-002
   5.2481000238913111E-006   288539.98119999998        1.3433662243187428E-002   2.0700588356703520E-003  -6.6809896379709244E-003   1.8453033640980721E-002
   6.9183001869532745E-006   288539.98119999998        1.4176919125020504E-002   2.3967174347490072E-003  -7.2657545097172260E-003   2.0600702613592148E-002
   9.1201000032015145E-006   288539.98119999998        1.4966825954616070E-002   2.7529727667570114E-003  -7.9079465940594673E-003   2.2965840995311737E-002
   1.2022999726468697E-005   288539.98119999998        1.5807090327143669E-002   3.1413182150572538E-003  -8.6123943328857422E-003   2.5572171434760094E-002
   1.5849000192247331E-005   288539.98119999998        1.6701499000191689E-002   3.5643193405121565E-003  -9.3837147578597069E-003   2.8445245698094368E-002
   2.0892999600619078E-005   288539.98119999998        1.7654873430728912E-002   4.0250485762953758E-003  -1.0226923041045666E-002   3.1615439802408218E-002
   2.7542000680114143E-005   288539.98119999998        1.8672287464141846E-002   4.5267203822731972E-003  -1.1146529577672482E-002   3.5115499049425125E-002
   3.6307999835116789E-005   288539.98119999998        1.9759822636842728E-002   5.0730323418974876E-003  -1.2146851047873497E-002   3.8982726633548737E-002
   4.7862999053904787E-005   288539.98119999998        2.0924126729369164E-002   5.6679355911910534E-003  -1.3231175951659679E-002   4.3257094919681549E-002
   6.3095998484641314E-005   288539.98119999998        2.2173291072249413E-002   6.3160415738821030E-003  -1.4401977881789207E-002   4.7983601689338684E-002
   8.3175997133366764E-005   288539.98119999998        2.3516552522778511E-002   7.0224441587924957E-003  -1.5659911558032036E-002   5.3210131824016571E-002
   1.0964999819407240E-004   288539.98119999998        2.4965217337012291E-002   7.7931485138833523E-003  -1.7003716900944710E-002   5.8989346027374268E-002
   1.4453999756369740E-004   288539.98119999998        2.6531923562288284E-002   8.6346203461289406E-003  -1.8428355455398560E-002   6.5373450517654419E-002
   1.9054999575018883E-004   288539.98119999998        2.8233559802174568E-002   9.5552615821361542E-003  -1.9926173612475395E-002   7.2422780096530914E-002
   2.5119000929407775E-004   288539.98119999998        3.0088489875197411E-002   1.0563824325799942E-002  -2.1482560783624649E-002   8.0190204083919525E-002
   3.3112999517470598E-004   288539.98119999998        3.2120753079652786E-002   1.1671544983983040E-002  -2.3077409714460373E-002   8.8732734322547913E-002
   4.3652000022120774E-004   288539.98119999998        3.4359540790319443E-002   1.2891722843050957E-002  -2.4681810289621353E-002   9.8102100193500519E-002
   5.7544000446796417E-004   288539.98119999998        3.6840427666902542E-002   1.4240208081901073E-002  -2.6255829259753227E-002  0.10834037512540817     
   7.5857999036088586E-004   288539.98119999998        3.9608340710401535E-002   1.5736822038888931E-002  -2.7746755629777908E-002  0.11948052793741226     
   1.0000000474974513E-003   288539.98119999998        4.2718719691038132E-002   1.7405778169631958E-002  -2.9085366055369377E-002  0.13153633475303650     
   1.3183000264689326E-003   288539.98119999998        4.6241525560617447E-002   1.9277652725577354E-002  -3.0183048918843269E-002  0.14450047910213470     
   1.7377999611198902E-003   288539.98119999998        5.0262045115232468E-002   2.1389685571193695E-002  -3.0927170068025589E-002  0.15832708775997162     
   2.2909000981599092E-003   288539.98119999998        5.4889902472496033E-002   2.3790534585714340E-002  -3.1178083270788193E-002  0.17293982207775116     
   3.0199999455362558E-003   288539.98119999998        6.0258254408836365E-002   2.6540061458945274E-002  -3.0763611197471619E-002  0.18820179998874664     
   3.9810999296605587E-003   288539.98119999998        6.6532269120216370E-002   2.9714321717619896E-002  -2.9475705698132515E-002  0.20391488075256348     
   5.2481000311672688E-003   288539.98119999998        7.3913700878620148E-002   3.3409103751182556E-002  -2.7066927403211594E-002  0.21980352699756622     
   6.9182999432086945E-003   288539.98119999998        8.2643717527389526E-002   3.7743449211120605E-002  -2.3249696940183640E-002  0.23549674451351166     
   9.1201001778244972E-003   288539.98119999998        9.3005046248435974E-002   4.2864099144935608E-002  -1.7698774114251137E-002  0.25051420927047729     
   1.2023000046610832E-002   288539.98119999998       0.10531677305698395        4.8948124051094055E-002  -1.0060352273285389E-002  0.26424840092658997     
   1.5848999843001366E-002   288539.98119999998       0.11991090327501297        5.6198779493570328E-002   2.3386879547615536E-005  0.27594289183616638     
   2.0893000066280365E-002   288539.98119999998       0.13710820674896240        6.4843803644180298E-002   1.2886538170278072E-002  0.28469249606132507     
   2.7542000636458397E-002   288539.98119999998       0.15713457763195038        7.5106918811798096E-002   2.8771007433533669E-002  0.28942662477493286     
   3.6308001726865768E-002   288539.98119999998       0.18001139163970947        8.7167777121067047E-002   4.7743313014507294E-002  0.28893047571182251     
   4.7862999141216278E-002   288539.98119999998       0.20535257458686829       0.10107198357582092        6.9555275142192841E-002  0.28189605474472046     
   6.3096001744270325E-002   288539.98119999998       0.23209798336029053       0.11659660190343857        9.3482181429862976E-002  0.26704430580139160     
   8.3176001906394958E-002   288539.98119999998       0.25813117623329163       0.13302363455295563       0.11810099333524704       0.24336743354797363     
  0.10000000149011612        288539.98119999998       0.27339771389961243       0.14377246797084808       0.13378685712814331       0.22247248888015747     
  0.12500000000000000        288539.98119999998       0.28722661733627319       0.15540650486946106       0.15043982863426208       0.19198301434516907     
  0.15000000596046448        288539.98119999998       0.29255989193916321       0.16259574890136719       0.16072654724121094       0.16354764997959137     
  0.17499999701976776        288539.98119999998       0.29123863577842712       0.16603262722492218       0.16599813103675842       0.13784547150135040     
  0.20000000298023224        288539.98119999998       0.28473022580146790       0.16631002724170685       0.16728803515434265       0.11508323252201080     
  0.22499999403953552        288539.98119999998       0.27423384785652161       0.16394872963428497       0.16541305184364319        9.5228597521781921E-002
  0.25000000000000000        288539.98119999998       0.26074340939521790       0.15941222012042999       0.16103553771972656        7.8123807907104492E-002
  0.27500000596046448        288539.98119999998       0.24508880078792572       0.15311533212661743       0.15470336377620697        6.3547052443027496E-002
  0.30000001192092896        288539.98119999998       0.22796514630317688       0.14543016254901886       0.14687651395797729        5.1247816532850266E-002
  0.32499998807907104        288539.98119999998       0.20995429158210754       0.13669013977050781       0.13794538378715515        4.0968168526887894E-002
  0.34999999403953552        288539.98119999998       0.19154144823551178       0.12719322741031647       0.12824365496635437        3.2455738633871078E-002
  0.37500000000000000        288539.98119999998       0.17312860488891602       0.11720436811447144       0.11805765330791473        2.5471599772572517E-002
  0.40000000596046448        288539.98119999998       0.15504533052444458       0.10695760697126389       0.10763306170701981        1.9794810563325882E-002
  0.42500001192092896        288539.98119999998       0.13755796849727631        9.6657991409301758E-002   9.7180195152759552E-002   1.5224811621010303E-002
  0.44999998807907104        288539.98119999998       0.12087734043598175        8.6483135819435120E-002   8.6877927184104919E-002   1.1582302860915661E-002
  0.47499999403953552        288539.98119999998       0.10516553372144699        7.6584793627262115E-002   7.6876789331436157E-002   8.7091466411948204E-003
  0.50000000000000000        288539.98119999998        9.0541727840900421E-002   6.7090295255184174E-002   6.7301563918590546E-002   6.4675780013203621E-003
  0.52499997615814209        288539.98119999998        7.7087424695491791E-002   5.8103896677494049E-002   5.8253359049558640E-002   4.7389855608344078E-003
  0.55000001192092896        288539.98119999998        6.4851090312004089E-002   4.9708139151334763E-002   4.9811426550149918E-002   3.4224172122776508E-003
  0.57499998807907104        288539.98119999998        5.3852383047342300E-002   4.1965171694755554E-002   4.2034808546304703E-002   2.4329298175871372E-003
  0.60000002384185791        288539.98119999998        4.4085934758186340E-002   3.4918062388896942E-002   3.4963790327310562E-002   1.6998861683532596E-003
  0.62500000000000000        288539.98119999998        3.5524852573871613E-002   2.8592135757207870E-002   2.8621323406696320E-002   1.1652517132461071E-003
  0.64999997615814209        288539.98119999998        2.8123931959271431E-002   2.2996306419372559E-002   2.3014370352029800E-002   7.8194821253418922E-004
  0.67500001192092896        288539.98119999998        2.1822633221745491E-002   1.8124457448720932E-002   1.8135264515876770E-002   5.1229551900178194E-004
  0.69999998807907104        288539.98119999998        1.6547851264476776E-002   1.3956844806671143E-002   1.3963072560727596E-002   3.2656532130204141E-004
  0.72500002384185791        288539.98119999998        1.2216520495712757E-002   1.0461554862558842E-002   1.0464999824762344E-002   2.0166351168882102E-004
  0.75000000000000000        288539.98119999998        8.7380688637495041E-003   7.5960094109177589E-003   7.5978320091962814E-003   1.1994905798928812E-004
  0.77499997615814209        288539.98119999998        6.0167377814650536E-003   5.3085307590663433E-003   5.3094541653990746E-003   6.8192748585715890E-005
  0.80000001192092896        288539.98119999998        3.9538028649985790E-003   3.5399799235165119E-003   3.5404346417635679E-003   3.6674231523647904E-005
  0.82499998807907104        288539.98119999998        2.4497043341398239E-003   2.2254753857851028E-003   2.2257033269852400E-003   1.8412365534459241E-005
  0.85000002384185791        288539.98119999998        1.4061176916584373E-003   1.2962067266926169E-003   1.2963332701474428E-003   8.5207939264364541E-006
  0.87500000000000000        288539.98119999998        7.2798912879079580E-004   6.8137241760268807E-004   6.8145169643685222E-004   3.6783148971153423E-006
  0.89999997615814209        288539.98119999998        3.2558047678321600E-004   3.1027747900225222E-004   3.1032005790621042E-004   1.7020811355905607E-006
  0.92500001192092896        288539.98119999998        1.1658803850878030E-004   1.1465854913694784E-004   1.1464719864306971E-004   1.2105023188269115E-006
  0.94999998807907104        288539.98119999998        2.8448630473576486E-005   3.1357652915176004E-005   3.1257397495210171E-005   1.3623387076222571E-006
  0.97500002384185791        288539.98119999998        1.0670116807887098E-006   5.5981349760259036E-006   5.3644148465537000E-006   1.6584921240792028E-006
   1.0000000000000000        288539.98119999998       -9.3926901172380894E-006  -4.4481475924840197E-006  -4.8600904847262427E-006   1.7932562741407310E-006
   9.9999997171806854E-010   369968.54300000001        2.8923756908625364E-003  -8.9504581410437822E-004  -1.1392025044187903E-003  -8.8322086958214641E-004
   1.3183000246996812E-009   369968.54300000001        3.0287508852779865E-003  -8.9504243806004524E-004  -1.1772501748055220E-003  -8.2824117271229625E-004
   1.7378000150003459E-009   369968.54300000001        3.1722034327685833E-003  -8.9283881243318319E-004  -1.2177312746644020E-003  -7.6213770080357790E-004
   2.2908999142146058E-009   369968.54300000001        3.3231985289603472E-003  -8.8820478413254023E-004  -1.2609561672434211E-003  -6.8349338835105300E-004
   3.0200000278313155E-009   369968.54300000001        3.4821359440684319E-003  -8.8089273776859045E-004  -1.3072453439235687E-003  -5.9079111088067293E-004
   3.9810998941902653E-009   369968.54300000001        3.6494743544608355E-003  -8.7063503451645374E-004  -1.3569667935371399E-003  -4.8234857968054712E-004
   5.2481001766579993E-009   369968.54300000001        3.8257106207311153E-003  -8.5714162560179830E-004  -1.4105343725532293E-003  -3.5631359787657857E-004
   6.9183001549788514E-009   369968.54300000001        4.0113553404808044E-003  -8.4010063437744975E-004  -1.4684036141261458E-003  -2.1067145280539989E-004
   9.1201002305751899E-009   369968.54300000001        4.2069647461175919E-003  -8.1917428178712726E-004  -1.5310853486880660E-003  -4.3211835873080418E-005
   1.2023000373062587E-008   369968.54300000001        4.4131414033472538E-003  -7.9399638343602419E-004  -1.5991503605619073E-003   1.4848579303361475E-004
   1.5849000334355878E-008   369968.54300000001        4.6304403804242611E-003  -7.6418323442339897E-004  -1.6732022631913424E-003   3.6696949973702431E-004
   2.0892999330612838E-008   369968.54300000001        4.8595811240375042E-003  -7.2930462192744017E-004  -1.7539530526846647E-003   6.1513058608397841E-004
   2.7542000680114143E-008   369968.54300000001        5.1012393087148666E-003  -6.8890885449945927E-004  -1.8421583808958530E-003   8.9601235231384635E-004
   3.6307998385609608E-008   369968.54300000001        5.3561953827738762E-003  -6.4249918796122074E-004  -1.9386755302548409E-003   1.2129797833040357E-003
   4.7863000673942224E-008   369968.54300000001        5.6251995265483856E-003  -5.8955495478585362E-004  -2.0444183610379696E-003   1.5695691108703613E-003
   6.3096003088958241E-008   369968.54300000001        5.9091276489198208E-003  -5.2950135432183743E-004  -2.1604234352707863E-003   1.9696976523846388E-003
   8.3175997644957533E-008   369968.54300000001        6.2088570557534695E-003  -4.6173037844710052E-004  -2.2878099698573351E-003   2.4175185244530439E-003
   1.0965000285523274E-007   369968.54300000001        6.5254010260105133E-003  -3.8556972867809236E-004  -2.4278417695313692E-003   2.9176333919167519E-003
   1.4453999597208167E-007   369968.54300000001        6.8596601486206055E-003  -3.0033953953534365E-004  -2.5818278081715107E-003   3.4747228492051363E-003
   1.9054999711443088E-007   369968.54300000001        7.2129340842366219E-003  -2.0522177510429174E-004  -2.7513620443642139E-003   4.0944111533463001E-003
   2.5118998792095226E-007   369968.54300000001        7.5861909426748753E-003  -9.9445584055501968E-005  -2.9379958286881447E-003   4.7820685431361198E-003
   3.3112999631157436E-007   369968.54300000001        7.9807685688138008E-003   1.7899361409945413E-005  -3.1435766723006964E-003   5.5440478026866913E-003
   4.3651999703797628E-007   369968.54300000001        8.3980290219187737E-003   1.4777656178921461E-004  -3.3700992353260517E-003   6.3871475867927074E-003
   5.7544002629583701E-007   369968.54300000001        8.8393408805131912E-003   2.9119406826794147E-004  -3.6196962464600801E-003   7.3185935616493225E-003
   7.5857997217099182E-007   369968.54300000001        9.3062948435544968E-003   4.4927792623639107E-004  -3.8947714492678642E-003   8.3465566858649254E-003
   9.9999999747524271E-007   369968.54300000001        9.8005160689353943E-003   6.2321289442479610E-004  -4.1979006491601467E-003   9.4798281788825989E-003
   1.3182999509808724E-006   369968.54300000001        1.0323867201805115E-002   8.1431725993752480E-004  -4.5319646596908569E-003   1.0728376917541027E-002
   1.7377999483869644E-006   369968.54300000001        1.0878074914216995E-002   1.0239086113870144E-003  -4.8999125137925148E-003   1.2102550826966763E-002
   2.2909000563231530E-006   369968.54300000001        1.1465447954833508E-002   1.2535743881016970E-003  -5.3052301518619061E-003   1.3614955358207226E-002
   3.0199998946045525E-006   369968.54300000001        1.2088128365576267E-002   1.5048930654302239E-003  -5.7514430955052376E-003   1.5278733335435390E-002
   3.9810997805034276E-006   369968.54300000001        1.2748585082590580E-002   1.7796234460547566E-003  -6.2424247153103352E-003   1.7108935862779617E-002
   5.2481000238913111E-006   369968.54300000001        1.3449557125568390E-002   2.0796903409063816E-003  -6.7823417484760284E-003   1.9122570753097534E-002
   6.9183001869532745E-006   369968.54300000001        1.4193990267813206E-002   2.4071563966572285E-003  -7.3755551129579544E-003   2.1338561549782753E-002
   9.1201000032015145E-006   369968.54300000001        1.4985194429755211E-002   2.7642925269901752E-003  -8.0266753211617470E-003   2.3778358474373817E-002
   1.2022999726468697E-005   369968.54300000001        1.5826895833015442E-002   3.1536014284938574E-003  -8.7405052036046982E-003   2.6466235518455505E-002
   1.5849000192247331E-005   369968.54300000001        1.6722908243536949E-002   3.5776593722403049E-003  -9.5216119661927223E-003   2.9428280889987946E-002
   2.0892999600619078E-005   369968.54300000001        1.7678074538707733E-002   4.0395511314272881E-003  -1.0374943725764751E-002   3.2695472240447998E-002
   2.7542000680114143E-005   369968.54300000001        1.8697507679462433E-002   4.5425053685903549E-003  -1.1304907500743866E-002   3.6301087588071823E-002
   3.6307999835116789E-005   369968.54300000001        1.9787322729825974E-002   5.0902389921247959E-003  -1.2315680272877216E-002   4.0282979607582092E-002
   4.7862999053904787E-005   369968.54300000001        2.0954223349690437E-002   5.6867222301661968E-003  -1.3410358689725399E-002   4.4681567698717117E-002
   6.3095998484641314E-005   369968.54300000001        2.2206354886293411E-002   6.3365940004587173E-003  -1.4591175131499767E-002   4.9542214721441269E-002
   8.3175997133366764E-005   369968.54300000001        2.3553026840090752E-002   7.0449775084853172E-003  -1.5858471393585205E-002   5.4913014173507690E-002
   1.0964999819407240E-004   369968.54300000001        2.5005627423524857E-002   7.8179156407713890E-003  -1.7210600897669792E-002   6.0846675187349319E-002
   1.4453999756369740E-004   369968.54300000001        2.6576900854706764E-002   8.6619164794683456E-003  -1.8642045557498932E-002   6.7395098507404327E-002
   1.9054999575018883E-004   369968.54300000001        2.8283856809139252E-002   9.5854401588439941E-003  -2.0144579932093620E-002   7.4618145823478699E-002
   2.5119000929407775E-004   369968.54300000001        3.0145002529025078E-002   1.0597299784421921E-002  -2.1702915430068970E-002   8.2567587494850159E-002
   3.3112999517470598E-004   369968.54300000001        3.2184552401304245E-002   1.1708810925483704E-002  -2.3296147584915161E-002   9.1298960149288177E-002
   4.3652000022120774E-004   369968.54300000001        3.4431897103786469E-002   1.2933366931974888E-002  -2.4894455447793007E-002  0.10086188465356827     
   5.7544000446796417E-004   369968.54300000001        3.6922845989465714E-002   1.4286927878856659E-002  -2.6456888765096664E-002  0.11129556596279144     
   7.5857999036088586E-004   369968.54300000001        3.9702598005533218E-002   1.5789449214935303E-002  -2.7929613366723061E-002  0.12262931466102600     
   1.0000000474974513E-003   369968.54300000001        4.2826883494853973E-002   1.7465293407440186E-002  -2.9242210090160370E-002  0.13487227261066437     
   1.3183000264689326E-003   369968.54300000001        4.6365987509489059E-002   1.9345212727785110E-002  -3.0304834246635437E-002  0.14801155030727386     
   1.7377999611198902E-003   369968.54300000001        5.0405524671077728E-002   2.1466638892889023E-002  -3.1003670766949654E-002  0.16199445724487305     
   2.2909000981599092E-003   369968.54300000001        5.5055428296327591E-002   2.3878442123532295E-002  -3.1197974458336830E-002  0.17673690617084503     
   3.0199999455362558E-003   369968.54300000001        6.0449101030826569E-002   2.6640685275197029E-002  -3.0714754015207291E-002  0.19209301471710205     
   3.9810999296605587E-003   369968.54300000001        6.6751800477504730E-002   2.9829608276486397E-002  -2.9345555230975151E-002  0.20785476267337799     
   5.2481000311672688E-003   369968.54300000001        7.4165143072605133E-002   3.3541113138198853E-002  -2.6843188330531120E-002  0.22373588383197784     
   6.9182999432086945E-003   369968.54300000001        8.2929708063602448E-002   3.7894204258918762E-002  -2.2921275347471237E-002  0.23935426771640778     
   9.1201001778244972E-003   369968.54300000001        9.3326941132545471E-002   4.3035361915826797E-002  -1.7257079482078552E-002  0.25421869754791260     
   1.2023000046610832E-002   369968.54300000001       0.10567365586757660        4.9140963703393936E-002  -9.5010204240679741E-003  0.26771169900894165     
   1.5848999843001366E-002   369968.54300000001       0.12029807269573212        5.6412909179925919E-002   6.9826008984819055E-004  0.27906936407089233     
   2.0893000066280365E-002   369968.54300000001       0.13751514256000519        6.5076611936092377E-002   1.3665849342942238E-002  0.28738278150558472     
   2.7542000636458397E-002   369968.54300000001       0.15754231810569763        7.5352042913436890E-002   2.9631705954670906E-002  0.29158422350883484     
   3.6308001726865768E-002   369968.54300000001       0.18038932979106903        8.7413161993026733E-002   4.8647612333297729E-002  0.29047095775604248     
   4.7862999141216278E-002   369968.54300000001       0.20565532147884369       0.10129752010107040        7.0448532700538635E-002  0.28276017308235168     
   6.3096001744270325E-002   369968.54300000001       0.23226311802864075       0.11677155643701553        9.4292677938938141E-002  0.26721480488777161     
   8.3176001906394958E-002   369968.54300000001       0.25808033347129822       0.13310484588146210       0.11874302476644516       0.24288848042488098     
  0.10000000149011612        369968.54300000001       0.27315467596054077       0.14376123249530792       0.13426570594310760       0.22162352502346039     
  0.12500000000000000        369968.54300000001       0.28670164942741394       0.15524752438068390       0.15066948533058167       0.19079597294330597     
  0.15000000596046448        369968.54300000001       0.29177454113960266       0.16228786110877991       0.16071875393390656       0.16220182180404663     
  0.17499999701976776        369968.54300000001       0.29022535681724548       0.16558325290679932       0.16577574610710144       0.13646125793457031     
  0.20000000298023224        369968.54300000001       0.28352686762809753       0.16573217511177063       0.16687884926795959       0.11373959481716156     
  0.22499999403953552        369968.54300000001       0.27288019657135010       0.16325904428958893       0.16484659910202026        9.3974843621253967E-002
  0.25000000000000000        369968.54300000001       0.25927886366844177       0.15862938761711121       0.16034127771854401        7.6988086104393005E-002
  0.27500000596046448        369968.54300000001       0.24355101585388184       0.15225906670093536       0.15390965342521667        6.2542498111724854E-002
  0.30000001192092896        369968.54300000001       0.22638897597789764       0.14452029764652252       0.14601004123687744        5.0377104431390762E-002
  0.32499998807907104        369968.54300000001       0.20837119221687317       0.13574604690074921       0.13703076541423798        4.0226921439170837E-002
  0.34999999403953552        369968.54300000001       0.18997921049594879       0.12623324990272522       0.12730327248573303        3.1835056841373444E-002
  0.37500000000000000        369968.54300000001       0.17161108553409576       0.11624549329280853       0.11711145937442780        2.4959944188594818E-002
  0.40000000596046448        369968.54300000001       0.15359248220920563       0.10601521283388138       0.10669862478971481        1.9379388540983200E-002
  0.42500001192092896        369968.54300000001       0.13618589937686920        9.5745600759983063E-002   9.6272617578506470E-002   1.4892549254000187E-002
  0.44999998807907104        369968.54300000001       0.11959850043058395        8.5612326860427856E-002   8.6009889841079712E-002   1.1320540681481361E-002
  0.47499999403953552        369968.54300000001       0.10398886352777481        7.5765132904052734E-002   7.6058633625507355E-002   8.5060810670256615E-003
  0.50000000000000000        369968.54300000001        8.9472934603691101E-002   6.6329322755336761E-002   6.6541321575641632E-002   6.3125351443886757E-003
  0.52499997615814209        369968.54300000001        7.6129287481307983E-002   5.7407140731811523E-002   5.7556897401809692E-002   4.6225604601204395E-003
  0.55000001192092896        369968.54300000001        6.4003743231296539E-002   4.9079209566116333E-002   4.9182564020156860E-002   3.3365080598741770E-003
  0.57499998807907104        369968.54300000001        5.3113635629415512E-002   4.1405841708183289E-002   4.1475441306829453E-002   2.3707069922238588E-003
  0.60000002384185791        369968.54300000001        4.3451596051454544E-002   3.4428410232067108E-002   3.4474067389965057E-002   1.6557084163650870E-003
  0.62500000000000000        369968.54300000001        3.4989073872566223E-002   2.8170691803097725E-002   2.8199804946780205E-002   1.1345539242029190E-003
  0.64999997615814209        369968.54300000001        2.7679512277245522E-002   2.2640233859419823E-002   2.2658234462141991E-002   7.6111167436465621E-004
  0.67500001192092896        369968.54300000001        2.1461354568600655E-002   1.7829744145274162E-002   1.7840504646301270E-002   4.9851270159706473E-004
  0.69999998807907104        369968.54300000001        1.6260785982012749E-002   1.3718512840569019E-002   1.3724709860980511E-002   3.1770658097229898E-004
  0.72500002384185791        369968.54300000001        1.1994334869086742E-002   1.0273881256580353E-002   1.0277305729687214E-002   1.9615169730968773E-004
  0.75000000000000000        369968.54300000001        8.5713043808937073E-003   7.4527496472001076E-003   7.4545601382851601E-003   1.1664603516692296E-004
  0.77499997615814209        369968.54300000001        5.8960812166333199E-003   5.2031502127647400E-003   5.2040666341781616E-003   6.6299784521106631E-005
  0.80000001192092896        369968.54300000001        3.8703330792486668E-003   3.4658857621252537E-003   3.4663362894207239E-003   3.5647415643325076E-005
  0.82499998807907104        369968.54300000001        2.3951167240738869E-003   2.1762414835393429E-003   2.1764666307717562E-003   1.7893085896503180E-005
  0.85000002384185791        369968.54300000001        1.3729218626394868E-003   1.2657933402806520E-003   1.2659172061830759E-003   8.2803944678744301E-006
  0.87500000000000000        369968.54300000001        7.0967897772789001E-004   6.6433002939447761E-004   6.6440651426091790E-004   3.5757352634391282E-006
  0.89999997615814209        369968.54300000001        3.1676897197030485E-004   3.0193233396857977E-004   3.0197165324352682E-004   1.6527952766409726E-006
  0.92500001192092896        369968.54300000001        1.1310280387988314E-004   1.1126865865662694E-004   1.1125395394628868E-004   1.1649985935946461E-006
  0.94999998807907104        369968.54300000001        2.7377769583836198E-005   3.0228564355638810E-005   3.0125633202260360E-005   1.2923514987051021E-006
  0.97500002384185791        369968.54300000001        7.3739317940635374E-007   5.1359124881855678E-006   4.9015247896022629E-006   1.5493241107833455E-006
   1.0000000000000000        369968.54300000001       -9.5477580543956719E-006  -4.7949361032806337E-006  -5.2037198656762484E-006   1.6407559542130912E-006
   9.9999997171806854E-010   474376.97289999999        2.8948688413947821E-003  -8.9442828902974725E-004  -1.1429620208218694E-003  -8.8565942132845521E-004
   1.3183000246996812E-009   474376.97289999999        3.0313841998577118E-003  -8.9435244444757700E-004  -1.1815932812169194E-003  -8.2755915354937315E-004
   1.7378000150003459E-009   474376.97289999999        3.1749852932989597E-003  -8.9207035489380360E-004  -1.2227265397086740E-003  -7.5790018308907747E-004
   2.2908999142146058E-009   474376.97289999999        3.3261380158364773E-003  -8.8735128520056605E-004  -1.2666790280491114E-003  -6.7521876189857721E-004
   3.0200000278313155E-009   474376.97289999999        3.4852428361773491E-003  -8.7994727073237300E-004  -1.3137782225385308E-003  -5.7794974418357015E-004
   3.9810998941902653E-009   474376.97289999999        3.6527588963508606E-003  -8.6959003238007426E-004  -1.3643995625898242E-003  -4.6435827971436083E-004
   5.2481001766579993E-009   474376.97289999999        3.8291837554425001E-003  -8.5598905570805073E-004  -1.4189649373292923E-003  -3.3253515721298754E-004
   6.9183001549788514E-009   474376.97289999999        4.0150289423763752E-003  -8.3883176557719707E-004  -1.4779383782297373E-003  -1.8040493887383491E-004
   9.1201002305751899E-009   474376.97289999999        4.2108511552214622E-003  -8.1777980085462332E-004  -1.5418400289490819E-003  -5.6915496315923519E-006
   1.2023000373062587E-008   474376.97289999999        4.4172541238367558E-003  -7.9246622044593096E-004  -1.6112502198666334E-003   1.9409660308156163E-004
   1.5849000334355878E-008   474376.97289999999        4.6347933821380138E-003  -7.6250667916610837E-004  -1.6867825761437416E-003   4.2158036376349628E-004
   2.0892999330612838E-008   474376.97289999999        4.8641897737979889E-003  -7.2747003287076950E-004  -1.7691601533442736E-003   6.7973433760926127E-004
   2.7542000680114143E-008   474376.97289999999        5.1061199046671391E-003  -6.8690383341163397E-004  -1.8591502448543906E-003   9.7168749198317528E-004
   3.6307998385609608E-008   474376.97289999999        5.3613656200468540E-003  -6.4031028887256980E-004  -1.9576221238821745E-003   1.3008997775614262E-003
   4.7863000673942224E-008   474376.97289999999        5.6306780315935612E-003  -5.8716774219647050E-004  -2.0655023399740458E-003   1.6710055060684681E-003
   6.3096003088958241E-008   474376.97289999999        5.9149344451725483E-003  -5.2690034499391913E-004  -2.1838420070707798E-003   2.0860314834862947E-003
   8.3175997644957533E-008   474376.97289999999        6.2150135636329651E-003  -4.5889889588579535E-004  -2.3137738462537527E-003   2.5502461940050125E-003
   1.0965000285523274E-007   474376.97289999999        6.5319309942424297E-003  -3.8248975761234760E-004  -2.4565779604017735E-003   3.0683805234730244E-003
   1.4453999597208167E-007   474376.97289999999        6.8665882572531700E-003  -2.9699178412556648E-004  -2.6135782245546579E-003   3.6452445201575756E-003
   1.9054999711443088E-007   474376.97289999999        7.2202878072857857E-003  -2.0158523693680763E-004  -2.7863881550729275E-003   4.2866240255534649E-003
   2.5118998792095226E-007   474376.97289999999        7.5939996168017387E-003  -9.5497780421283096E-005  -2.9765756335109472E-003   4.9980399198830128E-003
   3.3112999631157436E-007   474376.97289999999        7.9890638589859009E-003   2.2182794054970145E-005  -3.1860077288001776E-003   5.7860286906361580E-003
   4.3651999703797628E-007   474376.97289999999        8.4068467840552330E-003   1.5242201334331185E-004  -3.4167000558227301E-003   6.6575864329934120E-003
   5.7544002629583701E-007   474376.97289999999        8.8487183675169945E-003   2.9623007867485285E-004  -3.6708055995404720E-003   7.6201488263905048E-003
   7.5857997217099182E-007   474376.97289999999        9.3162748962640762E-003   4.5473550562746823E-004  -3.9507504552602768E-003   8.6821280419826508E-003
   9.9999999747524271E-007   474376.97289999999        9.8111452534794807E-003   6.2912568682804704E-004  -4.2591323144733906E-003   9.8525760695338249E-003
   1.3182999509808724E-006   474376.97289999999        1.0335195809602737E-002   8.2072213990613818E-004  -4.5988541096448898E-003   1.1141755618155003E-002
   1.7377999483869644E-006   474376.97289999999        1.0890159755945206E-002   1.0308455675840378E-003  -4.9728848971426487E-003   1.2560317292809486E-002
   2.2909000563231530E-006   474376.97289999999        1.1478354223072529E-002   1.2610874837264419E-003  -5.3847334347665310E-003   1.4121233485639095E-002
   3.0199998946045525E-006   474376.97289999999        1.2101926840841770E-002   1.5130306128412485E-003  -5.8379406109452248E-003   1.5838021412491798E-002
   3.9810997805034276E-006   474376.97289999999        1.2763356789946556E-002   1.7884385306388140E-003  -6.3363919034600258E-003   1.7726147547364235E-002
   5.2481000238913111E-006   474376.97289999999        1.3465395197272301E-002   2.0892422180622816E-003  -6.8842628970742226E-003   1.9803075119853020E-002
   6.9183001869532745E-006   474376.97289999999        1.4210999943315983E-002   2.4175103753805161E-003  -7.4859112501144409E-003   2.2088211029767990E-002
   9.1201000032015145E-006   474376.97289999999        1.5003496780991554E-002   2.7755221817642450E-003  -8.1459349021315575E-003   2.4603521451354027E-002
   1.2022999726468697E-005   474376.97289999999        1.5846632421016693E-002   3.1657889485359192E-003  -8.8691087439656258E-003   2.7373826131224632E-002
   1.5849000192247331E-005   474376.97289999999        1.6744239255785942E-002   3.5908971913158894E-003  -9.6599478274583817E-003   3.0425738543272018E-002
   2.0892999600619078E-005   474376.97289999999        1.7701193690299988E-002   4.0539447218179703E-003  -1.0523327626287937E-002   3.3790815621614456E-002
   2.7542000680114143E-005   474376.97289999999        1.8722636625170708E-002   4.5581748709082603E-003  -1.1463548988103867E-002   3.7502862513065338E-002
   3.6307999835116789E-005   474376.97289999999        1.9814725965261459E-002   5.1073213107883930E-003  -1.2484645470976830E-002   4.1600249707698822E-002
   4.7862999053904787E-005   474376.97289999999        2.0984211936593056E-002   5.7053770869970322E-003  -1.3589517213404179E-002   4.6123798936605453E-002
   6.3095998484641314E-005   474376.97289999999        2.2239299491047859E-002   6.3570044003427029E-003  -1.4780149795114994E-002   5.1119215786457062E-002
   8.3175997133366764E-005   474376.97289999999        2.3589367046952248E-002   7.0673585869371891E-003  -1.6056567430496216E-002   5.6634765118360519E-002
   1.0964999819407240E-004   474376.97289999999        2.5045888498425484E-002   7.8425183892250061E-003  -1.7416734248399734E-002   6.2723137438297272E-002
   1.4453999756369740E-004   474376.97289999999        2.6621706783771515E-002   8.6890365928411484E-003  -1.8854649737477303E-002   6.9435887038707733E-002
   1.9054999575018883E-004   474376.97289999999        2.8333956375718117E-002   9.6154259517788887E-003  -2.0361520349979401E-002   7.6832316815853119E-002
   2.5119000929407775E-004   474376.97289999999        3.0201287940144539E-002   1.0630563832819462E-002  -2.1921366453170776E-002   8.4963046014308929E-002
   3.3112999517470598E-004   474376.97289999999        3.2248083502054214E-002   1.1745844967663288E-002  -2.3512501269578934E-002   9.3882068991661072E-002
   4.3652000022120774E-004   474376.97289999999        3.4503936767578125E-002   1.2974753044545650E-002  -2.5104202330112457E-002  0.10363680869340897     
   5.7544000446796417E-004   474376.97289999999        3.7004884332418442E-002   1.4333358965814114E-002  -2.6654506102204323E-002  0.11426351964473724     
   7.5857999036088586E-004   474376.97289999999        3.9796393364667892E-002   1.5841746702790260E-002  -2.8108477592468262E-002  0.12578779458999634     
   1.0000000474974513E-003   474376.97289999999        4.2934477329254150E-002   1.7524430528283119E-002  -2.9394527897238731E-002  0.13821411132812500     
   1.3183000264689326E-003   474376.97289999999        4.6489749103784561E-002   1.9412335008382797E-002  -3.0421610921621323E-002  0.15152391791343689     
   1.7377999611198902E-003   474376.97289999999        5.0548125058412552E-002   2.1543078124523163E-002  -3.1074767932295799E-002  0.16565777361392975     
   2.2909000981599092E-003   474376.97289999999        5.5219858884811401E-002   2.3965736851096153E-002  -3.1212212517857552E-002  0.18052381277084351     
   3.0199999455362558E-003   474376.97289999999        6.0638576745986938E-002   2.6740571483969688E-002  -3.0660193413496017E-002  0.19596727192401886     
   3.9810999296605587E-003   474376.97289999999        6.6969625651836395E-002   2.9943998903036118E-002  -2.9209924861788750E-002  0.21177034080028534     
   5.2481000311672688E-003   474376.97289999999        7.4414446949958801E-002   3.3672023564577103E-002  -2.6614530012011528E-002  0.22763629257678986     
   6.9182999432086945E-003   474376.97289999999        8.3213031291961670E-002   3.8043618202209473E-002  -2.2588903084397316E-002  0.24317221343517303     
   9.1201001778244972E-003   474376.97289999999        9.3645550310611725E-002   4.3204970657825470E-002  -1.6812870278954506E-002  0.25787636637687683     
   1.2023000046610832E-002   474376.97289999999       0.10602653771638870        4.9331769347190857E-002  -8.9411130174994469E-003  0.27112188935279846     
   1.5848999843001366E-002   474376.97289999999       0.12068042904138565        5.6624565273523331E-002   1.3712706277146935E-003  0.28213796019554138     
   2.0893000066280365E-002   474376.97289999999       0.13791644573211670        6.5306439995765686E-002   1.4440430328249931E-002  0.29001277685165405     
   2.7542000636458397E-002   474376.97289999999       0.15794363617897034        7.5593650341033936E-002   3.0484540387988091E-002  0.29368206858634949     
   3.6308001726865768E-002   474376.97289999999       0.18076032400131226        8.7654531002044678E-002   4.9540918320417404E-002  0.29195582866668701     
   4.7862999141216278E-002   474376.97289999999       0.20595103502273560       0.10151867568492889        7.1328110992908478E-002  0.28357711434364319     
   6.3096001744270325E-002   474376.97289999999       0.23242203891277313       0.11694209277629852        9.5087781548500061E-002  0.26735067367553711     
   8.3176001906394958E-002   474376.97289999999       0.25802540779113770       0.13318221271038055       0.11936958879232407       0.24239087104797363     
  0.10000000149011612        474376.97289999999       0.27290996909141541       0.14374707639217377       0.13473024964332581       0.22076769173145294     
  0.12500000000000000        474376.97289999999       0.28617921471595764       0.15508750081062317       0.15088777244091034       0.18961608409881592     
  0.15000000596046448        474376.97289999999       0.29099628329277039       0.16198119521141052       0.16070330142974854       0.16087317466735840     
  0.17499999701976776        474376.97289999999       0.28922370076179504       0.16513755917549133       0.16554968059062958       0.13510079681873322     
  0.20000000298023224        474376.97289999999       0.28233939409255981       0.16516056656837463       0.16646994650363922       0.11242339015007019     
  0.22499999403953552        474376.97289999999       0.27154624462127686       0.16257804632186890       0.16428413987159729        9.2750005424022675E-002
  0.25000000000000000        474376.97289999999       0.25783732533454895       0.15785756707191467       0.15965436398983002        7.5881116092205048E-002
  0.27500000596046448        474376.97289999999       0.24203893542289734       0.15141588449478149       0.15312625467777252        6.1565350741147995E-002
  0.30000001192092896        474376.97289999999       0.22484059631824493       0.14362533390522003       0.14515635371208191        4.9531683325767517E-002
  0.32499998807907104        474376.97289999999       0.20681737363338470       0.13481831550598145       0.13613097369670868        3.9508391171693802E-002
  0.34999999403953552        474376.97289999999       0.18844708800315857       0.12529078125953674       0.12637926638126373        3.1234310939908028E-002
  0.37500000000000000        474376.97289999999       0.17012397944927216       0.11530493944883347       0.11618278175592422        2.4465423077344894E-002
  0.40000000596046448        474376.97289999999       0.15216982364654541       0.10509157925844193       0.10578238964080811        1.8978405743837357E-002
  0.42500001192092896        474376.97289999999       0.13484334945678711        9.4852082431316376E-002   9.5383532345294952E-002   1.4572232030332088E-002
  0.44999998807907104        474376.97289999999       0.11834805458784103        8.4760196506977081E-002   8.5160277783870697E-002   1.1068478226661682E-002
  0.47499999403953552        474376.97289999999       0.10283912718296051        7.4963673949241638E-002   7.5258493423461914E-002   8.3107491955161095E-003
  0.50000000000000000        474376.97289999999        8.8429354131221771E-002   6.5585806965827942E-002   6.5798424184322357E-002   6.1635454185307026E-003
  0.52499997615814209        474376.97289999999        7.5194410979747772E-002   5.6726887822151184E-002   5.6876868009567261E-002   4.5107826590538025E-003
  0.55000001192092896        474376.97289999999        6.3177563250064850E-002   4.8465643078088760E-002   4.8569019883871078E-002   3.2540967222303152E-003
  0.57499998807907104        474376.97289999999        5.2393861114978790E-002   4.0860593318939209E-002   4.0930125862360001E-002   2.3110618349164724E-003
  0.60000002384185791        474376.97289999999        4.2834009975194931E-002   3.3951453864574432E-002   3.3997021615505219E-002   1.6133878380060196E-003
  0.62500000000000000        474376.97289999999        3.4467831254005432E-002   2.7760501950979233E-002   2.7789529412984848E-002   1.1051623150706291E-003
  0.64999997615814209        474376.97289999999        2.7247490361332893E-002   2.2293953225016594E-002   2.2311884909868240E-002   7.4117013718932867E-004
  0.67500001192092896        474376.97289999999        2.1110437810420990E-002   1.7543377354741096E-002   1.7554087564349174E-002   4.8532581422477961E-004
  0.69999998807907104        474376.97289999999        1.5982192009687424E-002   1.3487135991454124E-002   1.3493299484252930E-002   3.0923227313905954E-004
  0.72500002384185791        474376.97289999999        1.1778898537158966E-002   1.0091853328049183E-002   1.0095257312059402E-002   1.9087929103989154E-004
  0.75000000000000000        474376.97289999999        8.4097599610686302E-003   7.3139355517923832E-003   7.3157344013452530E-003   1.1348622501827776E-004
  0.77499997615814209        474376.97289999999        5.7793217711150646E-003   5.1011475734412670E-003   5.1020574755966663E-003   6.4488507632631809E-005
  0.80000001192092896        474376.97289999999        3.7896491121500731E-003   3.3942484296858311E-003   3.3946949988603592E-003   3.4664517443161458E-005
  0.82499998807907104        474376.97289999999        2.3424155078828335E-003   2.1287000272423029E-003   2.1289221476763487E-003   1.7395577742718160E-005
  0.85000002384185791        474376.97289999999        1.3409174280241132E-003   1.2364662252366543E-003   1.2365876464173198E-003   8.0495210568187758E-006
  0.87500000000000000        474376.97289999999        6.9205369800329208E-004   6.4792239572852850E-004   6.4799608662724495E-004   3.4765150758175878E-006
  0.89999997615814209        474376.97289999999        3.0830281320959330E-004   2.9391251155175269E-004   2.9394871671684086E-004   1.6044173207774293E-006
  0.92500001192092896        474376.97289999999        1.0976195335388184E-004   1.0801768803503364E-004   1.0799978917930275E-004   1.1203334224774153E-006
  0.94999998807907104        474376.97289999999        2.6355080990470015E-005   2.9148384783184156E-005   2.9042994356132112E-005   1.2248387974977959E-006
  0.97500002384185791        474376.97289999999        4.2632311192392081E-007   4.6961363295849878E-006   4.4613007048610598E-006   1.4456321650868631E-006
   1.0000000000000000        474376.97289999999       -9.6870790002867579E-006  -5.1191091188229620E-006  -5.5245677685888950E-006   1.4978322724346071E-006
   9.9999997171806854E-010   608250.39500000002        2.8973561711609364E-003  -8.9382298756390810E-004  -1.1468360899016261E-003  -8.8740617502480745E-004
   1.3183000246996812E-009   608250.39500000002        3.0340112280100584E-003  -8.9367537293583155E-004  -1.1860604863613844E-003  -8.2610308891162276E-004
   1.7378000150003459E-009   608250.39500000002        3.1777604017406702E-003  -8.9131557615473866E-004  -1.2278562644496560E-003  -7.5279863085597754E-004
   2.2908999142146058E-009   608250.39500000002        3.3290702849626541E-003  -8.8651233818382025E-004  -1.2725474080070853E-003  -6.6598202101886272E-004
   3.0200000278313155E-009   608250.39500000002        3.4883418120443821E-003  -8.7901717051863670E-004  -1.3204680290073156E-003  -5.6403951020911336E-004
   3.9810998941902653E-009   608250.39500000002        3.6560348235070705E-003  -8.6856132838875055E-004  -1.3720014831051230E-003  -4.4518307549878955E-004
   5.2481001766579993E-009   608250.39500000002        3.8326475769281387E-003  -8.5485377348959446E-004  -1.4275774592533708E-003  -3.0744579271413386E-004
   6.9183001549788514E-009   608250.39500000002        4.0186922997236252E-003  -8.3758129039779305E-004  -1.4876687200739980E-003  -1.4869094593450427E-004
   9.1201002305751899E-009   608250.39500000002        4.2147263884544373E-003  -8.1640481948852539E-004  -1.5528042567893863E-003   3.3424075809307396E-005
   1.2023000373062587E-008   608250.39500000002        4.4213547371327877E-003  -7.9095677938312292E-004  -1.6235744114965200E-003   2.4146265059243888E-004
   1.5849000334355878E-008   608250.39500000002        4.6391338109970093E-003  -7.6085206819698215E-004  -1.7006023554131389E-003   4.7811918193474412E-004
   2.0892999330612838E-008   608250.39500000002        4.8687849193811417E-003  -7.2565878508612514E-004  -1.7846226692199707E-003   7.4645242420956492E-004
   2.7542000680114143E-008   608250.39500000002        5.1109855994582176E-003  -6.8492355057969689E-004  -1.8764137057587504E-003   1.0496780741959810E-003
   3.6307998385609608E-008   608250.39500000002        5.3665195591747761E-003  -6.3814758323132992E-004  -1.9768571946769953E-003   1.3913518050685525E-003
   4.7863000673942224E-008   608250.39500000002        5.6361388415098190E-003  -5.8480841107666492E-004  -2.0868924912065268E-003   1.7752074636518955E-003
   6.3096003088958241E-008   608250.39500000002        5.9207226149737835E-003  -5.2432890515774488E-004  -2.2075842134654522E-003   2.2053823340684175E-003
   8.3175997644957533E-008   608250.39500000002        6.2211500480771065E-003  -4.5609884546138346E-004  -2.3400797508656979E-003   2.6862616650760174E-003
   1.0965000285523274E-007   608250.39500000002        6.5384390763938427E-003  -3.7944316864013672E-004  -2.4856750387698412E-003   3.2227071933448315E-003
   1.4453999597208167E-007   608250.39500000002        6.8734930828213692E-003  -2.9367947718128562E-004  -2.6457088533788919E-003   3.8196600507944822E-003
   1.9054999711443088E-007   608250.39500000002        7.2276163846254349E-003  -1.9798637367784977E-004  -2.8218138031661510E-003   4.4830697588622570E-003
   2.5118998792095226E-007   608250.39500000002        7.6017812825739384E-003  -9.1590009105857462E-005  -3.0155740678310394E-003   5.2186087705194950E-003
   3.3112999631157436E-007   608250.39500000002        7.9973312094807625E-003   2.6423698727739975E-005  -3.2288774382323027E-003   6.0329991392791271E-003
   4.3651999703797628E-007   608250.39500000002        8.4156338125467300E-003   1.5702228120062500E-004  -3.4637588541954756E-003   6.9334381259977818E-003
   5.7544002629583701E-007   608250.39500000002        8.8580632582306862E-003   3.0121806776151061E-004  -3.7223920226097107E-003   7.9275723546743393E-003
   7.5857997217099182E-007   608250.39500000002        9.3262195587158203E-003   4.6014206600375473E-004  -4.0072249248623848E-003   9.0240603312849998E-003
   9.9999999747524271E-007   608250.39500000002        9.8217353224754333E-003   6.3498428789898753E-004  -4.3208766728639603E-003   1.0232212021946907E-002
   1.3182999509808724E-006   608250.39500000002        1.0346483439207077E-002   8.2706939429044724E-004  -4.6662730164825916E-003   1.1562587693333626E-002
   1.7377999483869644E-006   608250.39500000002        1.0902200825512409E-002   1.0377212893217802E-003  -5.0464011728763580E-003   1.3026145286858082E-002
   2.2909000563231530E-006   608250.39500000002        1.1491212993860245E-002   1.2685353867709637E-003  -5.4647913202643394E-003   1.4636222273111343E-002
   3.0199998946045525E-006   608250.39500000002        1.2115675024688244E-002   1.5210987767204642E-003  -5.9249987825751305E-003   1.6406711190938950E-002
   3.9810997805034276E-006   608250.39500000002        1.2778074480593204E-002   1.7971800407394767E-003  -6.4309220761060715E-003   1.8353493884205818E-002
   5.2481000238913111E-006   608250.39500000002        1.3481175526976585E-002   2.0987156312912703E-003  -6.9867414422333241E-003   2.0494488999247551E-002
   6.9183001869532745E-006   608250.39500000002        1.4227946288883686E-002   2.4277812335640192E-003  -7.5968103483319283E-003   2.2849578410387039E-002
   9.1201000032015145E-006   608250.39500000002        1.5021731145679951E-002   2.7866631280630827E-003  -8.2657122984528542E-003   2.5441242381930351E-002
   1.2022999726468697E-005   608250.39500000002        1.5866294503211975E-002   3.1778821721673012E-003  -8.9981900528073311E-003   2.8294837102293968E-002
   1.5849000192247331E-005   608250.39500000002        1.6765493899583817E-002   3.6040346603840590E-003  -9.7987055778503418E-003   3.1437490135431290E-002
   2.0892999600619078E-005   608250.39500000002        1.7724227160215378E-002   4.0682312101125717E-003  -1.0672057978808880E-002   3.4901317209005356E-002
   2.7542000680114143E-005   608250.39500000002        1.8747672438621521E-002   4.5737298205494881E-003  -1.1622436344623566E-002   3.8720637559890747E-002
   3.6307999835116789E-005   608250.39500000002        1.9842028617858887E-002   5.1242820918560028E-003  -1.2653725221753120E-002   4.2934305965900421E-002
   4.7862999053904787E-005   608250.39500000002        2.1014090627431870E-002   5.7239010930061340E-003  -1.3768629170954227E-002   4.7583527863025665E-002
   6.3095998484641314E-005   608250.39500000002        2.2272121161222458E-002   6.3772755675017834E-003  -1.4968877658247948E-002   5.2714314311742783E-002
   8.3175997133366764E-005   608250.39500000002        2.3625571280717850E-002   7.0895897224545479E-003  -1.6254177317023277E-002   5.8375038206577301E-002
   1.0964999819407240E-004   608250.39500000002        2.5085996836423874E-002   7.8669590875506401E-003  -1.7622096464037895E-002   6.4618349075317383E-002
   1.4453999756369740E-004   608250.39500000002        2.6666339486837387E-002   8.7159806862473488E-003  -1.9066151231527328E-002   7.1495369076728821E-002
   1.9054999575018883E-004   608250.39500000002        2.8383858501911163E-002   9.6452208235859871E-003  -2.0576972514390945E-002   7.9064808785915375E-002
   2.5119000929407775E-004   608250.39500000002        3.0257344245910645E-002   1.0663620196282864E-002  -2.2137904539704323E-002   8.7376043200492859E-002
   3.3112999517470598E-004   608250.39500000002        3.2311346381902695E-002   1.1782648041844368E-002  -2.3726472631096840E-002   9.6481464803218842E-002
   4.3652000022120774E-004   608250.39500000002        3.4575656056404114E-002   1.3015883974730968E-002  -2.5311056524515152E-002  0.10642622411251068     
   5.7544000446796417E-004   608250.39500000002        3.7086542695760727E-002   1.4379503205418587E-002  -2.6848699897527695E-002  0.11724355816841125     
   7.5857999036088586E-004   608250.39500000002        3.9889719337224960E-002   1.5893720090389252E-002  -2.8283383697271347E-002  0.12895528972148895     
   1.0000000474974513E-003   608250.39500000002        4.3041504919528961E-002   1.7583195120096207E-002  -2.9542371630668640E-002  0.14156116545200348     
   1.3183000264689326E-003   608250.39500000002        4.6612806618213654E-002   1.9479023292660713E-002  -3.0533449724316597E-002  0.15503697097301483     
   1.7377999611198902E-003   608250.39500000002        5.0689857453107834E-002   2.1619006991386414E-002  -3.1140560284256935E-002  0.16931644082069397     
   2.2909000981599092E-003   608250.39500000002        5.5383205413818359E-002   2.4052424356341362E-002  -3.1220918521285057E-002  0.18430003523826599     
   3.0199999455362558E-003   608250.39500000002        6.0826696455478668E-002   2.6839731261134148E-002  -3.0600074678659439E-002  0.19982416927814484     
   3.9810999296605587E-003   608250.39500000002        6.7185752093791962E-002   3.0057506635785103E-002  -2.9068974778056145E-002  0.21566140651702881     
   5.2481000311672688E-003   608250.39500000002        7.4661642313003540E-002   3.3801857382059097E-002  -2.6381125673651695E-002  0.23150476813316345     
   6.9182999432086945E-003   608250.39500000002        8.3493731915950775E-002   3.8191705942153931E-002  -2.2252758964896202E-002  0.24695084989070892     
   9.1201001778244972E-003   608250.39500000002        9.3960933387279510E-002   4.3372955173254013E-002  -1.6366316005587578E-002  0.26148778200149536     
   1.2023000046610832E-002   608250.39500000002       0.10637547820806503        4.9520585685968399E-002  -8.3807762712240219E-003  0.27447986602783203     
   1.5848999843001366E-002   608250.39500000002       0.12105807662010193        5.6833792477846146E-002   2.0423163659870625E-003  0.28514996170997620     
   2.0893000066280365E-002   608250.39500000002       0.13831222057342529        6.5533354878425598E-002   1.5210245735943317E-002  0.29258394241333008     
   2.7542000636458397E-002   608250.39500000002       0.15833869576454163        7.5831815600395203E-002   3.1329564750194550E-002  0.29572185873985291     
   3.6308001726865768E-002   608250.39500000002       0.18112450838088989        8.7891973555088043E-002   5.0423398613929749E-002  0.29338702559471130     
   4.7862999141216278E-002   608250.39500000002       0.20623992383480072       0.10173555463552475        7.2194278240203857E-002  0.28434869647026062     
   6.3096001744270325E-002   608250.39500000002       0.23257490992546082       0.11710835248231888        9.5867872238159180E-002  0.26745358109474182     
   8.3176001906394958E-002   608250.39500000002       0.25796657800674438       0.13325589895248413       0.11998113244771957       0.24187593162059784     
  0.10000000149011612        608250.39500000002       0.27266368269920349       0.14373013377189636       0.13518095016479492       0.21990589797496796     
  0.12500000000000000        608250.39500000002       0.28565937280654907       0.15492649376392365       0.15109515190124512       0.18844373524188995     
  0.15000000596046448        608250.39500000002       0.29022499918937683       0.16167575120925903       0.16068057715892792       0.15956164896488190     
  0.17499999701976776        608250.39500000002       0.28823339939117432       0.16469551622867584       0.16532021760940552       0.13376361131668091     
  0.20000000298023224        608250.39500000002       0.28116741776466370       0.16459505259990692       0.16606146097183228       0.11113389581441879     
  0.22499999403953552        608250.39500000002       0.27023148536682129       0.16190555691719055       0.16372567415237427        9.1553188860416412E-002
  0.25000000000000000        608250.39500000002       0.25641816854476929       0.15709649026393890       0.15897470712661743        7.4801899492740631E-002
  0.27500000596046448        608250.39500000002       0.24055182933807373       0.15058545768260956       0.15235292911529541        6.0614585876464844E-002
  0.30000001192092896        608250.39500000002       0.22331918776035309       0.14274485409259796       0.14431516826152802        4.8710551112890244E-002
  0.32499998807907104        608250.39500000002       0.20529191195964813       0.13390649855136871       0.13524560630321503        3.8811631500720978E-002
  0.34999999403953552        608250.39500000002       0.18694415688514709       0.12436531484127045       0.12547118961811066        3.0652636662125587E-002
  0.37500000000000000        608250.39500000002       0.16866631805896759       0.11438212543725967       0.11527109146118164        2.3987263441085815E-002
  0.40000000596046448        608250.39500000002       0.15077637135982513       0.10418611019849777       0.10488378256559372        1.8591187894344330E-002
  0.42500001192092896        608250.39500000002       0.13352929055690765        9.3976832926273346E-002   9.4512335956096649E-002   1.4263282530009747E-002
  0.44999998807907104        608250.39500000002       0.11712502688169479        8.3926133811473846E-002   8.4328472614288330E-002   1.0825634934008121E-002
  0.47499999403953552        608250.39500000002       0.10171539336442947        7.4179790914058685E-002   7.4475765228271484E-002   8.1227580085396767E-003
  0.50000000000000000        608250.39500000002        8.7410084903240204E-002   6.4859144389629364E-002   6.5072268247604370E-002   6.0202935710549355E-003
  0.52499997615814209        608250.39500000002        7.4281953275203705E-002   5.6062545627355576E-002   5.6212682276964188E-002   4.4034053571522236E-003
  0.55000001192092896        608250.39500000002        6.2371753156185150E-002   4.7866873443126678E-002   4.7970231622457504E-002   3.1749934423714876E-003
  0.57499998807907104        608250.39500000002        5.1692336797714233E-002   4.0328897535800934E-002   4.0398340672254562E-002   2.2538516204804182E-003
  0.60000002384185791        608250.39500000002        4.2232520878314972E-002   3.3486712723970413E-002   3.3532172441482544E-002   1.5728202415630221E-003
  0.62500000000000000        608250.39500000002        3.3960558474063873E-002   2.7361128479242325E-002   2.7390062808990479E-002   1.0770026128739119E-003
  0.64999997615814209        608250.39500000002        2.6827367022633553E-002   2.1957073360681534E-002   2.1974934265017509E-002   7.2207202902063727E-004
  0.67500001192092896        608250.39500000002        2.0769460126757622E-002   1.7265018075704575E-002   1.7275677993893623E-002   4.7270022332668304E-004
  0.69999998807907104        608250.39500000002        1.5711715444922447E-002   1.3262425549328327E-002   1.3268554583191872E-002   3.0111995874904096E-004
  0.72500002384185791        608250.39500000002        1.1569924652576447E-002   9.9152317270636559E-003   9.9186142906546593E-003   1.8583229393698275E-004
  0.75000000000000000        608250.39500000002        8.2532083615660667E-003   7.1793752722442150E-003   7.1811615489423275E-003   1.1046125291613862E-004
  0.77499997615814209        608250.39500000002        5.6662848219275475E-003   5.0023738294839859E-003   5.0032767467200756E-003   6.2754166719969362E-005
  0.80000001192092896        608250.39500000002        3.7116236053407192E-003   3.3249568659812212E-003   3.3253992442041636E-003   3.3723008527886122E-005
  0.82499998807907104        608250.39500000002        2.2915124427527189E-003   2.0827718544751406E-003   2.0829914137721062E-003   1.6918618712224998E-005
  0.85000002384185791        608250.39500000002        1.3100468786433339E-003   1.2081734603270888E-003   1.2082924367859960E-003   7.8276807471411303E-006
  0.87500000000000000        608250.39500000002        6.7507935455068946E-004   6.3211802626028657E-004   6.3218909781426191E-004   3.3805426937760785E-006
  0.89999997615814209        608250.39500000002        3.0016424716450274E-004   2.8620139346458018E-004   2.8623460093513131E-004   1.5570077493975987E-006
  0.92500001192092896        608250.39500000002        1.0655780351953581E-004   1.0489828127902001E-004   1.0487737745279446E-004   1.0766008244900149E-006
  0.94999998807907104        608250.39500000002        2.5377914425916970E-005   2.8114494853070937E-005   2.8006848879158497E-005   1.1598141327340272E-006
  0.97500002384185791        608250.39500000002        1.3274167542931536E-007   4.2776237023645081E-006   4.0425438783131540E-006   1.3472335922415368E-006
   1.0000000000000000        608250.39500000002       -9.8117052402812988E-006  -5.4219981393544003E-006  -5.8239838836016133E-006   1.3639823919220362E-006
   9.9999997171806854E-010   779904.09349999996        2.8998374473303556E-003  -8.9322938583791256E-004  -1.1508234310895205E-003  -8.8845693971961737E-004
   1.3183000246996812E-009   779904.09349999996        3.0366315040737391E-003  -8.9301075786352158E-004  -1.1906508589163423E-003  -8.2386867143213749E-004
   1.7378000150003459E-009   779904.09349999996        3.1805280596017838E-003  -8.9057395234704018E-004  -1.2331192847341299E-003  -7.4682891136035323E-004
   2.2908999142146058E-009   779904.09349999996        3.3319946378469467E-003  -8.8568736100569367E-004  -1.2785599101334810E-003  -6.5577909117564559E-004
   3.0200000278313155E-009   779904.09349999996        3.4914321731775999E-003  -8.7810191325843334E-004  -1.3273135991767049E-003  -5.4905639262869954E-004
   3.9810998941902653E-009   779904.09349999996        3.6593016702681780E-003  -8.6754845688119531E-004  -1.3797710416838527E-003  -4.2481900891289115E-004
   5.2481001766579993E-009   779904.09349999996        3.8361016195267439E-003  -8.5373519686982036E-004  -1.4363704249262810E-003  -2.8104180819354951E-004
   6.9183001549788514E-009   779904.09349999996        4.0223449468612671E-003  -8.3634851034730673E-004  -1.4975926605984569E-003  -1.1552594514796510E-004
   9.1201002305751899E-009   779904.09349999996        4.2185904458165169E-003  -8.1504869740456343E-004  -1.5639760531485081E-003   7.4138275522273034E-005
   1.2023000373062587E-008   779904.09349999996        4.4254432432353497E-003  -7.8946730354800820E-004  -1.6361206071451306E-003   2.9058684594929218E-004
   1.5849000334355878E-008   779904.09349999996        4.6434607356786728E-003  -7.5921870302408934E-004  -1.7146592726930976E-003   5.3658842807635665E-004
   2.0892999330612838E-008   779904.09349999996        4.8733651638031006E-003  -7.2387006366625428E-004  -1.8003379227593541E-003   8.1528694136068225E-004
   2.7542000680114143E-008   779904.09349999996        5.1158359274268150E-003  -6.8296724930405617E-004  -1.8939460860565305E-003   1.1299855541437864E-003
   3.6307998385609608E-008   779904.09349999996        5.3716572001576424E-003  -6.3601043075323105E-004  -1.9963781815022230E-003   1.4843370299786329E-003
   4.7863000673942224E-008   779904.09349999996        5.6415819562971592E-003  -5.8247620472684503E-004  -2.1085855551064014E-003   1.8821753328666091E-003
   6.3096003088958241E-008   779904.09349999996        5.9264912270009518E-003  -5.2178627811372280E-004  -2.2316470276564360E-003   2.3277499713003635E-003
   8.3175997644957533E-008   779904.09349999996        6.2272660434246063E-003  -4.5332938316278160E-004  -2.3667244240641594E-003   2.8255642391741276E-003
   1.0965000285523274E-007   779904.09349999996        6.5449248068034649E-003  -3.7642908864654601E-004  -2.5151290465146303E-003   3.3806117717176676E-003
   1.4453999597208167E-007   779904.09349999996        6.8803741596639156E-003  -2.9040174558758736E-004  -2.6782152708619833E-003   3.9979666471481323E-003
   1.9054999711443088E-007   779904.09349999996        7.2349193505942822E-003  -1.9442423945292830E-004  -2.8576345648616552E-003   4.6837432309985161E-003
   2.5118998792095226E-007   779904.09349999996        7.6095354743301868E-003  -8.7721287854947150E-005  -3.0549871735274792E-003   5.4437685757875443E-003
   3.3112999631157436E-007   779904.09349999996        8.0055678263306618E-003   3.0623083148384467E-005  -3.2721806783229113E-003   6.2849530950188637E-003
   4.3651999703797628E-007   779904.09349999996        8.4243891760706902E-003   1.6157839854713529E-004  -3.5112705081701279E-003   7.2146938182413578E-003
   5.7544002629583701E-007   779904.09349999996        8.8673736900091171E-003   3.0615914147347212E-004  -3.7744501605629921E-003   8.2408543676137924E-003
   7.5857997217099182E-007   779904.09349999996        9.3361269682645798E-003   4.6549868420697749E-004  -4.0641892701387405E-003   9.3723377212882042E-003
   9.9999999747524271E-007   779904.09349999996        9.8322862759232521E-003   6.4078986179083586E-004  -4.3831281363964081E-003   1.0618717409670353E-002
   1.3182999509808724E-006   779904.09349999996        1.0357728227972984E-002   8.3336024545133114E-004  -4.7342143952846527E-003   1.1990853585302830E-002
   1.7377999483869644E-006   779904.09349999996        1.0914197191596031E-002   1.0445369407534599E-003  -5.1204529590904713E-003   1.3500007800757885E-002
   2.2909000563231530E-006   779904.09349999996        1.1504023335874081E-002   1.2759194942191243E-003  -5.5453949607908726E-003   1.5159890055656433E-002
   3.0199998946045525E-006   779904.09349999996        1.2129371054470539E-002   1.5290991868823767E-003  -6.0126096941530704E-003   1.6984762623906136E-002
   3.9810997805034276E-006   779904.09349999996        1.2792736291885376E-002   1.8058493733406067E-003  -6.5260049887001514E-003   1.8990926444530487E-002
   5.2481000238913111E-006   779904.09349999996        1.3496895320713520E-002   2.1081124432384968E-003  -7.0897662080824375E-003   2.1196750923991203E-002
   6.9183001869532745E-006   779904.09349999996        1.4244829304516315E-002   2.4379701353609562E-003  -7.7082412317395210E-003   2.3622591048479080E-002
   9.1201000032015145E-006   779904.09349999996        1.5039897523820400E-002   2.7977169957011938E-003  -8.3859944716095924E-003   2.6291433721780777E-002
   1.2022999726468697E-005   779904.09349999996        1.5885883942246437E-002   3.1898824963718653E-003  -9.1277360916137695E-003   2.9229158535599709E-002
   1.5849000192247331E-005   779904.09349999996        1.6786666586995125E-002   3.6170734092593193E-003  -9.9378693848848343E-003   3.2463401556015015E-002
   2.0892999600619078E-005   779904.09349999996        1.7747173085808754E-002   4.0824124589562416E-003  -1.0821116156876087E-002   3.6026820540428162E-002
   2.7542000680114143E-005   779904.09349999996        1.8772615119814873E-002   4.5891725458204746E-003  -1.1781548149883747E-002   3.9954226464033127E-002
   3.6307999835116789E-005   779904.09349999996        1.9869228824973106E-002   5.1411227323114872E-003  -1.2822899967432022E-002   4.4284936040639877E-002
   4.7862999053904787E-005   779904.09349999996        2.1043855696916580E-002   5.7422970421612263E-003  -1.3947672210633755E-002   4.9060504883527756E-002
   6.3095998484641314E-005   779904.09349999996        2.2304819896817207E-002   6.3974084332585335E-003  -1.5157338231801987E-002   5.4327204823493958E-002
   8.3175997133366764E-005   779904.09349999996        2.3661637678742409E-002   7.1116723120212555E-003  -1.6451278701424599E-002   6.0133494436740875E-002
   1.0964999819407240E-004   779904.09349999996        2.5125950574874878E-002   7.8912405297160149E-003  -1.7826665192842484E-002   6.6531904041767120E-002
   1.4453999756369740E-004   779904.09349999996        2.6710798963904381E-002   8.7427515536546707E-003  -1.9276529550552368E-002   7.3573097586631775E-002
   1.9054999575018883E-004   779904.09349999996        2.8433561325073242E-002   9.6748275682330132E-003  -2.0790927112102509E-002   8.1315115094184875E-002
   2.5119000929407775E-004   779904.09349999996        3.0313167721033096E-002   1.0696469806134701E-002  -2.2352522239089012E-002   8.9806035161018372E-002
   3.3112999517470598E-004   779904.09349999996        3.2374337315559387E-002   1.1819224804639816E-002  -2.3938057944178581E-002   9.9096558988094330E-002
   4.3652000022120774E-004   779904.09349999996        3.4647054970264435E-002   1.3056762516498566E-002  -2.5515027344226837E-002  0.10922951251268387     
   5.7544000446796417E-004   779904.09349999996        3.7167813628911972E-002   1.4425363391637802E-002  -2.7039494365453720E-002  0.12023505568504333     
   7.5857999036088586E-004   779904.09349999996        3.9982583373785019E-002   1.5945371240377426E-002  -2.8454367071390152E-002  0.13213114440441132     
   1.0000000474974513E-003   779904.09349999996        4.3147962540388107E-002   1.7641590908169746E-002  -2.9685793444514275E-002  0.14491277933120728     
   1.3183000264689326E-003   779904.09349999996        4.6735163778066635E-002   1.9545283168554306E-002  -3.0640425160527229E-002  0.15855005383491516     
   1.7377999611198902E-003   779904.09349999996        5.0830725580453873E-002   2.1694432944059372E-002  -3.1201137229800224E-002  0.17296990752220154     
   2.2909000981599092E-003   779904.09349999996        5.5545479059219360E-002   2.4138515815138817E-002  -3.1224206089973450E-002  0.18806509673595428     
   3.0199999455362558E-003   779904.09349999996        6.1013475060462952E-002   2.6938172057271004E-002  -3.0534533783793449E-002  0.20366337895393372     
   3.9810999296605587E-003   779904.09349999996        6.7400209605693817E-002   3.0170144513249397E-002  -2.8922859579324722E-002  0.21952781081199646     
   5.2481000311672688E-003   779904.09349999996        7.4906751513481140E-002   3.3930625766515732E-002  -2.6143142953515053E-002  0.23534135520458221     
   6.9182999432086945E-003   779904.09349999996        8.3771854639053345E-002   3.8338489830493927E-002  -2.1913014352321625E-002  0.25069046020507812     
   9.1201001778244972E-003   779904.09349999996        9.4273142516613007E-002   4.3539334088563919E-002  -1.5917580574750900E-002  0.26505351066589355     
   1.2023000046610832E-002   779904.09349999996       0.10672055929899216        4.9707438796758652E-002  -7.8201508149504662E-003  0.27778646349906921     
   1.5848999843001366E-002   779904.09349999996       0.12143109738826752        5.7040635496377945E-002   2.7113026008009911E-003  0.28810647130012512     
   2.0893000066280365E-002   779904.09349999996       0.13870258629322052        6.5757408738136292E-002   1.5975266695022583E-002  0.29509773850440979     
   2.7542000636458397E-002   779904.09349999996       0.15872761607170105        7.6066620647907257E-002   3.2166834920644760E-002  0.29770526289939880     
   3.6308001726865768E-002   779904.09349999996       0.18148207664489746        8.8125579059123993E-002   5.1295209676027298E-002  0.29476636648178101     
   4.7862999141216278E-002   779904.09349999996       0.20652216672897339       0.10194828361272812        7.3047317564487457E-002  0.28507676720619202     
   6.3096001744270325E-002   779904.09349999996       0.23272193968296051       0.11727044731378555        9.6633329987525940E-002  0.26752513647079468     
   8.3176001906394958E-002   779904.09349999996       0.25790393352508545       0.13332599401473999       0.12057810276746750       0.24134485423564911     
  0.10000000149011612        779904.09349999996       0.27241599559783936       0.14371049404144287       0.13561826944351196       0.21903899312019348     
  0.12500000000000000        779904.09349999996       0.28514212369918823       0.15476459264755249       0.15129202604293823       0.18727923929691315     
  0.15000000596046448        779904.09349999996       0.28946062922477722       0.16137158870697021       0.16065089404582977       0.15826709568500519     
  0.17499999701976776        779904.09349999996       0.28725424408912659       0.16425709426403046       0.16508758068084717       0.13244925439357758     
  0.20000000298023224        779904.09349999996       0.28001055121421814       0.16403554379940033       0.16565351188182831       0.10987041890621185     
  0.22499999403953552        779904.09349999996       0.26893541216850281       0.16124139726161957       0.16317123174667358        9.0383537113666534E-002
  0.25000000000000000        779904.09349999996       0.25502076745033264       0.15634588897228241       0.15830220282077789        7.3749490082263947E-002
  0.27500000596046448        779904.09349999996       0.23908901214599609       0.14976745843887329       0.15158949792385101        5.9689234942197800E-002
  0.30000001192092896        779904.09349999996       0.22182396054267883       0.14187845587730408       0.14348617196083069        4.7912754118442535E-002
  0.32499998807907104        779904.09349999996       0.20379397273063660       0.13301013410091400       0.13437432050704956        3.8135748356580734E-002
  0.34999999403953552        779904.09349999996       0.18546950817108154       0.12345633655786514       0.12457861006259918        3.0089210718870163E-002
  0.37500000000000000        779904.09349999996       0.16723717749118805       0.11347652226686478       0.11437588930130005        2.3524733260273933E-002
  0.40000000596046448        779904.09349999996       0.14941118657588959       0.10329823940992355       0.10400227457284927        1.8217099830508232E-002
  0.42500001192092896        779904.09349999996       0.13224279880523682        9.3119256198406219E-002   9.3658484518527985E-002   1.3965160585939884E-002
  0.44999998807907104        779904.09349999996       0.11592848598957062        8.3109527826309204E-002   8.3513900637626648E-002   1.0591558180749416E-002
  0.47499999403953552        779904.09349999996       0.10061675310134888        7.3412887752056122E-002   7.3709875345230103E-002   7.9417387023568153E-003
  0.50000000000000000        779904.09349999996        8.6414255201816559E-002   6.4148738980293274E-002   6.4362287521362305E-002   5.8824848383665085E-003
  0.52499997615814209        779904.09349999996        7.3391102254390717E-002   5.5413551628589630E-002   5.5563785135746002E-002   4.3001971207559109E-003
  0.55000001192092896        779904.09349999996        6.1585571616888046E-002   4.7282367944717407E-002   4.7385670244693756E-002   3.0990210361778736E-003
  0.57499998807907104        779904.09349999996        5.1008384674787521E-002   3.9810251444578171E-002   3.9879586547613144E-002   2.1989438682794571E-003
  0.60000002384185791        779904.09349999996        4.1646517813205719E-002   3.3033721148967743E-002   3.3079065382480621E-002   1.5339084202423692E-003
  0.62500000000000000        779904.09349999996        3.3466711640357971E-002   2.6972154155373573E-002   2.7000989764928818E-002   1.0500056669116020E-003
  0.64999997615814209        779904.09349999996        2.6418672874569893E-002   2.1629227325320244E-002   2.1647013723850250E-002   7.0376956136897206E-004
  0.67500001192092896        779904.09349999996        2.0438021048903465E-002   1.6994347795844078E-002   1.7004953697323799E-002   4.6060385648161173E-004
  0.69999998807907104        779904.09349999996        1.5449021011590958E-002   1.3044108636677265E-002   1.3050203211605549E-002   2.9334879945963621E-004
  0.72500002384185791        779904.09349999996        1.1367140337824821E-002   9.7437901422381401E-003   9.7471512854099274E-003   1.8099768203683197E-004
  0.75000000000000000        779904.09349999996        8.1014353781938553E-003   7.0488872006535530E-003   7.0506604388356209E-003   1.0756334813777357E-004
  0.77499997615814209        779904.09349999996        5.5568069219589233E-003   4.9066874198615551E-003   4.9075828865170479E-003   6.1092359828762710E-005
  0.80000001192092896        779904.09349999996        3.6361366510391235E-003   3.2579055987298489E-003   3.2583437860012054E-003   3.2820542401168495E-005
  0.82499998807907104        779904.09349999996        2.2423244081437588E-003   2.0383829250931740E-003   2.0385996904224157E-003   1.6461077393614687E-005
  0.85000002384185791        779904.09349999996        1.2802563142031431E-003   1.1808660347014666E-003   1.1809825664386153E-003   7.6144151535117999E-006
  0.87500000000000000        779904.09349999996        6.5872393315657973E-004   6.1688758432865143E-004   6.1695603653788567E-004   3.2877101148187649E-006
  0.89999997615814209        779904.09349999996        2.9233668465167284E-004   2.7878338005393744E-004   2.7881373534910381E-004   1.5106147657206748E-006
  0.92500001192092896        779904.09349999996        1.0348315845476463E-004   1.0190358443651348E-004   1.0187983571086079E-004   1.0338761740058544E-006
  0.94999998807907104        779904.09349999996        2.4443788788630627E-005   2.7124446205561981E-005   2.7014733859687112E-005   1.0972738664349890E-006
  0.97500002384185791        779904.09349999996       -1.4434236561555736E-007   3.8792632039985619E-006   3.6441279007703997E-006   1.2539395584099111E-006
   1.0000000000000000        779904.09349999996       -9.9226172096678056E-006  -5.7048496273637284E-006  -6.1032314988551661E-006   1.2387203014441184E-006
   9.9999997171806854E-010   1000000.0000000000        2.9023117385804653E-003  -8.9264701819047332E-004  -1.1549234623089433E-003  -8.8880764087662101E-004
   1.3183000246996812E-009   1000000.0000000000        3.0392445623874664E-003  -8.9235807536169887E-004  -1.1953632347285748E-003  -8.2085188478231430E-004
   1.7378000150003459E-009   1000000.0000000000        3.1832882668823004E-003  -8.8984507601708174E-004  -1.2385145528241992E-003  -7.3998695006594062E-004
   2.2908999142146058E-009   1000000.0000000000        3.3349106088280678E-003  -8.8487582979723811E-004  -1.2847152538597584E-003  -6.4460595604032278E-004
   3.0200000278313155E-009   1000000.0000000000        3.4945136867463589E-003  -8.7720097508281469E-004  -1.3343133032321930E-003  -5.3299649152904749E-004
   3.9810998941902653E-009   1000000.0000000000        3.6625587381422520E-003  -8.6655071936547756E-004  -1.3877068413421512E-003  -4.0326238377019763E-004
   5.2481001766579993E-009   1000000.0000000000        3.8395451847463846E-003  -8.5263280197978020E-004  -1.4453420881181955E-003  -2.5331959477625787E-004
   6.9183001549788514E-009   1000000.0000000000        4.0259864181280136E-003  -8.3513295976445079E-004  -1.5077084535732865E-003  -8.0906589573714882E-005
   9.1201002305751899E-009   1000000.0000000000        4.2224423959851265E-003  -8.1371079431846738E-004  -1.5753533225506544E-003   1.1645413906080648E-004
   1.2023000373062587E-008   1000000.0000000000        4.4295187108218670E-003  -7.8799726907163858E-004  -1.6488867113366723E-003   3.4147195401601493E-004
   1.5849000334355878E-008   1000000.0000000000        4.6477736905217171E-003  -7.5760600157082081E-004  -1.7289509996771812E-003   5.9699051780626178E-004
   2.0892999330612838E-008   1000000.0000000000        4.8779309727251530E-003  -7.2210334474220872E-004  -1.8163033528253436E-003   8.8623980991542339E-004
   2.7542000680114143E-008   1000000.0000000000        5.1206699572503567E-003  -6.8103423109278083E-004  -1.9117445917800069E-003   1.2126114452257752E-003
   3.6307998385609608E-008   1000000.0000000000        5.3767771460115910E-003  -6.3389801653102040E-004  -2.0161815918982029E-003   1.5798561507835984E-003
   4.7863000673942224E-008   1000000.0000000000        5.6470064446330070E-003  -5.8017030823975801E-004  -2.1305782720446587E-003   1.9919094629585743E-003
   6.3096003088958241E-008   1000000.0000000000        5.9322398155927658E-003  -5.1927170716226101E-004  -2.2560269571840763E-003   2.4531341623514891E-003
   8.3175997644957533E-008   1000000.0000000000        6.2333601526916027E-003  -4.5058969408273697E-004  -2.3937039077281952E-003   2.9681525193154812E-003
   1.0965000285523274E-007   1000000.0000000000        6.5513877198100090E-003  -3.7344670272432268E-004  -2.5449364911764860E-003   3.5420919302850962E-003
   1.4453999597208167E-007   1000000.0000000000        6.8872300907969475E-003  -2.8715768712572753E-004  -2.7110935188829899E-003   4.1801612824201584E-003
   1.9054999711443088E-007   1000000.0000000000        7.2421957738697529E-003  -1.9089794659521431E-004  -2.8938457835465670E-003   4.8886411823332310E-003
   2.5118998792095226E-007   1000000.0000000000        7.6172612607479095E-003  -8.3890685345977545E-005  -3.0948098283261061E-003   5.6735151447355747E-003
   3.3112999631157436E-007   1000000.0000000000        8.0137746408581734E-003   3.4781925933202729E-005  -3.3159127924591303E-003   6.5418826416134834E-003
   4.3651999703797628E-007   1000000.0000000000        8.4331110119819641E-003   1.6609139856882393E-004  -3.5592301283031702E-003   7.5013455934822559E-003
   5.7544002629583701E-007   1000000.0000000000        8.8766487315297127E-003   3.1105428934097290E-004  -3.8269746582955122E-003   8.5599832236766815E-003
   7.5857997217099182E-007   1000000.0000000000        9.3459980562329292E-003   4.7080652439035475E-004  -4.1216379031538963E-003   9.7269471734762192E-003
   9.9999999747524271E-007   1000000.0000000000        9.8427971825003624E-003   6.4654345624148846E-004  -4.4458806514739990E-003   1.1012076400220394E-002
   1.3182999509808724E-006   1000000.0000000000        1.0368931107223034E-002   8.3959579933434725E-004  -4.8026721924543381E-003   1.2426530942320824E-002
   1.7377999483869644E-006   1000000.0000000000        1.0926146991550922E-002   1.0512938024476171E-003  -5.1950337365269661E-003   1.3981879688799381E-002
   2.2909000563231530E-006   1000000.0000000000        1.1516783386468887E-002   1.2832410866394639E-003  -5.6265373714268208E-003   1.5692202374339104E-002
   3.0199998946045525E-006   1000000.0000000000        1.2143013998866081E-002   1.5370328910648823E-003  -6.1007640324532986E-003   1.7572138458490372E-002
   3.9810997805034276E-006   1000000.0000000000        1.2807342223823071E-002   1.8144478090107441E-003  -6.6216317936778069E-003   1.9638398662209511E-002
   5.2481000238913111E-006   1000000.0000000000        1.3512553647160530E-002   2.1174335852265358E-003  -7.1933274157345295E-003   2.1909803152084351E-002
   6.9183001869532745E-006   1000000.0000000000        1.4261646196246147E-002   2.4480789434164762E-003  -7.8201908618211746E-003   2.4407176300883293E-002
   9.1201000032015145E-006   1000000.0000000000        1.5057993121445179E-002   2.8086854144930840E-003  -8.5067674517631531E-003   2.7154002338647842E-002
   1.2022999726468697E-005   1000000.0000000000        1.5905397012829781E-002   3.2017917837947607E-003  -9.2577310279011726E-003   3.0176686123013496E-002
   1.5849000192247331E-005   1000000.0000000000        1.6807757318019867E-002   3.6300148349255323E-003  -1.0077423416078091E-002   3.3503346145153046E-002
   2.0892999600619078E-005   1000000.0000000000        1.7770031467080116E-002   4.0964903309941292E-003  -1.0970484465360641E-002   3.7167176604270935E-002
   2.7542000680114143E-005   1000000.0000000000        1.8797460943460464E-002   4.6045049093663692E-003  -1.1940867640078068E-002   4.1203446686267853E-002
   3.6307999835116789E-005   1000000.0000000000        1.9896322861313820E-002   5.1578450947999954E-003  -1.2992150150239468E-002   4.5651923865079880E-002
   4.7862999053904787E-005   1000000.0000000000        2.1073507145047188E-002   5.7605658657848835E-003  -1.4126625843346119E-002   5.0554472953081131E-002
   6.3095998484641314E-005   1000000.0000000000        2.2337391972541809E-002   6.4174057915806770E-003  -1.5345508232712746E-002   5.5957600474357605E-002
   8.3175997133366764E-005   1000000.0000000000        2.3697564378380775E-002   7.1336086839437485E-003  -1.6647851094603539E-002   6.1909794807434082E-002
   1.0964999819407240E-004   1000000.0000000000        2.5165747851133347E-002   7.9153636470437050E-003  -1.8030421808362007E-002   6.8463437259197235E-002
   1.4453999756369740E-004   1000000.0000000000        2.6755079627037048E-002   8.7693519890308380E-003  -1.9485767930746078E-002   7.5668662786483765E-002
   1.9054999575018883E-004   1000000.0000000000        2.8483061119914055E-002   9.7042480483651161E-003  -2.1003367379307747E-002   8.3582773804664612E-002
   2.5119000929407775E-004   1000000.0000000000        3.0368758365511894E-002   1.0729115456342697E-002  -2.2565206512808800E-002   9.2252500355243683E-002
   3.3112999517470598E-004   1000000.0000000000        3.2437052577733994E-002   1.1855577118694782E-002  -2.4147253483533859E-002  0.10172679275274277     
   4.3652000022120774E-004   1000000.0000000000        3.4718133509159088E-002   1.3097389601171017E-002  -2.5716124102473259E-002  0.11204608529806137     
   5.7544000446796417E-004   1000000.0000000000        3.7248697131872177E-002   1.4470943249762058E-002  -2.7226906269788742E-002  0.12323737144470215     
   7.5857999036088586E-004   1000000.0000000000        4.0074981749057770E-002   1.5996703878045082E-002  -2.8621464967727661E-002  0.13531473278999329     
   1.0000000474974513E-003   1000000.0000000000        4.3253853917121887E-002   1.7699619755148888E-002  -2.9824851080775261E-002  0.14826835691928864     
   1.3183000264689326E-003   1000000.0000000000        4.6856828033924103E-002   1.9611120223999023E-002  -3.0742608010768890E-002  0.16206258535385132     
   1.7377999611198902E-003   1000000.0000000000        5.0970733165740967E-002   2.1769361570477486E-002  -3.1256597489118576E-002  0.17661762237548828     
   2.2909000981599092E-003   1000000.0000000000        5.5706679821014404E-002   2.4224013090133667E-002  -3.1222190707921982E-002  0.19181858003139496     
   3.0199999455362558E-003   1000000.0000000000        6.1198923736810684E-002   2.7035901322960854E-002  -3.0463706701993942E-002  0.20748458802700043     
   3.9810999296605587E-003   1000000.0000000000        6.7613005638122559E-002   3.0281919986009598E-002  -2.8771733865141869E-002  0.22336937487125397     
   5.2481000311672688E-003   1000000.0000000000        7.5149804353713989E-002   3.4058343619108200E-002  -2.5900745764374733E-002  0.23914608359336853     
   6.9182999432086945E-003   1000000.0000000000        8.4047436714172363E-002   3.8483988493680954E-002  -2.1569833159446716E-002  0.25439131259918213     
   9.1201001778244972E-003   1000000.0000000000        9.4582229852676392E-002   4.3704140931367874E-002  -1.5466822311282158E-002  0.26857414841651917     
   1.2023000046610832E-002   1000000.0000000000       0.10706185549497604        4.9892365932464600E-002  -7.2593661025166512E-003  0.28104257583618164     
   1.5848999843001366E-002   1000000.0000000000       0.12179958820343018        5.7245142757892609E-002   3.3781407400965691E-003  0.29100865125656128     
   2.0893000066280365E-002   1000000.0000000000       0.13908764719963074        6.5978661179542542E-002   1.6735469922423363E-002  0.29755559563636780     
   2.7542000636458397E-002   1000000.0000000000       0.15911056101322174        7.6298139989376068E-002   3.2996408641338348E-002  0.29963394999504089     
   3.6308001726865768E-002   1000000.0000000000       0.18183319270610809        8.8355451822280884E-002   5.2156515419483185E-002  0.29609552025794983     
   4.7862999141216278E-002   1000000.0000000000       0.20679794251918793       0.10215695947408676        7.3887482285499573E-002  0.28576302528381348     
   6.3096001744270325E-002   1000000.0000000000       0.23286329209804535       0.11742850393056870        9.7384512424468994E-002  0.26756685972213745     
   8.3176001906394958E-002   1000000.0000000000       0.25783768296241760       0.13339263200759888       0.12116091698408127       0.24079880118370056     
  0.10000000149011612        1000000.0000000000       0.27216693758964539       0.14368826150894165       0.13604263961315155       0.21816775202751160     
  0.12500000000000000        1000000.0000000000       0.28462743759155273       0.15460185706615448       0.15147878229618073       0.18612290918827057     
  0.15000000596046448        1000000.0000000000       0.28870299458503723       0.16106869280338287       0.16061459481716156       0.15698939561843872     
  0.17499999701976776        1000000.0000000000       0.28628599643707275       0.16382221877574921       0.16485199332237244       0.13115726411342621     
  0.20000000298023224        1000000.0000000000       0.27886846661567688       0.16348193585872650       0.16524621844291687       0.10863226652145386     
  0.22499999403953552        1000000.0000000000       0.26765757799148560       0.16058535873889923       0.16262082755565643        8.9240208268165588E-002
  0.25000000000000000        1000000.0000000000       0.25364458560943604       0.15560552477836609       0.15763674676418304        7.2722986340522766E-002
  0.27500000596046448        1000000.0000000000       0.23764978349208832       0.14896154403686523       0.15083576738834381        5.8788370341062546E-002
  0.30000001192092896        1000000.0000000000       0.22035418450832367       0.14102576673030853       0.14266909658908844        4.7137390822172165E-002
  0.32499998807907104        1000000.0000000000       0.20232275128364563       0.13212877511978149       0.13351671397686005        3.7479888647794724E-002
  0.34999999403953552        1000000.0000000000       0.18402227759361267       0.12256336212158203       0.12370108067989349        2.9543261975049973E-002
  0.37500000000000000        1000000.0000000000       0.16583566367626190       0.11258760839700699       0.11349670588970184        2.3077141493558884E-002
  0.40000000596046448        1000000.0000000000       0.14807333052158356       0.10242741554975510       0.10313735157251358        1.7855541780591011E-002
  0.42500001192092896        1000000.0000000000       0.13098298013210297        9.2278793454170227E-002   9.2821419239044189E-002   1.3677353970706463E-002
  0.44999998807907104        1000000.0000000000       0.11475754529237747        8.2309812307357788E-002   8.2716010510921478E-002   1.0365825146436691E-002
  0.47499999403953552        1000000.0000000000        9.9542357027530670E-002   7.2662405669689178E-002   7.2960257530212402E-002   7.7673448249697685E-003
  0.50000000000000000        1000000.0000000000        8.5441067814826965E-002   6.3454054296016693E-002   6.3667923212051392E-002   5.7498426176607609E-003
  0.52499997615814209        1000000.0000000000        7.2521090507507324E-002   5.4779373109340668E-002   5.4929643869400024E-002   4.2009414173662663E-003
  0.55000001192092896        1000000.0000000000        6.0818310827016830E-002   4.6711619943380356E-002   4.6814832836389542E-002   3.0260137282311916E-003
  0.57499998807907104        1000000.0000000000        5.0341352820396423E-002   3.9304189383983612E-002   3.9373390376567841E-002   2.1462144795805216E-003
  0.60000002384185791        1000000.0000000000        4.1075412184000015E-002   3.2592047005891800E-002   3.2637260854244232E-002   1.4965621521696448E-003
  0.62500000000000000        1000000.0000000000        3.2985769212245941E-002   2.6593185961246490E-002   2.6621915400028229E-002   1.0241070995107293E-003
  0.64999997615814209        1000000.0000000000        2.6020960882306099E-002   2.1310066804289818E-002   2.1327773109078407E-002   6.8621814716607332E-004
  0.67500001192092896        1000000.0000000000        2.0115738734602928E-002   1.6731061041355133E-002   1.6741611063480377E-002   4.4900679495185614E-004
  0.69999998807907104        1000000.0000000000        1.5193792991340160E-002   1.2831927277147770E-002   1.2837985530495644E-002   2.8589947032742202E-004
  0.72500002384185791        1000000.0000000000        1.1170288547873497E-002   9.5773153007030487E-003   9.5806550234556198E-003   1.7636342090554535E-004
  0.75000000000000000        1000000.0000000000        7.9542361199855804E-003   6.9222985766828060E-003   6.9240597076714039E-003   1.0478529293322936E-004
  0.77499997615814209        1000000.0000000000        5.4507339373230934E-003   4.8139546997845173E-003   4.8148427158594131E-003   5.9498983318917453E-005
  0.80000001192092896        1000000.0000000000        3.5630755592137575E-003   3.1929954420775175E-003   3.1934294383972883E-003   3.1954939913703129E-005
  0.82499998807907104        1000000.0000000000        2.1947731729596853E-003   1.9954631570726633E-003   1.9956771284341812E-003   1.6021895135054365E-005
  0.85000002384185791        1000000.0000000000        1.2514950940385461E-003   1.1544978478923440E-003   1.1546120513230562E-003   7.4092927206947934E-006
  0.87500000000000000        1000000.0000000000        6.4295763149857521E-004   6.0220324667170644E-004   6.0226925415918231E-004   3.1979113828128902E-006
  0.89999997615814209        1000000.0000000000        2.8480458422563970E-004   2.7164389030076563E-004   2.7167148073203862E-004   1.4652756590294302E-006
  0.92500001192092896        1000000.0000000000        1.0053129517473280E-004   9.9027172836940736E-005   9.9000739282928407E-005   9.9221858818054898E-007
  0.94999998807907104        1000000.0000000000        2.3550390324089676E-005   2.6175943276030011E-005   2.6064348276122473E-005   1.0371999223934836E-006
  0.97500002384185791        1000000.0000000000       -4.0585698002360004E-007   3.5000105071958387E-006   3.2649954846419860E-006   1.1655575917757233E-006
   1.0000000000000000        1000000.0000000000       -1.0020728041126858E-005  -5.9688309193006717E-006  -6.3634915932198055E-006   1.1215780659767915E-006


==> anc/PolNNLOM <==
 ***** POL NNLO MSbar scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870025262036865E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730921621697458E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308175915919875E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566705766559195E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185913051001307E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963007585074180E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8493134304881096E-003  -9.8322436679154634E-004  -1.1669938685372472E-003  -3.9581253076903522E-005
   1.3183000246996812E-009   5.1288357549999999        2.9820136260241270E-003  -9.8851497750729322E-004  -1.1922878911718726E-003  -4.0444243495585397E-005
   1.7378000150003459E-009   5.1288357549999999        3.1215134076774120E-003  -9.9193968344479799E-004  -1.2178453616797924E-003  -4.1315870475955307E-005
   2.2908999142146058E-009   5.1288357549999999        3.2682560849934816E-003  -9.9329254589974880E-004  -1.2436970137059689E-003  -4.2194231355097145E-005
   3.0200000278313155E-009   5.1288357549999999        3.4226207062602043E-003  -9.9234841763973236E-004  -1.2698640348389745E-003  -4.3076011934317648E-005
   3.9810998941902653E-009   5.1288357549999999        3.5850421991199255E-003  -9.8886468913406134E-004  -1.2963827466592193E-003  -4.3957032175967470E-005
   5.2481001766579993E-009   5.1288357549999999        3.7559918127954006E-003  -9.8257872741669416E-004  -1.3233006466180086E-003  -4.4831842387793586E-005
   6.9183001549788514E-009   5.1288357549999999        3.9359531365334988E-003  -9.7320723580196500E-004  -1.3506745453923941E-003  -4.5693268475588411E-005
   9.1201002305751899E-009   5.1288357549999999        4.1254526004195213E-003  -9.6044340170919895E-004  -1.3785774353891611E-003  -4.6532222768291831E-005
   1.2023000373062587E-008   5.1288357549999999        4.3250606395304203E-003  -9.4395462656393647E-004  -1.4071000041440129E-003  -4.7337249270640314E-005
   1.5849000334355878E-008   5.1288357549999999        4.5353001914918423E-003  -9.2338985996320844E-004  -1.4363400405272841E-003  -4.8093712393892929E-005
   2.0892999330612838E-008   5.1288357549999999        4.7568511217832565E-003  -8.9835899416357279E-004  -1.4664345653727651E-003  -4.8784015234559774E-005
   2.7542000680114143E-008   5.1288357549999999        4.9903495237231255E-003  -8.6844980251044035E-004  -1.4975336380302906E-003  -4.9386202590540051E-005
   3.6307998385609608E-008   5.1288357549999999        5.2365306764841080E-003  -8.3321024430915713E-004  -1.5298241050913930E-003  -4.9873731768457219E-005
   4.7863000673942224E-008   5.1288357549999999        5.4960981942713261E-003  -7.9216447193175554E-004  -1.5635158633813262E-003  -5.0214363000122830E-005
   6.3096003088958241E-008   5.1288357549999999        5.7698739692568779E-003  -7.4478896567597985E-004  -1.5988659579306841E-003  -5.0369610107736662E-005
   8.3175997644957533E-008   5.1288357549999999        6.0586775653064251E-003  -6.9052877370268106E-004  -1.6361676389351487E-003  -5.0293598178541288E-005
   1.0965000285523274E-007   5.1288357549999999        6.3634566031396389E-003  -6.2877213349565864E-004  -1.6757730627432466E-003  -4.9932081310544163E-005
   1.4453999597208167E-007   5.1288357549999999        6.6850446164608002E-003  -5.5889645591378212E-004  -1.7180679133161902E-003  -4.9221678636968136E-005
   1.9054999711443088E-007   5.1288357549999999        7.0246527902781963E-003  -4.8016148502938449E-004  -1.7635426484048367E-003  -4.8087786126416177E-005
   2.5118998792095226E-007   5.1288357549999999        7.3831686750054359E-003  -3.9186127833090723E-004  -1.8127080984413624E-003  -4.6445245970971882E-005
   3.3112999631157436E-007   5.1288357549999999        7.7618239447474480E-003  -2.9317045118659735E-004  -1.8661927897483110E-003  -4.4195327063789591E-005
   4.3651999703797628E-007   5.1288357549999999        8.1618651747703552E-003  -1.8321524839848280E-004  -1.9247093005105853E-003  -4.1225513996323571E-005
   5.7544002629583701E-007   5.1288357549999999        8.5845300927758217E-003  -6.1081598687451333E-005  -1.9890600815415382E-003  -3.7409216020023450E-005
   7.5857997217099182E-007   5.1288357549999999        9.0312557294964790E-003   7.4246505391784012E-005  -2.0601809956133366E-003  -3.2603311410639435E-005
   9.9999999747524271E-007   5.1288357549999999        9.5034902915358543E-003   2.2383619216270745E-004  -2.1391254849731922E-003  -2.6649153369362466E-005
   1.3182999509808724E-006   5.1288357549999999        1.0002885013818741E-002   3.8886885158717632E-004  -2.2271117195487022E-003  -1.9369994333828799E-005
   1.7377999483869644E-006   5.1288357549999999        1.0530930943787098E-002   5.7052262127399445E-004  -2.3254731204360723E-003  -1.0576338354439940E-005
   2.2909000563231530E-006   5.1288357549999999        1.1089636012911797E-002   7.7020470052957535E-004  -2.4358010850846767E-003  -5.5592298764395309E-008
   3.0199998946045525E-006   5.1288357549999999        1.1680802330374718E-002   9.8930741660296917E-004  -2.5598283391445875E-003   1.2415680430422071E-005
   3.9810997805034276E-006   5.1288357549999999        1.2306479737162590E-002   1.2293688487261534E-003  -2.6995381340384483E-003   2.7078516723122448E-005
   5.2481000238913111E-006   5.1288357549999999        1.2968904338777065E-002   1.4920562971383333E-003  -2.8571756556630135E-003   4.4190321204951033E-005
   6.9183001869532745E-006   5.1288357549999999        1.3670410960912704E-002   1.7791360151022673E-003  -3.0352543108165264E-003   6.4022322476375848E-005
   9.1201000032015145E-006   5.1288357549999999        1.4413564465939999E-002   2.0925276912748814E-003  -3.2366137020289898E-003   8.6863459728192538E-005
   1.2022999726468697E-005   5.1288357549999999        1.5201172791421413E-002   2.4343153927475214E-003  -3.4644550178200006E-003   1.1302359780529514E-004
   1.5849000192247331E-005   5.1288357549999999        1.6035951673984528E-002   2.8065962251275778E-003  -3.7222651299089193E-003   1.4282655320130289E-004
   2.0892999600619078E-005   5.1288357549999999        1.6921347007155418E-002   3.2118472736328840E-003  -4.0140948258340359E-003   1.7664869665168226E-004
   2.7542000680114143E-005   5.1288357549999999        1.7860783264040947E-002   3.6525861360132694E-003  -4.3443571776151657E-003   2.1490971266757697E-004
   3.6307999835116789E-005   5.1288357549999999        1.8858266994357109E-002   4.1316454298794270E-003  -4.7180484980344772E-003   2.5812353123910725E-004
   4.7862999053904787E-005   5.1288357549999999        1.9917916506528854E-002   4.6519404277205467E-003  -5.1405974663794041E-003   3.0692192376591265E-004
   6.3095998484641314E-005   5.1288357549999999        2.1044652909040451E-002   5.2167857065796852E-003  -5.6181224063038826E-003   3.6214970168657601E-004
   8.3175997133366764E-005   5.1288357549999999        2.2243816405534744E-002   5.8296918869018555E-003  -6.1572687700390816E-003   4.2494374793022871E-004
   1.0964999819407240E-004   5.1288357549999999        2.3521846160292625E-002   6.4946748316287994E-003  -6.7654503509402275E-003   4.9690558807924390E-004
   1.4453999756369740E-004   5.1288357549999999        2.4885468184947968E-002   7.2157946415245533E-003  -7.4503561481833458E-003   5.8025139151141047E-004
   1.9054999575018883E-004   5.1288357549999999        2.6344055309891701E-002   7.9983314499258995E-003  -8.2209259271621704E-003   6.7822751589119434E-004
   2.5119000929407775E-004   5.1288357549999999        2.7907010167837143E-002   8.8473157957196236E-003  -9.0857148170471191E-003   7.9532724339514971E-004
   3.3112999517470598E-004   5.1288357549999999        2.9587153345346451E-002   9.7692245617508888E-003  -1.0054170154035091E-002   9.3803531490266323E-004
   4.3652000022120774E-004   5.1288357549999999        3.1400024890899658E-002   1.0771458037197590E-002  -1.1135559529066086E-002   1.1155108222737908E-003
   5.7544000446796417E-004   5.1288357549999999        3.3364735543727875E-002   1.1862596496939659E-002  -1.2338309548795223E-002   1.3406146317720413E-003
   7.5857999036088586E-004   5.1288357549999999        3.5506285727024078E-002   1.3053406961262226E-002  -1.3669729232788086E-002   1.6314499080181122E-003
   1.0000000474974513E-003   5.1288357549999999        3.7856519222259521E-002   1.4357022009789944E-002  -1.5134188346564770E-002   2.0132360514253378E-003
   1.3183000264689326E-003   5.1288357549999999        4.0457613766193390E-002   1.5790432691574097E-002  -1.6731793060898781E-002   2.5211386382579803E-003
   1.7377999611198902E-003   5.1288357549999999        4.3363597244024277E-002   1.7374793067574501E-002  -1.8454428762197495E-002   3.2035307958722115E-003
   2.2909000981599092E-003   5.1288357549999999        4.6648636460304260E-002   1.9139328971505165E-002  -2.0283907651901245E-002   4.1277175769209862E-003
   3.0199999455362558E-003   5.1288357549999999        5.0409328192472458E-002   2.1121893078088760E-002  -2.2183867171406746E-002   5.3856964223086834E-003
   3.9810999296605587E-003   5.1288357549999999        5.4775461554527283E-002   2.3374095559120178E-002  -2.4093169718980789E-002   7.1035623550415039E-003
   5.2481000311672688E-003   5.1288357549999999        5.9920597821474075E-002   2.5966385379433632E-002  -2.5914432480931282E-002   9.4531131908297539E-003
   6.9182999432086945E-003   5.1288357549999999        6.6075146198272705E-002   2.8994858264923096E-002  -2.7498487383127213E-002   1.2666240334510803E-002
   9.1201001778244972E-003   5.1288357549999999        7.3544315993785858E-002   3.2591331750154495E-002  -2.8624378144741058E-002   1.7053071409463882E-002
   1.2023000046610832E-002   5.1288357549999999        8.2728043198585510E-002   3.6935992538928986E-002  -2.8973015025258064E-002   2.3021768778562546E-002
   1.5848999843001366E-002   5.1288357549999999        9.4136558473110199E-002   4.2270716279745102E-002  -2.8095463290810585E-002   3.1092509627342224E-002
   2.0893000066280365E-002   5.1288357549999999       0.10841644555330276        4.8921763896942139E-002  -2.5377027690410614E-002   4.1910585016012192E-002
   2.7542000636458397E-002   5.1288357549999999       0.12634168565273285        5.7312596589326859E-002  -2.0003875717520714E-002   5.6216660887002945E-002
   3.6308001726865768E-002   5.1288357549999999       0.14878889918327332        6.7978665232658386E-002  -1.0943600907921791E-002   7.4768975377082825E-002
   4.7862999141216278E-002   5.1288357549999999       0.17662186920642853        8.1551060080528259E-002   3.0253711156547070E-003   9.8134458065032959E-002
   6.3096001744270325E-002   5.1288357549999999       0.21047049760818481        9.8701134324073792E-002   2.3200996220111847E-002  0.12630839645862579     
   8.3176001906394958E-002   5.1288357549999999       0.25026541948318481       0.11996905505657196        5.0661042332649231E-002  0.15804187953472137     
  0.10000000149011612        5.1288357549999999       0.27943408489227295       0.13650226593017578        7.3217526078224182E-002  0.17960548400878906     
  0.12500000000000000        5.1288357549999999       0.31589913368225098       0.15869259834289551       0.10463324189186096       0.20330311357975006     
  0.15000000596046448        5.1288357549999999       0.34444493055343628       0.17784486711025238       0.13259798288345337       0.21772263944149017     
  0.17499999701976776        5.1288357549999999       0.36552068591117859       0.19383181631565094       0.15657883882522583       0.22397893667221069     
  0.20000000298023224        5.1288357549999999       0.37965780496597290       0.20661218464374542       0.17637707293033600       0.22334256768226624     
  0.22499999403953552        5.1288357549999999       0.38743948936462402       0.21621479094028473       0.19199638068675995       0.21711027622222900     
  0.25000000000000000        5.1288357549999999       0.38947796821594238       0.22272503376007080       0.20356836915016174       0.20652829110622406     
  0.27500000596046448        5.1288357549999999       0.38639768958091736       0.22627404332160950       0.21130734682083130       0.19274690747261047     
  0.30000001192092896        5.1288357549999999       0.37882298231124878       0.22702984511852264       0.21548095345497131       0.17679499089717865     
  0.32499998807907104        5.1288357549999999       0.36736854910850525       0.22518992424011230       0.21639063954353333       0.15956747531890869     
  0.34999999403953552        5.1288357549999999       0.35263228416442871       0.22097501158714294       0.21435812115669250       0.14182189106941223     
  0.37500000000000000        5.1288357549999999       0.33518967032432556       0.21462368965148926       0.20971573889255524       0.12418098002672195     
  0.40000000596046448        5.1288357549999999       0.31558954715728760       0.20638750493526459       0.20279949903488159       0.10713940113782883     
  0.42500001192092896        5.1288357549999999       0.29435065388679504       0.19652682542800903       0.19394390285015106        9.1073475778102875E-002
  0.44999998807907104        5.1288357549999999       0.27195897698402405       0.18530689179897308       0.18347795307636261        7.6252542436122894E-002
  0.47499999403953552        5.1288357549999999       0.24886581301689148       0.17299421131610870       0.17172203958034515        6.2851473689079285E-002
  0.50000000000000000        5.1288357549999999       0.22548624873161316       0.15985335409641266       0.15898539125919342        5.0963599234819412E-002
  0.52499997615814209        5.1288357549999999       0.20219789445400238       0.14614373445510864       0.14556391537189484        4.0613673627376556E-002
  0.55000001192092896        5.1288357549999999       0.17934021353721619       0.13211679458618164       0.13173834979534149        3.1770505011081696E-002
  0.57499998807907104        5.1288357549999999       0.15721389651298523       0.11801318079233170       0.11777243763208389        2.4358965456485748E-002
  0.60000002384185791        5.1288357549999999       0.13608063757419586       0.10406013578176498       0.10391131043434143        1.8271209672093391E-002
  0.62500000000000000        5.1288357549999999       0.11616298556327820        9.0468958020210266E-002   9.0379871428012848E-002   1.3376915827393532E-002
  0.64999997615814209        5.1288357549999999        9.7644492983818054E-002   7.7432639896869659E-002   7.7381223440170288E-002   9.5324320718646049E-003
  0.67500001192092896        5.1288357549999999        8.0669946968555450E-002   6.5123528242111206E-002   6.5095059573650360E-002   6.5887533128261566E-003
  0.69999998807907104        5.1288357549999999        6.5345801413059235E-002   5.3691152483224869E-002   5.3676139563322067E-002   4.3982728384435177E-003
  0.72500002384185791        5.1288357549999999        5.1740735769271851E-002   4.3260175734758377E-002   4.3252691626548767E-002   2.8202831745147705E-003
  0.75000000000000000        5.1288357549999999        3.9886359125375748E-002   3.3928405493497849E-002   3.3924918621778488E-002   1.7252338584512472E-003
  0.77499997615814209        5.1288357549999999        2.9778067022562027E-002   2.5765007361769676E-002   2.5763511657714844E-002   9.9778932053595781E-004
  0.80000001192092896        5.1288357549999999        2.1376004442572594E-002   1.8808798864483833E-002   1.8808230757713318E-002   5.3874519653618336E-004
  0.82499998807907104        5.1288357549999999        1.4606170356273651E-002   1.3066723942756653E-002   1.3066560029983521E-002   2.6590621564537287E-004
  0.85000002384185791        5.1288357549999999        9.3616079539060593E-003   8.5124252364039421E-003   8.5124447941780090E-003   1.1404634278733283E-004
  0.87500000000000000        5.1288357549999999        5.5036963894963264E-003   5.0849565304815769E-003   5.0850841216742992E-003   3.4103031794074923E-005
  0.89999997615814209        5.1288357549999999        2.8634855989366770E-003   2.6875738985836506E-003   2.6877978816628456E-003  -8.2275291788391769E-006
  0.92500001192092896        5.1288357549999999        1.2430649949237704E-003   1.1865897104144096E-003   1.1869156733155251E-003  -3.4314569347770885E-005
  0.94999998807907104        5.1288357549999999        4.1691830847412348E-004   4.1023889207281172E-004   4.1066171252168715E-004  -5.4660198657074943E-005
  0.97500002384185791        5.1288357549999999        1.3324254541657865E-004   1.4750254922546446E-004   1.4798983465880156E-004  -7.1054848376661539E-005
   1.0000000000000000        5.1288357549999999        1.1523141438374296E-004   1.4684708730783314E-004   1.4732709678355604E-004  -7.8717239375691861E-005
   9.9999997171806854E-010   6.5762390499999999        2.8682071715593338E-003  -9.8303495906293392E-004  -1.1648511281237006E-003  -7.8859295172151178E-005
   1.3183000246996812E-009   6.5762390499999999        3.0018961988389492E-003  -9.8801066633313894E-004  -1.1900849640369415E-003  -8.0534278822597116E-005
   1.7378000150003459E-009   6.5762390499999999        3.1424416229128838E-003  -9.9108810536563396E-004  -1.2155898148193955E-003  -8.2215861766599119E-005
   2.2908999142146058E-009   6.5762390499999999        3.2902902457863092E-003  -9.9205854348838329E-004  -1.2413988588377833E-003  -8.3898114098701626E-005
   3.0200000278313155E-009   6.5762390499999999        3.4458246082067490E-003  -9.9069427233189344E-004  -1.2675370089709759E-003  -8.5571977251674980E-005
   3.9810998941902653E-009   6.5762390499999999        3.6094840615987778E-003  -9.8674965556710958E-004  -1.2940443120896816E-003  -8.7226289906539023E-005
   5.2481001766579993E-009   6.5762390499999999        3.7817442789673805E-003  -9.7995868418365717E-004  -1.3209730386734009E-003  -8.8846914877649397E-005
   6.9183001549788514E-009   6.5762390499999999        3.9630928076803684E-003  -9.7003445262089372E-004  -1.3483861694112420E-003  -9.0415880549699068E-005
   9.1201002305751899E-009   6.5762390499999999        4.1540618985891342E-003  -9.5666653942316771E-004  -1.3763633323833346E-003  -9.1910893388558179E-005
   1.2023000373062587E-008   6.5762390499999999        4.3552266433835030E-003  -9.3951832968741655E-004  -1.4050034806132317E-003  -9.3304413894657046E-005
   1.5849000334355878E-008   6.5762390499999999        4.5671151019632816E-003  -9.1823446564376354E-004  -1.4344140654429793E-003  -9.4562135927844793E-005
   2.0892999330612838E-008   6.5762390499999999        4.7904141247272491E-003  -8.9242006652057171E-004  -1.4647433999925852E-003  -9.5643204986117780E-005
   2.7542000680114143E-008   6.5762390499999999        5.0257653929293156E-003  -8.6165795801207423E-004  -1.4961551642045379E-003  -9.6497642516624182E-005
   3.6307998385609608E-008   6.5762390499999999        5.2739125676453114E-003  -8.2549056969583035E-004  -1.5288518043234944E-003  -9.7065734735224396E-005
   4.7863000673942224E-008   6.5762390499999999        5.5355657823383808E-003  -7.8343640780076385E-004  -1.5630612615495920E-003  -9.7276104497723281E-005
   6.3096003088958241E-008   6.5762390499999999        5.8115548454225063E-003  -7.3496554978191853E-004  -1.5990615356713533E-003  -9.7044423455372453E-005
   8.3175997644957533E-008   6.5762390499999999        6.1027086339890957E-003  -6.7951640812680125E-004  -1.6371702076867223E-003  -9.6271476650144905E-005
   1.0965000285523274E-007   6.5762390499999999        6.4099840819835663E-003  -6.1646959511563182E-004  -1.6777672572061419E-003  -9.4841088866814971E-005
   1.4453999597208167E-007   6.5762390499999999        6.7342245019972324E-003  -5.4519536206498742E-004  -1.7212695674970746E-003  -9.2619367933366448E-005
   1.9054999711443088E-007   6.5762390499999999        7.0766541175544262E-003  -4.6494379057548940E-004  -1.7682047327980399E-003  -8.9449582446832210E-005
   2.5118998792095226E-007   6.5762390499999999        7.4381707236170769E-003  -3.7500073085539043E-004  -1.8191235139966011E-003  -8.5155581473372877E-005
   3.3112999631157436E-007   6.5762390499999999        7.8200213611125946E-003  -2.7453037910163403E-004  -1.8747008871287107E-003  -7.9534402175340801E-005
   4.3651999703797628E-007   6.5762390499999999        8.2234665751457214E-003  -1.6264789155684412E-004  -1.9357008859515190E-003  -7.2357106546405703E-005
   5.7544002629583701E-007   6.5762390499999999        8.6497599259018898E-003  -3.8427740946644917E-005  -2.0029833540320396E-003  -6.3368781411554664E-005
   7.5857997217099182E-007   6.5762390499999999        9.1003589332103729E-003   9.9159311503171921E-005  -2.0775480661541224E-003  -5.2283510740380734E-005
   9.9999999747524271E-007   6.5762390499999999        9.5767304301261902E-003   2.5119437486864626E-004  -2.1605184301733971E-003  -3.8787489756941795E-005
   1.3182999509808724E-006   6.5762390499999999        1.0080550797283649E-002   4.1887481347657740E-004  -2.2531901486217976E-003  -2.2533820811077021E-005
   1.7377999483869644E-006   6.5762390499999999        1.0613334365189075E-002   6.0339475749060512E-004  -2.3569790646433830E-003  -3.1550016501569189E-006
   2.2909000563231530E-006   6.5762390499999999        1.1177121661603451E-002   8.0618151696398854E-004  -2.4735685437917709E-003   1.9759558199439198E-005
   3.0199998946045525E-006   6.5762390499999999        1.1773745529353619E-002   1.0286476463079453E-003  -2.6047881692647934E-003   4.6636054321425036E-005
   3.9810997805034276E-006   6.5762390499999999        1.2405297718942165E-002   1.2723545078188181E-003  -2.7527238707989454E-003   7.7930897532496601E-005
   5.2481000238913111E-006   6.5762390499999999        1.3074058108031750E-002   1.5389960026368499E-003  -2.9197318945080042E-003   1.1412758613005280E-004
   6.9183001869532745E-006   6.5762390499999999        1.3782413676381111E-002   1.8303673714399338E-003  -3.1084401998668909E-003   1.5573074051644653E-004
   9.1201000032015145E-006   6.5762390499999999        1.4532991684973240E-002   2.1484219469130039E-003  -3.3218085300177336E-003   2.0327365200500935E-004
   1.2022999726468697E-005   6.5762390499999999        1.5328673645853996E-002   2.4952818639576435E-003  -3.5631635691970587E-003   2.5732326321303844E-004
   1.5849000192247331E-005   6.5762390499999999        1.6172256320714951E-002   2.8730866033583879E-003  -3.8361134938895702E-003   3.1846330966800451E-004
   2.0892999600619078E-005   6.5762390499999999        1.7067294567823410E-002   3.2843647059053183E-003  -4.1448413394391537E-003   3.8736936403438449E-004
   2.7542000680114143E-005   6.5762390499999999        1.8017331138253212E-002   3.7316915113478899E-003  -4.4938838109374046E-003   4.6478112926706672E-004
   3.6307999835116789E-005   6.5762390499999999        1.9026519730687141E-002   4.2179692536592484E-003  -4.8883655108511448E-003   5.5159354815259576E-004
   4.7862999053904787E-005   6.5762390499999999        2.0099159330129623E-002   4.7461921349167824E-003  -5.3338287398219109E-003   6.4888305496424437E-004
   6.3095998484641314E-005   6.5762390499999999        2.1240383386611938E-002   5.3197722882032394E-003  -5.8365040458738804E-003   7.5806613313034177E-004
   8.3175997133366764E-005   6.5762390499999999        2.2455798462033272E-002   5.9423339553177357E-003  -6.4031281508505344E-003   8.8100595166906714E-004
   1.0964999819407240E-004   6.5762390499999999        2.3752165958285332E-002   6.6180331632494926E-003  -7.0411888882517815E-003   1.0202777339145541E-003
   1.4453999756369740E-004   6.5762390499999999        2.5136595591902733E-002   7.3510943911969662E-003  -7.7583990059792995E-003   1.1793517041951418E-003
   1.9054999575018883E-004   6.5762390499999999        2.6618955656886101E-002   8.1470087170600891E-003  -8.5636973381042480E-003   1.3632316840812564E-003
   2.5119000929407775E-004   6.5762390499999999        2.8209224343299866E-002   9.0110516175627708E-003  -9.4655193388462067E-003   1.5786377480253577E-003
   3.3112999517470598E-004   6.5762390499999999        2.9920946806669235E-002   9.9500101059675217E-003  -1.0473102331161499E-002   1.8350762547925115E-003
   4.3652000022120774E-004   6.5762390499999999        3.1770549714565277E-002   1.0971667245030403E-002  -1.1595318093895912E-002   2.1456303074955940E-003
   5.7544000446796417E-004   6.5762390499999999        3.3778220415115356E-002   1.2085071764886379E-002  -1.2839931063354015E-002   2.5281780399382114E-003
   7.5857999036088586E-004   6.5762390499999999        3.5970263183116913E-002   1.3301573693752289E-002  -1.4213230460882187E-002   3.0072247609496117E-003
   1.0000000474974513E-003   6.5762390499999999        3.8380101323127747E-002   1.4635023660957813E-002  -1.5718033537268639E-002   3.6159178707748652E-003
   1.3183000264689326E-003   6.5762390499999999        4.1051805019378662E-002   1.6103301197290421E-002  -1.7352180555462837E-002   4.3991389684379101E-003
   1.7377999611198902E-003   6.5762390499999999        4.4041600078344345E-002   1.7728626728057861E-002  -1.9104272127151489E-002   5.4166424088180065E-003
   2.2909000981599092E-003   6.5762390499999999        4.7426249831914902E-002   1.9541550427675247E-002  -2.0951563492417336E-002   6.7491070367395878E-003
   3.0199999455362558E-003   6.5762390499999999        5.1305219531059265E-002   2.1581470966339111E-002  -2.2851416841149330E-002   8.5031008347868919E-003
   3.9810999296605587E-003   6.5762390499999999        5.5811394006013870E-002   2.3901807144284248E-002  -2.4734325706958771E-002   1.0819992981851101E-002
   5.2481000311672688E-003   6.5762390499999999        6.1121407896280289E-002   2.6575049385428429E-002  -2.6492066681385040E-002   1.3886112719774246E-002
   6.9182999432086945E-003   6.5762390499999999        6.7468315362930298E-002   2.9699444770812988E-002  -2.7961909770965576E-002   1.7944661900401115E-002
   9.1201001778244972E-003   6.5762390499999999        7.5158774852752686E-002   3.3408869057893753E-002  -2.8906743973493576E-002   2.3310236632823944E-002
   1.2023000046610832E-002   6.5762390499999999        8.4591753780841827E-002   3.7885040044784546E-002  -2.8989493846893311E-002   3.0383020639419556E-002
   1.5848999843001366E-002   6.5762390499999999        9.6272014081478119E-002   4.3369997292757034E-002  -2.7743548154830933E-002   3.9654176682233810E-002
   2.0893000066280365E-002   6.5762390499999999       0.11083343625068665        5.0187639892101288E-002  -2.4540385231375694E-002   5.1709156483411789E-002
   2.7542000636458397E-002   6.5762390499999999       0.12902544438838959        5.8754276484251022E-002  -1.8563089892268181E-002   6.7183047533035278E-002
   3.6308001726865768E-002   6.5762390499999999       0.15168252587318420        6.9590270519256592E-002  -8.7967533618211746E-003   8.6668320000171661E-002
   4.7862999141216278E-002   6.5762390499999999       0.17960131168365479        8.3298854529857635E-002   5.9278872795403004E-003  0.11049339175224304     
   6.3096001744270325E-002   6.5762390499999999       0.21331232786178589       0.10050453990697861        2.6805864647030830E-002  0.13834454119205475     
   8.3176001906394958E-002   6.5762390499999999       0.25261089205741882       0.12167447805404663        5.4747514426708221E-002  0.16862882673740387     
  0.10000000149011612        6.5762390499999999       0.28116929531097412       0.13800694048404694        7.7390104532241821E-002  0.18845528364181519     
  0.12500000000000000        6.5762390499999999       0.31651559472084045       0.15974706411361694       0.10852867364883423       0.20917256176471710     
  0.15000000596046448        6.5762390499999999       0.34379774332046509       0.17831672728061676       0.13587044179439545       0.22053220868110657     
  0.17499999701976776        6.5762390499999999       0.36355578899383545       0.19363421201705933       0.15900638699531555       0.22392968833446503     
  0.20000000298023224        6.5762390499999999       0.37638863921165466       0.20569606125354767       0.17783322930335999       0.22079728543758392     
  0.22499999403953552        6.5762390499999999       0.38292986154556274       0.21456286311149597       0.19242750108242035       0.21251383423805237     
  0.25000000000000000        6.5762390499999999       0.38382893800735474       0.22034677863121033       0.20297592878341675       0.20035326480865479     
  0.27500000596046448        6.5762390499999999       0.37973716855049133       0.22320130467414856       0.20973382890224457       0.18545657396316528     
  0.30000001192092896        6.5762390499999999       0.37129715085029602       0.22331297397613525       0.21299888193607330       0.16881871223449707     
  0.32499998807907104        6.5762390499999999       0.35913497209548950       0.22089420258998871       0.21309381723403931       0.15128538012504578     
  0.34999999403953552        6.5762390499999999       0.34385392069816589       0.21617740392684937       0.21035462617874146       0.13355639576911926     
  0.37500000000000000        6.5762390499999999       0.32603016495704651       0.20940980315208435       0.20512239634990692       0.11619346588850021     
  0.40000000596046448        6.5762390499999999       0.30620896816253662       0.20084881782531738       0.19773736596107483        9.9630773067474365E-002
  0.42500001192092896        6.5762390499999999       0.28490224480628967       0.19075806438922882       0.18853463232517242        8.4187418222427368E-002
  0.44999998807907104        6.5762390499999999       0.26258632540702820       0.17940360307693481       0.17784085869789124        7.0080742239952087E-002
  0.47499999403953552        6.5762390499999999       0.23970058560371399       0.16705057024955750       0.16597166657447815        5.7440038770437241E-002
  0.50000000000000000        6.5762390499999999       0.21664632856845856       0.15396006405353546       0.15322954952716827        4.6320222318172455E-002
  0.52499997615814209        6.5762390499999999       0.19378608465194702       0.14038625359535217       0.13990199565887451        3.6714989691972733E-002
  0.55000001192092896        6.5762390499999999       0.17144320905208588       0.12657359242439270       0.12625999748706818        2.8569372370839119E-002
  0.57499998807907104        6.5762390499999999       0.14990168809890747       0.11275431513786316       0.11255641281604767        2.1791342645883560E-002
  0.60000002384185791        6.5762390499999999       0.12940612435340881        9.9145993590354919E-002   9.9024653434753418E-002   1.6262447461485863E-002
  0.62500000000000000        6.5762390499999999       0.11016208678483963        8.5949219763278961E-002   8.5877187550067902E-002   1.1847290210425854E-002
  0.64999997615814209        6.5762390499999999        9.2336356639862061E-002   7.3345437645912170E-002   7.3304221034049988E-002   8.4018390625715256E-003
  0.67500001192092896        6.5762390499999999        7.6057575643062592E-002   6.1494901776313782E-002   6.1472292989492416E-002   5.7804957032203674E-003
  0.69999998807907104        6.5762390499999999        6.1416856944561005E-002   5.0534721463918686E-002   5.0522916018962860E-002   3.8419412449002266E-003
  0.72500002384185791        6.5762390499999999        4.8468638211488724E-002   4.0577080100774765E-002   4.0571261197328568E-002   2.4537469726055861E-003
  0.75000000000000000        6.5762390499999999        3.7231639027595520E-002   3.1707558780908585E-002   3.1704884022474289E-002   1.4958103420212865E-003
  0.77499997615814209        6.5762390499999999        2.7689926326274872E-002   2.3983621969819069E-002   2.3982500657439232E-002   8.6266937432810664E-004
  0.80000001192092896        6.5762390499999999        1.9794153049588203E-002   1.7433276399970055E-002   1.7432872205972672E-002   4.6478549484163523E-004
  0.82499998807907104        6.5762390499999999        1.3462894596159458E-002   1.2053869664669037E-002   1.2053778395056725E-002   2.2890826221555471E-004
  0.85000002384185791        6.5762390499999999        8.5841007530689240E-003   7.8110657632350922E-003   7.8111249022185802E-003   9.7651776741258800E-005
  0.87500000000000000        6.5762390499999999        5.0166719593107700E-003   4.6379971317946911E-003   4.6381582506000996E-003   2.8432599719963036E-005
  0.89999997615814209        6.5762390499999999        2.5921310298144817E-003   2.4345736019313335E-003   2.4348348379135132E-003  -8.0707295637694187E-006
  0.92500001192092896        6.5762390499999999        1.1164101306349039E-003   1.0669679613783956E-003   1.0673364158719778E-003  -2.9773720598313957E-005
  0.94999998807907104        6.5762390499999999        3.7179313949309289E-004   3.6732619628310204E-004   3.6779104266315699E-004  -4.5203509216662496E-005
  0.97500002384185791        6.5762390499999999        1.1917019583052024E-004   1.3384065823629498E-004   1.3435664004646242E-004  -5.5549218814121559E-005
   1.0000000000000000        6.5762390499999999        1.0126581764779985E-004   1.3185194984544069E-004   1.3232625497039407E-004  -5.6666562159080058E-005
   9.9999997171806854E-010   8.4321124930000000        2.8860797174274921E-003  -9.8282028920948505E-004  -1.1630519293248653E-003  -1.1782049114117399E-004
   1.3183000246996812E-009   8.4321124930000000        3.0207047238945961E-003  -9.8749622702598572E-004  -1.1882494436576962E-003  -1.2024812167510390E-004
   1.7378000150003459E-009   8.4321124930000000        3.1622396782040596E-003  -9.9024327937513590E-004  -1.2137286830693483E-003  -1.2266867270227522E-004
   2.2908999142146058E-009   8.4321124930000000        3.3111353404819965E-003  -9.9085003603249788E-004  -1.2395262019708753E-003  -1.2507002975326031E-004
   3.0200000278313155E-009   8.4321124930000000        3.4677775111049414E-003  -9.8908611107617617E-004  -1.2656707549467683E-003  -1.2743499246425927E-004
   3.9810998941902653E-009   8.4321124930000000        3.6326090339571238E-003  -9.8470307420939207E-004  -1.2922069290652871E-003  -1.2974269338883460E-004
   5.2481001766579993E-009   8.4321124930000000        3.8061097729951143E-003  -9.7743177320808172E-004  -1.3191928155720234E-003  -1.3196723011787981E-004
   6.9183001549788514E-009   8.4321124930000000        3.9887721650302410E-003  -9.6698210109025240E-004  -1.3466975651681423E-003  -1.3407637015916407E-004
   9.1201002305751899E-009   8.4321124930000000        4.1811321862041950E-003  -9.5303996931761503E-004  -1.3748088385909796E-003  -1.3603073603007942E-004
   1.2023000373062587E-008   8.4321124930000000        4.3837712146341801E-003  -9.3526492128148675E-004  -1.4036344364285469E-003  -1.3778246648143977E-004
   1.5849000334355878E-008   8.4321124930000000        4.5972215011715889E-003  -9.1329764109104872E-004  -1.4332926366478205E-003  -1.3927301915828139E-004
   2.0892999330612838E-008   8.4321124930000000        4.8221759498119354E-003  -8.8673870777711272E-004  -1.4639439759775996E-003  -1.4043315604794770E-004
   2.7542000680114143E-008   8.4321124930000000        5.0592827610671520E-003  -8.5516611579805613E-004  -1.4957664534449577E-003  -1.4117952378001064E-004
   3.6307998385609608E-008   8.4321124930000000        5.3092916496098042E-003  -8.1811717245727777E-004  -1.5289792791008949E-003  -1.4141348947305232E-004
   4.7863000673942224E-008   8.4321124930000000        5.5729201994836330E-003  -7.7510491246357560E-004  -1.5638291370123625E-003  -1.4101860870141536E-004
   6.3096003088958241E-008   8.4321124930000000        5.8510061353445053E-003  -7.2559341788291931E-004  -1.6006161458790302E-003  -1.3985851546749473E-004
   8.3175997644957533E-008   8.4321124930000000        6.1443867161870003E-003  -6.6901475656777620E-004  -1.6396825667470694E-003  -1.3777449203189462E-004
   1.0965000285523274E-007   8.4321124930000000        6.4540281891822815E-003  -6.0474238125607371E-004  -1.6814370173960924E-003  -1.3458219473250210E-004
   1.4453999597208167E-007   8.4321124930000000        6.7807827144861221E-003  -5.3213944192975760E-004  -1.7263278132304549E-003  -1.3007159577682614E-004
   1.9054999711443088E-007   8.4321124930000000        7.1258866228163242E-003  -4.5044725993648171E-004  -1.7749193357303739E-003  -1.2399793195072562E-004
   2.5118998792095226E-007   8.4321124930000000        7.4902484193444252E-003  -3.5894356551580131E-004  -1.8278019269928336E-003  -1.1608979548327625E-004
   3.3112999631157436E-007   8.4321124930000000        7.8751277178525925E-003  -2.5678265956230462E-004  -1.8856960814446211E-003  -1.0603590635582805E-004
   4.3651999703797628E-007   8.4321124930000000        8.2818018272519112E-003  -1.4306926459539682E-004  -1.9494158914312720E-003  -9.3488204583991319E-005
   5.7544002629583701E-007   8.4321124930000000        8.7115382775664330E-003  -1.6866813894012012E-005  -2.0198759157210588E-003  -7.8062454122118652E-005
   7.5857997217099182E-007   8.4321124930000000        9.1658122837543488E-003   1.2286650598980486E-004  -2.0981368143111467E-003  -5.9330253861844540E-005
   9.9999999747524271E-007   8.4321124930000000        9.6461102366447449E-003   2.7722519007511437E-004  -2.1853884682059288E-003  -3.6825142160523683E-005
   1.3182999509808724E-006   8.4321124930000000        1.0154131799936295E-002   4.4742174213752151E-004  -2.2829987574368715E-003  -1.0034224942501169E-005
   1.7377999483869644E-006   8.4321124930000000        1.0691415518522263E-002   6.3466577557846904E-004  -2.3924596607685089E-003   2.1581043256446719E-005
   2.2909000563231530E-006   8.4321124930000000        1.1260030791163445E-002   8.4040360525250435E-004  -2.5155404582619667E-003   5.8621717471396551E-005
   3.0199998946045525E-006   8.4321124930000000        1.1861843988299370E-002   1.0660674888640642E-003  -2.6541582774370909E-003   1.0170682071475312E-004
   3.9810997805034276E-006   8.4321124930000000        1.2498982250690460E-002   1.3132408494129777E-003  -2.8104942757636309E-003   1.5149795217439532E-004
   5.2481000238913111E-006   8.4321124930000000        1.3173771090805531E-002   1.5836430247873068E-003  -2.9870048165321350E-003   2.0869506988674402E-004
   6.9183001869532745E-006   8.4321124930000000        1.3888647779822350E-002   1.8790971953421831E-003  -3.1864221673458815E-003   2.7402859996072948E-004
   9.1201000032015145E-006   8.4321124930000000        1.4646298252046108E-002   2.2015890572220087E-003  -3.4118162002414465E-003   3.4827284980565310E-004
   1.2022999726468697E-005   8.4321124930000000        1.5449675731360912E-002   2.5532776489853859E-003  -3.6666267551481724E-003   4.3225582339800894E-004
   1.5849000192247331E-005   8.4321124930000000        1.6301656141877174E-002   2.9363424982875586E-003  -3.9545744657516479E-003   5.2683486137539148E-004
   2.0892999600619078E-005   8.4321124930000000        1.7205897718667984E-002   3.3533624373376369E-003  -4.2799627408385277E-003   6.3301390036940575E-004
   2.7542000680114143E-005   8.4321124930000000        1.8166059628129005E-002   3.8069682195782661E-003  -4.6474458649754524E-003   7.5190071947872639E-004
   3.6307999835116789E-005   8.4321124930000000        1.9186438992619514E-002   4.3001286685466766E-003  -5.0622676499187946E-003   8.8484393199905753E-004
   4.7862999053904787E-005   8.4321124930000000        2.0271502435207367E-002   4.8359152860939503E-003  -5.5300793610513210E-003   1.0334663093090057E-003
   6.3095998484641314E-005   8.4321124930000000        2.1426599472761154E-002   5.4178331047296524E-003  -6.0572181828320026E-003   1.1998928384855390E-003
   8.3175997133366764E-005   8.4321124930000000        2.2657582536339760E-002   6.0496167279779911E-003  -6.6505088470876217E-003   1.3868878595530987E-003
   1.0964999819407240E-004   8.4321124930000000        2.3971524089574814E-002   6.7355572246015072E-003  -7.3175090365111828E-003   1.5982161276042461E-003
   1.4453999756369740E-004   8.4321124930000000        2.5375910103321075E-002   7.4800355359911919E-003  -8.0659464001655579E-003   1.8388547468930483E-003
   1.9054999575018883E-004   8.4321124930000000        2.6881074532866478E-002   8.2887485623359680E-003  -8.9047467336058617E-003   2.1158563904464245E-003
   2.5119000929407775E-004   8.4321124930000000        2.8497550636529922E-002   9.1672027483582497E-003  -9.8422067239880562E-003   2.4384730495512486E-003
   3.3112999517470598E-004   8.4321124930000000        3.0239574611186981E-002   1.0122485458850861E-002  -1.0887312702834606E-002   2.8195418417453766E-003
   4.3652000022120774E-004   8.4321124930000000        3.2124418765306473E-002   1.1162744835019112E-002  -1.2048488482832909E-002   3.2763448543846607E-003
   5.7544000446796417E-004   8.4321124930000000        3.4173280000686646E-002   1.2297474779188633E-002  -1.3332757167518139E-002   3.8319679442793131E-003
   7.5857999036088586E-004   8.4321124930000000        3.6413703113794327E-002   1.3538580387830734E-002  -1.4745283871889114E-002   4.5173661783337593E-003
   1.0000000474974513E-003   8.4321124930000000        3.8880597800016403E-002   1.4900591224431992E-002  -1.6287200152873993E-002   5.3734299726784229E-003
   1.3183000264689326E-003   8.4321124930000000        4.1619800031185150E-002   1.6402225941419601E-002  -1.7953919246792793E-002   6.4542405307292938E-003
   1.7377999611198902E-003   8.4321124930000000        4.4689577072858810E-002   1.8066700547933578E-002  -1.9730607047677040E-002   7.8299436718225479E-003
   2.2909000981599092E-003   8.4321124930000000        4.8169095069169998E-002   1.9925801083445549E-002  -2.1589810028672218E-002   9.5930127426981926E-003
   3.0199999455362558E-003   8.4321124930000000        5.2160430699586868E-002   2.2020354866981506E-002  -2.3482551798224449E-002   1.1862235143780708E-002
   3.9810999296605587E-003   8.4321124930000000        5.6799262762069702E-002   2.4405447766184807E-002  -2.5331042706966400E-002   1.4790995977818966E-002
   5.2481000311672688E-003   8.4321124930000000        6.2264945358037949E-002   2.7155414223670959E-002  -2.7016533538699150E-002   1.8575880676507950E-002
   6.9182999432086945E-003   8.4321124930000000        6.8792745471000671E-002   3.0370421707630157E-002  -2.8363455086946487E-002   2.3466048762202263E-002
   9.1201001778244972E-003   8.4321124930000000        7.6690308749675751E-002   3.4186117351055145E-002  -2.9119791463017464E-002   2.9774250462651253E-002
   1.2023000046610832E-002   8.4321124930000000        8.6355209350585938E-002   3.8785424083471298E-002  -2.8932437300682068E-002   3.7885755300521851E-002
   1.5848999843001366E-002   8.4321124930000000        9.8286397755146027E-002   4.4410210102796555E-002  -2.7319876477122307E-002   4.8255953937768936E-002
   2.0893000066280365E-002   8.4321124930000000       0.11310501396656036        5.1381707191467285E-002  -2.3643312975764275E-002   6.1405163258314133E-002
   2.7542000636458397E-002   8.4321124930000000       0.13153649866580963        6.0108944773674011E-002  -1.7086790874600410E-002   7.7861398458480835E-002
   3.6308001726865768E-002   8.4321124930000000       0.15437482297420502        7.1097426116466522E-002  -6.6566267050802708E-003   9.8057016730308533E-002
   4.7862999141216278E-002   8.4321124930000000       0.18235291540622711        8.4923498332500458E-002   8.7622310966253281E-003  0.12209943681955338     
   6.3096001744270325E-002   8.4321124930000000       0.21590815484523773       0.10216711461544037        3.0264208093285561E-002  0.14940051734447479     
   8.3176001906394958E-002   8.4321124930000000       0.25471070408821106       0.12322697043418884        5.8601941913366318E-002  0.17807894945144653     
  0.10000000149011612        8.4321124930000000       0.28267657756805420       0.13935741782188416        8.1279113888740540E-002  0.19613939523696899     
  0.12500000000000000        8.4321124930000000       0.31695330142974854       0.16065850853919983       0.11209840327501297       0.21396128833293915     
  0.15000000596046448        8.4321124930000000       0.34304141998291016       0.17867013812065125       0.13881178200244904       0.22244910895824432     
  0.17499999701976776        8.4321124930000000       0.36156538128852844       0.19335362315177917       0.16112723946571350       0.22323355078697205     
  0.20000000298023224        8.4321124930000000       0.37318602204322815       0.20474095642566681       0.17902974784374237       0.21787373721599579     
  0.22499999403953552        8.4321124930000000       0.37858268618583679       0.21292217075824738       0.19266203045845032       0.20780484378337860     
  0.25000000000000000        8.4321124930000000       0.37843820452690125       0.21803405880928040       0.20226012170314789       0.19431041181087494     
  0.27500000596046448        8.4321124930000000       0.37342745065689087       0.22025054693222046       0.20811554789543152       0.17851027846336365     
  0.30000001192092896        8.4321124930000000       0.36420866847038269       0.21977475285530090       0.21055202186107635       0.16135878860950470     
  0.32499998807907104        8.4321124930000000       0.35141712427139282       0.21683238446712494       0.20991028845310211       0.14364972710609436     
  0.34999999403953552        8.4321124930000000       0.33565995097160339       0.21166603267192841       0.20653812587261200       0.12602560222148895     
  0.37500000000000000        8.4321124930000000       0.31751266121864319       0.20453026890754700       0.20078337192535400       0.10898979008197784     
  0.40000000596046448        8.4321124930000000       0.29751625657081604       0.19568723440170288       0.19298911094665527        9.2920266091823578E-002
  0.42500001192092896        8.4321124930000000       0.27617532014846802       0.18540287017822266       0.18348999321460724        7.8084185719490051E-002
  0.44999998807907104        8.4321124930000000       0.25395634770393372       0.17394332587718964       0.17260968685150146        6.4652644097805023E-002
  0.47499999403953552        8.4321124930000000       0.23128697276115417       0.16157181560993195       0.16065870225429535        5.2715267986059189E-002
  0.50000000000000000        8.4321124930000000       0.20855520665645599       0.14854569733142853       0.14793269336223602        4.2294193059206009E-002
  0.52499997615814209        8.4321124930000000       0.18610912561416626       0.13511367142200470       0.13471090793609619        3.3357288688421249E-002
  0.55000001192092896        8.4321124930000000       0.16425687074661255       0.12151334434747696       0.12125490605831146        2.5830382481217384E-002
  0.57499998807907104        8.4321124930000000       0.14326673746109009       0.10796878486871719       0.10780724883079529        1.9608398899435997E-002
  0.60000002384185791        8.4321124930000000       0.12336751073598862        9.4688303768634796E-002   9.4590254127979279E-002   1.4565326273441315E-002
  0.62500000000000000        8.4321124930000000       0.10474904626607895        8.1862404942512512E-002   8.1804819405078888E-002   1.0562945157289505E-002
  0.64999997615814209        8.4321124930000000        8.7562821805477142E-002   6.9661781191825867E-002   6.9629214704036713E-002   7.4583147652447224E-003
  0.67500001192092896        8.4321124930000000        7.1922808885574341E-002   5.8235507458448410E-002   5.8217864483594894E-002   5.1100095734000206E-003
  0.69999998807907104        8.4321124930000000        5.7906314730644226E-002   4.7709319740533829E-002   4.7700241208076477E-002   3.3831358887255192E-003
  0.72500002384185791        8.4321124930000000        4.5555088669061661E-002   3.8184098899364471E-002   3.8179703056812286E-002   2.1531658712774515E-003
  0.75000000000000000        8.4321124930000000        3.4876473248004913E-002   2.9734440147876740E-002   2.9732467606663704E-002   1.3086640974506736E-003
  0.77499997615814209        8.4321124930000000        2.5844685733318329E-002   2.2407433018088341E-002   2.2406635805964470E-002   7.5297878356650472E-004
  0.80000001192092896        8.4321124930000000        1.8402272835373878E-002   1.6221588477492332E-002   1.6221325844526291E-002   4.0500907925888896E-004
  0.82499998807907104        8.4321124930000000        1.2461641803383827E-002   1.1165982112288475E-002   1.1165954172611237E-002   1.9916435121558607E-004
  0.85000002384185791        8.4321124930000000        7.9067535698413849E-003   7.1995593607425690E-003   7.1996515616774559E-003   8.4650993812829256E-005
  0.87500000000000000        8.4321124930000000        4.5949178747832775E-003   4.2506740428507328E-003   4.2508603073656559E-003   2.4231871066149324E-005
  0.89999997615814209        8.4321124930000000        2.3587495088577271E-003   2.2168417926877737E-003   2.2171281743794680E-003  -7.3913633968913928E-006
  0.92500001192092896        8.4321124930000000        1.0082946391776204E-003   9.6476770704612136E-004   9.6516043413430452E-004  -2.5426130378036760E-005
  0.94999998807907104        8.4321124930000000        3.3344491384923458E-004   3.3075310057029128E-004   3.3123535104095936E-004  -3.6932859075022861E-005
  0.97500002384185791        8.4321124930000000        1.0693311924114823E-004   1.2178996985312551E-004   1.2230518041178584E-004  -4.2758321797009557E-005
   1.0000000000000000        8.4321124930000000        8.9052693510893732E-005   1.1851549061248079E-004   1.1895450006704777E-004  -3.9399052184307948E-005
   9.9999997171806854E-010   10.811730010000000        2.9030456207692623E-003  -9.8258454818278551E-004  -1.1615572730079293E-003  -1.5644497761968523E-004
   1.3183000246996812E-009   10.811730010000000        3.0385600402951241E-003  -9.8697433713823557E-004  -1.1867420980706811E-003  -1.5955862181726843E-004
   1.7378000150003459E-009   10.811730010000000        3.1810349319130182E-003  -9.8940590396523476E-004  -1.2122228508815169E-003  -1.6263910220004618E-004
   2.2908999142146058E-009   10.811730010000000        3.3309250138700008E-003  -9.8966551013290882E-004  -1.2380395783111453E-003  -1.6566601698286831E-004
   3.0200000278313155E-009   10.811730010000000        3.4886193461716175E-003  -9.8752020858228207E-004  -1.2642255751416087E-003  -1.6861170297488570E-004
   3.9810998941902653E-009   10.811730010000000        3.6545644979923964E-003  -9.8271889146417379E-004  -1.2908304343000054E-003  -1.7144293815363199E-004
   5.2481001766579993E-009   10.811730010000000        3.8292440585792065E-003  -9.7498943796381354E-004  -1.3179186498746276E-003  -1.7411910812370479E-004
   6.9183001549788514E-009   10.811730010000000        4.0131541900336742E-003  -9.6403859788551927E-004  -1.3455663574859500E-003  -1.7659045988693833E-004
   9.1201002305751899E-009   10.811730010000000        4.2068366892635822E-003  -9.4954884843900800E-004  -1.3738697161898017E-003  -1.7879698134493083E-004
   1.2023000373062587E-008   10.811730010000000        4.4108764268457890E-003  -9.3117600772529840E-004  -1.4029465382918715E-003  -1.8066653865389526E-004
   1.5849000334355878E-008   10.811730010000000        4.6258103102445602E-003  -9.0855709277093410E-004  -1.4329260447993875E-003  -1.8211221322417259E-004
   2.0892999330612838E-008   10.811730010000000        4.8523382283747196E-003  -8.8128820061683655E-004  -1.4639821602031589E-003  -1.8303183605894446E-004
   2.7542000680114143E-008   10.811730010000000        5.0911135040223598E-003  -8.4894301835447550E-004  -1.4963080175220966E-003  -1.8330392776988447E-004
   3.6307998385609608E-008   10.811730010000000        5.3428923711180687E-003  -8.1105367280542850E-004  -1.5301398234441876E-003  -1.8278589413966984E-004
   4.7863000673942224E-008   10.811730010000000        5.6083984673023224E-003  -7.6712819281965494E-004  -1.5657442854717374E-003  -1.8131117394659668E-004
   6.3096003088958241E-008   10.811730010000000        5.8884783647954464E-003  -7.1662483969703317E-004  -1.6034436412155628E-003  -1.7868615395855159E-004
   8.3175997644957533E-008   10.811730010000000        6.1839758418500423E-003  -6.5896951127797365E-004  -1.6436055302619934E-003  -1.7468749138060957E-004
   1.0965000285523274E-007   10.811730010000000        6.4958664588630199E-003  -5.9352908283472061E-004  -1.6866670921444893E-003  -1.6905760276131332E-004
   1.4453999597208167E-007   10.811730010000000        6.8250116892158985E-003  -5.1965983584523201E-004  -1.7331083072349429E-003  -1.6150594456121325E-004
   1.9054999711443088E-007   10.811730010000000        7.1726595051586628E-003  -4.3659456423483789E-004  -1.7835299950093031E-003  -1.5169507241807878E-004
   2.5118998792095226E-007   10.811730010000000        7.5397277250885963E-003  -3.4360343124717474E-004  -1.8385612638667226E-003  -1.3925523671787232E-004
   3.3112999631157436E-007   10.811730010000000        7.9274903982877731E-003  -2.3983124992810190E-004  -1.8989664968103170E-003  -1.2376398080959916E-004
   4.3651999703797628E-007   10.811730010000000        8.3372360095381737E-003  -1.2437273107934743E-004  -1.9656089134514332E-003  -1.0475235467310995E-004
   5.7544002629583701E-007   10.811730010000000        8.7702488526701927E-003   3.7192255604168167E-006  -2.0394548773765564E-003  -8.1706464698072523E-005
   7.5857997217099182E-007   10.811730010000000        9.2280218377709389E-003   1.4549848856404424E-004  -2.1216236054897308E-003  -5.4056090448284522E-005
   9.9999999747524271E-007   10.811730010000000        9.7120599821209908E-003   3.0207232339307666E-004  -2.2133670281618834E-003  -2.1184294382692315E-005
   1.3182999509808724E-006   10.811730010000000        1.0224084369838238E-002   4.7466784599237144E-004  -2.3161217104643583E-003   1.7584618035471067E-005
   1.7377999483869644E-006   10.811730010000000        1.0765655897557735E-002   6.6450936719775200E-004  -2.4314499460160732E-003   6.2955135945230722E-005
   2.2909000563231530E-006   10.811730010000000        1.1338874697685242E-002   8.7306165369227529E-004  -2.5612013414502144E-003   1.1571412323974073E-004
   3.0199998946045525E-006   10.811730010000000        1.1945636011660099E-002   1.1017755605280399E-003  -2.7073745150119066E-003   1.7666762869339436E-004
   3.9810997805034276E-006   10.811730010000000        1.2588105164468288E-002   1.3522560475394130E-003  -2.8722379356622696E-003   2.4667772231623530E-004
   5.2481000238913111E-006   10.811730010000000        1.3268648646771908E-002   1.6262467252090573E-003  -3.0583406332880259E-003   3.2665813341736794E-004
   6.9183001869532745E-006   10.811730010000000        1.3989753089845181E-002   1.9255978986620903E-003  -3.2685119658708572E-003   4.1756569407880306E-004
   9.1201000032015145E-006   10.811730010000000        1.4754162169992924E-002   2.2523261141031981E-003  -3.5059228539466858E-003   5.2042223978787661E-004
   1.2022999726468697E-005   10.811730010000000        1.5564898960292339E-002   2.6086261495947838E-003  -3.7741197738796473E-003   6.3633132958784699E-004
   1.5849000192247331E-005   10.811730010000000        1.6424916684627533E-002   2.9967166483402252E-003  -4.0769274346530437E-003   7.6644873479381204E-004
   2.0892999600619078E-005   10.811730010000000        1.7337968572974205E-002   3.4192239399999380E-003  -4.4187642633914948E-003   9.1214734129607677E-004
   2.7542000680114143E-005   10.811730010000000        1.8307831138372421E-002   3.8788330275565386E-003  -4.8043946735560894E-003   1.0749605717137456E-003
   3.6307999835116789E-005   10.811730010000000        1.9338939338922501E-002   4.3785776942968369E-003  -5.2391765639185905E-003   1.2567706871777773E-003
   4.7862999053904787E-005   10.811730010000000        2.0435925573110580E-002   4.9216025508940220E-003  -5.7288664393126965E-003   1.4598511625081301E-003
   6.3095998484641314E-005   10.811730010000000        2.1604340523481369E-002   5.5115036666393280E-003  -6.2799034640192986E-003   1.6871687257662416E-003
   8.3175997133366764E-005   10.811730010000000        2.2850278764963150E-002   6.1521218158304691E-003  -6.8991933949291706E-003   1.9425504142418504E-003
   1.0964999819407240E-004   10.811730010000000        2.4181116372346878E-002   6.8478779867291451E-003  -7.5943577103316784E-003   2.2311427164822817E-003
   1.4453999756369740E-004   10.811730010000000        2.5604689493775368E-002   7.6033053919672966E-003  -8.3731263875961304E-003   2.5596418417990208E-003
   1.9054999575018883E-004   10.811730010000000        2.7131792157888412E-002   8.4242969751358032E-003  -9.2443935573101044E-003   2.9373851139098406E-003
   2.5119000929407775E-004   10.811730010000000        2.8773479163646698E-002   9.3165840953588486E-003  -1.0216283611953259E-002   3.3763833343982697E-003
   3.3112999517470598E-004   10.811730010000000        3.0544657260179520E-002   1.0287540964782238E-002  -1.1297491379082203E-002   3.8930177688598633E-003
   4.3652000022120774E-004   10.811730010000000        3.2463394105434418E-002   1.1345664970576763E-002  -1.2495929375290871E-002   4.5089251361787319E-003
   5.7544000446796417E-004   10.811730010000000        3.4551851451396942E-002   1.2500874698162079E-002  -1.3817798346281052E-002   5.2524539642035961E-003
   7.5857999036088586E-004   10.811730010000000        3.6838755011558533E-002   1.3765605166554451E-002  -1.5267030335962772E-002   6.1609097756445408E-003
   1.0000000474974513E-003   10.811730010000000        3.9360396564006805E-002   1.5155028551816940E-002  -1.6842950135469437E-002   7.2825932875275612E-003
   1.3183000264689326E-003   10.811730010000000        4.2164292186498642E-002   1.6688654199242592E-002  -1.8538404256105423E-002   8.6801350116729736E-003
   1.7377999611198902E-003   10.811730010000000        4.5310597866773605E-002   1.8390638753771782E-002  -2.0334996283054352E-002   1.0432991199195385E-002
   2.2909000981599092E-003   10.811730010000000        4.8880703747272491E-002   2.0293923094868660E-002  -2.2200468927621841E-002   1.2643824331462383E-002
   3.0199999455362558E-003   10.811730010000000        5.2979093044996262E-002   2.2440660744905472E-002  -2.4079492315649986E-002   1.5441372059285641E-002
   3.9810999296605587E-003   10.811730010000000        5.7743951678276062E-002   2.4887466803193092E-002  -2.5886125862598419E-002   1.8988022580742836E-002
   5.2481000311672688E-003   10.811730010000000        6.3357047736644745E-002   2.7710357680916786E-002  -2.7491478249430656E-002   2.3486772552132607E-002
   6.9182999432086945E-003   10.811730010000000        7.0055492222309113E-002   3.1011210754513741E-002  -2.8707867488265038E-002   2.9188109561800957E-002
   9.1201001778244972E-003   10.811730010000000        7.8147530555725098E-002   3.4927204251289368E-002  -2.9269590973854065E-002   3.6397643387317657E-002
   1.2023000046610832E-002   10.811730010000000        8.8028959929943085E-002   3.9642177522182465E-002  -2.8809336945414543E-002   4.5480147004127502E-002
   1.5848999843001366E-002   10.811730010000000       0.10019268840551376        4.5397549867630005E-002  -2.6833174750208855E-002   5.6850176304578781E-002
   2.0893000066280365E-002   10.811730010000000       0.11524711549282074        5.2511643618345261E-002  -2.2695137187838554E-002   7.0959530770778656E-002
   2.7542000636458397E-002   10.811730010000000       0.13389423489570618        6.1386108398437500E-002  -1.5583616681396961E-002   8.8229551911354065E-002
   3.6308001726865768E-002   10.811730010000000       0.15688908100128174        7.2511844336986542E-002  -4.5291073620319366E-003  0.10893951356410980     
   4.7862999141216278E-002   10.811730010000000       0.18490400910377502        8.6439244449138641E-002   1.1528096161782742E-002  0.13299337029457092     
   6.3096001744270325E-002   10.811730010000000       0.21828882396221161       0.10370583832263947        3.3584538847208023E-002  0.15956062078475952     
   8.3176001906394958E-002   10.811730010000000       0.25659757852554321       0.12464589625597000        6.2244407832622528E-002  0.18652060627937317     
  0.10000000149011612        10.811730010000000       0.28398796916007996       0.14057406783103943        8.4912978112697601E-002  0.20281009376049042     
  0.12500000000000000        10.811730010000000       0.31724050641059875       0.16144727170467377       0.11537980288267136       0.21783663332462311     
  0.15000000596046448        10.811730010000000       0.34219765663146973       0.17892372608184814       0.14146395027637482       0.22363543510437012     
  0.17499999701976776        10.811730010000000       0.35956227779388428       0.19300547242164612       0.16298380494117737       0.22203232347965240     
  0.20000000298023224        10.811730010000000       0.37005239725112915       0.20375776290893555       0.18000598251819611       0.21468345820903778     
  0.22499999403953552        10.811730010000000       0.37438902258872986       0.21129812300205231       0.19273357093334198       0.20305907726287842     
  0.25000000000000000        10.811730010000000       0.37328487634658813       0.21578603982925415       0.20144677162170410       0.18843789398670197     
  0.27500000596046448        10.811730010000000       0.36743560433387756       0.21741402149200439       0.20646914839744568       0.17190976440906525     
  0.30000001192092896        10.811730010000000       0.35751289129257202       0.21640026569366455       0.20814700424671173       0.15438382327556610     
  0.32499998807907104        10.811730010000000       0.34415930509567261       0.21298226714134216       0.20683641731739044       0.13660073280334473     
  0.34999999403953552        10.811730010000000       0.32798448204994202       0.20741151273250580       0.20289482176303864       0.11914695799350739     
  0.37500000000000000        10.811730010000000       0.30956229567527771       0.19994877278804779       0.19667521119117737       0.10247062146663666     
  0.40000000596046448        10.811730010000000       0.28942880034446716       0.19085998833179474       0.18852226436138153        8.6897686123847961E-002
  0.42500001192092896        10.811730010000000       0.26808091998100281       0.18041263520717621       0.17876946926116943        7.2648257017135620E-002
  0.44999998807907104        10.811730010000000       0.24597533047199249       0.16887238621711731       0.16773696243762970        5.9852361679077148E-002
  0.47499999403953552        10.811730010000000       0.22352811694145203       0.15650011599063873       0.15572991967201233        4.8565044999122620E-002
  0.50000000000000000        10.811730010000000       0.20111441612243652       0.14354914426803589       0.14303711056709290        3.8780495524406433E-002
  0.52499997615814209        10.811730010000000       0.17906852066516876       0.13026273250579834       0.12992976605892181        3.0445070937275887E-002
  0.55000001192092896        10.811730010000000       0.15768414735794067       0.11687166243791580       0.11666034907102585        2.3469133302569389E-002
  0.57499998807907104        10.811730010000000       0.13721488416194916       0.10359213501214981       0.10346159338951111        1.7737619578838348E-002
  0.60000002384185791        10.811730010000000       0.11787480115890503        9.0623654425144196E-002   9.0545415878295898E-002   1.3119322247803211E-002
  0.62500000000000000        10.811730010000000        9.9839195609092712E-002   7.8147180378437042E-002   7.8101873397827148E-002   9.4748744741082191E-003
  0.64999997615814209        10.811730010000000        8.3245515823364258E-002   6.6323369741439819E-002   6.6298142075538635E-002   6.6634574905037880E-003
  0.67500001192092896        10.811730010000000        6.8194359540939331E-002   5.5290941148996353E-002   5.5277518928050995E-002   4.5482660643756390E-003
  0.69999998807907104        10.811730010000000        5.4750587791204453E-002   4.5165207237005234E-002   4.5158445835113525E-002   3.0007860623300076E-003
  0.72500002384185791        10.811730010000000        4.2944572865962982E-002   3.6036755889654160E-002   3.6033567041158676E-002   1.9039448816329241E-003
  0.75000000000000000        10.811730010000000        3.2773576676845551E-002   2.7970286086201668E-002   2.7968909591436386E-002   1.1542255524545908E-003
  0.77499997615814209        10.811730010000000        2.4203218519687653E-002   2.1003626286983490E-002   2.1003106608986855E-002   6.6284026252105832E-004
  0.80000001192092896        10.811730010000000        1.7169093713164330E-002   1.5146938152611256E-002   1.5146796591579914E-002   3.5607517929747701E-004
  0.82499998807907104        10.811730010000000        1.1578492820262909E-002   1.0382123291492462E-002   1.0382149368524551E-002   1.7493119230493903E-004
  0.85000002384185791        10.811730010000000        7.3122698813676834E-003   6.6624539904296398E-003   6.6625736653804779E-003   7.4194242188241333E-005
  0.87500000000000000        10.811730010000000        4.2268470861017704E-003   3.9124335162341595E-003   3.9126384072005749E-003   2.1074478354421444E-005
  0.89999997615814209        10.811730010000000        2.1563896443694830E-003   2.0279379095882177E-003   2.0282398909330368E-003  -6.4465480136277620E-006
  0.92500001192092896        10.811730010000000        9.1521098511293530E-004   8.7670062202960253E-004   8.7710435036569834E-004  -2.1428624677355401E-005
  0.94999998807907104        10.811730010000000        3.0056550167500973E-004   2.9930387972854078E-004   2.9978650854900479E-004  -2.9829378036083654E-005
  0.97500002384185791        10.811730010000000        9.6224699518643320E-005   1.1110196646768600E-004   1.1159733548993245E-004  -3.2316242140950635E-005
   1.0000000000000000        10.811730010000000        7.8335600846912712E-005   1.0662720160325989E-004   1.0701378778321669E-004  -2.5989449568442069E-005
   9.9999997171806854E-010   13.862896859999999        2.9192008078098297E-003  -9.8233122844249010E-004  -1.1603371240198612E-003  -1.9470909319352359E-004
   1.3183000246996812E-009   13.862896859999999        3.0555622652173042E-003  -9.8644685931503773E-004  -1.1855328921228647E-003  -1.9843573682010174E-004
   1.7378000150003459E-009   13.862896859999999        3.1989330891519785E-003  -9.8857644479721785E-004  -1.2110419338569045E-003  -2.0209018839523196E-004
   2.2908999142146058E-009   13.862896859999999        3.3497707918286324E-003  -9.8850380163639784E-004  -1.2369083706289530E-003  -2.0564167061820626E-004
   3.0200000278313155E-009   13.862896859999999        3.5084679257124662E-003  -9.8599353805184364E-004  -1.2631702702492476E-003  -2.0904984558001161E-004
   3.9810998941902653E-009   13.862896859999999        3.6754740867763758E-003  -9.8079198505729437E-004  -1.2898830464109778E-003  -2.1226660464890301E-004
   5.2481001766579993E-009   13.862896859999999        3.8512770552188158E-003  -9.7262422787025571E-004  -1.3171177124604583E-003  -2.1523382747545838E-004
   6.9183001549788514E-009   13.862896859999999        4.0363767184317112E-003  -9.6119398949667811E-004  -1.3449584366753697E-003  -2.1788117010146379E-004
   9.1201002305751899E-009   13.862896859999999        4.2313188314437866E-003  -9.4618042930960655E-004  -1.3735101092606783E-003  -2.2012466797605157E-004
   1.2023000373062587E-008   13.862896859999999        4.4366936199367046E-003  -9.2723593115806580E-004  -1.4029010199010372E-003  -2.2186433488968760E-004
   1.5849000334355878E-008   13.862896859999999        4.6530421823263168E-003  -9.0399390319362283E-004  -1.4332723803818226E-003  -2.2298110707197338E-004
   2.0892999330612838E-008   13.862896859999999        4.8810699954628944E-003  -8.7604630971327424E-004  -1.4648120850324631E-003  -2.2333576634991914E-004
   2.7542000680114143E-008   13.862896859999999        5.1214355044066906E-003  -8.4296235581859946E-004  -1.4977282844483852E-003  -2.2276453091762960E-004
   3.6307998385609608E-008   13.862896859999999        5.3749019280076027E-003  -8.0426962813362479E-004  -1.5322756953537464E-003  -2.2107642143964767E-004
   4.7863000673942224E-008   13.862896859999999        5.6421984918415546E-003  -7.5947114964947104E-004  -1.5687404666095972E-003  -2.1805046708323061E-004
   6.3096003088958241E-008   13.862896859999999        5.9241792187094688E-003  -7.0801959373056889E-004  -1.6074680024757981E-003  -2.1343128173612058E-004
   8.3175997644957533E-008   13.862896859999999        6.2216953374445438E-003  -6.4933515386655927E-004  -1.6488512046635151E-003  -2.0692669204436243E-004
   1.0965000285523274E-007   13.862896859999999        6.5357321873307228E-003  -5.8277812786400318E-004  -1.6933557344600558E-003  -1.9820165471173823E-004
   1.4453999597208167E-007   13.862896859999999        6.8671577610075474E-003  -5.0769845256581903E-004  -1.7414927715435624E-003  -1.8688166164793074E-004
   1.9054999711443088E-007   13.862896859999999        7.2172321379184723E-003  -4.2332074372097850E-004  -1.7938993405550718E-003  -1.7253278929274529E-004
   2.5118998792095226E-007   13.862896859999999        7.5868829153478146E-003  -3.2890783040784299E-004  -1.8512420356273651E-003  -1.5468474884983152E-004
   3.3112999631157436E-007   13.862896859999999        7.9773962497711182E-003  -2.2359547438099980E-004  -1.9143285462632775E-003  -1.3280169514473528E-004
   4.3651999703797628E-007   13.862896859999999        8.3900745958089828E-003  -1.0646875307429582E-004  -1.9840684253722429E-003  -1.0629254393279552E-004
   5.7544002629583701E-007   13.862896859999999        8.8262157514691353E-003   2.3429511202266440E-005  -2.0614790264517069E-003  -7.4513649451546371E-005
   7.5857997217099182E-007   13.862896859999999        9.2873303219676018E-003   1.6716473328415304E-004  -2.1477341651916504E-003  -3.6753430322278291E-005
   9.9999999747524271E-007   13.862896859999999        9.7749410197138786E-003   3.2585646840743721E-004  -2.2441451437771320E-003   7.7539543781313114E-006
   1.3182999509808724E-006   13.862896859999999        1.0290789417922497E-002   5.0074583850800991E-004  -2.3522134870290756E-003   5.9845042414963245E-005
   1.7377999483869644E-006   13.862896859999999        1.0836458764970303E-002   6.9307140074670315E-004  -2.4735676124691963E-003   1.2038721615681425E-004
   2.2909000563231530E-006   13.862896859999999        1.1414078995585442E-002   9.0431550052016973E-004  -2.6101318653672934E-003   1.9035124569199979E-004
   3.0199998946045525E-006   13.862896859999999        1.2025574222207069E-002   1.1359470663592219E-003  -2.7639816980808973E-003   2.7072819648310542E-004
   3.9810997805034276E-006   13.862896859999999        1.2673143297433853E-002   1.3895917218178511E-003  -2.9374673031270504E-003   3.6258058389648795E-004
   5.2481000238913111E-006   13.862896859999999        1.3359196484088898E-002   1.6670164186507463E-003  -3.1332247890532017E-003   4.6703891712240875E-004
   6.9183001869532745E-006   13.862896859999999        1.4086266048252583E-002   1.9700976554304361E-003  -3.3541738521307707E-003   5.8529380476102233E-004
   9.1201000032015145E-006   13.862896859999999        1.4857153408229351E-002   2.3008822463452816E-003  -3.6035813391208649E-003   7.1862817276269197E-004
   1.2022999726468697E-005   13.862896859999999        1.5674946829676628E-002   2.6615988463163376E-003  -3.8850945420563221E-003   8.6844369070604444E-004
   1.5849000192247331E-005   13.862896859999999        1.6542674973607063E-002   3.0545038171112537E-003  -4.2026364244520664E-003   1.0362267494201660E-003
   2.0892999600619078E-005   13.862896859999999        1.7464188858866692E-002   3.4822705201804638E-003  -4.5607364736497402E-003   1.2237667106091976E-003
   2.7542000680114143E-005   13.862896859999999        1.8443370237946510E-002   3.9476356469094753E-003  -4.9642641097307205E-003   1.4330851845443249E-003
   3.6307999835116789E-005   13.862896859999999        1.9484793767333031E-002   4.4536953791975975E-003  -5.4186880588531494E-003   1.6666804440319538E-003
   4.7862999053904787E-005   13.862896859999999        2.0593248307704926E-002   5.0036665052175522E-003  -5.9298640117049217E-003   1.9275789381936193E-003
   6.3095998484641314E-005   13.862896859999999        2.1774480119347572E-002   5.6012324057519436E-003  -6.5043284557759762E-003   2.2197135258466005E-003
   8.3175997133366764E-005   13.862896859999999        2.3034824058413506E-002   6.2503363005816936E-003  -7.1490621194243431E-003   2.5481199845671654E-003
   1.0964999819407240E-004   13.862896859999999        2.4381939321756363E-002   6.9555258378386497E-003  -7.8717358410358429E-003   2.9194911476224661E-003
   1.4453999756369740E-004   13.862896859999999        2.5824010372161865E-002   7.7214804477989674E-003  -8.6800688877701759E-003   3.3424175344407558E-003
   1.9054999575018883E-004   13.862896859999999        2.7372263371944427E-002   8.5542825981974602E-003  -9.5828967168927193E-003   3.8287038914859295E-003
   2.5119000929407775E-004   13.862896859999999        2.9038263484835625E-002   9.4598801806569099E-003  -1.0588138364255428E-002   4.3932814151048660E-003
   3.3112999517470598E-004   13.862896859999999        3.0837548896670341E-002   1.0445922613143921E-002  -1.1704145930707455E-002   5.0562038086354733E-003
   4.3652000022120774E-004   13.862896859999999        3.2788958400487900E-002   1.1521243490278721E-002  -1.2938255444169044E-002   5.8435248211026192E-003
   5.7544000446796417E-004   13.862896859999999        3.4915566444396973E-002   1.2696168385446072E-002  -1.4295762404799461E-002   6.7888037301599979E-003
   7.5857999036088586E-004   13.862896859999999        3.7247218191623688E-002   1.3983635231852531E-002  -1.5779266133904457E-002   7.9354867339134216E-003
   1.0000000474974513E-003   13.862896859999999        3.9821520447731018E-002   1.5399429947137833E-002  -1.7386168241500854E-002   9.3388464301824570E-003
   1.3183000264689326E-003   13.862896859999999        4.2687550187110901E-002   1.6963809728622437E-002  -1.9106633961200714E-002   1.1069330386817455E-002
   1.7377999611198902E-003   13.862896859999999        4.5907247811555862E-002   1.8701817840337753E-002  -2.0918602123856544E-002   1.3214576058089733E-002
   2.2909000981599092E-003   13.862896859999999        4.9564067274332047E-002   2.0647473633289337E-002  -2.2784953936934471E-002   1.5885852277278900E-002
   3.0199999455362558E-003   13.862896859999999        5.3764689713716507E-002   2.2844171151518822E-002  -2.4644037708640099E-002   1.9219692796468735E-002
   3.9810999296605587E-003   13.862896859999999        5.8649592101573944E-002   2.5349933654069901E-002  -2.6401942595839500E-002   2.3384718224406242E-002
   5.2481000311672688E-003   13.862896859999999        6.4402654767036438E-002   2.8242310509085655E-002  -2.7920046821236610E-002   2.8586931526660919E-002
   6.9182999432086945E-003   13.862896859999999        7.1262516081333160E-002   3.1624708324670792E-002  -2.8999291360378265E-002   3.5074129700660706E-002
   9.1201001778244972E-003   13.862896859999999        7.9537704586982727E-002   3.5635616630315781E-002  -2.9361456632614136E-002   4.3140362948179245E-002
   1.2023000046610832E-002   13.862896859999999        8.9621916413307190E-002   4.0459558367729187E-002  -2.8626712039113045E-002   5.3125485777854919E-002
   1.5848999843001366E-002   13.862896859999999       0.10200181603431702        4.6337250620126724E-002  -2.6290951296687126E-002   6.5399490296840668E-002
   2.0893000066280365E-002   13.862896859999999       0.11727312207221985        5.3583912551403046E-002  -2.1703751757740974E-002   8.0343775451183319E-002
   2.7542000636458397E-002   13.862896859999999       0.13611495494842529        6.2593765556812286E-002  -1.4060700312256813E-002   9.8274782299995422E-002
   3.6308001726865768E-002   13.862896859999999       0.15924480557441711        7.3843374848365784E-002  -2.4187837261706591E-003  0.11932659149169922     
   4.7862999141216278E-002   13.862896859999999       0.18727736175060272        8.7858058512210846E-002   1.4225804246962070E-002  0.14321687817573547     
   6.3096001744270325E-002   13.862896859999999       0.22047990560531616       0.10513485223054886        3.6774720996618271E-002  0.16890224814414978     
   8.3176001906394958E-002   13.862896859999999       0.25829839706420898       0.12594729661941528        6.5692462027072906E-002  0.19406571984291077     
  0.10000000149011612        13.862896859999999       0.28512990474700928       0.14167368412017822        8.8316060602664948E-002  0.20859679579734802     
  0.12500000000000000        13.862896859999999       0.31740024685859680       0.16213002800941467       0.11840438097715378       0.22093687951564789     
  0.15000000596046448        13.862896859999999       0.34128361940383911       0.17909255623817444       0.14386188983917236       0.22422184050083160     
  0.17499999701976776        13.862896859999999       0.35755622386932373       0.19260203838348389       0.16461102664470673       0.22043727338314056     
  0.20000000298023224        13.862896859999999       0.36698871850967407       0.20275497436523438       0.18079410493373871       0.21131095290184021     
  0.22499999403953552        13.862896859999999       0.37034019827842712       0.20969454944133759       0.19266919791698456       0.19833059608936310     
  0.25000000000000000        13.862896859999999       0.36835035681724548       0.21360120177268982       0.20055630803108215       0.18275870382785797     
  0.27500000596046448        13.862896859999999       0.36173316836357117       0.21468454599380493       0.20480732619762421       0.16564846038818359     
  0.30000001192092896        13.862896859999999       0.35117170214653015       0.21317635476589203       0.20578822493553162       0.14786094427108765     
  0.32499998807907104        13.862896859999999       0.33731436729431152       0.20932465791702271       0.20386810600757599       0.13008345663547516     
  0.34999999403953552        13.862896859999999       0.32077208161354065       0.20338872075080872       0.19941222667694092       0.11284831166267395     
  0.37500000000000000        13.862896859999999       0.30211627483367920       0.19563454389572144       0.19277746975421906        9.6551544964313507E-002
  0.40000000596046448        13.862896859999999       0.28187763690948486       0.18633107841014862       0.18430915474891663        8.1471182405948639E-002
  0.42500001192092896        13.862896859999999       0.26054510474205017       0.17574667930603027       0.17433887720108032        6.7784771323204041E-002
  0.44999998807907104        13.862896859999999       0.23856563866138458       0.16414603590965271       0.16318292915821075        5.5585857480764389E-002
  0.47499999403953552        13.862896859999999       0.21634396910667419       0.15178737044334412       0.15114097297191620        4.4899355620145798E-002
  0.50000000000000000        13.862896859999999       0.19424283504486084       0.13891983032226562       0.13849498331546783        3.5695590078830719E-002
  0.52499997615814209        13.862896859999999       0.17258334159851074       0.12578117847442627       0.12550827860832214        2.7903024107217789E-002
  0.55000001192092896        13.862896859999999       0.15164555609226227       0.11259555816650391       0.11242467910051346        2.1419607102870941E-002
  0.57499998807907104        13.862896859999999       0.13166922330856323        9.9571533501148224E-002   9.9467523396015167E-002   1.6122730448842049E-002
  0.60000002384185791        13.862896859999999       0.11285467445850372        8.6900211870670319E-002   8.6838901042938232E-002   1.1877823621034622E-002
  0.62500000000000000        13.862896859999999        9.5363743603229523E-002   7.4753567576408386E-002   7.4718721210956573E-002   8.5456194356083870E-003
  0.64999997615814209        13.862896859999999        7.9320952296257019E-002   6.3282847404479980E-002   6.3263863325119019E-002   5.9881270863115788E-003
  0.67500001192092896        13.862896859999999        6.4814679324626923E-002   5.2617166191339493E-002   5.2607331424951553E-002   4.0733991190791130E-003
  0.69999998807907104        13.862896859999999        5.1898479461669922E-002   4.2862247675657272E-002   4.2857456952333450E-002   2.6791375130414963E-003
  0.72500002384185791        13.862896859999999        4.0592528879642487E-002   3.4099284559488297E-002   3.4097127616405487E-002   1.6952507430687547E-003
  0.75000000000000000        13.862896859999999        3.0885124579071999E-002   2.6384029537439346E-002   2.6383161544799805E-002   1.0254430817440152E-003
  0.77499997615814209        13.862896859999999        2.2734342142939568E-002   1.9746016710996628E-002   1.9745735451579094E-002   5.8795307995751500E-004
  0.80000001192092896        13.862896859999999        1.6069803386926651E-002   1.4188027009367943E-002   1.4187990687787533E-002   3.1555467285215855E-004
  0.82499998807907104        13.862896859999999        1.0794545523822308E-002   9.6857296302914619E-003   9.6858013421297073E-003   1.5494845865759999E-004
  0.85000002384185791        13.862896859999999        6.7870491184294224E-003   6.1875884421169758E-003   6.1877304688096046E-003   6.5672385971993208E-005
  0.87500000000000000        13.862896859999999        3.9033999200910330E-003   3.6150189116597176E-003   3.6152373068034649E-003   1.8664220988284796E-005
  0.89999997615814209        13.862896859999999        1.9796513952314854E-003   1.8628565594553947E-003   1.8631670391187072E-003  -5.3961089179210830E-006
  0.92500001192092896        13.862896859999999        8.3445548079907894E-004   8.0023100599646568E-004   8.0063613131642342E-004  -1.7846632545115426E-005
  0.94999998807907104        13.862896859999999        2.7215233421884477E-004   2.7204613434150815E-004   2.7251752908341587E-004  -2.3805316232028417E-005
  0.97500002384185791        13.862896859999999        8.6801854195073247E-005   1.0157666838495061E-004   1.0204022692050785E-004  -2.3861135559855029E-005
   1.0000000000000000        13.862896859999999        6.8901063059456646E-005   9.6005249361041933E-005   9.6330360975116491E-005  -1.5661616998841055E-005
   9.9999997171806854E-010   17.775130269999998        2.9346263036131859E-003  -9.8206277471035719E-004  -1.1593684321269393E-003  -2.3258698638528585E-004
   1.3183000246996812E-009   17.775130269999998        3.0717970803380013E-003  -9.8591542337089777E-004  -1.1845986591652036E-003  -2.3684804909862578E-004
   1.7378000150003459E-009   17.775130269999998        3.2160235568881035E-003  -9.8775525111705065E-004  -1.2101625325158238E-003  -2.4098453286569566E-004
   2.2908999142146058E-009   17.775130269999998        3.3677669707685709E-003  -9.8736374638974667E-004  -1.2361087137833238E-003  -2.4495332036167383E-004
   3.0200000278313155E-009   17.775130269999998        3.5274219699203968E-003  -9.8450330551713705E-004  -1.2624803930521011E-003  -2.4869921617209911E-004
   3.9810998941902653E-009   17.775130269999998        3.6954421084374189E-003  -9.7891781479120255E-004  -1.2893393868580461E-003  -2.5215678033418953E-004
   5.2481001766579993E-009   17.775130269999998        3.8723184261471033E-003  -9.7032974008470774E-004  -1.3167636934667826E-003  -2.5524778175167739E-004
   6.9183001549788514E-009   17.775130269999998        4.0585552342236042E-003  -9.5843971939757466E-004  -1.3448456302285194E-003  -2.5787847698666155E-004
   9.1201002305751899E-009   17.775130269999998        4.2547015473246574E-003  -9.4292400171980262E-004  -1.3736999826505780E-003  -2.5993780582211912E-004
   1.2023000373062587E-008   17.775130269999998        4.4613517820835114E-003  -9.2343142023310065E-004  -1.4034655177965760E-003  -2.6129456819035113E-004
   1.5849000334355878E-008   17.775130269999998        4.6790526248514652E-003  -8.9959206525236368E-004  -1.4342961367219687E-003  -2.6179425185546279E-004
   2.0892999330612838E-008   17.775130269999998        4.9085137434303761E-003  -8.7099371012300253E-004  -1.4663937035948038E-003  -2.6125684962607920E-004
   2.7542000680114143E-008   17.775130269999998        5.1503996364772320E-003  -8.3720177644863725E-004  -1.4999826671555638E-003  -2.5947255198843777E-004
   3.6307998385609608E-008   17.775130269999998        5.4054786451160908E-003  -7.9773896140977740E-004  -1.5353356720879674E-003  -2.5619813823141158E-004
   4.7863000673942224E-008   17.775130269999998        5.6744874455034733E-003  -7.5210368959233165E-004  -1.5727593563497066E-003  -2.5115438620559871E-004
   6.3096003088958241E-008   17.775130269999998        5.9582851827144623E-003  -6.9974345387890935E-004  -1.6126218251883984E-003  -2.4402038252446800E-004
   8.3175997644957533E-008   17.775130269999998        6.2577323988080025E-003  -6.4007280161604285E-004  -1.6553414752706885E-003  -2.3443148529622704E-004
   1.0965000285523274E-007   17.775130269999998        6.5738204866647720E-003  -5.7244568597525358E-004  -1.7014124896377325E-003  -2.2197169892024249E-004
   1.4453999597208167E-007   17.775130269999998        6.9074276834726334E-003  -4.9620610661804676E-004  -1.7513764323666692E-003  -2.0617965492419899E-004
   1.9054999711443088E-007   17.775130269999998        7.2598233819007874E-003  -4.1057064663618803E-004  -1.8059061840176582E-003  -1.8652193830348551E-004
   2.5118998792095226E-007   17.775130269999998        7.6319444924592972E-003  -3.1479517929255962E-004  -1.8657048931345344E-003  -1.6242588753812015E-004
   3.3112999631157436E-007   17.775130269999998        8.0250902101397514E-003  -2.0800679340027273E-004  -1.9316220423206687E-003  -1.3324052270036191E-004
   4.3651999703797628E-007   17.775130269999998        8.4405746310949326E-003  -8.9281311375088990E-005  -2.0046122372150421E-003  -9.8251570307184011E-005
   5.7544002629583701E-007   17.775130269999998        8.8797118514776230E-003   4.2348157876404002E-005  -2.0857409108430147E-003  -5.6685403251321986E-005
   7.5857997217099182E-007   17.775130269999998        9.3440245836973190E-003   1.8795813957694918E-004  -2.1762354299426079E-003  -7.6891838034498505E-006
   9.9999999747524271E-007   17.775130269999998        9.8350560292601585E-003   3.4868004149757326E-004  -2.2774627432227135E-003   4.9651160225039348E-005
   1.3182999509808724E-006   17.775130269999998        1.0354568250477314E-002   5.2576843881979585E-004  -2.3909860756248236E-003   1.1633241228992119E-004
   1.7377999483869644E-006   17.775130269999998        1.0904165916144848E-002   7.2047550929710269E-004  -2.5184960104525089E-003   1.9338376296218485E-004
   2.2909000563231530E-006   17.775130269999998        1.1486005038022995E-002   9.3430082779377699E-004  -2.6619890704751015E-003   2.8196055791340768E-004
   3.0199998946045525E-006   17.775130269999998        1.2102039530873299E-002   1.1687304358929396E-003  -2.8236121870577335E-003   3.8324017077684402E-004
   3.9810997805034276E-006   17.775130269999998        1.2754502706229687E-002   1.4254102716222405E-003  -3.0057928524911404E-003   4.9848953494802117E-004
   5.2481000238913111E-006   17.775130269999998        1.3445843942463398E-002   1.7061296384781599E-003  -3.2112498302012682E-003   6.2906352104619145E-004
   6.9183001869532745E-006   17.775130269999998        1.4178642071783543E-002   2.0127906464040279E-003  -3.4429891966283321E-003   7.7639892697334290E-004
   9.1201000032015145E-006   17.775130269999998        1.4955752529203892E-002   2.3474683985114098E-003  -3.7043688353151083E-003   9.4205909408628941E-004
   1.2022999726468697E-005   17.775130269999998        1.5780327841639519E-002   2.7124257758259773E-003  -3.9991326630115509E-003   1.1277712183073163E-003
   1.5849000192247331E-005   17.775130269999998        1.6655473038554192E-002   3.1099549960345030E-003  -4.3312991037964821E-003   1.3353900285437703E-003
   2.0892999600619078E-005   17.775130269999998        1.7585130408406258E-002   3.5427748225629330E-003  -4.7055031172931194E-003   1.5671720029786229E-003
   2.7542000680114143E-005   17.775130269999998        1.8573287874460220E-002   4.0136720053851604E-003  -5.1267165690660477E-003   1.8256915500387549E-003
   3.6307999835116789E-005   17.775130269999998        1.9624650478363037E-002   4.5258044265210629E-003  -5.6005148217082024E-003   2.1141441538929939E-003
   4.7862999053904787E-005   17.775130269999998        2.0744163542985916E-002   5.0824577920138836E-003  -6.1328485608100891E-003   2.4364052806049585E-003
   6.3095998484641314E-005   17.775130269999998        2.1937763318419456E-002   5.6873997673392296E-003  -6.7303436808288097E-003   2.7974885888397694E-003
   8.3175997133366764E-005   17.775130269999998        2.3212008178234100E-002   6.3446741551160812E-003  -7.4000465683639050E-003   3.2037659548223019E-003
   1.0964999819407240E-004   17.775130269999998        2.4574844166636467E-002   7.0589501410722733E-003  -8.1496657803654671E-003   3.6636155564337969E-003
   1.4453999756369740E-004   17.775130269999998        2.6034781709313393E-002   7.8350491821765900E-003  -8.9868875220417976E-003   4.1876607574522495E-003
   1.9054999575018883E-004   17.775130269999998        2.7603469789028168E-002   8.6792372167110443E-003  -9.9204592406749725E-003   4.7903093509376049E-003
   2.5119000929407775E-004   17.775130269999998        2.9292961582541466E-002   9.5976712182164192E-003  -1.0958055965602398E-002   5.4895165376365185E-003
   3.3112999517470598E-004   17.775130269999998        3.1119406223297119E-002   1.0598265565931797E-002  -1.2107637710869312E-002   6.3090706244111061E-003
   4.3652000022120774E-004   17.775130269999998        3.3102367073297501E-002   1.1690175160765648E-002  -1.3375895097851753E-002   7.2794249281287193E-003
   5.7544000446796417E-004   17.775130269999998        3.5265810787677765E-002   1.2884116731584072E-002  -1.4767137356102467E-002   8.4392149001359940E-003
   7.5857999036088586E-004   17.775130269999998        3.7640627473592758E-002   1.4193511568009853E-002  -1.6282536089420319E-002   9.8377373069524765E-003
   1.0000000474974513E-003   17.775130269999998        4.0265675634145737E-002   1.5634726732969284E-002  -1.7917471006512642E-002   1.1536727659404278E-002
   1.3183000264689326E-003   17.775130269999998        4.3191514909267426E-002   1.7228731885552406E-002  -1.9659331068396568E-002   1.3613664545118809E-002
   1.7377999611198902E-003   17.775130269999998        4.6481739729642868E-002   1.9001403823494911E-002  -2.1482307463884354E-002   1.6163229942321777E-002
   2.2909000981599092E-003   17.775130269999998        5.0221733748912811E-002   2.0987778902053833E-002  -2.3344401270151138E-002   1.9303763285279274E-002
   3.0199999455362558E-003   17.775130269999998        5.4520208388566971E-002   2.3232406005263329E-002  -2.5177706032991409E-002   2.3177575320005417E-002
   3.9810999296605587E-003   17.775130269999998        5.9519700706005096E-002   2.5794614106416702E-002  -2.6880554854869843E-002   2.7956996113061905E-002
   5.2481000311672688E-003   17.775130269999998        6.5405979752540588E-002   2.8753349557518959E-002  -2.8305023908615112E-002   3.3848006278276443E-002
   6.9182999432086945E-003   17.775130269999998        7.2418920695781708E-002   3.2213386148214340E-002  -2.9241416603326797E-002   4.1092269122600555E-002
   9.1201001778244972E-003   17.775130269999998        8.0867037177085876E-002   3.6314334720373154E-002  -2.9400100931525230E-002   4.9968615174293518E-002
   1.2023000046610832E-002   17.775130269999998        9.1141670942306519E-002   4.1241195052862167E-002  -2.8390290215611458E-002   6.0788478702306747E-002
   1.5848999843001366E-002   17.775130269999998       0.10372309386730194        4.7233775258064270E-002  -2.5699725374579430E-002   7.3874682188034058E-002
   2.0893000066280365E-002   17.775130269999998       0.11919441819190979        5.4604023694992065E-002  -2.0675886422395706E-002   8.9537486433982849E-002
   2.7542000636458397E-002   17.775130269999998       0.13821244239807129        6.3738718628883362E-002  -1.2523963116109371E-002  0.10799121856689453     
   3.6308001726865768E-002   17.775130269999998       0.16145846247673035        7.5100362300872803E-002  -3.2922785612754524E-004  0.12923310697078705     
   4.7862999141216278E-002   17.775130269999998       0.18949213624000549        8.9190021157264709E-002   1.6856130212545395E-002  0.15281113982200623     
   6.3096001744270325E-002   17.775130269999998       0.22250282764434814       0.10646604746580124        3.9842028170824051E-002  0.17749595642089844     
   8.3176001906394958E-002   17.775130269999998       0.25983569025993347       0.12714461982250214        6.8961538374423981E-002  0.20081196725368500     
  0.10000000149011612        17.775130269999998       0.28612414002418518       0.14267031848430634        9.1509453952312469E-002  0.21360993385314941     
  0.12500000000000000        17.775130269999998       0.31745129823684692       0.16272054612636566       0.12119899690151215       0.22337695956230164     
  0.15000000596046448        17.775130269999998       0.34031319618225098       0.17918901145458221       0.14603500068187714       0.22431433200836182     
  0.17499999701976776        17.775130269999998       0.35555455088615417       0.19215323030948639       0.16603803634643555       0.21853631734848022     
  0.20000000298023224        17.775130269999998       0.36399489641189575       0.20173922181129456       0.18142057955265045       0.20782060921192169     
  0.22499999403953552        17.775130269999998       0.36642810702323914       0.20811407268047333       0.19249096512794495       0.19365786015987396     
  0.25000000000000000        17.775130269999998       0.36361819505691528       0.21147774159908295       0.19960504770278931       0.17728537321090698     
  0.27500000596046448        17.775130269999998       0.35629531741142273       0.21205545961856842       0.20313982665538788       0.15971481800079346     
  0.30000001192092896        17.775130269999998       0.34515225887298584       0.21009133756160736       0.20347842574119568       0.14175751805305481     
  0.32499998807907104        17.775130269999998       0.33084192872047424       0.20584285259246826       0.20100095868110657       0.12404801696538925     
  0.34999999403953552        17.775130269999998       0.31397557258605957       0.19957602024078369       0.19607906043529510       0.10706663131713867     
  0.37500000000000000        17.775130269999998       0.29512152075767517       0.19156129658222198       0.18907229602336884        9.1160558164119720E-002
  0.40000000596046448        17.775130269999998       0.27480459213256836       0.18206989765167236       0.18032588064670563        7.6563723385334015E-002
  0.42500001192092896        17.775130269999998       0.25350576639175415       0.17137053608894348       0.17016905546188354        6.3415206968784332E-002
  0.44999998807907104        17.775130269999998       0.23166225850582123       0.15972654521465302       0.15891391038894653        5.1776163280010223E-002
  0.47499999403953552        17.775130269999998       0.20966771245002747       0.14739324152469635       0.14685454964637756        4.1645221412181854E-002
  0.50000000000000000        17.775130269999998       0.18787293136119843       0.13461546599864960       0.13426618278026581        3.2972339540719986E-002
  0.52499997615814209        17.775130269999998       0.16658639907836914       0.12162550538778305       0.12140450626611710        2.5671111419796944E-002
  0.55000001192092896        17.775130269999998       0.14607524871826172       0.10864100605249405       0.10850494354963303        1.9629573449492455E-002
  0.57499998807907104        17.775130269999998       0.12656621634960175        9.5863185822963715E-002   9.5781959593296051E-002   1.4719530008733273E-002
  0.60000002384185791        17.775130269999998       0.10824672877788544        8.3475157618522644E-002   8.3428345620632172E-002   1.0804474353790283E-002
  0.62500000000000000        17.775130269999998        9.1266162693500519E-002   7.1640379726886749E-002   7.1614481508731842E-002   7.7461618930101395E-003
  0.64999997615814209        17.775130269999998        7.5737096369266510E-002   6.0501303523778915E-002   6.0487654060125351E-002   5.4099075496196747E-003
  0.67500001192092896        17.775130269999998        6.1736702919006348E-002   5.0178114324808121E-002   5.0171338021755219E-002   3.6687024403363466E-003
  0.69999998807907104        17.775130269999998        4.9308277666568756E-002   4.0767669677734375E-002   4.0764559060335159E-002   2.4062346201390028E-003
  0.72500002384185791        17.775130269999998        3.8462769240140915E-002   3.2342582941055298E-002   3.2341305166482925E-002   1.5189184341579676E-003
  0.75000000000000000        17.775130269999998        2.9180495068430901E-002   2.4950478225946426E-002   2.4950046092271805E-002   9.1703736688941717E-004
  0.77499997615814209        17.775130269999998        2.1412899717688560E-002   1.8613448366522789E-002   1.8613368272781372E-002   5.2511785179376602E-004
  0.80000001192092896        17.775130269999998        1.5084453858435154E-002   1.3327718712389469E-002   1.3327771797776222E-002   2.8165109688416123E-004
  0.82499998807907104        17.775130269999998        1.0094673372805119E-002   9.0635288506746292E-003   9.0636387467384338E-003   1.3828936789650470E-004
  0.85000002384185791        17.775130269999998        6.3202576711773872E-003   5.7652662508189678E-003   5.7654264383018017E-003   5.8641900977818295E-005
  0.87500000000000000        17.775130269999998        3.6173979751765728E-003   3.3518841955810785E-003   3.3521116711199284E-003   1.6793410395621322E-005
  0.89999997615814209        17.775130269999998        1.8242837395519018E-003   1.7176547553390265E-003   1.7179682618007064E-003  -4.3371678657422308E-006
  0.92500001192092896        17.775130269999998        7.6391443144530058E-004   7.3337566573172808E-004   7.3377531953155994E-004  -1.4693032426293939E-005
  0.94999998807907104        17.775130269999998        2.4742545792832971E-004   2.4825413129292428E-004   2.4870652123354375E-004  -1.8744503904599696E-005
  0.97500002384185791        17.775130269999998        7.8469318395946175E-005   9.3051065050531179E-005   9.3475660833064467E-005  -1.7062795450328849E-005
   1.0000000000000000        17.775130269999998        6.0570670029846951E-005   8.6492909758817405E-005   8.6752770585007966E-005  -7.7793220043531619E-006
   9.9999997171806854E-010   22.791430920000000        2.9493912588804960E-003  -9.8178174812346697E-004  -1.1586331529542804E-003  -2.7005173615179956E-004
   1.3183000246996812E-009   22.791430920000000        3.0873371288180351E-003  -9.8538130987435579E-004  -1.1839210055768490E-003  -2.7476376271806657E-004
   1.7378000150003459E-009   22.791430920000000        3.2323834020644426E-003  -9.8694232292473316E-004  -1.2095659039914608E-003  -2.7928521740250289E-004
   2.2908999142146058E-009   22.791430920000000        3.3849938772618771E-003  -9.8624418023973703E-004  -1.2356212828308344E-003  -2.8355870745144784E-004
   3.0200000278313155E-009   22.791430920000000        3.5455664619803429E-003  -9.8304718267172575E-004  -1.2621361529454589E-003  -2.8751202626153827E-004
   3.9810998941902653E-009   22.791430920000000        3.7145577371120453E-003  -9.7709265537559986E-004  -1.2891787337139249E-003  -2.9106024885550141E-004
   5.2481001766579993E-009   22.791430920000000        3.8924624677747488E-003  -9.6810044487938285E-004  -1.3168345903977752E-003  -2.9410244314931333E-004
   6.9183001549788514E-009   22.791430920000000        4.0797879919409752E-003  -9.5576856983825564E-004  -1.3452047714963555E-003  -2.9651878867298365E-004
   9.1201002305751899E-009   22.791430920000000        4.2770877480506897E-003  -9.3977019423618913E-004  -1.3744138414040208E-003  -2.9816830647177994E-004
   1.2023000373062587E-008   22.791430920000000        4.4849603436887264E-003  -9.1975094983354211E-004  -1.4046122087165713E-003  -2.9888557037338614E-004
   1.5849000334355878E-008   22.791430920000000        4.7039566561579704E-003  -8.9533755090087652E-004  -1.4359661145135760E-003  -2.9847747646272182E-004
   2.0892999330612838E-008   22.791430920000000        4.9347910098731518E-003  -8.6611410370096564E-004  -1.4686922077089548E-003  -2.9671983793377876E-004
   2.7542000680114143E-008   22.791430920000000        5.1781334914267063E-003  -8.3164189709350467E-004  -1.5030313516035676E-003  -2.9335354338400066E-004
   3.6307998385609608E-008   22.791430920000000        5.4347584955394268E-003  -7.9143932089209557E-004  -1.5392743516713381E-003  -2.8807963826693594E-004
   4.7863000673942224E-008   22.791430920000000        5.7054078206419945E-003  -7.4500031769275665E-004  -1.5777485677972436E-003  -2.8055743314325809E-004
   6.3096003088958241E-008   22.791430920000000        5.9909475967288017E-003  -6.9176714168861508E-004  -1.6188446898013353E-003  -2.7039708220399916E-004
   8.3175997644957533E-008   22.791430920000000        6.2922453507781029E-003  -6.3114915974438190E-004  -1.6630066093057394E-003  -2.5715839001350105E-004
   1.0965000285523274E-007   22.791430920000000        6.6103003919124603E-003  -5.6249427143484354E-004  -1.7107565654441714E-003  -2.4034141097217798E-004
   1.4453999597208167E-007   22.791430920000000        6.9459984079003334E-003  -4.8514048103243113E-004  -1.7626663902774453E-003  -2.1939555881544948E-004
   1.9054999711443088E-007   22.791430920000000        7.3006199672818184E-003  -3.9829695015214384E-004  -1.8194437725469470E-003  -1.9368517678231001E-004
   2.5118998792095226E-007   22.791430920000000        7.6751108281314373E-003  -3.0121274176053703E-004  -1.8818274838849902E-003  -1.6253381909336895E-004
   3.3112999631157436E-007   22.791430920000000        8.0707808956503868E-003  -1.9300654821563512E-004  -1.9507075194269419E-003  -1.2517372670117766E-004
   4.3651999703797628E-007   22.791430920000000        8.4889577701687813E-003  -7.2745315264910460E-005  -2.0270822569727898E-003  -8.0766403698362410E-005
   5.7544002629583701E-007   22.791430920000000        8.9309681206941605E-003   6.0547208704520017E-005  -2.1120633464306593E-003  -2.8407737772795372E-005
   7.5857997217099182E-007   22.791430920000000        9.3983514234423637E-003   2.0795826276298612E-004  -2.2069287952035666E-003   3.2896896300371736E-005
   9.9999999747524271E-007   22.791430920000000        9.8926676437258720E-003   3.7063064519315958E-004  -2.3130998015403748E-003   1.0421004117233679E-004
   1.3182999509808724E-006   22.791430920000000        1.0415698401629925E-002   5.4983200971037149E-004  -2.4321975652128458E-003   1.8668945995159447E-004
   1.7377999483869644E-006   22.791430920000000        1.0969067923724651E-002   7.4682768899947405E-004  -2.5659732054919004E-003   2.8152691083960235E-004
   2.2909000563231530E-006   22.791430920000000        1.1554961092770100E-002   9.6313370158895850E-004  -2.7164905332028866E-003   3.9006533916108310E-004
   3.0199998946045525E-006   22.791430920000000        1.2175357900559902E-002   1.2002530274912715E-003  -2.8859653975814581E-003   5.1367247942835093E-004
   3.9810997805034276E-006   22.791430920000000        1.2832527048885822E-002   1.4598506968468428E-003  -3.0768990982323885E-003   6.5382686443626881E-004
   5.2481000238913111E-006   22.791430920000000        1.3528955169022083E-002   1.7437383066862822E-003  -3.2920900266617537E-003   8.1211922224611044E-004
   6.9183001869532745E-006   22.791430920000000        1.4267266727983952E-002   2.0538419485092163E-003  -3.5346262156963348E-003   9.9024863447993994E-004
   9.1201000032015145E-006   22.791430920000000        1.5050370246171951E-002   2.3922654800117016E-003  -3.8079544901847839E-003   1.1900818208232522E-003
   1.2022999726468697E-005   22.791430920000000        1.5881482511758804E-002   2.7613036800175905E-003  -4.1159116663038731E-003   1.4137029647827148E-003
   1.5849000192247331E-005   22.791430920000000        1.6763776540756226E-002   3.1632843893021345E-003  -4.4626081362366676E-003   1.6633750637993217E-003
   2.0892999600619078E-005   22.791430920000000        1.7701286822557449E-002   3.6009699106216431E-003  -4.8527815379202366E-003   1.9418741576373577E-003
   2.7542000680114143E-005   22.791430920000000        1.8698105588555336E-002   4.0771965868771076E-003  -5.2915033884346485E-003   2.2523915395140648E-003
   3.6307999835116789E-005   22.791430920000000        1.9759068265557289E-002   4.5951805077493191E-003  -5.7844500988721848E-003   2.5988966226577759E-003
   4.7862999053904787E-005   22.791430920000000        2.0889263600111008E-002   5.1582753658294678E-003  -6.3376626931130886E-003   2.9862041119486094E-003
   6.3095998484641314E-005   22.791430920000000        2.2094817832112312E-002   5.7703317143023014E-003  -6.9578485563397408E-003   3.4205096308141947E-003
   8.3175997133366764E-005   22.791430920000000        2.3382509127259254E-002   6.4354892820119858E-003  -7.6521076261997223E-003   3.9096302352845669E-003
   1.0964999819407240E-004   22.791430920000000        2.4760553613305092E-002   7.1585355326533318E-003  -8.4281703457236290E-003   4.4637434184551239E-003
   1.4453999756369740E-004   22.791430920000000        2.6237782090902328E-002   7.9444311559200287E-003  -9.2936661094427109E-003   5.0956108607351780E-003
   1.9054999575018883E-004   22.791430920000000        2.7826253324747086E-002   8.7996171787381172E-003  -1.0257224552333355E-002   5.8223395608365536E-003
   2.5119000929407775E-004   22.791430920000000        2.9538484290242195E-002   9.7304536029696465E-003  -1.1326236650347710E-002   6.6649597138166428E-003
   3.3112999517470598E-004   22.791430920000000        3.1391210854053497E-002   1.0745110921561718E-002  -1.2508213520050049E-002   7.6509998179972172E-003
   4.3652000022120774E-004   22.791430920000000        3.3404707908630371E-002   1.1853054165840149E-002  -1.3809136115014553E-002   8.8152345269918442E-003
   5.7544000446796417E-004   22.791430920000000        3.5603769123554230E-002   1.3065374456346035E-002  -1.5232250094413757E-002   1.0201179422438145E-002
   7.5857999036088586E-004   22.791430920000000        3.8020297884941101E-002   1.4395955018699169E-002  -1.6777215525507927E-002   1.1863627471029758E-002
   1.0000000474974513E-003   22.791430920000000        4.0694341063499451E-002   1.5861717984080315E-002  -1.8437298014760017E-002   1.3870222494006157E-002
   1.3183000264689326E-003   22.791430920000000        4.3677844107151031E-002   1.7484311014413834E-002  -2.0197028294205666E-002   1.6304666176438332E-002
   1.7377999611198902E-003   22.791430920000000        4.7035973519086838E-002   1.9290400668978691E-002  -2.2026812657713890E-002   1.9267562776803970E-002
   2.2909000981599092E-003   22.791430920000000        5.0855901092290878E-002   2.1315980702638626E-002  -2.3879762738943100E-002   2.2882845252752304E-002
   3.0199999455362558E-003   22.791430920000000        5.5248208343982697E-002   2.3606676608324051E-002  -2.5681817904114723E-002   2.7296727523207664E-002
   3.9810999296605587E-003   22.791430920000000        6.0357321053743362E-002   2.6223028078675270E-002  -2.7323797345161438E-002   3.2682966440916061E-002
   5.2481000311672688E-003   22.791430920000000        6.6370651125907898E-002   2.9245261102914810E-002  -2.8648918494582176E-002   3.9244841784238815E-002
   6.9182999432086945E-003   22.791430920000000        7.3529087007045746E-002   3.2779376953840256E-002  -2.9437558725476265E-002   4.7214943915605545E-002
   9.1201001778244972E-003   22.791430920000000        8.2140862941741943E-002   3.6965932697057724E-002  -2.9389735311269760E-002   5.6853864341974258E-002
   1.2023000046610832E-002   22.791430920000000        9.2594750225543976E-002   4.1990216821432114E-002  -2.8105141595005989E-002   6.8441905081272125E-002
   1.5848999843001366E-002   22.791430920000000       0.10536451637744904        4.8090960830450058E-002  -2.5065183639526367E-002   8.2253009080886841E-002
   2.0893000066280365E-002   22.791430920000000       0.12102075666189194        5.5576708167791367E-002  -1.9617319107055664E-002   9.8526440560817719E-002
   2.7542000636458397E-002   22.791430920000000       0.14019849896430969        6.4826801419258118E-002  -1.0978348553180695E-002  0.11737791448831558     
   3.6308001726865768E-002   22.791430920000000       0.16354410350322723        7.6289944350719452E-002   1.7367915716022253E-003  0.13867639005184174     
   4.7862999141216278E-002   22.791430920000000       0.19156463444232941        9.0443745255470276E-002   1.9420176744461060E-002  0.16181595623493195     
   6.3096001744270325E-002   22.791430920000000       0.22437575459480286       0.10770955681800842        4.2793214321136475E-002  0.18540579080581665     
   8.3176001906394958E-002   22.791430920000000       0.26122829318046570       0.12824924290180206        7.2065323591232300E-002  0.20684480667114258     
  0.10000000149011612        22.791430920000000       0.28698894381523132       0.14357577264308929        9.4511538743972778E-002  0.21794417500495911     
  0.12500000000000000        22.791430920000000       0.31740918755531311       0.16323034465312958       0.12378670275211334       0.22525300085544586     
  0.15000000596046448        22.791430920000000       0.33929759263992310       0.17922332882881165       0.14800827205181122       0.22399954497814178     
  0.17499999701976776        22.791430920000000       0.35356295108795166       0.19166715443134308       0.16728934645652771       0.21639937162399292     
  0.20000000298023224        22.791430920000000       0.36107018589973450       0.20071570575237274       0.18190747499465942       0.20426157116889954     
  0.22499999403953552        22.791430920000000       0.36264505982398987       0.20655851066112518       0.19221700727939606       0.18906785547733307     
  0.25000000000000000        22.791430920000000       0.35907366871833801       0.20941360294818878       0.19860611855983734       0.17202322185039520     
  0.27500000596046448        22.791430920000000       0.35110035538673401       0.20952059328556061       0.20147417485713959       0.15409444272518158     
  0.30000001192092896        22.791430920000000       0.33942613005638123       0.20713484287261963       0.20121914148330688       0.13604219257831573     
  0.32499998807907104        22.791430920000000       0.32470729947090149       0.20252221822738647       0.19823053479194641       0.11844946444034576     
  0.34999999403953552        22.791430920000000       0.30755460262298584       0.19595466554164886       0.19288501143455505       0.10174690932035446     
  0.37500000000000000        22.791430920000000       0.28853270411491394       0.18770636618137360       0.18554395437240601        8.6236067116260529E-002
  0.40000000596046448        22.791430920000000       0.26816031336784363       0.17805020511150360       0.17655177414417267        7.2110369801521301E-002
  0.42500001192092896        22.791430920000000       0.24691028892993927       0.16725485026836395       0.16623492538928986        5.9474144130945206E-002
  0.44999998807907104        22.791430920000000       0.22521021962165833       0.15558189153671265       0.15490117669105530        4.8359770327806473E-002
  0.47499999403953552        22.791430920000000       0.20344302058219910       0.14328354597091675       0.14283892512321472        3.8742959499359131E-002
  0.50000000000000000        22.791430920000000       0.18194791674613953       0.13060031831264496       0.13031680881977081        3.0556280165910721E-002
  0.52499997615814209        22.791430920000000       0.16102133691310883       0.11775904148817062       0.11758305877447128        2.3700987920165062E-002
  0.55000001192092896        22.791430920000000       0.14091815054416656       0.10497103631496429       0.10486508160829544        1.8057268112897873E-002
  0.57499998807907104        22.791430920000000       0.12185281515121460        9.2430442571640015E-002   9.2368863523006439E-002   1.3492912054061890E-002
  0.60000002384185791        22.791430920000000       0.10400070250034332        8.0312743782997131E-002   8.0278389155864716E-002   9.8705897107720375E-003
  0.62500000000000000        22.791430920000000        8.7499544024467468E-002   6.8773359060287476E-002   6.8755127489566803E-002   7.0537580177187920E-003
  0.64999997615814209        22.791430920000000        7.2450876235961914E-002   5.7946462184190750E-002   5.7937376201152802E-002   4.9113393761217594E-003
  0.67500001192092896        22.791430920000000        5.8921597898006439E-002   4.7943938523530960E-002   4.7939777374267578E-002   3.3212471753358841E-003
  0.69999998807907104        22.791430920000000        4.6945620328187943E-002   3.8854446262121201E-002   3.8852769881486893E-002   2.1728833671659231E-003
  0.72500002384185791        22.791430920000000        3.6525577306747437E-002   3.0742716044187546E-002   3.0742188915610313E-002   1.3687078608199954E-003
  0.75000000000000000        22.791430920000000        2.7634624391794205E-002   2.3648982867598534E-002   2.3648923262953758E-002   8.2499842392280698E-004
  0.77499997615814209        22.791430920000000        2.0218364894390106E-002   1.7588635906577110E-002   1.7588729038834572E-002   4.7191890189424157E-004
  0.80000001192092896        22.791430920000000        1.4196832664310932E-002   1.2552066706120968E-002   1.2552196159958839E-002   2.5301537243649364E-004
  0.82499998807907104        22.791430920000000        9.4666276127099991E-003   8.5047669708728790E-003   8.5049103945493698E-003   1.2426183093339205E-004
  0.85000002384185791        22.791430920000000        5.9031639248132706E-003   5.3876675665378571E-003   5.3878417238593102E-003   5.2775303629459813E-005
  0.87500000000000000        22.791430920000000        3.3630861435085535E-003   3.1177769415080547E-003   3.1180102378129959E-003   1.5315212294808589E-005
  0.89999997615814209        22.791430920000000        1.6868978273123503E-003   1.5891887014731765E-003   1.5895010437816381E-003  -3.3265034744545119E-006
  0.92500001192092896        22.791430920000000        7.0191407576203346E-004   6.7456398392096162E-004   6.7495333496481180E-004  -1.1951649867114611E-005
  0.94999998807907104        22.791430920000000        2.2577022900804877E-004   2.2735539823770523E-004   2.2778373386245221E-004  -1.4524263860948849E-005
  0.97500002384185791        22.791430920000000        7.1068396209739149E-005   8.5390820458997041E-005   8.5772604506928474E-005  -1.1632504538283683E-005
   1.0000000000000000        22.791430920000000        5.3194671636447310E-005   7.7955206506885588E-005   7.8149409091565758E-005  -1.8282134988112375E-006
   9.9999997171806854E-010   29.223376460000001        2.9617182444781065E-003  -9.8152901045978069E-004  -1.1581729631870985E-003  -3.0221565975807607E-004
   1.3183000246996812E-009   29.223376460000001        3.1003116164356470E-003  -9.8491623066365719E-004  -1.1835295008495450E-003  -3.0724817770533264E-004
   1.7378000150003459E-009   29.223376460000001        3.2460424117743969E-003  -9.8624348174780607E-004  -1.2092655524611473E-003  -3.1202167156152427E-004
   2.2908999142146058E-009   29.223376460000001        3.3993772231042385E-003  -9.8528841044753790E-004  -1.2354393256828189E-003  -3.1646477873437107E-004
   3.0200000278313155E-009   29.223376460000001        3.5607165191322565E-003  -9.8180922213941813E-004  -1.2621049536392093E-003  -3.2048902357928455E-004
   3.9810998941902653E-009   29.223376460000001        3.7305192090570927E-003  -9.7554526291787624E-004  -1.2893364764750004E-003  -3.2399068004451692E-004
   5.2481001766579993E-009   29.223376460000001        3.9092828519642353E-003  -9.6621440025046468E-004  -1.3172264443710446E-003  -3.2684725010767579E-004
   6.9183001549788514E-009   29.223376460000001        4.0975180454552174E-003  -9.5351226627826691E-004  -1.3458837056532502E-003  -3.2891423325054348E-004
   9.1201002305751899E-009   29.223376460000001        4.2957817204296589E-003  -9.3710952205583453E-004  -1.3754415558651090E-003  -3.3002256532199681E-004
   1.2023000373062587E-008   29.223376460000001        4.5046759769320488E-003  -9.1664900537580252E-004  -1.4060606481507421E-003  -3.2997477683238685E-004
   1.5849000334355878E-008   29.223376460000001        4.7247544862329960E-003  -8.9175475295633078E-004  -1.4379183994606137E-003  -3.2854193705134094E-004
   2.0892999330612838E-008   29.223376460000001        4.9567366950213909E-003  -8.6200761143118143E-004  -1.4712444972246885E-003  -3.2545908470638096E-004
   2.7542000680114143E-008   29.223376460000001        5.2012964151799679E-003  -8.2696561003103852E-004  -1.5062940074130893E-003  -3.2042188104242086E-004
   3.6307998385609608E-008   29.223376460000001        5.4592131637036800E-003  -7.8614341327920556E-004  -1.5433741500601172E-003  -3.1308046891354024E-004
   4.7863000673942224E-008   29.223376460000001        5.7312333956360817E-003  -7.3903118027374148E-004  -1.5828295145183802E-003  -3.0303836683742702E-004
   6.3096003088958241E-008   29.223376460000001        6.0182292945683002E-003  -6.8506691604852676E-004  -1.6250710468739271E-003  -2.8984353411942720E-004
   8.3175997644957533E-008   29.223376460000001        6.3210735097527504E-003  -6.2365550547838211E-004  -1.6705640591681004E-003  -2.7298802160657942E-004
   1.0965000285523274E-007   29.223376460000001        6.6407732665538788E-003  -5.5413984227925539E-004  -1.7198553541675210E-003  -2.5189679581671953E-004
   1.4453999597208167E-007   29.223376460000001        6.9782198406755924E-003  -4.7585292486473918E-004  -1.7735422588884830E-003  -2.2594016627408564E-004
   1.9054999711443088E-007   29.223376460000001        7.3347026482224464E-003  -3.8799762842245400E-004  -1.8323622643947601E-003  -1.9439177413005382E-004
   2.5118998792095226E-007   29.223376460000001        7.7111748978495598E-003  -2.8981731156818569E-004  -1.8970840610563755E-003  -1.5648402040824294E-004
   3.3112999631157436E-007   29.223376460000001        8.1089567393064499E-003  -1.8042366718873382E-004  -1.9686322193592787E-003  -1.1134647502331063E-004
   4.3651999703797628E-007   29.223376460000001        8.5293864831328392E-003  -5.8876164985122159E-005  -2.0480416715145111E-003  -5.8031797379953787E-005
   5.7544002629583701E-007   29.223376460000001        8.9738015085458755E-003   7.5809322879649699E-005  -2.1364628337323666E-003   4.4780763346352614E-006
   7.5857997217099182E-007   29.223376460000001        9.4437543302774429E-003   2.2472902492154390E-004  -2.2352163214236498E-003   7.7301738201640546E-005
   9.9999999747524271E-007   29.223376460000001        9.9408198148012161E-003   3.8903535460121930E-004  -2.3457682691514492E-003   1.6163155669346452E-004
   1.3182999509808724E-006   29.223376460000001        1.0466795414686203E-002   5.7000684319064021E-004  -2.4697892367839813E-003   2.5876666768454015E-004
   1.7377999483869644E-006   29.223376460000001        1.1023324914276600E-002   7.6892005745321512E-004  -2.6090794708579779E-003   3.7004181649535894E-004
   2.2909000563231530E-006   29.223376460000001        1.1612614616751671E-002   9.8730484023690224E-004  -2.7657602913677692E-003   4.9696670612320304E-004
   3.0199998946045525E-006   29.223376460000001        1.2236667796969414E-002   1.2266782578080893E-003  -2.9421043582260609E-003   6.4107956131920218E-004
   3.9810997805034276E-006   29.223376460000001        1.2897782027721405E-002   1.4887218130752444E-003  -3.1406756024807692E-003   8.0405059270560741E-004
   5.2481000238913111E-006   29.223376460000001        1.3598476536571980E-002   1.7752653220668435E-003  -3.3643385395407677E-003   9.8768633324652910E-004
   6.9183001869532745E-006   29.223376460000001        1.4341414906084538E-002   2.0882559474557638E-003  -3.6162510514259338E-003   1.1939289979636669E-003
   9.1201000032015145E-006   29.223376460000001        1.5129548497498035E-002   2.4298210628330708E-003  -3.8999340031296015E-003   1.4249297091737390E-003
   1.2022999726468697E-005   29.223376460000001        1.5966149047017097E-002   2.8022828046232462E-003  -4.2193033732473850E-003   1.6831090906634927E-003
   1.5849000192247331E-005   29.223376460000001        1.6854451969265938E-002   3.2079988159239292E-003  -4.5785470865666866E-003   1.9711181521415710E-003
   2.0892999600619078E-005   29.223376460000001        1.7798563465476036E-002   3.6497688852250576E-003  -4.9824900925159454E-003   2.2922265343368053E-003
   2.7542000680114143E-005   29.223376460000001        1.8802668899297714E-002   4.1304701007902622E-003  -5.4362872615456581E-003   2.6502101682126522E-003
   3.6307999835116789E-005   29.223376460000001        1.9871706143021584E-002   4.6533690765500069E-003  -5.9456988237798214E-003   3.0497699044644833E-003
   4.7862999053904787E-005   29.223376460000001        2.1010898053646088E-002   5.2218767814338207E-003  -6.5168379805982113E-003   3.4966012462973595E-003
   6.3095998484641314E-005   29.223376460000001        2.2226519882678986E-002   5.8399131521582603E-003  -7.1564768441021442E-003   3.9979983121156693E-003
   8.3175997133366764E-005   29.223376460000001        2.3525541648268700E-002   6.5116994082927704E-003  -7.8717516735196114E-003   4.5631071552634239E-003
   1.0964999819407240E-004   29.223376460000001        2.4916404858231544E-002   7.2421240620315075E-003  -8.6703943088650703E-003   5.2037411369383335E-003
   1.4453999756369740E-004   29.223376460000001        2.6408214122056961E-002   8.0362623557448387E-003  -9.5599684864282608E-003   5.9345802292227745E-003
   1.9054999575018883E-004   29.223376460000001        2.8013365343213081E-002   8.9007066562771797E-003  -1.0548973456025124E-002   6.7751216702163219E-003
   2.5119000929407775E-004   29.223376460000001        2.9744772240519524E-002   9.8419850692152977E-003  -1.1644516140222549E-002   7.7490783296525478E-003
   3.3112999517470598E-004   29.223376460000001        3.1619660556316376E-002   1.0868483223021030E-002  -1.2853679247200489E-002   8.8871913030743599E-003
   4.3652000022120774E-004   29.223376460000001        3.3658891916275024E-002   1.1989927850663662E-002  -1.4181774109601974E-002   1.0227882303297520E-002
   5.7544000446796417E-004   29.223376460000001        3.5887960344552994E-002   1.3217723928391933E-002  -1.5631064772605896E-002   1.1818705126643181E-002
   7.5857999036088586E-004   29.223376460000001        3.8339603692293167E-002   1.4566138386726379E-002  -1.7199834808707237E-002   1.3718908652663231E-002
   1.0000000474974513E-003   29.223376460000001        4.1054856032133102E-002   1.6052555292844772E-002  -1.8879454582929611E-002   1.6000790521502495E-002
   1.3183000264689326E-003   29.223376460000001        4.4086810201406479E-002   1.7699185758829117E-002  -2.0651923492550850E-002   1.8752790987491608E-002
   1.7377999611198902E-003   29.223376460000001        4.7501910477876663E-002   1.9533347338438034E-002  -2.2484334185719490E-002   2.2079773247241974E-002
   2.2909000981599092E-003   29.223376460000001        5.1388796418905258E-002   2.1591819822788239E-002  -2.4325577542185783E-002   2.6109382510185242E-002
   3.0199999455362558E-003   29.223376460000001        5.5859550833702087E-002   2.3921111598610878E-002  -2.6096351444721222E-002   3.0989814549684525E-002
   3.9810999296605587E-003   29.223376460000001        6.1060100793838501E-002   2.6582738384604454E-002  -2.7681156992912292E-002   3.6894384771585464E-002
   5.2481000311672688E-003   29.223376460000001        6.7179128527641296E-002   2.9657954350113869E-002  -2.8915889561176300E-002   4.4022124260663986E-002
   6.9182999432086945E-003   29.223376460000001        7.4458219110965729E-002   3.3253710716962814E-002  -2.9572874307632446E-002   5.2595682442188263E-002
   9.1201001778244972E-003   29.223376460000001        8.3205178380012512E-002   3.7511277943849564E-002  -2.9343951493501663E-002   6.2857806682586670E-002
   1.2023000046610832E-002   29.223376460000001        9.3806408345699310E-002   4.2616054415702820E-002  -2.7821637690067291E-002   7.5060106813907623E-002
   1.5848999843001366E-002   29.223376460000001       0.10672994703054428        4.8805713653564453E-002  -2.4483166635036469E-002   8.9433260262012482E-002
   2.0893000066280365E-002   29.223376460000001       0.12253563851118088        5.6385759264230728E-002  -1.8677450716495514E-002  0.10615558177232742     
   2.7542000636458397E-002   29.223376460000001       0.14184001088142395        6.5729089081287384E-002  -9.6327587962150574E-003  0.12526039779186249     
   3.6308001726865768E-002   29.223376460000001       0.16526009142398834        7.7272661030292511E-002   3.5093873739242554E-003  0.14651228487491608     
   4.7862999141216278E-002   29.223376460000001       0.19325913488864899        9.1474331915378571E-002   2.1593105047941208E-002  0.16918388009071350     
   6.3096001744270325E-002   29.223376460000001       0.22589193284511566       0.10872460156679153        4.5265618711709976E-002  0.19176238775253296     
   8.3176001906394958E-002   29.223376460000001       0.26233232021331787       0.12914048135280609        7.4634946882724762E-002  0.21156135201454163     
  0.10000000149011612        29.223376460000001       0.28764668107032776       0.14429561793804169        9.6974872052669525E-002  0.22121937572956085     
  0.12500000000000000        29.223376460000001       0.31730726361274719       0.16361501812934875       0.12588067352771759       0.22648708522319794     
  0.15000000596046448        29.223376460000001       0.33838647603988647       0.17920938134193420       0.14957576990127563       0.22345156967639923     
  0.17499999701976776        29.223376460000001       0.35184571146965027       0.19122017920017242       0.16824923455715179       0.21439670026302338     
  0.20000000298023224        29.223376460000001       0.35858654975891113       0.19982421398162842       0.18223136663436890       0.20114600658416748     
  0.22499999403953552        29.223376460000001       0.35946044325828552       0.20522937178611755       0.19191330671310425       0.18516537547111511     
  0.25000000000000000        29.223376460000001       0.35527077317237854       0.20766831934452057       0.19770872592926025       0.16762726008892059     
  0.27500000596046448        29.223376460000001       0.34677299857139587       0.20739227533340454       0.20003436505794525       0.14945752918720245     
  0.30000001192092896        29.223376460000001       0.33467417955398560       0.20466549694538116       0.19929958879947662       0.13137286901473999     
  0.32499998807907104        29.223376460000001       0.31963273882865906       0.19976045191287994       0.19590076804161072       0.11391261965036392     
  0.34999999403953552        29.223376460000001       0.30225837230682373       0.19295364618301392       0.19021809101104736        9.7466364502906799E-002
  0.37500000000000000        29.223376460000001       0.28311222791671753       0.18452191352844238       0.18261381983757019        8.2298509776592255E-002
  0.40000000596046448        29.223376460000001       0.26270756125450134       0.17473922669887543       0.17343127727508545        6.8570040166378021E-002
  0.42500001192092896        29.223376460000001       0.24151009321212769       0.16387385129928589       0.16299425065517426        5.6357871741056442E-002
  0.44999998807907104        29.223376460000001       0.21993918716907501       0.15218569338321686       0.15160654485225677        4.5672014355659485E-002
  0.47499999403953552        29.223376460000001       0.19836868345737457       0.13992415368556976       0.13955169916152954        3.6470670253038406E-002
  0.50000000000000000        29.223376460000001       0.17712807655334473       0.12732590734958649       0.12709267437458038        2.8673393651843071E-002
  0.52499997615814209        29.223376460000001       0.15650379657745361       0.11461312323808670       0.11447145044803619        2.2172486409544945E-002
  0.55000001192092896        29.223376460000001       0.13674052059650421       0.10199178755283356       0.10190870612859726        1.6842698678374290E-002
  0.57499998807907104        29.223376460000001       0.11804261803627014        8.9650101959705353E-002   8.9603394269943237E-002   1.2549377977848053E-002
  0.60000002384185791        29.223376460000001       0.10057560354471207        7.7757202088832855E-002   7.7732264995574951E-002   9.1551858931779861E-003
  0.62500000000000000        29.223376460000001        8.4467746317386627E-002   6.6461876034736633E-002   6.6449426114559174E-002   6.5254648216068745E-003
  0.64999997615814209        29.223376460000001        6.9811634719371796E-002   5.5891547352075577E-002   5.5885892361402512E-002   4.5324144884943962E-003
  0.67500001192092896        29.223376460000001        5.6665923446416855E-002   4.6151310205459595E-002   4.6149112284183502E-002   3.0581539031118155E-003
  0.69999998807907104        29.223376460000001        4.5057021081447601E-002   3.7323217839002609E-002   3.7322618067264557E-002   1.9968084525316954E-003
  0.72500002384185791        29.223376460000001        3.4980975091457367E-002   2.9465667903423309E-002   2.9465701431035995E-002   1.2557297013700008E-003
  0.75000000000000000        29.223376460000001        2.6405343785881996E-002   2.2613007575273514E-002   2.2613223642110825E-002   7.5596634997054935E-004
  0.77499997615814209        29.223376460000001        1.9271194934844971E-002   1.6775330528616905E-002   1.6775552183389664E-002   4.3210943113081157E-004
  0.80000001192092896        29.223376460000001        1.3495215214788914E-002   1.1938485316932201E-002   1.1938672512769699E-002   2.3162728757597506E-004
  0.82499998807907104        29.223376460000001        8.9718950912356377E-003   8.0643212422728539E-003   8.0644888803362846E-003   1.1380967043805867E-004
  0.85000002384185791        29.223376460000001        5.5758650414645672E-003   5.0911935977637768E-003   5.0913779996335506E-003   4.8435103963129222E-005
  0.87500000000000000        29.223376460000001        3.1643931288272142E-003   2.9347797390073538E-003   2.9350158292800188E-003   1.4268552149587777E-005
  0.89999997615814209        29.223376460000001        1.5800928231328726E-003   1.4892687322571874E-003   1.4895775821059942E-003  -2.5128172183030983E-006
  0.92500001192092896        29.223376460000001        6.5397546859458089E-004   6.2905409140512347E-004   6.2943162629380822E-004  -9.8824102678918280E-006
  0.94999998807907104        29.223376460000001        2.0908091391902417E-004   2.1120406745467335E-004   2.1160893084015697E-004  -1.1450913916632999E-005
  0.97500002384185791        29.223376460000001        6.5297987021040171E-005   7.9356039350386709E-005   7.9699311754666269E-005  -7.8362581916735508E-006
   1.0000000000000000        29.223376460000001        4.7467587137361988E-005   7.1243870479520410E-005   7.1382441092282534E-005   2.0935051452397602E-006
   9.9999997171806854E-010   37.470474510000003        2.9740657191723585E-003  -9.8125915974378586E-004  -1.1578617850318551E-003  -3.3521724981255829E-004
   1.3183000246996812E-009   37.470474510000003        3.1133079901337624E-003  -9.8443299066275358E-004  -1.1833074968308210E-003  -3.4050981048494577E-004
   1.7378000150003459E-009   37.470474510000003        3.2597247045487165E-003  -9.8552519921213388E-004  -1.2091584503650665E-003  -3.4546121605671942E-004
   2.2908999142146058E-009   37.470474510000003        3.4137857146561146E-003  -9.8431156948208809E-004  -1.2354778591543436E-003  -3.4998427145183086E-004
   3.0200000278313155E-009   37.470474510000003        3.5758933518081903E-003  -9.8054867703467607E-004  -1.2623253278434277E-003  -3.5397199098952115E-004
   3.9810998941902653E-009   37.470474510000003        3.7465090863406658E-003  -9.7397383069619536E-004  -1.2897812994197011E-003  -3.5729954834096134E-004
   5.2481001766579993E-009   37.470474510000003        3.9261337369680405E-003  -9.6430256962776184E-004  -1.3179457746446133E-003  -3.5982026020064950E-004
   6.9183001549788514E-009   37.470474510000003        4.1152806952595711E-003  -9.5122831407934427E-004  -1.3469357509166002E-003  -3.6136221024207771E-004
   9.1201002305751899E-009   37.470474510000003        4.3145101517438889E-003  -9.3441916396841407E-004  -1.3768943026661873E-003  -3.6172504769638181E-004
   1.2023000373062587E-008   37.470474510000003        4.5244283974170685E-003  -9.1351522132754326E-004  -1.4079924440011382E-003  -3.6067602923139930E-004
   1.5849000334355878E-008   37.470474510000003        4.7455918975174427E-003  -8.8813784532248974E-004  -1.4404198154807091E-003  -3.5794705036096275E-004
   2.0892999330612838E-008   37.470474510000003        4.9787247553467751E-003  -8.5786456475034356E-004  -1.4744193758815527E-003  -3.5322856274433434E-004
   2.7542000680114143E-008   37.470474510000003        5.2245049737393856E-003  -8.2225003279745579E-004  -1.5102612087503076E-003  -3.4616701304912567E-004
   3.6307998385609608E-008   37.470474510000003        5.4837167263031006E-003  -7.8080536331981421E-004  -1.5482694143429399E-003  -3.3635753788985312E-004
   4.7863000673942224E-008   37.470474510000003        5.7571120560169220E-003  -7.3301681550219655E-004  -1.5888068592175841E-003  -3.2334373099729419E-004
   6.3096003088958241E-008   37.470474510000003        6.0455678030848503E-003  -6.7831814521923661E-004  -1.6323052113875747E-003  -3.0660684569738805E-004
   8.3175997644957533E-008   37.470474510000003        6.3499636016786098E-003  -6.1610969714820385E-004  -1.6792519018054008E-003  -2.8556663892231882E-004
   1.0965000285523274E-007   37.470474510000003        6.6713122650980949E-003  -5.4572935914620757E-004  -1.7302185297012329E-003  -2.5956833269447088E-004
   1.4453999597208167E-007   37.470474510000003        7.0105125196278095E-003  -4.6650506556034088E-004  -1.7858287319540977E-003  -2.2789865033701062E-004
   1.9054999711443088E-007   37.470474510000003        7.3688626289367676E-003  -3.7763340515084565E-004  -1.8468502676114440E-003  -1.8973523401655257E-004
   2.5118998792095226E-007   37.470474510000003        7.7473227865993977E-003  -2.7835203218273818E-004  -1.9140824442729354E-003  -1.4421493688132614E-004
   3.3112999631157436E-007   37.470474510000003        8.1472229212522507E-003  -1.6776550910435617E-004  -1.9884842913597822E-003  -9.0359448222443461E-005
   4.3651999703797628E-007   37.470474510000003        8.5699139162898064E-003  -4.4925815018359572E-005  -2.0711282268166542E-003  -2.7107345886179246E-005
   5.7544002629583701E-007   37.470474510000003        9.0167419984936714E-003   9.1159090516157448E-005  -2.1632032003253698E-003   4.6678669605171308E-005
   7.5857997217099182E-007   37.470474510000003        9.4892745837569237E-003   2.4159452004823834E-004  -2.2660729009658098E-003   1.3224720896687359E-004
   9.9999999747524271E-007   37.470474510000003        9.9891005083918571E-003   4.0754253859631717E-004  -2.3812488652765751E-003   2.3092696210369468E-004
   1.3182999509808724E-006   37.470474510000003        1.0518034920096397E-002   5.9029279509559274E-004  -2.5104505475610495E-003   3.4416612470522523E-004
   1.7377999483869644E-006   37.470474510000003        1.1077738367021084E-002   7.9113297397270799E-004  -2.6555284857749939E-003   4.7345086932182312E-004
   2.2909000563231530E-006   37.470474510000003        1.1670440435409546E-002   1.0116068879142404E-003  -2.8186610434204340E-003   6.2046898528933525E-004
   3.0199998946045525E-006   37.470474510000003        1.2298170477151871E-002   1.2532460968941450E-003  -3.0021788552403450E-003   7.8694219700992107E-004
   3.9810997805034276E-006   37.470474510000003        1.2963250279426575E-002   1.5177484601736069E-003  -3.2087084837257862E-003   9.7474874928593636E-004
   5.2481000238913111E-006   37.470474510000003        1.3668237254023552E-002   1.8069626530632377E-003  -3.4411812666803598E-003   1.1859319638460875E-003
   6.9183001869532745E-006   37.470474510000003        1.4415830373764038E-002   2.1228566765785217E-003  -3.7028260994702578E-003   1.4227031497284770E-003
   9.1201000032015145E-006   37.470474510000003        1.5209028497338295E-002   2.4675815366208553E-003  -3.9972392842173576E-003   1.6875294968485832E-003
   1.2022999726468697E-005   37.470474510000003        1.6051156446337700E-002   2.8434875421226025E-003  -4.3284171260893345E-003   1.9832088146358728E-003
   1.5849000192247331E-005   37.470474510000003        1.6945511102676392E-002   3.2529628369957209E-003  -4.7006257809698582E-003   2.3128269240260124E-003
   2.0892999600619078E-005   37.470474510000003        1.7896277830004692E-002   3.6988444626331329E-003  -5.1187789067625999E-003   2.6802057400345802E-003
   2.7542000680114143E-005   37.470474510000003        1.8907729536294937E-002   4.1840518824756145E-003  -5.5881137959659100E-003   3.0897755641490221E-003
   3.6307999835116789E-005   37.470474510000003        1.9984917715191841E-002   4.7119013033807278E-003  -6.1144740320742130E-003   3.5470491275191307E-003
   4.7862999053904787E-005   37.470474510000003        2.1133188158273697E-002   5.2858628332614899E-003  -6.7040426656603813E-003   4.0586930699646473E-003
   6.3095998484641314E-005   37.470474510000003        2.2358978167176247E-002   5.9099262580275536E-003  -7.3636495508253574E-003   4.6332040801644325E-003
   8.3175997133366764E-005   37.470474510000003        2.3669444024562836E-002   6.5883961506187916E-003  -8.1004565581679344E-003   5.2811671048402786E-003
   1.0964999819407240E-004   37.470474510000003        2.5073261931538582E-002   7.3262616060674191E-003  -8.9221848174929619E-003   6.0161501169204712E-003
   1.4453999756369740E-004   37.470474510000003        2.6579802855849266E-002   8.1287166103720665E-003  -9.8363058641552925E-003   6.8548629060387611E-003
   1.9054999575018883E-004   37.470474510000003        2.8201812878251076E-002   9.0025020763278008E-003  -1.0851155035197735E-002   7.8193098306655884E-003
   2.5119000929407775E-004   37.470474510000003        2.9952602460980415E-002   9.9543193355202675E-003  -1.1973517015576363E-002   8.9359674602746964E-003
   3.3112999517470598E-004   37.470474510000003        3.1849887222051620E-002   1.0992771945893764E-002  -1.3209980912506580E-002   1.0238850489258766E-002
   4.3652000022120774E-004   37.470474510000003        3.3915117383003235E-002   1.2127845548093319E-002  -1.4565119519829750E-002   1.1770036071538925E-002
   5.7544000446796417E-004   37.470474510000003        3.6174483597278595E-002   1.3371260836720467E-002  -1.6040123999118805E-002   1.3581045903265476E-002
   7.5857999036088586E-004   37.470474510000003        3.8661569356918335E-002   1.4737669378519058E-002  -1.7631791532039642E-002   1.5735419467091560E-002
   1.0000000474974513E-003   37.470474510000003        4.1418373584747314E-002   1.6244919970631599E-002  -1.9329475238919258E-002   1.8309801816940308E-002
   1.3183000264689326E-003   37.470474510000003        4.4499125331640244E-002   1.7915777862071991E-002  -2.1112510934472084E-002   2.1396910771727562E-002
   1.7377999611198902E-003   37.470474510000003        4.7971539199352264E-002   1.9778210669755936E-002  -2.2944543510675430E-002   2.5105176493525505E-002
   2.2909000981599092E-003   37.470474510000003        5.1925674080848694E-002   2.1869773045182228E-002  -2.4770120158791542E-002   2.9565053060650826E-002
   3.0199999455362558E-003   37.470474510000003        5.6475084275007248E-002   2.4237835779786110E-002  -2.6504606008529663E-002   3.4925505518913269E-002
   3.9810999296605587E-003   37.470474510000003        6.1767119914293289E-002   2.6944866403937340E-002  -2.8026171028614044E-002   4.1357893496751785E-002
   5.2481000311672688E-003   37.470474510000003        6.7991644144058228E-002   3.0073104426264763E-002  -2.9163459315896034E-002   4.9055177718400955E-002
   6.9182999432086945E-003   37.470474510000003        7.5390793383121490E-002   3.3730402588844299E-002  -2.9680984094738960E-002   5.8227978646755219E-002
   9.1201001778244972E-003   37.470474510000003        8.4271803498268127E-002   3.8058646023273468E-002  -2.9262857511639595E-002   6.9098889827728271E-002
   1.2023000046610832E-002   37.470474510000003        9.5018453896045685E-002   4.3243251740932465E-002  -2.7495134621858597E-002   8.1888526678085327E-002
   1.5848999843001366E-002   37.470474510000003       0.10809281468391418        4.9520675092935562E-002  -2.3851901292800903E-002   9.6782281994819641E-002
   2.0893000066280365E-002   37.470474510000003       0.12404365837574005        5.7193204760551453E-002  -1.7684871330857277E-002  0.11389628797769547     
   2.7542000636458397E-002   37.470474510000003       0.14346876740455627        6.6627070307731628E-002  -8.2353539764881134E-003  0.13318181037902832     
   3.6308001726865768E-002   37.470474510000003       0.16695556044578552        7.8247271478176117E-002   5.3269308991730213E-003  0.15430191159248352     
   4.7862999141216278E-002   37.470474510000003       0.19492360949516296        9.2491738498210907E-002   2.3796916007995605E-002  0.17641441524028778     
   6.3096001744270325E-002   37.470474510000003       0.22736735641956329       0.10972011089324951        4.7747440636157990E-002  0.19789630174636841     
   8.3176001906394958E-002   37.470474510000003       0.26338505744934082       0.13000495731830597        7.7186837792396545E-002  0.21599303185939789     
  0.10000000149011612        37.470474510000003       0.28824755549430847       0.14498393237590790        9.9401257932186127E-002  0.22419145703315735     
  0.12500000000000000        37.470474510000003       0.31714537739753723       0.16396343708038330       0.12791666388511658       0.22743098437786102     
  0.15000000596046448        37.470474510000003       0.33741778135299683       0.17915733158588409       0.15107303857803345       0.22265703976154327     
  0.17499999701976776        37.470474510000003       0.35007774829864502       0.19073593616485596       0.16913431882858276       0.21220728754997253     
  0.20000000298023224        37.470474510000003       0.35606265068054199       0.19889871776103973       0.18248207867145538       0.19790935516357422     
  0.22499999403953552        37.470474510000003       0.35624867677688599       0.20387159287929535       0.19154278934001923       0.18120615184307098     
  0.25000000000000000        37.470474510000003       0.35145568847656250       0.20590151846408844       0.19675436615943909       0.16323296725749969     
  0.27500000596046448        37.470474510000003       0.34244939684867859       0.20525090396404266       0.19854977726936340       0.14487192034721375     
  0.30000001192092896        37.470474510000003       0.32994219660758972       0.20219251513481140       0.19734884798526764       0.12679438292980194     
  0.32499998807907104        37.470474510000003       0.31459406018257141       0.19700503349304199       0.19355404376983643       0.10949571430683136     
  0.34999999403953552        37.470474510000003       0.29701313376426697       0.18996912240982056       0.18754844367504120        9.3324914574623108E-002
  0.37500000000000000        37.470474510000003       0.27775663137435913       0.18136398494243622       0.17969469726085663        7.8510195016860962E-002
  0.40000000596046448        37.470474510000003       0.25733190774917603       0.17146433889865875       0.17033460736274719        6.5181359648704529E-002
  0.42500001192092896        37.470474510000003       0.23619738221168518       0.16053776443004608       0.15978896617889404        5.3389333188533783E-002
  0.44999998807907104        37.470474510000003       0.21476398408412933       0.14884224534034729       0.14835745096206665        4.3123226612806320E-002
  0.47499999403953552        37.470474510000003       0.19339631497859955       0.13662415742874146       0.13631853461265564        3.4325126558542252E-002
  0.50000000000000000        37.470474510000003       0.17241413891315460       0.12411621212959290       0.12392939627170563        2.6902873069047928E-002
  0.52499997615814209        37.470474510000003       0.15209388732910156       0.11153581738471985       0.11142569780349731        2.0740931853652000E-002
  0.55000001192092896        37.470474510000003       0.13267014920711517        9.9083513021469116E-002   9.9021412432193756E-002   1.5709562227129936E-002
  0.57499998807907104        37.470474510000003       0.11433730274438858        8.6941584944725037E-002   8.6908474564552307E-002   1.1672415770590305E-002
  0.60000002384185791        37.470474510000003        9.7251206636428833E-002   7.5272820889949799E-002   7.5256466865539551E-002   8.4926895797252655E-003
  0.62500000000000000        37.470474510000003        8.1530861556529999E-002   6.4219482243061066E-002   6.4212292432785034E-002   6.0379779897630215E-003
  0.64999997615814209        37.470474510000003        6.7260183393955231E-002   5.3902320563793182E-002   5.3899779915809631E-002   4.1839550249278545E-003
  0.67500001192092896        37.470474510000003        5.4489828646183014E-002   4.4419825077056885E-002   4.4419400393962860E-002   2.8170028235763311E-003
  0.69999998807907104        37.470474510000003        4.3239023536443710E-002   3.5847604274749756E-002   3.5847973078489304E-002   1.8359107198193669E-003
  0.72500002384185791        37.470474510000003        3.3497523516416550E-002   2.8237951919436455E-002   2.8238492086529732E-002   1.1527745518833399E-003
  0.75000000000000000        37.470474510000003        2.5227595120668411E-002   2.1619576960802078E-002   2.1620044484734535E-002   6.9320737384259701E-004
  0.77499997615814209        37.470474510000003        1.8366100266575813E-002   1.5997540205717087E-002   1.5997879207134247E-002   3.9598587318323553E-004
  0.80000001192092896        37.470474510000003        1.2826662510633469E-002   1.1353417299687862E-002   1.1353655718266964E-002   2.1224834199529141E-004
  0.82499998807907104        37.470474510000003        8.5019441321492195E-003   7.6456903479993343E-003   7.6458794064819813E-003   1.0435670992592350E-004
  0.85000002384185791        37.470474510000003        5.2660433575510979E-003   4.8104082234203815E-003   4.8106010071933270E-003   4.4531323510454968E-005
  0.87500000000000000        37.470474510000003        2.9770527034997940E-003   2.7621618937700987E-003   2.7623989153653383E-003   1.3358212527236901E-005
  0.89999997615814209        37.470474510000003        1.4798447955399752E-003   1.3954406604170799E-003   1.3957439223304391E-003  -1.7425535361326183E-006
  0.92500001192092896        37.470474510000003        6.0920085525140166E-004   5.8651575818657875E-004   5.8687909040600061E-004  -8.0129511843551882E-006
  0.94999998807907104        37.470474510000003        1.9353993411641568E-004   1.9612445612438023E-004   1.9650350441224873E-004  -8.7617208919255063E-006
  0.97500002384185791        37.470474510000003        5.9872523706872016E-005   7.3628318205010146E-005   7.3931470979005098E-005  -4.6444351937680040E-006
   1.0000000000000000        37.470474510000003        4.2109291825909168E-005   6.4892949012573808E-005   6.4976142311934382E-005   5.1867814363504294E-006
   9.9999997171806854E-010   48.044977359999997        2.9860050417482853E-003  -9.8098244052380323E-004  -1.1577128898352385E-003  -3.6784773692488670E-004
   1.3183000246996812E-009   48.044977359999997        3.1258750241249800E-003  -9.8394905216991901E-004  -1.1832660529762506E-003  -3.7332423380576074E-004
   1.7378000150003459E-009   48.044977359999997        3.2729555387049913E-003  -9.8481320310384035E-004  -1.2092525139451027E-003  -3.7836609408259392E-004
   2.2908999142146058E-009   48.044977359999997        3.4277187660336494E-003  -9.8334869835525751E-004  -1.2357403757050633E-003  -3.8286877679638565E-004
   3.0200000278313155E-009   48.044977359999997        3.5905695986002684E-003  -9.7931048367172480E-004  -1.2627951800823212E-003  -3.8670530193485320E-004
   3.9810998941902653E-009   48.044977359999997        3.7619723007082939E-003  -9.7243388881906867E-004  -1.2905041221529245E-003  -3.8972811307758093E-004
   5.2481001766579993E-009   48.044977359999997        3.9424300193786621E-003  -9.6243235748261213E-004  -1.3189745368435979E-003  -3.9176465361379087E-004
   6.9183001549788514E-009   48.044977359999997        4.1324594058096409E-003  -9.4899709802120924E-004  -1.3483322691172361E-003  -3.9261361234821379E-004
   9.1201002305751899E-009   48.044977359999997        4.3326234444975853E-003  -9.3179370742291212E-004  -1.3787298230454326E-003  -3.9204157656058669E-004
   1.2023000373062587E-008   48.044977359999997        4.5435321517288685E-003  -9.1045972658321261E-004  -1.4103492721915245E-003  -3.8977843360044062E-004
   1.5849000334355878E-008   48.044977359999997        4.7657457180321217E-003  -8.8461372070014477E-004  -1.4433921314775944E-003  -3.8551489706151187E-004
   2.0892999330612838E-008   48.044977359999997        4.9999919719994068E-003  -8.5383007535710931E-004  -1.4781153295189142E-003  -3.7889461964368820E-004
   2.7542000680114143E-008   48.044977359999997        5.2469535730779171E-003  -8.1766035873442888E-004  -1.5148037346079946E-003  -3.6951285437680781E-004
   3.6307998385609608E-008   48.044977359999997        5.5074188858270645E-003  -7.7561201760545373E-004  -1.5537983272224665E-003  -3.5690751974470913E-004
   4.7863000673942224E-008   48.044977359999997        5.7821446098387241E-003  -7.2716758586466312E-004  -1.5954803675413132E-003  -3.4056021831929684E-004
   6.3096003088958241E-008   48.044977359999997        6.0720141045749187E-003  -6.7175674485042691E-004  -1.6403018962591887E-003  -3.1988351838663220E-004
   8.3175997644957533E-008   48.044977359999997        6.3779111951589584E-003  -6.0877547366544604E-004  -1.6887723468244076E-003  -2.9422302031889558E-004
   1.0965000285523274E-007   48.044977359999997        6.7008566111326218E-003  -5.3755665430799127E-004  -1.7414881149306893E-003  -2.6284222258254886E-004
   1.4453999597208167E-007   48.044977359999997        7.0417546667158604E-003  -4.5742344809696078E-004  -1.7990982159972191E-003  -2.2494283621199429E-004
   1.9054999711443088E-007   48.044977359999997        7.4019129388034344E-003  -3.6756627378053963E-004  -1.8624005606397986E-003  -1.7960464174393564E-004
   2.5118998792095226E-007   48.044977359999997        7.7822986058890820E-003  -2.6721719768829644E-004  -1.9322240259498358E-003  -1.2586773664224893E-004
   3.3112999631157436E-007   48.044977359999997        8.1842513754963875E-003  -1.5547394286841154E-004  -2.0095617510378361E-003  -6.2644416175317019E-005
   4.3651999703797628E-007   48.044977359999997        8.6091319099068642E-003  -3.1381179724121466E-005  -2.0955218933522701E-003   1.1242301297897939E-005
   5.7544002629583701E-007   48.044977359999997        9.0582976117730141E-003   1.0606084106257185E-004  -2.1913319360464811E-003   9.7050440672319382E-005
   7.5857997217099182E-007   48.044977359999997        9.5333307981491089E-003   2.5796625413931906E-004  -2.2983970120549202E-003   1.9616060308180749E-004
   9.9999999747524271E-007   48.044977359999997        1.0035832412540913E-002   4.2550655780360103E-004  -2.4182724300771952E-003   3.1004016636870801E-004
   1.3182999509808724E-006   48.044977359999997        1.0567635297775269E-002   6.0998206026852131E-004  -2.5527258403599262E-003   4.4028976117260754E-004
   1.7377999483869644E-006   48.044977359999997        1.1130416765809059E-002   8.1269151996821165E-004  -2.7036559768021107E-003   5.8855110546573997E-004
   2.2909000563231530E-006   48.044977359999997        1.1726429685950279E-002   1.0351923992857337E-003  -2.8732975479215384E-003   7.5669656507670879E-004
   3.0199998946045525E-006   48.044977359999997        1.2357725761830807E-002   1.2790299952030182E-003  -3.0640373006463051E-003   9.4663904746994376E-004
   3.9810997805034276E-006   48.044977359999997        1.3026656582951546E-002   1.5459185233339667E-003  -3.2785630319267511E-003   1.1604761239141226E-003
   5.2481000238913111E-006   48.044977359999997        1.3735809363424778E-002   1.8377247033640742E-003  -3.5198719706386328E-003   1.4005018165335059E-003
   6.9183001869532745E-006   48.044977359999997        1.4487924054265022E-002   2.1564371418207884E-003  -3.7912623956799507E-003   1.6692149220034480E-003
   9.1201000032015145E-006   48.044977359999997        1.5286043286323547E-002   2.5042304769158363E-003  -4.0964041836559772E-003   1.9694217480719090E-003
   1.2022999726468697E-005   48.044977359999997        1.6133544966578484E-002   2.8834815602749586E-003  -4.4393730349838734E-003   2.3043251130729914E-003
   1.5849000192247331E-005   48.044977359999997        1.7033785581588745E-002   3.2966085709631443E-003  -4.8245107755064964E-003   2.6774792931973934E-003
   2.0892999600619078E-005   48.044977359999997        1.7991028726100922E-002   3.7464851047843695E-003  -5.2568176761269569E-003   3.0932987574487925E-003
   2.7542000680114143E-005   48.044977359999997        1.9009632989764214E-002   4.2360718362033367E-003  -5.7416097261011600E-003   3.5569127649068832E-003
   3.6307999835116789E-005   48.044977359999997        2.0094756036996841E-002   4.7687352634966373E-003  -6.2848106026649475E-003   4.0746964514255524E-003
   4.7862999053904787E-005   48.044977359999997        2.1251872181892395E-002   5.3480006754398346E-003  -6.8926657550036907E-003   4.6543418429791927E-003
   6.3095998484641314E-005   48.044977359999997        2.2487571462988853E-002   5.9779277071356773E-003  -7.5720534659922123E-003   5.3056008182466030E-003
   8.3175997133366764E-005   48.044977359999997        2.3809196427464485E-002   6.6629019565880299E-003  -8.3301495760679245E-003   6.0405512340366840E-003
   1.0964999819407240E-004   48.044977359999997        2.5225644931197166E-002   7.4080112390220165E-003  -9.1746458783745766E-003   6.8745571188628674E-003
   1.4453999756369740E-004   48.044977359999997        2.6746558025479317E-002   8.2185640931129456E-003  -1.0112900286912918E-002   7.8263869509100914E-003
   1.9054999575018883E-004   48.044977359999997        2.8385015204548836E-002   9.1014485806226730E-003  -1.1153059080243111E-002   8.9205559343099594E-003
   2.5119000929407775E-004   48.044977359999997        3.0154708772897720E-002   1.0063532739877701E-002  -1.2301543727517128E-002   1.0186269879341125E-002
   3.3112999517470598E-004   48.044977359999997        3.2073836773633957E-002   1.1113630607724190E-002  -1.3564414344727993E-002   1.1660733260214329E-002
   4.3652000022120774E-004   48.044977359999997        3.4164417535066605E-002   1.2261982075870037E-002  -1.4945453964173794E-002   1.3389526866376400E-002
   5.7544000446796417E-004   48.044977359999997        3.6453314125537872E-002   1.3520612381398678E-002  -1.6444729641079903E-002   1.5427896752953529E-002
   7.5857999036088586E-004   48.044977359999997        3.8974910974502563E-002   1.4904545620083809E-002  -1.8057502806186676E-002   1.7843320965766907E-002
   1.0000000474974513E-003   48.044977359999997        4.1772142052650452E-002   1.6432074829936028E-002  -1.9771061837673187E-002   2.0716309547424316E-002
   1.3183000264689326E-003   48.044977359999997        4.4900331646203995E-002   1.8126500770449638E-002  -2.1562045440077782E-002   2.4143209680914879E-002
   1.7377999611198902E-003   48.044977359999997        4.8428382724523544E-002   2.0016409456729889E-002  -2.3390652611851692E-002   2.8235200792551041E-002
   2.2909000981599092E-003   48.044977359999997        5.2447710186243057E-002   2.2140095010399818E-002  -2.5197133421897888E-002   3.3124525099992752E-002
   3.0199999455362558E-003   48.044977359999997        5.7073228061199188E-002   2.4545744061470032E-002  -2.6891639456152916E-002   3.8959715515375137E-002
   3.9810999296605587E-003   48.044977359999997        6.2453605234622955E-002   2.7296720072627068E-002  -2.8346223756670952E-002   4.5908793807029724E-002
   5.2481000311672688E-003   48.044977359999997        6.8779744207859039E-002   3.0476169660687447E-002  -2.9382638633251190E-002   5.4157149046659470E-002
   6.9182999432086945E-003   48.044977359999997        7.6294206082820892E-002   3.4192759543657303E-002  -2.9758112505078316E-002   6.3901841640472412E-002
   9.1201001778244972E-003   48.044977359999997        8.5303492844104767E-002   3.8588900119066238E-002  -2.9149748384952545E-002   7.5343951582908630E-002
   1.2023000046610832E-002   48.044977359999997        9.6188664436340332E-002   4.3849904090166092E-002  -2.7138065546751022E-002   8.8672153651714325E-002
   1.5848999843001366E-002   48.044977359999997       0.10940576344728470        5.0210934132337570E-002  -2.3195102810859680E-002  0.10402648895978928     
   2.0893000066280365E-002   48.044977359999997       0.12549261748790741        5.7970982044935226E-002  -1.6676539555191994E-002  0.12146224081516266     
   2.7542000636458397E-002   48.044977359999997       0.14502862095832825        6.7489661276340485E-002  -6.8377312272787094E-003  0.14085216820240021     
   3.6308001726865768E-002   48.044977359999997       0.16857250034809113        7.9180203378200531E-002   7.1229366585612297E-003  0.16176450252532959     
   4.7862999141216278E-002   48.044977359999997       0.19650164246559143        9.3461170792579651E-002   2.5951879099011421E-002  0.18325302004814148     
   6.3096001744270325E-002   48.044977359999997       0.22875283658504486       0.11066242307424545        5.0150103867053986E-002  0.20359955728054047     
   8.3176001906394958E-002   48.044977359999997       0.26435276865959167       0.13081403076648712        7.9631485044956207E-002  0.21999993920326233     
  0.10000000149011612        48.044977359999997       0.28877410292625427       0.14561857283115387       0.10170689970254898       0.22677651047706604     
  0.12500000000000000        48.044977359999997       0.31693303585052490       0.16426567733287811       0.12982621788978577       0.22807551920413971     
  0.15000000596046448        48.044977359999997       0.33642914891242981       0.17907142639160156       0.15245172381401062       0.22166779637336731     
  0.17499999701976776        48.044977359999997       0.34832432866096497       0.19023381173610687       0.16991837322711945       0.20992948114871979     
  0.20000000298023224        48.044977359999997       0.35358962416648865       0.19797392189502716       0.18265582621097565       0.19468264281749725     
  0.22499999403953552        48.044977359999997       0.35312414169311523       0.20253473520278931       0.19112330675125122       0.17734163999557495     
  0.25000000000000000        48.044977359999997       0.34776291251182556       0.20417666435241699       0.19578085839748383       0.15900176763534546     
  0.27500000596046448        48.044977359999997       0.33828073740005493       0.20317250490188599       0.19707611203193665       0.14050070941448212     
  0.30000001192092896        48.044977359999997       0.32539457082748413       0.19980290532112122       0.19543805718421936       0.12246499955654144     
  0.32499998807907104        48.044977359999997       0.30976527929306030       0.19435217976570129       0.19127438962459564       0.10534752160310745     
  0.34999999403953552        48.044977359999997       0.29199901223182678       0.18710464239120483       0.18497036397457123        8.9458622038364410E-002
  0.37500000000000000        48.044977359999997       0.27264878153800964       0.17834144830703735       0.17688854038715363        7.4992597103118896E-002
  0.40000000596046448        48.044977359999997       0.25221595168113708       0.16833776235580444       0.16736891865730286        6.2050402164459229E-002
  0.42500001192092896        48.044977359999997       0.23115165531635284       0.15736022591590881       0.15672911703586578        5.0659235566854477E-002
  0.44999998807907104        48.044977359999997       0.20985850691795349       0.14566479623317719       0.14526458084583282        4.0789391845464706E-002
  0.47499999403953552        48.044977359999997       0.18869210779666901       0.13349470496177673       0.13324879109859467        3.2368708401918411E-002
  0.50000000000000000        48.044977359999997       0.16796281933784485       0.12107872217893600       0.12093321979045868        2.5294872000813484E-002
  0.52499997615814209        48.044977359999997       0.14793740212917328       0.10862953960895538       0.10854742676019669        1.9445799291133881E-002
  0.55000001192092896        48.044977359999997       0.12884080410003662        9.6342422068119049E-002   9.6298873424530029E-002   1.4688246883451939E-002
  0.57499998807907104        48.044977359999997       0.11085792630910873        8.4393903613090515E-002   8.4372788667678833E-002   1.0884866118431091E-002
  0.60000002384185791        48.044977359999997        9.4135418534278870E-002   7.2940722107887268E-002   7.2931915521621704E-002   7.8998375684022903E-003
  0.62500000000000000        48.044977359999997        7.8783579170703888E-002   6.2118873000144958E-002   6.2116287648677826E-002   5.6032254360616207E-003
  0.64999997615814209        48.044977359999997        6.4878188073635101E-002   5.2042789757251740E-002   5.2042968571186066E-002   3.8742097094655037E-003
  0.67500001192092896        48.044977359999997        5.2462425082921982E-002   4.2804732918739319E-002   4.2805857956409454E-002   2.6033101603388786E-003
  0.69999998807907104        48.044977359999997        4.1548870503902435E-002   3.4474283456802368E-002   3.4475497901439667E-002   1.6937444452196360E-003
  0.72500002384185791        48.044977359999997        3.2121490687131882E-002   2.7098037302494049E-002   2.7099018916487694E-002   1.0620398679748178E-003
  0.75000000000000000        48.044977359999997        2.4137740954756737E-002   2.0699489861726761E-002   2.0700175315141678E-002   6.3801778014749289E-004
  0.77499997615814209        48.044977359999997        1.7530696466565132E-002   1.5279090031981468E-002   1.5279530547559261E-002   3.6427259328775108E-004
  0.80000001192092896        48.044977359999997        1.2211303226649761E-002   1.0814540088176727E-002   1.0814823210239410E-002   1.9525673997122794E-004
  0.82499998807907104        48.044977359999997        8.0707110464572906E-003   7.2613256052136421E-003   7.2615328244864941E-003   9.6080497314687818E-005
  0.85000002384185791        48.044977359999997        4.9827187322080135E-003   4.5535094104707241E-003   4.5537082478404045E-003   4.1128507291432470E-005
  0.87500000000000000        48.044977359999997        2.8063990175724030E-003   2.6048508007079363E-003   2.6050873566418886E-003   1.2585013791976962E-005
  0.89999997615814209        48.044977359999997        1.3889310648664832E-003   1.3103106757625937E-003   1.3106069527566433E-003  -1.0512376320548356E-006
  0.92500001192092896        48.044977359999997        5.6879152543842793E-004   5.4809509310871363E-004   5.4844288388267159E-004  -6.3966986090235878E-006
  0.94999998807907104        48.044977359999997        1.7955632938537747E-004   1.8251971050631255E-004   1.8287217244505882E-004  -6.5092121985799167E-006
  0.97500002384185791        48.044977359999997        5.4948366596363485E-005   6.8381319579202682E-005   6.8644942075479776E-005  -2.0838137970713433E-006
   1.0000000000000000        48.044977359999997        3.7274625356076285E-005   5.9097110352013260E-005   5.9127869462827221E-005   7.4836602834693622E-006
   9.9999997171806854E-010   61.603699429999999        2.9975646175444126E-003  -9.8069978412240744E-004  -1.1577208060771227E-003  -4.0008532232604921E-004
   1.3183000246996812E-009   61.603699429999999        3.1380425207316875E-003  -9.8346499726176262E-004  -1.1833994649350643E-003  -4.0566732059232891E-004
   1.7378000150003459E-009   61.603699429999999        3.2857661135494709E-003  -9.8410737700760365E-004  -1.2095414567738771E-003  -4.1070979204960167E-004
   2.2908999142146058E-009   61.603699429999999        3.4412099048495293E-003  -9.8239909857511520E-004  -1.2362202396616340E-003  -4.1508936556056142E-004
   3.0200000278313155E-009   61.603699429999999        3.6047806497663260E-003  -9.7809336148202419E-004  -1.2635075254365802E-003  -4.1865772800520062E-004
   3.9810998941902653E-009   61.603699429999999        3.7769454065710306E-003  -9.7092374926432967E-004  -1.2914972612634301E-003  -4.2124299216084182E-004
   5.2481001766579993E-009   61.603699429999999        3.9582098834216595E-003  -9.6060143550857902E-004  -1.3203044654801488E-003  -4.2264504008926451E-004
   6.9183001549788514E-009   61.603699429999999        4.1490942239761353E-003  -9.4681547489017248E-004  -1.3500637141987681E-003  -4.2263147770427167E-004
   9.1201002305751899E-009   61.603699429999999        4.3501639738678932E-003  -9.2922925250604749E-004  -1.3809375232085586E-003  -4.2093393858522177E-004
   1.2023000373062587E-008   61.603699429999999        4.5620324090123177E-003  -9.0747757349163294E-004  -1.4131190255284309E-003  -4.1724307811819017E-004
   1.5849000334355878E-008   61.603699429999999        4.7852634452283382E-003  -8.8117650011554360E-004  -1.4468217268586159E-003  -4.1120647802017629E-004
   2.0892999330612838E-008   61.603699429999999        5.0205886363983154E-003  -8.4989733295515180E-004  -1.4823164092376828E-003  -4.0241907117888331E-004
   2.7542000680114143E-008   61.603699429999999        5.2686943672597408E-003  -8.1318849697709084E-004  -1.5199030749499798E-003  -3.9042290882207453E-004
   3.6307998385609608E-008   61.603699429999999        5.5303745903074741E-003  -7.7055406291037798E-004  -1.5599394682794809E-003  -3.7469671224243939E-004
   4.7863000673942224E-008   61.603699429999999        5.8063901960849762E-003  -7.2147283935919404E-004  -1.6028252430260181E-003  -3.5465823020786047E-004
   6.3096003088958241E-008   61.603699429999999        6.0976292006671429E-003  -6.6537060774862766E-004  -1.6490324633195996E-003  -3.2964939600788057E-004
   8.3175997644957533E-008   61.603699429999999        6.4049819484353065E-003  -6.0163898160681129E-004  -1.6990926815196872E-003  -2.9893990722484887E-004
   1.0965000285523274E-007   61.603699429999999        6.7294756881892681E-003  -5.2960612811148167E-004  -1.7536262748762965E-003  -2.6170985074713826E-004
   1.4453999597208167E-007   61.603699429999999        7.0720198564231396E-003  -4.4859055196866393E-004  -1.8133077537640929E-003  -2.1707433916162699E-004
   1.9054999711443088E-007   61.603699429999999        7.4339308775961399E-003  -3.5777656012214720E-004  -1.8789644818753004E-003  -1.6401351604145020E-004
   2.5118998792095226E-007   61.603699429999999        7.8161833807826042E-003  -2.5639089290052652E-004  -1.9514540908858180E-003  -1.0146949352929369E-004
   3.3112999631157436E-007   61.603699429999999        8.2201268523931503E-003  -1.4352462312672287E-004  -2.0318031311035156E-003  -2.8243459382792935E-005
   4.3651999703797628E-007   61.603699429999999        8.6471308022737503E-003  -1.8215248928754590E-005  -2.1211551502346992E-003   5.6958830100484192E-005
   5.7544002629583701E-007   61.603699429999999        9.0985661372542381E-003   1.2054445687681437E-004  -2.2207743022590876E-003   1.5551791875623167E-004
   7.5857997217099182E-007   61.603699429999999        9.5760244876146317E-003   2.7387723093852401E-004  -2.3321069311350584E-003   2.6894887560047209E-004
   9.9999999747524271E-007   61.603699429999999        1.0081122629344463E-002   4.4296370469965041E-004  -2.4567507207393646E-003   3.9886063314042985E-004
   1.3182999509808724E-006   61.603699429999999        1.0615709237754345E-002   6.2911474378779531E-004  -2.5965205859392881E-003   5.4701050976291299E-004
   1.7377999483869644E-006   61.603699429999999        1.1181480251252651E-002   8.3363970043137670E-004  -2.7533620595932007E-003   7.1520044002681971E-004
   2.2909000563231530E-006   61.603699429999999        1.1780708096921444E-002   1.0581093374639750E-003  -2.9295652639120817E-003   9.0549484593793750E-004
   3.0199998946045525E-006   61.603699429999999        1.2415468692779541E-002   1.3040826888754964E-003  -3.1275716610252857E-003   1.1200068984180689E-003
   3.9810997805034276E-006   61.603699429999999        1.3088141568005085E-002   1.5732893953099847E-003  -3.3501291181892157E-003   1.3610648456960917E-003
   5.2481000238913111E-006   61.603699429999999        1.3801345601677895E-002   1.8676144536584616E-003  -3.6002998240292072E-003   1.6312291845679283E-003
   6.9183001869532745E-006   61.603699429999999        1.4557857066392899E-002   2.1890660282224417E-003  -3.8814498111605644E-003   1.9333043601363897E-003
   9.1201000032015145E-006   61.603699429999999        1.5360764227807522E-002   2.5398419238626957E-003  -4.1973218321800232E-003   2.2704594302922487E-003
   1.2022999726468697E-005   61.603699429999999        1.6213495284318924E-002   2.9223456513136625E-003  -4.5520686544477940E-003   2.6463298127055168E-003
   1.5849000192247331E-005   61.603699429999999        1.7119467258453369E-002   3.3390242606401443E-003  -4.9501075409352779E-003   3.0649709515273571E-003
   2.0892999600619078E-005   61.603699429999999        1.8083019182085991E-002   3.7927872035652399E-003  -5.3965202532708645E-003   3.5314280539751053E-003
   2.7542000680114143E-005   61.603699429999999        1.9108591601252556E-002   4.2866356670856476E-003  -5.8967005461454391E-003   4.0515703149139881E-003
   3.6307999835116789E-005   61.603699429999999        2.0201452076435089E-002   4.8239841125905514E-003  -6.4566442742943764E-003   4.6326825395226479E-003
   4.7862999053904787E-005   61.603699429999999        2.1367194131016731E-002   5.4084141738712788E-003  -7.0826536975800991E-003   5.2835266105830669E-003
   6.3095998484641314E-005   61.603699429999999        2.2612562403082848E-002   6.0440520755946636E-003  -7.7816457487642765E-003   6.0151577927172184E-003
   8.3175997133366764E-005   61.603699429999999        2.3945076391100883E-002   6.7353630438446999E-003  -8.5607962682843208E-003   6.8411845713853836E-003
   1.0964999819407240E-004   61.603699429999999        2.5373857468366623E-002   7.4875312857329845E-003  -9.4277504831552505E-003   7.7787996269762516E-003
   1.4453999756369740E-004   61.603699429999999        2.6908801868557930E-002   8.3059770986437798E-003  -1.0389731265604496E-002   8.8488394394516945E-003
   1.9054999575018883E-004   61.603699429999999        2.8563316911458969E-002   9.1977333649992943E-003  -1.1454665102064610E-002   1.0078318417072296E-002
   2.5119000929407775E-004   61.603699429999999        3.0351469293236732E-002   1.0169829241931438E-002  -1.2628578580915928E-002   1.1499117128551006E-002
   3.3112999517470598E-004   61.603699429999999        3.2291918992996216E-002   1.1231283657252789E-002  -1.3916961848735809E-002   1.3151526451110840E-002
   4.3652000022120774E-004   61.603699429999999        3.4407235682010651E-002   1.2392584234476089E-002  -1.5322762541472912E-002   1.5084456652402878E-002
   5.7544000446796417E-004   61.603699429999999        3.6724936217069626E-002   1.3666050508618355E-002  -1.6844876110553741E-002   1.7356622964143753E-002
   7.5857999036088586E-004   61.603699429999999        3.9280172437429428E-002   1.5067066065967083E-002  -1.8476983532309532E-002   2.0039079710841179E-002
   1.0000000474974513E-003   61.603699429999999        4.2116787284612656E-002   1.6614353284239769E-002  -2.0204270258545876E-002   2.3215716704726219E-002
   1.3183000264689326E-003   61.603699429999999        4.5291129499673843E-002   1.8331725150346756E-002  -2.2000657394528389E-002   2.6985879987478256E-002
   1.7377999611198902E-003   61.603699429999999        4.8873241990804672E-002   2.0248364657163620E-002  -2.3822905495762825E-002   3.1462710350751877E-002
   2.2909000981599092E-003   61.603699429999999        5.2955824881792068E-002   2.2403264418244362E-002  -2.5607023388147354E-002   3.6779291927814484E-002
   3.0199999455362558E-003   61.603699429999999        5.7655066251754761E-002   2.4845389649271965E-002  -2.7258083224296570E-002   4.3082598596811295E-002
   3.9810999296605587E-003   61.603699429999999        6.3120834529399872E-002   2.7638936415314674E-002  -2.8642237186431885E-002   5.0536073744297028E-002
   5.2481000311672688E-003   61.603699429999999        6.9544963538646698E-002   3.0867902562022209E-002  -2.9574707150459290E-002   5.9316206723451614E-002
   6.9182999432086945E-003   61.603699429999999        7.7170312404632568E-002   3.4641683101654053E-002  -2.9805934056639671E-002   6.9605194032192230E-002
   9.1201001778244972E-003   61.603699429999999        8.6302503943443298E-002   3.9103120565414429E-002  -2.9006700962781906E-002   8.1581518054008484E-002
   1.2023000046610832E-002   61.603699429999999        9.7319789230823517E-002   4.4437337666749954E-002  -2.6752850040793419E-002   9.5401227474212646E-002
   1.5848999843001366E-002   61.603699429999999       0.11067215353250504        5.0878107547760010E-002  -2.2515380755066872E-002  0.11115928739309311     
   2.0893000066280365E-002   61.603699429999999       0.12688660621643066        5.8721087872982025E-002  -1.5654964372515678E-002  0.12885168194770813     
   2.7542000636458397E-002   61.603699429999999       0.14652450382709503        6.8319305777549744E-002  -5.4418626241385937E-003  0.14827632904052734     
   3.6308001726865768E-002   61.603699429999999       0.17011670768260956        8.0074436962604523E-002   8.8965632021427155E-003  0.16891315579414368     
   4.7862999141216278E-002   61.603699429999999       0.19799992442131042        9.4386205077171326E-002   2.8058977797627449E-002  0.18972197175025940     
   6.3096001744270325E-002   61.603699429999999       0.23005574941635132       0.11155571043491364        5.2477080374956131E-002  0.20890334248542786     
   8.3176001906394958E-002   61.603699429999999       0.26524305343627930       0.13157235085964203        8.1975221633911133E-002  0.22361980378627777     
  0.10000000149011612        61.603699429999999       0.28923344612121582       0.14620424807071686       0.10389994084835052       0.22901391983032227     
  0.12500000000000000        61.603699429999999       0.31667608022689819       0.16452626883983612       0.13161914050579071       0.22845770418643951     
  0.15000000596046448        61.603699429999999       0.33542451262474060       0.17895555496215820       0.15372209250926971       0.22051474452018738     
  0.17499999701976776        61.603699429999999       0.34658706188201904       0.18971672654151917       0.17061117291450500       0.20758584141731262     
  0.20000000298023224        61.603699429999999       0.35116636753082275       0.19705149531364441       0.18276116251945496       0.19147926568984985     
  0.22499999403953552        61.603699429999999       0.35008293390274048       0.20121902227401733       0.19066157937049866       0.17357614636421204     
  0.25000000000000000        61.603699429999999       0.34418562054634094       0.20249235630035400       0.19479276239871979       0.15492974221706390     
  0.27500000596046448        61.603699429999999       0.33425739407539368       0.20115400850772858       0.19561553001403809       0.13633280992507935     
  0.30000001192092896        61.603699429999999       0.32101902365684509       0.19749189913272858       0.19356697797775269       0.11836791783571243     
  0.32499998807907104        61.603699429999999       0.30513161420822144       0.19179539382457733       0.18905913829803467       0.10144695639610291     
  0.34999999403953552        61.603699429999999       0.28719902038574219       0.18435205519199371       0.18247887492179871        8.5843600332736969E-002
  0.37500000000000000        61.603699429999999       0.26776987314224243       0.17544464766979218       0.17418827116489410        7.1720354259014130E-002
  0.40000000596046448        61.603699429999999       0.24733939766883850       0.16534848511219025       0.16452524065971375        5.9151507914066315E-002
  0.42500001192092896        61.603699429999999       0.22635149955749512       0.15432909131050110       0.15380407869815826        4.8142585903406143E-002
  0.44999998807907104        61.603699429999999       0.20520059764385223       0.14264021813869476       0.14231599867343903        3.8646955043077469E-002
  0.47499999403953552        61.603699429999999       0.18423356115818024       0.13052193820476532       0.13032945990562439        3.0579846352338791E-002
  0.50000000000000000        61.603699429999999       0.16375157237052917       0.11819906532764435       0.11809042096138000        2.3830182850360870E-002
  0.52499997615814209        61.603699429999999       0.14401215314865112       0.10587968677282333       0.10582247376441956        1.8270429223775864E-002
  0.55000001192092896        61.603699429999999       0.12523096799850464        9.3753911554813385E-002   9.3726806342601776E-002   1.3764668256044388E-002
  0.57499998807907104        61.603699429999999       0.10758389532566071        8.1992715597152710E-002   8.1982195377349854E-002   1.0175136849284172E-002
  0.60000002384185791        61.603699429999999        9.1208875179290771E-002   7.0747017860412598E-002   7.0744849741458893E-002   7.3673510923981667E-003
  0.62500000000000000        61.603699429999999        7.6207973062992096E-002   6.0146838426589966E-002   6.0148295015096664E-002   5.2139991894364357E-003
  0.64999997615814209        61.603699429999999        6.2649302184581757E-002   5.0300624221563339E-002   5.0303187221288681E-002   3.5977547522634268E-003
  0.67500001192092896        61.603699429999999        5.0569098442792892E-002   4.1294742375612259E-002   4.1297219693660736E-002   2.4131385143846273E-003
  0.69999998807907104        61.603699429999999        3.9973750710487366E-002   3.3193115144968033E-002   3.3195067197084427E-002   1.5675649046897888E-003
  0.72500002384185791        61.603699429999999        3.0841901898384094E-002   2.6037035509943962E-002   2.6038398966193199E-002   9.8169862758368254E-004
  0.75000000000000000        61.603699429999999        2.3126607760787010E-002   1.9845157861709595E-002   1.9846029579639435E-002   5.8924546465277672E-004
  0.77499997615814209        61.603699429999999        1.6757551580667496E-002   1.4613697305321693E-002   1.4614226296544075E-002   3.3628774690441787E-004
  0.80000001192092896        61.603699429999999        1.1643336154520512E-002   1.0316845960915089E-002   1.0317166335880756E-002   1.8027801706921309E-004
  0.82499998807907104        61.603699429999999        7.6738647185266018E-003   6.9074146449565887E-003   6.9076376967132092E-003   8.8792759925127029E-005
  0.85000002384185791        61.603699429999999        4.7228480689227581E-003   4.3177646584808826E-003   4.3179681524634361E-003   3.8141741242725402E-005
  0.87500000000000000        61.603699429999999        2.6504588313400745E-003   2.4610422551631927E-003   2.4612771812826395E-003   1.1917954907403328E-005
  0.89999997615814209        61.603699429999999        1.3062115758657455E-003   1.2328197481110692E-003   1.2331078760325909E-003  -4.3875542132809642E-007
  0.92500001192092896        61.603699429999999        5.3219601977616549E-004   5.1327398978173733E-004   5.1360542420297861E-004  -5.0061607907991856E-006
  0.94999998807907104        61.603699429999999        1.6693022917024791E-004   1.7020298400893807E-004   1.7052868497557938E-004  -4.6310983634612057E-006
  0.97500002384185791        61.603699429999999        5.0468639528844506E-005   6.3564672018401325E-005   6.3789921114221215E-005  -4.6612942838919480E-008
   1.0000000000000000        61.603699429999999        3.2905605621635914E-005   5.3800369641976431E-005   5.3782005124958232E-005   9.1437850642250851E-006
   9.9999997171806854E-010   78.988814070000004        3.0087700579315424E-003  -9.8041188903152943E-004  -1.1578808771446347E-003  -4.3190896394662559E-004
   1.3183000246996812E-009   78.988814070000004        3.1498377211391926E-003  -9.8298105876892805E-004  -1.1837027268484235E-003  -4.3751593329943717E-004
   1.7378000150003459E-009   78.988814070000004        3.2981848344206810E-003  -9.8340772092342377E-004  -1.2100201565772295E-003  -4.4246696052141488E-004
   2.2908999142146058E-009   78.988814070000004        3.4542882349342108E-003  -9.8146242089569569E-004  -1.2369122123345733E-003  -4.4661865103989840E-004
   3.0200000278313155E-009   78.988814070000004        3.6185574717819691E-003  -9.7689649555832148E-004  -1.2644564267247915E-003  -4.4979990343563259E-004
   3.9810998941902653E-009   78.988814070000004        3.7914612330496311E-003  -9.6944178221747279E-004  -1.2927539646625519E-003  -4.5181295718066394E-004
   5.2481001766579993E-009   78.988814070000004        3.9735087193548679E-003  -9.5880753360688686E-004  -1.3219279935583472E-003  -4.5242859050631523E-004
   6.9183001549788514E-009   78.988814070000004        4.1652219370007515E-003  -9.4468065071851015E-004  -1.3521217042580247E-003  -4.5138163841329515E-004
   9.1201002305751899E-009   78.988814070000004        4.3671703897416592E-003  -9.2672213213518262E-004  -1.3835077406838536E-003  -4.4836706365458667E-004
   1.2023000373062587E-008   78.988814070000004        4.5799696817994118E-003  -9.0456439647823572E-004  -1.4162905281409621E-003  -4.4303445611149073E-004
   1.5849000334355878E-008   78.988814070000004        4.8041874542832375E-003  -8.7782094487920403E-004  -1.4506955631077290E-003  -4.3498660670593381E-004
   2.0892999330612838E-008   78.988814070000004        5.0405594520270824E-003  -8.4606010932475328E-004  -1.4870077138766646E-003  -4.2376772034913301E-004
   2.7542000680114143E-008   78.988814070000004        5.2897757850587368E-003  -8.0882728798314929E-004  -1.5255420003086329E-003  -4.0886481292545795E-004
   3.6307998385609608E-008   78.988814070000004        5.5526345968246460E-003  -7.6562305912375450E-004  -1.5666730469092727E-003  -3.8969557499513030E-004
   4.7863000673942224E-008   78.988814070000004        5.8299009688198566E-003  -7.1592297172173858E-004  -1.6108185518532991E-003  -3.6561218439601362E-004
   6.3096003088958241E-008   78.988814070000004        6.1224694363772869E-003  -6.5914867445826530E-004  -1.6584706027060747E-003  -3.3588413498364389E-004
   8.3175997644957533E-008   78.988814070000004        6.4312350004911423E-003  -5.9468776453286409E-004  -1.7101826379075646E-003  -2.9970353352837265E-004
   1.0965000285523274E-007   78.988814070000004        6.7572304978966713E-003  -5.2186375251039863E-004  -1.7665987834334373E-003  -2.5616525090299547E-004
   1.4453999597208167E-007   78.988814070000004        7.1013728156685829E-003  -4.3999054469168186E-004  -1.8284185789525509E-003  -2.0429653523024172E-004
   1.9054999711443088E-007   78.988814070000004        7.4649853631854057E-003  -3.4824662725441158E-004  -1.8964979099109769E-003  -1.4297589950729162E-004
   2.5118998792095226E-007   78.988814070000004        7.8490506857633591E-003  -2.4585347273387015E-004  -1.9717235118150711E-003  -7.1046168159227818E-005
   3.3112999631157436E-007   78.988814070000004        8.2549266517162323E-003  -1.3189564924687147E-004  -2.0551539491862059E-003   1.2804380276065785E-005
   4.3651999703797628E-007   78.988814070000004        8.6839934810996056E-003  -5.4037477639212739E-006  -2.1479672286659479E-003   1.0998922516591847E-004
   5.7544002629583701E-007   78.988814070000004        9.1376313939690590E-003   1.3463679351843894E-004  -2.2514644078910351E-003   2.2201359388418496E-004
   7.5857997217099182E-007   78.988814070000004        9.6174459904432297E-003   2.8935703448951244E-004  -2.3671309463679790E-003   3.5052979364991188E-004
   9.9999999747524271E-007   78.988814070000004        1.0125067085027695E-002   4.5994663378223777E-004  -2.4966069031506777E-003   4.9729197053238750E-004
   1.3182999509808724E-006   78.988814070000004        1.0662360116839409E-002   6.4772664336487651E-004  -2.6417528279125690E-003   6.6421861993148923E-004
   1.7377999483869644E-006   78.988814070000004        1.1231036856770515E-002   8.5401680553331971E-004  -2.8045605868101120E-003   8.5327774286270142E-004
   2.2909000563231530E-006   78.988814070000004        1.1833390220999718E-002   1.0804008925333619E-003  -2.9873743187636137E-003   1.0667336173355579E-003
   3.0199998946045525E-006   78.988814070000004        1.2471520341932774E-002   1.3284512097015977E-003  -3.1926892697811127E-003   1.3069093693047762E-003
   3.9810997805034276E-006   78.988814070000004        1.3147833757102489E-002   1.5999129973351955E-003  -3.4233126789331436E-003   1.5763768460601568E-003
   5.2481000238913111E-006   78.988814070000004        1.3864980079233646E-002   1.8966883653774858E-003  -3.6823705304414034E-003   1.8779780948534608E-003
   6.9183001869532745E-006   78.988814070000004        1.4625772833824158E-002   2.2208052687346935E-003  -3.9732959121465683E-003   2.2148427087813616E-003
   9.1201000032015145E-006   78.988814070000004        1.5433342196047306E-002   2.5744838640093803E-003  -4.2999028228223324E-003   2.5905254296958447E-003
   1.2022999726468697E-005   78.988814070000004        1.6291167587041855E-002   2.9601533897221088E-003  -4.6664196997880936E-003   3.0091223306953907E-003
   1.5849000192247331E-005   78.988814070000004        1.7202727496623993E-002   3.3802899997681379E-003  -5.0773359835147858E-003   3.4752199426293373E-003
   2.0892999600619078E-005   78.988814070000004        1.8172428011894226E-002   3.8378376048058271E-003  -5.5378144606947899E-003   3.9945300668478012E-003
   2.7542000680114143E-005   78.988814070000004        1.9204800948500633E-002   4.3358374387025833E-003  -6.0533205978572369E-003   4.5737014152109623E-003
   3.6307999835116789E-005   78.988814070000004        2.0305210724473000E-002   4.8777507618069649E-003  -6.6299182362854481E-003   5.2209673449397087E-003
   4.7862999053904787E-005   78.988814070000004        2.1479375660419464E-002   5.4672141559422016E-003  -7.2739575989544392E-003   5.9462008066475391E-003
   6.3095998484641314E-005   78.988814070000004        2.2734185680747032E-002   6.1084204353392124E-003  -7.9923840239644051E-003   6.7617977038025856E-003
   8.3175997133366764E-005   78.988814070000004        2.4077337235212326E-002   6.8059107288718224E-003  -8.7923612445592880E-003   7.6829274185001850E-003
   1.0964999819407240E-004   78.988814070000004        2.5518165901303291E-002   7.5649656355381012E-003  -9.6814669668674469E-003   8.7286299094557762E-003
   1.4453999756369740E-004   78.988814070000004        2.7066823095083237E-002   8.3911130204796791E-003  -1.0666767135262489E-002   9.9218031391501427E-003
   1.9054999575018883E-004   78.988814070000004        2.8737030923366547E-002   9.2915268614888191E-003  -1.1755941435694695E-002   1.1291937902569771E-002
   2.5119000929407775E-004   78.988814070000004        3.0543219298124313E-002   1.0273395106196404E-002  -1.2954588048160076E-002   1.2873511761426926E-002
   3.3112999517470598E-004   78.988814070000004        3.2504502683877945E-002   1.1345935054123402E-002  -1.4267587102949619E-002   1.4709784649312496E-002
   4.3652000022120774E-004   78.988814070000004        3.4643981605768204E-002   1.2519873678684235E-002  -1.5697011724114418E-002   1.6852812841534615E-002
   5.7544000446796417E-004   78.988814070000004        3.6989796906709671E-002   1.3807817362248898E-002  -1.7240541055798531E-002   1.9364507868885994E-002
   7.5857999036088586E-004   78.988814070000004        3.9577856659889221E-002   1.5225498937070370E-002  -1.8890233710408211E-002   2.2319136187434196E-002
   1.0000000474974513E-003   78.988814070000004        4.2452853173017502E-002   1.6792051494121552E-002  -2.0629143342375755E-002   2.5803485885262489E-002
   1.3183000264689326E-003   78.988814070000004        4.5672137290239334E-002   1.8531788140535355E-002  -2.2428460419178009E-002   2.9919290915131569E-002
   1.7377999611198902E-003   78.988814070000004        4.9306839704513550E-002   2.0474452525377274E-002  -2.4241527542471886E-002   3.4780904650688171E-002
   2.2909000981599092E-003   78.988814070000004        5.3450852632522583E-002   2.2659713402390480E-002  -2.6000181213021278E-002   4.0521349757909775E-002
   3.0199999455362558E-003   78.988814070000004        5.8221571147441864E-002   2.5137266144156456E-002  -2.7604538947343826E-002   4.7285031527280807E-002
   3.9810999296605587E-003   78.988814070000004        6.3769973814487457E-002   2.7972096577286720E-002  -2.8915094211697578E-002   5.5229682475328445E-002
   5.2481000311672688E-003   78.988814070000004        7.0288695394992828E-002   3.1248984858393669E-002  -2.9740869998931885E-002   6.4521722495555878E-002
   6.9182999432086945E-003   78.988814070000004        7.8020781278610229E-002   3.5077981650829315E-002  -2.9826015233993530E-002   7.5327381491661072E-002
   9.1201001778244972E-003   78.988814070000004        8.7270878255367279E-002   3.9602290838956833E-002  -2.8835639357566833E-002   8.7801665067672729E-002
   1.2023000046610832E-002   78.988814070000004        9.8414309322834015E-002   4.5006744563579559E-002  -2.6341712102293968E-002  0.10206765681505203     
   1.5848999843001366E-002   78.988814070000004       0.11189501732587814        5.1523659378290176E-002  -2.1815096959471703E-002  0.11817564815282822     
   2.0893000066280365E-002   78.988814070000004       0.12822929024696350        5.9445321559906006E-002  -1.4622382819652557E-002  0.13606412708759308     
   2.7542000636458397E-002   78.988814070000004       0.14796084165573120        6.9118209183216095E-002  -4.0494515560567379E-003  0.15545988082885742     
   3.6308001726865768E-002   78.988814070000004       0.17159341275691986        8.0932654440402985E-002   1.0647173039615154E-002  0.17576085031032562     
   4.7862999141216278E-002   78.988814070000004       0.19942446053028107        9.5270022749900818E-002   3.0119253322482109E-002  0.19584235548973083     
   6.3096001744270325E-002   78.988814070000004       0.23128266632556915       0.11240366101264954        5.4731652140617371E-002  0.21383632719516754     
   8.3176001906394958E-002   78.988814070000004       0.26606255769729614       0.13228397071361542        8.4223881363868713E-002  0.22688652575016022     
  0.10000000149011612        78.988814070000004       0.28963193297386169       0.14674517512321472       0.10598780959844589       0.23093859851360321     
  0.12500000000000000        78.988814070000004       0.31637966632843018       0.16474917531013489       0.13330425322055817       0.22860980033874512     
  0.15000000596046448        78.988814070000004       0.33440729975700378       0.17881312966346741       0.15489327907562256       0.21922421455383301     
  0.17499999701976776        78.988814070000004       0.34486714005470276       0.18918721377849579       0.17122136056423187       0.20519511401653290     
  0.20000000298023224        78.988814070000004       0.34879171848297119       0.19613283872604370       0.18280549347400665       0.18830972909927368     
  0.22499999403953552        78.988814070000004       0.34712132811546326       0.19992452859878540       0.19016338884830475       0.16991220414638519     
  0.25000000000000000        78.988814070000004       0.34071752429008484       0.20084722340106964       0.19379392266273499       0.15101213753223419     
  0.27500000596046448        78.988814070000004       0.33037060499191284       0.19919253885746002       0.19416975975036621       0.13235738873481750     
  0.30000001192092896        78.988814070000004       0.31680434942245483       0.19525504112243652       0.19173511862754822       0.11448746919631958     
  0.32499998807907104        78.988814070000004       0.30067974328994751       0.18932874500751495       0.18690568208694458        9.7774855792522430E-002
  0.34999999403953552        78.988814070000004       0.28259801864624023       0.18170404434204102       0.18006937205791473        8.2458451390266418E-002
  0.37500000000000000        78.988814070000004       0.26310309767723083       0.17266494035720825       0.17158742249011993        6.8671002984046936E-002
  0.40000000596046448        78.988814070000004       0.24268417060375214       0.16248665750026703       0.16179543733596802        5.6462123990058899E-002
  0.42500001192092896        78.988814070000004       0.22177785634994507       0.15143346786499023       0.15100431442260742        4.5817583799362183E-002
  0.44999998807907104        78.988814070000004       0.20077060163021088       0.13975678384304047       0.13950099050998688        3.6675497889518738E-002
  0.47499999403953552        78.988814070000004       0.18000067770481110       0.12769350409507751       0.12754897773265839        2.8939962387084961E-002
  0.50000000000000000        78.988814070000004       0.15976047515869141       0.11546450853347778       0.11538881808519363        2.2492343559861183E-002
  0.52499997615814209        78.988814070000004       0.14029851555824280       0.10327333211898804       0.10323829948902130        1.7200605943799019E-002
  0.55000001192092896        78.988814070000004       0.12182166427373886        9.1305077075958252E-002   9.1292567551136017E-002   1.2926870957016945E-002
  0.57499998807907104        78.988814070000004       0.10449711978435516        7.9725354909896851E-002   7.9724207520484924E-002   9.5334369689226151E-003
  0.60000002384185791        78.988814070000004        8.8454581797122955E-002   6.8679489195346832E-002   6.8683184683322906E-002   6.8874284625053406E-003
  0.62500000000000000        78.988814070000004        7.3788315057754517E-002   5.8291792869567871E-002   5.8296810835599899E-002   4.8642624169588089E-003
  0.64999997615814209        78.988814070000004        6.0559250414371490E-002   4.8665024340152740E-002   4.8669677227735519E-002   3.3500685822218657E-003
  0.67500001192092896        78.988814070000004        4.8797100782394409E-002   3.9879981428384781E-002   3.9883643388748169E-002   2.2432205732911825E-003
  0.69999998807907104        78.988814070000004        3.8502510637044907E-002   3.1995266675949097E-002   3.1997859477996826E-002   1.4551032800227404E-003
  0.72500002384185791        78.988814070000004        2.9649212956428528E-002   2.5047212839126587E-002   2.5048907846212387E-002   9.1024691937491298E-004
  0.75000000000000000        78.988814070000004        2.2186245769262314E-002   1.9049990922212601E-002   1.9051026552915573E-002   5.4594571702182293E-004
  0.77499997615814209        78.988814070000004        1.6040243208408356E-002   1.3995924964547157E-002   1.3996529392898083E-002   3.1147428671829402E-004
  0.80000001192092896        78.988814070000004        1.1117753572762012E-002   9.8560098558664322E-003   9.8563637584447861E-003   1.6700736887287349E-004
  0.82499998807907104        78.988814070000004        7.3076831176877022E-003   6.5806778147816658E-003   6.5809134393930435E-003   8.2340899098198861E-005
  0.85000002384185791        78.988814070000004        4.4838236644864082E-003   4.1008316911756992E-003   4.1010384447872639E-003   3.5503071558196098E-005
  0.87500000000000000        78.988814070000004        2.5075476150959730E-003   2.3291956167668104E-003   2.3294275160878897E-003   1.1333706424920820E-005
  0.89999997615814209        78.988814070000004        1.2307172873988748E-003   1.1620669392868876E-003   1.1623459868133068E-003   9.7855981096017786E-008
  0.92500001192092896        78.988814070000004        4.9894809490069747E-004   4.8161411541514099E-004   4.8192864051088691E-004  -3.8152106753841508E-006
  0.94999998807907104        78.988814070000004        1.5549300587736070E-004   1.5901644655968994E-004   1.5931561938486993E-004  -3.0727073863090482E-006
  0.97500002384185791        78.988814070000004        4.6384309825953096E-005   5.9134505136171356E-005   5.9322894230717793E-005   1.5577460317217628E-006
   1.0000000000000000        78.988814070000004        2.8951664717169479E-005   4.8953224904835224E-005   4.8889211029745638E-005   1.0296814252797049E-005
   9.9999997171806854E-010   101.28016350000000        3.0196444131433964E-003  -9.8011945374310017E-004  -1.1581891449168324E-003  -4.6329826000146568E-004
   1.3183000246996812E-009   101.28016350000000        3.1612843740731478E-003  -9.8249770235270262E-004  -1.1841718805953860E-003  -4.6884772018529475E-004
   1.7378000150003459E-009   101.28016350000000        3.3102368470281363E-003  -9.8271435126662254E-004  -1.2106843059882522E-003  -4.7361350152641535E-004
   2.2908999142146058E-009   101.28016350000000        3.4669809974730015E-003  -9.8053808324038982E-004  -1.2378111714497209E-003  -4.7743070172145963E-004
   3.0200000278313155E-009   101.28016350000000        3.6319282371550798E-003  -9.7571895457804203E-004  -1.2656364124268293E-003  -4.8010412137955427E-004
   3.9810998941902653E-009   101.28016350000000        3.8055498152971268E-003  -9.6798670710995793E-004  -1.2942684115841985E-003  -4.8140881699509919E-004
   5.2481001766579993E-009   101.28016350000000        3.9883572608232498E-003  -9.5704878913238645E-004  -1.3238383689895272E-003  -4.8108474584296346E-004
   6.9183001549788514E-009   101.28016350000000        4.1808756068348885E-003  -9.4259006436914206E-004  -1.3544985558837652E-003  -4.7883254592306912E-004
   9.1201002305751899E-009   101.28016350000000        4.3836766853928566E-003  -9.2426926130428910E-004  -1.3864317443221807E-003  -4.7430876293219626E-004
   1.2023000373062587E-008   101.28016350000000        4.5973802916705608E-003  -9.0171629562973976E-004  -1.4198535354807973E-003  -4.6712029143236578E-004
   1.5849000334355878E-008   101.28016350000000        4.8225563950836658E-003  -8.7454234017059207E-004  -1.4550019986927509E-003  -4.5682338532060385E-004
   2.0892999330612838E-008   101.28016350000000        5.0599449314177036E-003  -8.4231275832280517E-004  -1.4921757392585278E-003  -4.4290977530181408E-004
   2.7542000680114143E-008   101.28016350000000        5.3102397359907627E-003  -8.0457003787159920E-004  -1.5317049110308290E-003  -4.2480975389480591E-004
   3.6307998385609608E-008   101.28016350000000        5.5742436088621616E-003  -7.6081149745732546E-004  -1.5739807859063148E-003  -4.0187820559367537E-004
   4.7863000673942224E-008   101.28016350000000        5.8527253568172455E-003  -7.1050919359549880E-004  -1.6194392228499055E-003  -3.7340002018027008E-004
   6.3096003088958241E-008   101.28016350000000        6.1465851031243801E-003  -6.5308099146932364E-004  -1.6685922164469957E-003  -3.3857053495012224E-004
   8.3175997644957533E-008   101.28016350000000        6.4567225053906441E-003  -5.8791053015738726E-004  -1.7220145091414452E-003  -2.9650272335857153E-004
   1.0965000285523274E-007   101.28016350000000        6.7841778509318829E-003  -5.1431683823466301E-004  -1.7803742084652185E-003  -2.4620455224066973E-004
   1.4453999597208167E-007   101.28016350000000        7.1298722177743912E-003  -4.3160919449292123E-004  -1.8443948356434703E-003  -1.8661387730389833E-004
   1.9054999711443088E-007   101.28016350000000        7.4951383285224438E-003  -3.3896049717441201E-004  -1.9149612635374069E-003  -1.1650574015220627E-004
   2.5118998792095226E-007   101.28016350000000        7.8809652477502823E-003  -2.3558715474791825E-004  -1.9929874688386917E-003  -3.4622276871232316E-005
   3.3112999631157436E-007   101.28016350000000        8.2887196913361549E-003  -1.2056728155585006E-004  -2.0795646123588085E-003   6.0463211411843076E-005
   4.3651999703797628E-007   101.28016350000000        8.7197916582226753E-003   7.0752321335021406E-006  -2.1759043447673321E-003   1.7028559523168951E-004
   5.7544002629583701E-007   101.28016350000000        9.1755716130137444E-003   1.4836207265034318E-004  -2.2833431139588356E-003   2.9647722840309143E-004
   7.5857997217099182E-007   101.28016350000000        9.6576781943440437E-003   3.0443249852396548E-004  -2.4034054949879646E-003   4.4083103421144187E-004
   9.9999999747524271E-007   101.28016350000000        1.0167753323912621E-002   4.7648485633544624E-004  -2.5377727579325438E-003   6.0525012668222189E-004
   1.3182999509808724E-006   101.28016350000000        1.0707678273320198E-002   6.6585018066689372E-004  -2.6883503887802362E-003   7.9181953333318233E-004
   1.7377999483869644E-006   101.28016350000000        1.1279181577265263E-002   8.7385845836251974E-004  -2.8571756556630135E-003   1.0026794625446200E-003
   2.2909000563231530E-006   101.28016350000000        1.1884578503668308E-002   1.1021060636267066E-003  -3.0466460157185793E-003   1.2403028085827827E-003
   3.0199998946045525E-006   101.28016350000000        1.2525989674031734E-002   1.3521785149350762E-003  -3.2593100331723690E-003   1.5072328969836235E-003
   3.9810997805034276E-006   101.28016350000000        1.3205847702920437E-002   1.6258357791230083E-003  -3.4980331547558308E-003   1.8062979215756059E-003
   5.2481000238913111E-006   101.28016350000000        1.3926834799349308E-002   1.9249973120167851E-003  -3.7660039961338043E-003   2.1406377200037241E-003
   6.9183001869532745E-006   101.28016350000000        1.4691798947751522E-002   2.2517100442200899E-003  -4.0667215362191200E-003   2.5137260090559721E-003
   9.1201000032015145E-006   101.28016350000000        1.5503914095461369E-002   2.6082163676619530E-003  -4.4040707871317863E-003   2.9295261483639479E-003
   1.2022999726468697E-005   101.28016350000000        1.6366709023714066E-002   2.9969708994030952E-003  -4.7823530621826649E-003   3.3926209434866905E-003
   1.5849000192247331E-005   101.28016350000000        1.7283719033002853E-002   3.4204770345240831E-003  -5.2061290480196476E-003   3.9081578142940998E-003
   2.0892999600619078E-005   101.28016350000000        1.8259422853589058E-002   3.8817143067717552E-003  -5.6806383654475212E-003   4.4825486838817596E-003
   2.7542000680114143E-005   101.28016350000000        1.9298434257507324E-002   4.3837619014084339E-003  -6.2114135362207890E-003   5.1232553087174892E-003
   3.6307999835116789E-005   101.28016350000000        2.0406218245625496E-002   4.9301278777420521E-003  -6.8045812658965588E-003   5.8394963853061199E-003
   4.7862999053904787E-005   101.28016350000000        2.1588612347841263E-002   5.5245021358132362E-003  -7.4665313586592674E-003   6.6422899253666401E-003
   6.3095998484641314E-005   101.28016350000000        2.2852649912238121E-002   6.1711412854492664E-003  -8.2042273133993149E-003   7.5454008765518665E-003
   8.3175997133366764E-005   101.28016350000000        2.4206202477216721E-002   6.8746642209589481E-003  -9.0248025953769684E-003   8.5655804723501205E-003
   1.0964999819407240E-004   101.28016350000000        2.5658814236521721E-002   7.6404423452913761E-003  -9.9357552826404572E-003   9.7237220034003258E-003
   1.4453999756369740E-004   101.28016350000000        2.7220880612730980E-002   8.4741115570068359E-003  -1.0943967849016190E-002   1.1044771410524845E-002
   1.9054999575018883E-004   101.28016350000000        2.8906436637043953E-002   9.3829818069934845E-003  -1.2056844308972359E-002   1.2560649774968624E-002
   2.5119000929407775E-004   101.28016350000000        3.0730266124010086E-002   1.0374396108090878E-002  -1.3279523700475693E-002   1.4308351092040539E-002
   3.3112999517470598E-004   101.28016350000000        3.2711915671825409E-002   1.1457765474915504E-002  -1.4616241678595543E-002   1.6333969309926033E-002
   4.3652000022120774E-004   101.28016350000000        3.4875012934207916E-002   1.2644050642848015E-002  -1.6068153083324432E-002   1.8692504614591599E-002
   5.7544000446796417E-004   101.28016350000000        3.7248298525810242E-002   1.3946134597063065E-002  -1.7631687223911285E-002   2.1448794752359390E-002
   7.5857999036088586E-004   101.28016350000000        3.9868403226137161E-002   1.5380088239908218E-002  -1.9297240301966667E-002   2.4679949507117271E-002
   1.0000000474974513E-003   101.28016350000000        4.2780842632055283E-002   1.6965445131063461E-002  -2.1045714616775513E-002   2.8475176542997360E-002
   1.3183000264689326E-003   101.28016350000000        4.6043928712606430E-002   1.8726991489529610E-002  -2.2845562547445297E-002   3.2938014715909958E-002
   1.7377999611198902E-003   101.28016350000000        4.9729816615581512E-002   2.0695015788078308E-002  -2.4646740406751633E-002   3.8183312863111496E-002
   2.2909000981599092E-003   101.28016350000000        5.3933549672365189E-002   2.2909831255674362E-002  -2.6376979425549507E-002   4.4343203306198120E-002
   3.0199999455362558E-003   101.28016350000000        5.8773633092641830E-002   2.5421824306249619E-002  -2.7931593358516693E-002   5.1558572798967361E-002
   3.9810999296605587E-003   101.28016350000000        6.4402066171169281E-002   2.8296723961830139E-002  -2.9165633022785187E-002   5.9980437159538269E-002
   5.2481000311672688E-003   101.28016350000000        7.1012198925018311E-002   3.1620033085346222E-002  -2.9882270842790604E-002   6.9764122366905212E-002
   6.9182999432086945E-003   101.28016350000000        7.8847132623195648E-002   3.5502403974533081E-002  -2.9819831252098083E-002   8.1058986485004425E-002
   9.1201001778244972E-003   101.28016350000000        8.8210448622703552E-002   4.0087301284074783E-002  -2.8638357296586037E-002   9.3995876610279083E-002
   1.2023000046610832E-002   101.28016350000000        9.9474482238292694E-002   4.5559208840131760E-002  -2.5906687602400780E-002  0.10866472125053406     
   1.5848999843001366E-002   101.28016350000000       0.11307709664106369        5.2148912101984024E-002  -2.1096389740705490E-002  0.12507183849811554     
   2.0893000066280365E-002   101.28016350000000       0.12952400743961334        6.0145296156406403E-002  -1.3580783270299435E-002  0.14310011267662048     
   2.7542000636458397E-002   101.28016350000000       0.14934161305427551        6.9888345897197723E-002  -2.6619669515639544E-003  0.16240894794464111     
   3.6308001726865768E-002   101.28016350000000       0.17300729453563690        8.1757254898548126E-002   1.2374299578368664E-002  0.18232032656669617     
   4.7862999141216278E-002   101.28016350000000       0.20078057050704956        9.6115507185459137E-002   3.2133784145116806E-002  0.20163403451442719     
   6.3096001744270325E-002   101.28016350000000       0.23243942856788635       0.11320959776639938        5.6916922330856323E-002  0.21842484176158905     
   8.3176001906394958E-002   101.28016350000000       0.26681724190711975       0.13295257091522217        8.6382828652858734E-002  0.22983063757419586     
  0.10000000149011612        101.28016350000000       0.28997513651847839       0.14724504947662354       0.10797726362943649       0.23258154094219208     
  0.12500000000000000        101.28016350000000       0.31604832410812378       0.16493791341781616       0.13488946855068207       0.22855998575687408     
  0.15000000596046448        101.28016350000000       0.33338040113449097       0.17864711582660675       0.15597349405288696       0.21781876683235168     
  0.17499999701976776        101.28016350000000       0.34316557645797729       0.18864741921424866       0.17175658047199249       0.20277282595634460     
  0.20000000298023224        101.28016350000000       0.34646439552307129       0.19521906971931458       0.18279540538787842       0.18518218398094177     
  0.22499999403953552        101.28016350000000       0.34423574805259705       0.19865119457244873       0.18963378667831421       0.16635088622570038     
  0.25000000000000000        101.28016350000000       0.33735284209251404       0.19923992455005646       0.19278757274150848       0.14724376797676086     
  0.27500000596046448        101.28016350000000       0.32661229372024536       0.19728539884090424       0.19274014234542847       0.12856400012969971     
  0.30000001192092896        101.28016350000000       0.31274044513702393       0.19308830797672272       0.18994189798831940       0.11080911755561829     
  0.32499998807907104        101.28016350000000       0.29639771580696106       0.18694685399532318       0.18481151759624481        9.4313792884349823E-002
  0.34999999403953552        101.28016350000000       0.27818229794502258       0.17915391921997070       0.17773753404617310        7.9283960163593292E-002
  0.37500000000000000        101.28016350000000       0.25863340497016907       0.16999447345733643       0.16908003389835358        6.5824553370475769E-002
  0.40000000596046448        101.28016350000000       0.23823404312133789       0.15974341332912445       0.15917214751243591        5.3962375968694687E-002
  0.42500001192092896        101.28016350000000       0.21741370856761932       0.14866361021995544       0.14832122623920441        4.3665137141942978E-002
  0.44999998807907104        101.28016350000000       0.19655093550682068       0.13700404763221741       0.13680994510650635        3.4857254475355148E-002
  0.47499999403953552        101.28016350000000       0.17597569525241852       0.12499842047691345       0.12489697337150574        2.7432974427938461E-002
  0.50000000000000000        101.28016350000000       0.15597178041934967       0.11286369711160660       0.11281751841306686        2.1267177537083626E-002
  0.52499997615814209        101.28016350000000       0.13677914440631866       0.10079897940158844       0.10078374296426773        1.6224151477217674E-002
  0.55000001192092896        101.28016350000000       0.11859609186649323        8.8984481990337372E-002   8.8984951376914978E-002   1.2164658866822720E-002
  0.57499998807907104        101.28016350000000       0.10158161073923111        7.7580623328685760E-002   7.7587783336639404E-002   8.9514479041099548E-003
  0.60000002384185791        101.28016350000000        8.5857540369033813E-002   6.6727355122566223E-002   6.6736221313476562E-002   6.4534717239439487E-003
  0.62500000000000000        101.28016350000000        7.1510776877403259E-002   5.6543529033660889E-002   5.6551672518253326E-002   4.5489338226616383E-003
  0.64999997615814209        101.28016350000000        5.8595478534698486E-002   4.7126494348049164E-002   4.7132976353168488E-002   3.1273607164621353E-003
  0.67500001192092896        101.28016350000000        4.7135252505540848E-002   3.8551785051822662E-002   3.8556478917598724E-002   2.0908270962536335E-003
  0.69999998807907104        101.28016350000000        3.7125393748283386E-002   3.0872991308569908E-002   3.0876142904162407E-002   1.3544727116823196E-003
  0.72500002384185791        101.28016350000000        2.8535092249512672E-002   2.4121809750795364E-002   2.4123793467879295E-002   8.4643880836665630E-004
  0.75000000000000000        101.28016350000000        2.1309729665517807E-002   1.8308248370885849E-002   1.8309425562620163E-002   5.0733872922137380E-004
  0.77499997615814209        101.28016350000000        1.5373182483017445E-002   1.3421040959656239E-002   1.3421711511909962E-002   2.8937388560734689E-004
  0.80000001192092896        101.28016350000000        1.0630218312144279E-002   9.4282813370227814E-003   9.4286631792783737E-003   1.5519482258241624E-004
  0.82499998807907104        101.28016350000000        6.9689489901065826E-003   6.2782773748040199E-003   6.2785241752862930E-003   7.6600386819336563E-005
  0.85000002384185791        101.28016350000000        4.2633987031877041E-003   3.9006916340440512E-003   3.9009007159620523E-003   3.3157750294776633E-005
  0.87500000000000000        101.28016350000000        2.3762192577123642E-003   2.2079877089709044E-003   2.2082158830016851E-003   1.0814649613166694E-005
  0.89999997615814209        101.28016350000000        1.1616200208663940E-003   1.0972821619361639E-003   1.0975516634061933E-003   5.6323995067941723E-007
  0.92500001192092896        101.28016350000000        4.6865092008374631E-004   4.5274230069480836E-004   4.5303977094590664E-004  -2.7996504741167882E-006
  0.94999998807907104        101.28016350000000        1.4510151231661439E-004   1.4882598770782351E-004   1.4909918536432087E-004  -1.7864693973024259E-006
  0.97500002384185791        101.28016350000000        4.2652907723095268E-005   5.5052420066203922E-005   5.5205709941219538E-005   2.8051222216163296E-006
   1.0000000000000000        101.28016350000000        2.5368552087456919E-005   4.4511813030112535E-005   4.4405660446500406E-005   1.1047894076909870E-005
   9.9999997171806854E-010   129.86233089999999        3.0302081722766161E-003  -9.7982306033372879E-004  -1.1586423497647047E-003  -4.9423356540501118E-004
   1.3183000246996812E-009   129.86233089999999        3.1724045984447002E-003  -9.8201516084372997E-004  -1.1848032008856535E-003  -4.9964140634983778E-004
   1.7378000150003459E-009   129.86233089999999        3.3219454344362020E-003  -9.8202703520655632E-004  -1.2115298304706812E-003  -5.0412642303854227E-004
   2.2908999142146058E-009   129.86233089999999        3.4793121740221977E-003  -9.7962585277855396E-004  -1.2389129260554910E-003  -5.0750089576467872E-004
   3.0200000278313155E-009   129.86233089999999        3.6449183244258165E-003  -9.7455980721861124E-004  -1.2670428259298205E-003  -5.0954433390870690E-004
   3.9810998941902653E-009   129.86233089999999        3.8192374631762505E-003  -9.6655718516558409E-004  -1.2960351305082440E-003  -5.1000312669202685E-004
   5.2481001766579993E-009   129.86233089999999        4.0027839131653309E-003  -9.5532339764758945E-004  -1.3260294217616320E-003  -5.0858501344919205E-004
   6.9183001549788514E-009   129.86233089999999        4.1960845701396465E-003  -9.4054132932797074E-004  -1.3571871677413583E-003  -5.0495489267632365E-004
   9.1201002305751899E-009   129.86233089999999        4.3997149914503098E-003  -9.2186755500733852E-004  -1.3897012686356902E-003  -4.9872940871864557E-004
   1.2023000373062587E-008   129.86233089999999        4.6142973005771637E-003  -8.9892966207116842E-004  -1.4237988507375121E-003  -4.8947095638141036E-004
   1.5849000334355878E-008   129.86233089999999        4.8404051922261715E-003  -8.7133632041513920E-004  -1.4597300905734301E-003  -4.7668779734522104E-004
   2.0892999330612838E-008   129.86233089999999        5.0787818618118763E-003  -8.3865021588280797E-004  -1.4978076796978712E-003  -4.5981752919033170E-004
   2.7542000680114143E-008   129.86233089999999        5.3301253356039524E-003  -8.0041086766868830E-004  -1.5383769059553742E-003  -4.3823200394399464E-004
   3.6307998385609608E-008   129.86233089999999        5.5952416732907295E-003  -7.5611239299178123E-004  -1.5818456886336207E-003  -4.1122161201201379E-004
   4.7863000673942224E-008   129.86233089999999        5.8749057352542877E-003  -7.0522364694625139E-004  -1.6286676982417703E-003  -3.7800235440954566E-004
   6.3096003088958241E-008   129.86233089999999        6.1700209043920040E-003  -6.4715865300968289E-004  -1.6793749528005719E-003  -3.3769389847293496E-004
   8.3175997644957533E-008   129.86233089999999        6.4814928919076920E-003  -5.8129720855504274E-004  -1.7345631495118141E-003  -2.8932833811268210E-004
   1.0965000285523274E-007   129.86233089999999        6.8103671073913574E-003  -5.0695380195975304E-004  -1.7949236789718270E-003  -2.3182516451925039E-004
   1.4453999597208167E-007   129.86233089999999        7.1575720794498920E-003  -4.2343357927165926E-004  -1.8612043932080269E-003  -1.6403141489718109E-004
   1.9054999711443088E-007   129.86233089999999        7.5244465842843056E-003  -3.2990379258990288E-004  -1.9343179883435369E-003  -8.4616600361187011E-005
   2.5118998792095226E-007   129.86233089999999        7.9119866713881493E-003  -2.2557578631676733E-004  -2.0152060315012932E-003   7.7793665695935488E-006
   3.3112999631157436E-007   129.86233089999999        8.3215693011879921E-003  -1.0952159937005490E-004  -2.1049908827990294E-003   1.1470029130578041E-004
   4.3651999703797628E-007   129.86233089999999        8.7545923888683319E-003   1.9241535483160987E-005  -2.2049178369343281E-003   2.3780489573255181E-004
   5.7544002629583701E-007   129.86233089999999        9.2124575749039650E-003   1.6174223856069148E-004  -2.3163578007370234E-003   3.7885541678406298E-004
   7.5857997217099182E-007   129.86233089999999        9.6967937424778938E-003   3.1912775011733174E-004  -2.4408742319792509E-003   5.3978891810402274E-004
   9.9999999747524271E-007   129.86233089999999        1.0209258645772934E-002   4.9260497326031327E-004  -2.5801882147789001E-003   7.2266190545633435E-004
   1.3182999509808724E-006   129.86233089999999        1.0751747526228428E-002   6.8351469235494733E-004  -2.7362501714378595E-003   9.2973175924271345E-004
   1.7377999483869644E-006   129.86233089999999        1.1326004751026630E-002   8.9319678954780102E-004  -2.9111416079103947E-003   1.1633173562586308E-003
   2.2909000563231530E-006   129.86233089999999        1.1934365145862103E-002   1.1232602410018444E-003  -3.1073128338903189E-003   1.4261094620451331E-003
   3.0199998946045525E-006   129.86233089999999        1.2578973546624184E-002   1.3753030216321349E-003  -3.3273648004978895E-003   1.7208821373060346E-003
   3.9810997805034276E-006   129.86233089999999        1.3262287713587284E-002   1.6510999994352460E-003  -3.5742204636335373E-003   2.0507331937551498E-003
   5.2481000238913111E-006   129.86233089999999        1.3987019658088684E-002   1.9525875104591250E-003  -3.8511306047439575E-003   2.4191164411604404E-003
   6.9183001869532745E-006   129.86233089999999        1.4756053686141968E-002   2.2818308789283037E-003  -4.1616591624915600E-003   2.8298690449446440E-003
   9.1201000032015145E-006   129.86233089999999        1.5572604723274708E-002   2.6410943828523159E-003  -4.5097600668668747E-003   3.2873842865228653E-003
   1.2022999726468697E-005   129.86233089999999        1.6440249979496002E-002   3.0328573193401098E-003  -4.8998063430190086E-003   3.7967576645314693E-003
   1.5849000192247331E-005   129.86233089999999        1.7362583428621292E-002   3.4596510231494904E-003  -5.3364275954663754E-003   4.3637244962155819E-003
   2.0892999600619078E-005   129.86233089999999        1.8344150856137276E-002   3.9244880899786949E-003  -5.8249365538358688E-003   4.9954275600612164E-003
   2.7542000680114143E-005   129.86233089999999        1.9389647990465164E-002   4.4304858893156052E-003  -6.3709286041557789E-003   5.7001737877726555E-003
   3.6307999835116789E-005   129.86233089999999        2.0504642277956009E-002   4.9811983481049538E-003  -6.9805863313376904E-003   6.4881970174610615E-003
   4.7862999053904787E-005   129.86233089999999        2.1695083007216454E-002   5.5803675204515457E-003  -7.6603312045335770E-003   7.3716882616281509E-003
   6.3095998484641314E-005   129.86233089999999        2.2968148812651634E-002   6.2323142774403095E-003  -8.4171313792467117E-003   8.3658033981919289E-003
   8.3175997133366764E-005   129.86233089999999        2.4331877008080482E-002   6.9417301565408707E-003  -9.2580802738666534E-003   9.4888880848884583E-003
   1.0964999819407240E-004   129.86233089999999        2.5796020403504372E-002   7.7140782959759235E-003  -1.0190569795668125E-002   1.0763684287667274E-002
   1.4453999756369740E-004   129.86233089999999        2.7371210977435112E-002   8.5550993680953979E-003  -1.1221283115446568E-002   1.2217158451676369E-002
   1.9054999575018883E-004   129.86233089999999        2.9071789234876633E-002   9.4722360372543335E-003  -1.2357319705188274E-002   1.3883611187338829E-002
   2.5119000929407775E-004   129.86233089999999        3.0912883579730988E-002   1.0472983121871948E-002  -1.3603328727185726E-002   1.5802452340722084E-002
   3.3112999517470598E-004   129.86233089999999        3.2914467155933380E-002   1.1566940695047379E-002  -1.4962864108383656E-002   1.8022464588284492E-002
   4.3652000022120774E-004   129.86233089999999        3.5100661218166351E-002   1.2765295803546906E-002  -1.6436129808425903E-002   2.0601393654942513E-002
   5.7544000446796417E-004   129.86233089999999        3.7500802427530289E-002   1.4081201516091824E-002  -1.8018268048763275E-002   2.3606713861227036E-002
   7.5857999036088586E-004   129.86233089999999        4.0152214467525482E-002   1.5531054697930813E-002  -1.9697986543178558E-002   2.7118014171719551E-002
   1.0000000474974513E-003   129.86233089999999        4.3101217597723007E-002   1.7134774476289749E-002  -2.1454013884067535E-002   3.1226465478539467E-002
   1.3183000264689326E-003   129.86233089999999        4.6407021582126617E-002   1.8917609006166458E-002  -2.3252071812748909E-002   3.6036841571331024E-002
   1.7377999611198902E-003   129.86233089999999        5.0142776221036911E-002   2.0910367369651794E-002  -2.5038760155439377E-002   4.1663806885480881E-002
   2.2909000981599092E-003   129.86233089999999        5.4404597729444504E-002   2.3153971880674362E-002  -2.6737788692116737E-002   4.8237830400466919E-002
   3.0199999455362558E-003   129.86233089999999        5.9312053024768829E-002   2.5699473917484283E-002  -2.8239808976650238E-002   5.5895421653985977E-002
   3.9810999296605587E-003   129.86233089999999        6.5018065273761749E-002   2.8613295406103134E-002  -2.9394663870334625E-002   6.4779967069625854E-002
   5.2481000311672688E-003   129.86233089999999        7.1716606616973877E-002   3.1981613487005234E-002  -2.9999999329447746E-002   7.5034819543361664E-002
   6.9182999432086945E-003   129.86233089999999        7.9650752246379852E-002   3.5915609449148178E-002  -2.9788764193654060E-002   8.6791694164276123E-002
   9.1201001778244972E-003   129.86233089999999        8.9122898876667023E-002   4.0558956563472748E-002  -2.8416514396667480E-002  0.10015679895877838     
   1.2023000046610832E-002   129.86233089999999       0.10050234198570251        4.6095710247755051E-002  -2.5449657812714577E-002  0.11518690735101700     
   1.5848999843001366E-002   129.86233089999999       0.11422087252140045        5.2755068987607956E-002  -2.0361209288239479E-002  0.13184522092342377     
   2.0893000066280365E-002   129.86233089999999       0.13077372312545776        6.0822494328022003E-002  -1.2531944550573826E-002  0.14996100962162018     
   2.7542000636458397E-002   129.86233089999999       0.15067039430141449        7.0631526410579681E-002  -1.2806759914383292E-003  0.16912998259067535     
   3.6308001726865768E-002   129.86233089999999       0.17436257004737854        8.2550421357154846E-002   1.4077619649469852E-002  0.18860402703285217     
   4.7862999141216278E-002   129.86233089999999       0.20207311213016510        9.6925243735313416E-002   3.4103669226169586E-002  0.20711566507816315     
   6.3096001744270325E-002   129.86233089999999       0.23353128135204315       0.11397652328014374        5.9035841375589371E-002  0.22269311547279358     
   8.3176001906394958E-002   129.86233089999999       0.26751238107681274       0.13358141481876373        8.8457025587558746E-002  0.23247967660427094     
  0.10000000149011612        129.86233089999999       0.29026797413825989       0.14770720899105072       0.10987447947263718       0.23397040367126465     
  0.12500000000000000        129.86233089999999       0.31568598747253418       0.16509559750556946       0.13638199865818024       0.22833286225795746     
  0.15000000596046448        129.86233089999999       0.33234632015228271       0.17846012115478516       0.15697005391120911       0.21631768345832825     
  0.17499999701976776        129.86233089999999       0.34148302674293518       0.18809920549392700       0.17222362756729126       0.20033185184001923     
  0.20000000298023224        129.86233089999999       0.34418320655822754       0.19431112706661224       0.18273663520812988       0.18210290372371674     
  0.22499999403953552        129.86233089999999       0.34142297506332397       0.19739885628223419       0.18907712399959564       0.16289220750331879     
  0.25000000000000000        129.86233089999999       0.33408614993095398       0.19766916334629059       0.19177649915218353       0.14361913502216339     
  0.27500000596046448        129.86233089999999       0.32297515869140625       0.19543005526065826       0.19132770597934723       0.12494263052940369     
  0.30000001192092896        129.86233089999999       0.30881813168525696       0.19098792970180511       0.18818660080432892       0.10731939971446991     
  0.32499998807907104        129.86233089999999       0.29227456450462341       0.18464478850364685       0.18277424573898315        9.1047890484333038E-002
  0.34999999403953552        129.86233089999999       0.27393949031829834       0.17669561505317688       0.17547939717769623        7.6302871108055115E-002
  0.37500000000000000        129.86233089999999       0.25434714555740356       0.16742613911628723       0.16666069626808167        6.3163228332996368E-002
  0.40000000596046448        129.86233089999999       0.23397444188594818       0.15711075067520142       0.15664863586425781        5.1634687930345535E-002
  0.42500001192092896        129.86233089999999       0.21324376761913300       0.14601071178913116       0.14574702084064484        4.1668482124805450E-002
  0.44999998807907104        129.86233089999999       0.19252590835094452       0.13437257707118988       0.13423424959182739        3.3176697790622711E-002
  0.47499999403953552        129.86233089999999       0.17214272916316986       0.12242680042982101       0.12236415594816208        2.6044907048344612E-002
  0.50000000000000000        129.86233089999999       0.15236973762512207       0.11038649082183838       0.11036679148674011        2.0142424851655960E-002
  0.52499997615814209        129.86233089999999       0.13343854248523712        9.8446384072303772E-002   9.8448835313320160E-002   1.5330584719777107E-002
  0.55000001192092896        129.86233089999999       0.11553932726383209        8.6781933903694153E-002   8.6793966591358185E-002   1.1469291523098946E-002
  0.57499998807907104        129.86233089999999        9.8823189735412598E-002   7.5548566877841949E-002   7.5563088059425354E-002   8.4220748394727707E-003
  0.60000002384185791        129.86233089999999        8.3404488861560822E-002   6.4881041646003723E-002   6.4894482493400574E-002   6.0598733834922314E-003
  0.62500000000000000        129.86233089999999        6.9363139569759369E-002   5.4893001914024353E-002   5.4903902113437653E-002   4.2637106962502003E-003
  0.64999997615814209        129.86233089999999        5.6746918708086014E-002   4.5676641166210175E-002   4.5684732496738434E-002   2.9264343902468681E-003
  0.67500001192092896        129.86233089999999        4.5573711395263672E-002   3.7302505224943161E-002   3.7308104336261749E-002   1.9536660984158516E-003
  0.69999998807907104        129.86233089999999        3.5833816975355148E-002   2.9819473624229431E-002   2.9823115095496178E-002   1.2640944914892316E-003
  0.72500002384185791        129.86233089999999        2.7492238208651543E-002   2.3254891857504845E-002   2.3257127031683922E-002   7.8923557884991169E-004
  0.75000000000000000        129.86233089999999        2.0490992814302444E-002   1.7614895477890968E-002   1.7616197466850281E-002   4.7277662088163197E-004
  0.77499997615814209        129.86233089999999        1.4751493930816650E-002   1.2884913943707943E-002   1.2885640375316143E-002   2.6960705872625113E-004
  0.80000001192092896        129.86233089999999        1.0176951065659523E-002   9.0303923934698105E-003   9.0307993814349174E-003   1.4463401748798788E-004
  0.82499998807907104        129.86233089999999        6.6548688337206841E-003   5.9977490454912186E-003   5.9980046935379505E-003   7.1468828537035733E-005
  0.85000002384185791        129.86233089999999        4.0596295148134232E-003   3.7155954632908106E-003   3.7158059421926737E-003   3.1061324989423156E-005
  0.87500000000000000        129.86233089999999        2.2552267182618380E-003   2.0962764974683523E-003   2.0965007133781910E-003   1.0347434908908326E-005
  0.89999997615814209        129.86233089999999        1.0982083622366190E-003   1.0378038277849555E-003   1.0380633175373077E-003   9.6293297247029841E-007
  0.92500001192092896        129.86233089999999        4.4096523197367787E-004   4.2633936391212046E-004   4.2661977931857109E-004  -1.9374583644093946E-006
  0.94999998807907104        129.86233089999999        1.3563365791924298E-004   1.3951702567283064E-004   1.3976499030832201E-004  -7.3125585231537116E-007
  0.97500002384185791        129.86233089999999        3.9237489545485005E-005   5.1284692744957283E-005   5.1404782425379381E-005   3.7588813484035200E-006
   1.0000000000000000        129.86233089999999        2.2117450498626567E-005   4.0437189454678446E-005   4.0292376070283353E-005   1.1482167792564724E-005
   9.9999997171806854E-010   166.51064149999999        3.0404804274439812E-003  -9.7952305804938078E-004  -1.1592374648898840E-003  -5.2469596266746521E-004
   1.3183000246996812E-009   166.51064149999999        3.1832177191972733E-003  -9.8153366707265377E-004  -1.1855936609208584E-003  -5.2987661911174655E-004
   1.7378000150003459E-009   166.51064149999999        3.3333310857415199E-003  -9.8134577274322510E-004  -1.2125534703955054E-003  -5.3398375166580081E-004
   2.2908999142146058E-009   166.51064149999999        3.4913036506623030E-003  -9.7872503101825714E-004  -1.2402136344462633E-003  -5.3680600831285119E-004
   3.0200000278313155E-009   166.51064149999999        3.6575507838279009E-003  -9.7341829678043723E-004  -1.2686712434515357E-003  -5.3809600649401546E-004
   3.9810998941902653E-009   166.51064149999999        3.8325486239045858E-003  -9.6515193581581116E-004  -1.2980493484064937E-003  -5.3757015848532319E-004
   5.2481001766579993E-009   166.51064149999999        4.0168133564293385E-003  -9.5362967113032937E-004  -1.3284955639392138E-003  -5.3490285063162446E-004
   6.9183001549788514E-009   166.51064149999999        4.2108753696084023E-003  -9.3853235011920333E-004  -1.3601811369881034E-003  -5.2972155390307307E-004
   9.1201002305751899E-009   166.51064149999999        4.4153127819299698E-003  -9.1951439389958978E-004  -1.3933088630437851E-003  -5.2160152699798346E-004
   1.2023000373062587E-008   166.51064149999999        4.6307505108416080E-003  -8.9620117796584964E-004  -1.4281175099313259E-003  -5.1005923887714744E-004
   1.5849000334355878E-008   166.51064149999999        4.8577650450170040E-003  -8.6819904390722513E-004  -1.4648695942014456E-003  -4.9455341650173068E-004
   2.0892999330612838E-008   166.51064149999999        5.0971033051609993E-003  -8.3506782539188862E-004  -1.5038917772471905E-003  -4.7446577809751034E-004
   2.7542000680114143E-008   166.51064149999999        5.3494670428335667E-003  -7.9634436406195164E-004  -1.5455444809049368E-003  -4.4910833821631968E-004
   3.6307998385609608E-008   166.51064149999999        5.6156665086746216E-003  -7.5151957571506500E-004  -1.5902521554380655E-003  -4.1770524694584310E-004
   4.7863000673942224E-008   166.51064149999999        5.8964807540178299E-003  -7.0005911402404308E-004  -1.6384861664846539E-003  -3.7940224865451455E-004
   6.3096003088958241E-008   166.51064149999999        6.1928178183734417E-003  -6.4137339359149337E-004  -1.6907982062548399E-003  -3.3324147807434201E-004
   8.3175997644957533E-008   166.51064149999999        6.5055890008807182E-003  -5.7483837008476257E-004  -1.7478050431236625E-003  -2.7817286900244653E-004
   1.0965000285523274E-007   166.51064149999999        6.8358452990651131E-003  -4.9976428272202611E-004  -1.8102210015058517E-003  -2.1302560344338417E-004
   1.4453999597208167E-007   166.51064149999999        7.1845198981463909E-003  -4.1545197018422186E-004  -1.8788174493238330E-003  -1.3655444490723312E-004
   1.9054999711443088E-007   166.51064149999999        7.5529604218900204E-003  -3.2106330036185682E-004  -1.9545352552086115E-003  -4.7321325837401673E-005
   2.5118998792095226E-007   166.51064149999999        7.9421699047088623E-003  -2.1580477186944336E-004  -2.0383426453918219E-003   5.6137716455850750E-005
   3.3112999631157436E-007   166.51064149999999        8.3535313606262207E-003  -9.8742326372303069E-005  -2.1313929464668036E-003   1.7548595496919006E-004
   4.3651999703797628E-007   166.51064149999999        8.7884552776813507E-003   3.1113195291254669E-005  -2.2349641658365726E-003   3.1250854954123497E-004
   5.7544002629583701E-007   166.51064149999999        9.2483516782522202E-003   1.7479724192526191E-004  -2.3504616692662239E-003   4.6910069067962468E-004
   7.5857997217099182E-007   166.51064149999999        9.7348615527153015E-003   3.3346484997309744E-004  -2.4794866330921650E-003   6.4734747866168618E-004
   9.9999999747524271E-007   166.51064149999999        1.0249654762446880E-002   5.0833122804760933E-004  -2.6237999554723501E-003   8.4946374408900738E-004
   1.3182999509808724E-006   166.51064149999999        1.0794641450047493E-002   7.0074677933007479E-004  -2.7853960637003183E-003   1.0778848081827164E-003
   1.7377999483869644E-006   166.51064149999999        1.1371582746505737E-002   9.1206113575026393E-004  -2.9664002358913422E-003   1.3351157540455461E-003
   2.2909000563231530E-006   166.51064149999999        1.1982834897935390E-002   1.1438953224569559E-003  -3.1693149358034134E-003   1.6240742988884449E-003
   3.0199998946045525E-006   166.51064149999999        1.2630561366677284E-002   1.3978598872199655E-003  -3.3967928029596806E-003   1.9477766472846270E-003
   3.9810997805034276E-006   166.51064149999999        1.3317247852683067E-002   1.6757440753281116E-003  -3.6518143024295568E-003   2.3096031509339809E-003
   5.2481000238913111E-006   166.51064149999999        1.4045635238289833E-002   1.9795007538050413E-003  -3.9376905187964439E-003   2.7133377734571695E-003
   6.9183001869532745E-006   166.51064149999999        1.4818642288446426E-002   2.3112136404961348E-003  -4.2580501176416874E-003   3.1631994061172009E-003
   9.1201000032015145E-006   166.51064149999999        1.5639524906873703E-002   2.6731677353382111E-003  -4.6169138513505459E-003   3.6640334874391556E-003
   1.2022999726468697E-005   166.51064149999999        1.6511909663677216E-002   3.0678673647344112E-003  -5.0187255255877972E-003   4.2214719578623772E-003
   1.5849000192247331E-005   166.51064149999999        1.7439443618059158E-002   3.4978704061359167E-003  -5.4681799374520779E-003   4.8418631777167320E-003
   2.0892999600619078E-005   166.51064149999999        1.8426746129989624E-002   3.9662229828536510E-003  -5.9706601314246655E-003   5.5331089533865452E-003
   2.7542000680114143E-005   166.51064149999999        1.9478587433695793E-002   4.4760792516171932E-003  -6.5318192355334759E-003   6.3043874688446522E-003
   3.6307999835116789E-005   166.51064149999999        2.0600633695721626E-002   5.0310390070080757E-003  -7.1578891947865486E-003   7.1669765748083591E-003
   4.7862999053904787E-005   166.51064149999999        2.1798951551318169E-002   5.6348941288888454E-003  -7.8553128987550735E-003   8.1342598423361778E-003
   6.3095998484641314E-005   166.51064149999999        2.3080855607986450E-002   6.2920278869569302E-003  -8.6310533806681633E-003   9.2228017747402191E-003
   8.3175997133366764E-005   166.51064149999999        2.4454548954963684E-002   7.0072063244879246E-003  -9.4921449199318886E-003   1.0452542454004288E-002
   1.0964999819407240E-004   166.51064149999999        2.5929981842637062E-002   7.7859796583652496E-003  -1.0445862077176571E-002   1.1848063208162785E-002
   1.4453999756369740E-004   166.51064149999999        2.7518030256032944E-002   8.6341919377446175E-003  -1.1498659849166870E-002   1.3438313268125057E-002
   1.9054999575018883E-004   166.51064149999999        2.9233321547508240E-002   9.5594162121415138E-003  -1.2657309882342815E-002   1.5259907580912113E-002
   2.5119000929407775E-004   166.51064149999999        3.1091323122382164E-002   1.0569293051958084E-002  -1.3925939798355103E-002   1.7354564741253853E-002
   3.3112999517470598E-004   166.51064149999999        3.3112421631813049E-002   1.1673610657453537E-002  -1.5307391062378883E-002   1.9773606210947037E-002
   4.3652000022120774E-004   166.51064149999999        3.5321224480867386E-002   1.2883774936199188E-002  -1.6800882294774055E-002   2.2577306255698204E-002
   5.7544000446796417E-004   166.51064149999999        3.7747643887996674E-002   1.4213199727237225E-002  -1.8400236964225769E-002   2.5835499167442322E-002
   7.5857999036088586E-004   166.51064149999999        4.0429666638374329E-002   1.5678599476814270E-002  -2.0092453807592392E-002   2.9629891738295555E-002
   1.0000000474974513E-003   166.51064149999999        4.3414384126663208E-002   1.7300268635153770E-002  -2.1854070946574211E-002   3.4053161740303040E-002
   1.3183000264689326E-003   166.51064149999999        4.6761885285377502E-002   1.9103894010186195E-002  -2.3648088797926903E-002   3.9210777729749680E-002
   1.7377999611198902E-003   166.51064149999999        5.0546247512102127E-002   2.1120788529515266E-002  -2.5417797267436981E-002   4.5216586440801620E-002
   2.2909000981599092E-003   166.51064149999999        5.4864630103111267E-002   2.3392461240291595E-002  -2.7082966640591621E-002   5.2198667079210281E-002
   3.0199999455362558E-003   166.51064149999999        5.9837564826011658E-002   2.5970585644245148E-002  -2.8529735282063484E-002   6.0288365930318832E-002
   3.9810999296605587E-003   166.51064149999999        6.5618850290775299E-002   2.8922246769070625E-002  -2.9602959752082825E-002   6.9620639085769653E-002
   5.2481000311672688E-003   166.51064149999999        7.2402976453304291E-002   3.2334238290786743E-002  -3.0095083639025688E-002   8.0326095223426819E-002
   6.9182999432086945E-003   166.51064149999999        8.0432891845703125E-002   3.6318216472864151E-002  -2.9734116047620773E-002   9.2518173158168793E-002
   9.1201001778244972E-003   166.51064149999999        9.0009748935699463E-002   4.1017998009920120E-002  -2.8171665966510773E-002  0.10627812147140503     
   1.2023000046610832E-002   166.51064149999999       0.10149974375963211        4.6617150306701660E-002  -2.4972347542643547E-002  0.12162974476814270     
   1.5848999843001366E-002   166.51064149999999       0.11532859504222870        5.3343228995800018E-002  -1.9611321389675140E-002  0.13849404454231262     
   2.0893000066280365E-002   166.51064149999999       0.13198120892047882        6.1478253453969955E-002  -1.1477451771497726E-002  0.15664879977703094     
   2.7542000636458397E-002   166.51064149999999       0.15195046365261078        7.1349382400512695E-002   9.3329530500341207E-005  0.17562966048717499     
   3.6308001726865768E-002   166.51064149999999       0.17566306889057159        8.3314128220081329E-002   1.5756931155920029E-002  0.19462400674819946     
   4.7862999141216278E-002   166.51064149999999       0.20330640673637390        9.7701571881771088E-002   3.6030016839504242E-002  0.21230484545230865     
   6.3096001744270325E-002   166.51064149999999       0.23456296324729919       0.11470711976289749        6.1091184616088867E-002  0.22666344046592712     
   8.3176001906394958E-002   166.51064149999999       0.26815271377563477       0.13417345285415649        9.0451061725616455E-002  0.23485852777957916     
  0.10000000149011612        166.51064149999999       0.29051491618156433       0.14813463389873505       0.11168511956930161       0.23512983322143555     
  0.12500000000000000        166.51064149999999       0.31529614329338074       0.16522498428821564       0.13778834044933319       0.22795003652572632     
  0.15000000596046448        166.51064149999999       0.33130717277526855       0.17825444042682648       0.15788955986499786       0.21473756432533264     
  0.17499999701976776        166.51064149999999       0.33982005715370178       0.18754418194293976       0.17262856662273407       0.19788290560245514     
  0.20000000298023224        166.51064149999999       0.34194684028625488       0.19340977072715759       0.18263429403305054       0.17907661199569702     
  0.22499999403953552        166.51064149999999       0.33867982029914856       0.19616733491420746       0.18849723041057587       0.15953533351421356     
  0.25000000000000000        166.51064149999999       0.33091256022453308       0.19613364338874817       0.19076301157474518       0.14013260602951050     
  0.27500000596046448        166.51064149999999       0.31945240497589111       0.19362412393093109       0.18993324041366577       0.12148373574018478     
  0.30000001192092896        166.51064149999999       0.30502897500991821       0.18895044922828674       0.18646843731403351       0.10400585085153580     
  0.32499998807907104        166.51064149999999       0.28830042481422424       0.18241800367832184       0.18079157173633575        8.7962724268436432E-002
  0.34999999403953552        166.51064149999999       0.26985836029052734       0.17432361841201782       0.17329120635986328        7.3499634861946106E-002
  0.37500000000000000        166.51064149999999       0.25023207068443298       0.16495350003242493       0.16432438790798187        6.0671143233776093E-002
  0.40000000596046448        166.51064149999999       0.22989223897457123       0.15458138287067413       0.15421880781650543        4.9463480710983276E-002
  0.42500001192092896        166.51064149999999       0.20925427973270416       0.14346684515476227       0.14327463507652283        3.9812840521335602E-002
  0.44999998807907104        166.51064149999999       0.18868139386177063       0.13185390830039978       0.13176603615283966        3.1620230525732040E-002
  0.47499999403953552        166.51064149999999       0.16848754882812500       0.11996979266405106       0.11994212120771408        2.4763571098446846E-002
  0.50000000000000000        166.51064149999999       0.14894017577171326       0.10802378505468369       0.10802786052227020        1.9107442349195480E-002
  0.52499997615814209        166.51064149999999       0.13026289641857147        9.6206359565258026E-002   9.6224635839462280E-002   1.4510841108858585E-002
  0.55000001192092896        166.51064149999999       0.11263806372880936        8.4688335657119751E-002   8.4710672497749329E-002   1.0833245702087879E-002
  0.57499998807907104        166.51064149999999        9.6209220588207245E-002   7.3620297014713287E-002   7.3641367256641388E-002   7.9392306506633759E-003
  0.60000002384185791        166.51064149999999        8.1083618104457855E-002   6.3132025301456451E-002   6.3149511814117432E-002   5.7018450461328030E-003
  0.62500000000000000        166.51064149999999        6.7334555089473724E-002   5.3332172334194183E-002   5.3345501422882080E-002   4.0049338713288307E-003
  0.64999997615814209        166.51064149999999        5.5003762245178223E-002   4.4308021664619446E-002   4.4317521154880524E-002   2.7445810846984386E-003
  0.67500001192092896        166.51064149999999        4.4103771448135376E-002   3.6125384271144867E-002   3.6131773144006729E-002   1.8298027571290731E-003
  0.69999998807907104        166.51064149999999        3.4620214253664017E-002   2.8828697279095650E-002   2.8832761570811272E-002   1.1826403206214309E-003
  0.72500002384185791        166.51064149999999        2.6514211669564247E-002   2.2441230714321136E-002   2.2443683817982674E-002   7.3776644421741366E-004
  0.75000000000000000        166.51064149999999        1.9724713638424873E-002   1.6965512186288834E-002   1.6966918483376503E-002   4.4171800254844129E-004
  0.77499997615814209        166.51064149999999        1.4170902781188488E-002   1.2383917346596718E-002   1.2384692206978798E-002   2.5185753474943340E-004
  0.80000001192092896        166.51064149999999        9.7546484321355820E-003   8.6594829335808754E-003   8.6599104106426239E-003   1.3515348837245256E-004
  0.82499998807907104        166.51064149999999        6.3630053773522377E-003   5.7369410060346127E-003   5.7372036390006542E-003   6.6861517552752048E-005
  0.85000002384185791        166.51064149999999        3.8708241190761328E-003   3.5440223291516304E-003   3.5442330408841372E-003   2.9177484975662082E-005
  0.87500000000000000        166.51064149999999        2.1434891968965530E-003   1.9930724520236254E-003   1.9932920113205910E-003   9.9219150797580369E-006
  0.89999997615814209        166.51064149999999        1.0398682206869125E-003   9.8306022118777037E-004   9.8330969922244549E-004   1.3028403600401361E-006
  0.92500001192092896        166.51064149999999        4.1559935198165476E-004   4.0213076863437891E-004   4.0239436202682555E-004  -1.2088456742276321E-006
  0.94999998807907104        166.51064149999999        1.2698465434368700E-004   1.3099113130010664E-004   1.3121479423716664E-004   1.2832335016810248E-007
  0.97500002384185791        166.51064149999999        3.6105779145145789E-005   4.7801586333662271E-005   4.7890440328046679E-005   4.4718485696648713E-006
   1.0000000000000000        166.51064149999999        1.9164219338563271E-005   3.6694735172204673E-005   3.6514618841465563E-005   1.1668495062622242E-005
   9.9999997171806854E-010   213.50143290000000        3.0504779424518347E-003  -9.7922014538198709E-004  -1.1599721619859338E-003  -5.5466732010245323E-004
   1.3183000246996812E-009   213.50143290000000        3.1937423627823591E-003  -9.8105345387011766E-004  -1.1865404667332768E-003  -5.5953371338546276E-004
   1.7378000150003459E-009   213.50143290000000        3.3444128930568695E-003  -9.8067044746130705E-004  -1.2137520825490355E-003  -5.6316476548090577E-004
   2.2908999142146058E-009   213.50143290000000        3.5029752179980278E-003  -9.7783550154417753E-004  -1.2417100369930267E-003  -5.6532380403950810E-004
   3.0200000278313155E-009   213.50143290000000        3.6698465701192617E-003  -9.7229372477158904E-004  -1.2705178232863545E-003  -5.6573579786345363E-004
   3.9810998941902653E-009   213.50143290000000        3.8455051835626364E-003  -9.6376996953040361E-004  -1.3003064086660743E-003  -5.6408590171486139E-004
   5.2481001766579993E-009   213.50143290000000        4.0304702706634998E-003  -9.5196609618142247E-004  -1.3312317896634340E-003  -5.6001340271905065E-004
   6.9183001549788514E-009   213.50143290000000        4.2252736166119576E-003  -9.3656108947470784E-004  -1.3634742936119437E-003  -5.5310723837465048E-004
   9.1201002305751899E-009   213.50143290000000        4.4304961338639259E-003  -9.1720733325928450E-004  -1.3972474262118340E-003  -5.4289976833388209E-004
   1.2023000373062587E-008   213.50143290000000        4.6467669308185577E-003  -8.9352787472307682E-004  -1.4328014804050326E-003  -5.2886013872921467E-004
   1.5849000334355878E-008   213.50143290000000        4.8746643587946892E-003  -8.6512678535655141E-004  -1.4704111963510513E-003  -5.1039602840319276E-004
   2.0892999330612838E-008   213.50143290000000        5.1149390637874603E-003  -8.3156127948313951E-004  -1.5104172052815557E-003  -4.8683167551644146E-004
   2.7542000680114143E-008   213.50143290000000        5.3682965226471424E-003  -7.9236546298488975E-004  -1.5531949466094375E-003  -4.5741777285002172E-004
   3.6307998385609608E-008   213.50143290000000        5.6355516426265240E-003  -7.4702722486108541E-004  -1.5991855179890990E-003  -4.2131077498197556E-004
   4.7863000673942224E-008   213.50143290000000        5.9174858033657074E-003  -6.9500895915552974E-004  -1.6488778637722135E-003  -3.7758453981950879E-004
   6.3096003088958241E-008   213.50143290000000        6.2150135636329651E-003  -6.3571770442649722E-004  -1.7028431175276637E-003  -3.2520224340260029E-004
   8.3175997644957533E-008   213.50143290000000        6.5290504135191441E-003  -5.6852557463571429E-004  -1.7617185367271304E-003  -2.6302997139282525E-004
   1.0965000285523274E-007   213.50143290000000        6.8606524728238583E-003  -4.9273867625743151E-004  -1.8262417288497090E-003  -1.8980499589815736E-004
   1.4453999597208167E-007   213.50143290000000        7.2107599116861820E-003  -4.0765362791717052E-004  -1.8972071120515466E-003  -1.0418825695523992E-004
   1.9054999711443088E-007   213.50143290000000        7.5807268731296062E-003  -3.1242705881595612E-004  -1.9755829125642776E-003  -4.6319569264596794E-006
   2.5118998792095226E-007   213.50143290000000        7.9715624451637268E-003  -2.0626072364393622E-004  -2.0623642485588789E-003   1.1043352424167097E-004
   3.3112999631157436E-007   213.50143290000000        8.3846589550375938E-003  -8.8214641436934471E-005  -2.1587344817817211E-003   2.4279340868815780E-004
   4.3651999703797628E-007   213.50143290000000        8.8214352726936340E-003   4.2706662497948855E-005  -2.2660042159259319E-003   3.9436214137822390E-004
   5.7544002629583701E-007   213.50143290000000        9.2833116650581360E-003   1.8754525808617473E-004  -2.3856125771999359E-003   5.6717114057391882E-004
   7.5857997217099182E-007   213.50143290000000        9.7719412297010422E-003   3.4746382152661681E-004  -2.5191979948431253E-003   7.6345779234543443E-004
   9.9999999747524271E-007   213.50143290000000        1.0289005003869534E-002   5.2368576871231198E-004  -2.6685607153922319E-003   9.8560005426406860E-004
   1.3182999509808724E-006   213.50143290000000        1.0836429893970490E-002   7.1757077239453793E-004  -2.8357384726405144E-003   1.2362179113551974E-003
   1.7377999483869644E-006   213.50143290000000        1.1415991000831127E-002   9.3047803966328502E-004  -3.0229003168642521E-003   1.5180096961557865E-003
   2.2909000563231530E-006   213.50143290000000        1.2030064128339291E-002   1.1640405282378197E-003  -3.2325999345630407E-003   1.8341301474720240E-003
   3.0199998946045525E-006   213.50143290000000        1.2680835090577602E-002   1.4198810094967484E-003  -3.4675414208322763E-003   2.1878480911254883E-003
   3.9810997805034276E-006   213.50143290000000        1.3370813801884651E-002   1.6998030478134751E-003  -3.7307611200958490E-003   2.5828403886407614E-003
   5.2481000238913111E-006   213.50143290000000        1.4102771878242493E-002   2.0057749934494495E-003  -4.0256311185657978E-003   3.0232369899749756E-003
   6.9183001869532745E-006   213.50143290000000        1.4879660680890083E-002   2.3398995399475098E-003  -4.3558422476053238E-003   3.5136560909450054E-003
   9.1201000032015145E-006   213.50143290000000        1.5704777091741562E-002   2.7044818270951509E-003  -4.7254818491637707E-003   4.0594157762825489E-003
   1.2022999726468697E-005   213.50143290000000        1.6581796109676361E-002   3.1020503956824541E-003  -5.1390621811151505E-003   4.6667070128023624E-003
   1.5849000192247331E-005   213.50143290000000        1.7514416947960854E-002   3.5351894330233335E-003  -5.6013399735093117E-003   5.3425156511366367E-003
   2.0892999600619078E-005   213.50143290000000        1.8507329747080803E-002   4.0069776587188244E-003  -6.1177643947303295E-003   6.0955262742936611E-003
   2.7542000680114143E-005   213.50143290000000        1.9565381109714508E-002   4.5206062495708466E-003  -6.6940425895154476E-003   6.9358143955469131E-003
   3.6307999835116789E-005   213.50143290000000        2.0694334059953690E-002   5.0797178409993649E-003  -7.3364465497434139E-003   7.8757209703326225E-003
   4.7862999053904787E-005   213.50143290000000        2.1900365129113197E-002   5.6881564669311047E-003  -8.0514326691627502E-003   8.9298412203788757E-003
   6.3095998484641314E-005   213.50143290000000        2.3190926760435104E-002   6.3503650017082691E-003  -8.8459467515349388E-003   1.0116153396666050E-002
   8.3175997133366764E-005   213.50143290000000        2.4574382230639458E-002   7.0711812004446983E-003  -9.7269499674439430E-003   1.1456192471086979E-002
   1.0964999819407240E-004   213.50143290000000        2.6060884818434715E-002   7.8562432900071144E-003  -1.0701578110456467E-002   1.2976354919373989E-002
   1.4453999756369740E-004   213.50143290000000        2.7661532163619995E-002   8.7114945054054260E-003  -1.1776038445532322E-002   1.4707528054714203E-002
   1.9054999575018883E-004   213.50143290000000        2.9391244053840637E-002   9.6446359530091286E-003  -1.2956747785210609E-002   1.6688570380210876E-002
   2.5119000929407775E-004   213.50143290000000        3.1265813857316971E-002   1.0663453489542007E-002  -1.4247286133468151E-002   1.8963392823934555E-002
   3.3112999517470598E-004   213.50143290000000        3.3306032419204712E-002   1.1777912266552448E-002  -1.5649748966097832E-002   2.1585697308182716E-002
   4.3652000022120774E-004   213.50143290000000        3.5536982119083405E-002   1.2999637052416801E-002  -1.7162343487143517E-002   2.4618068709969521E-002
   5.7544000446796417E-004   213.50143290000000        3.7989120930433273E-002   1.4342294074594975E-002  -1.8777545541524887E-002   2.8132420033216476E-002
   7.5857999036088586E-004   213.50143290000000        4.0701095014810562E-002   1.5822906047105789E-002  -2.0480619743466377E-002   3.2212216407060623E-002
   1.0000000474974513E-003   213.50143290000000        4.3720725923776627E-002   1.7462126910686493E-002  -2.2245915606617928E-002   3.6951217800378799E-002
   1.3183000264689326E-003   213.50143290000000        4.7108944505453110E-002   1.9286073744297028E-002  -2.4033721536397934E-002   4.2455058544874191E-002
   1.7377999611198902E-003   213.50143290000000        5.0940733402967453E-002   2.1326540037989616E-002  -2.5784062221646309E-002   4.8836171627044678E-002
   2.2909000981599092E-003   213.50143290000000        5.5314216762781143E-002   2.3625591769814491E-002  -2.7412865310907364E-002   5.6219577789306641E-002
   3.0199999455362558E-003   213.50143290000000        6.0350850224494934E-002   2.6235504075884819E-002  -2.8801899403333664E-002   6.4730748534202576E-002
   3.9810999296605587E-003   213.50143290000000        6.6205210983753204E-002   2.9223974794149399E-002  -2.9791263863444328E-002   7.4495486915111542E-002
   5.2481000311672688E-003   213.50143290000000        7.3072254657745361E-002   3.2678376883268356E-002  -3.0168509110808372E-002   8.5630998015403748E-002
   6.9182999432086945E-003   213.50143290000000        8.1194706261157990E-002   3.6710787564516068E-002  -2.9657112434506416E-002   9.8231963813304901E-002
   9.1201001778244972E-003   213.50143290000000        9.0872414410114288E-002   4.1465103626251221E-002  -2.7905257418751717E-002  0.11235445737838745     
   1.2023000046610832E-002   213.50143290000000       0.10246838629245758        4.7124348580837250E-002  -2.4476354941725731E-002  0.12798961997032166     
   1.5848999843001366E-002   213.50143290000000       0.11640233546495438        5.3914390504360199E-002  -1.8848339095711708E-002  0.14501734077930450     
   2.0893000066280365E-002   213.50143290000000       0.13314893841743469        6.2113799154758453E-002  -1.0418727062642574E-002  0.16316598653793335     
   2.7542000636458397E-002   213.50143290000000       0.15318478643894196        7.2043403983116150E-002   1.4591107610613108E-003  0.18191477656364441     
   3.6308001726865768E-002   213.50143290000000       0.17691226303577423        8.4050163626670837E-002   1.7412131652235985E-002  0.20039187371730804     
   4.7862999141216278E-002   213.50143290000000       0.20448440313339233        9.8446622490882874E-002   3.7913944572210312E-002  0.21721805632114410     
   6.3096001744270325E-002   213.50143290000000       0.23553873598575592       0.11540382355451584        6.3085593283176422E-002  0.23035632073879242     
   8.3176001906394958E-002   213.50143290000000       0.26874250173568726       0.13473132252693176        9.2369198799133301E-002  0.23698970675468445     
  0.10000000149011612        213.50143290000000       0.29071986675262451       0.14852997660636902       0.11341438442468643       0.23608189821243286     
  0.12500000000000000        213.50143290000000       0.31488183140754700       0.16532857716083527       0.13911440968513489       0.22743047773838043     
  0.15000000596046448        213.50143290000000       0.33026477694511414       0.17803211510181427       0.15873795747756958       0.21309265494346619     
  0.17499999701976776        213.50143290000000       0.33817699551582336       0.18698376417160034       0.17297683656215668       0.19543486833572388     
  0.20000000298023224        213.50143290000000       0.33975407481193542       0.19251559674739838       0.18249286711215973       0.17610679566860199     
  0.22499999403953552        213.50143290000000       0.33600339293479919       0.19495631754398346       0.18789741396903992       0.15627884864807129     
  0.25000000000000000        213.50143290000000       0.32782739400863647       0.19463214278221130       0.18974913656711578       0.13677853345870972     
  0.27500000596046448        213.50143290000000       0.31603783369064331       0.19186541438102722       0.18855732679367065       0.11817829310894012     
  0.30000001192092896        213.50143290000000       0.30136528611183167       0.18697264790534973       0.18478658795356750       0.10085694491863251     
  0.32499998807907104        213.50143290000000       0.28446623682975769       0.18026232719421387       0.17886127531528473        8.5045114159584045E-002
  0.34999999403953552        213.50143290000000       0.26592874526977539       0.17203283309936523       0.17116953432559967        7.0860229432582855E-002
  0.37500000000000000        213.50143290000000       0.24627700448036194       0.16257067024707794       0.16206651926040649        5.8334078639745712E-002
  0.40000000596046448        213.50143290000000       0.22597554326057434       0.15214872360229492       0.15187703073024750        4.7434899955987930E-002
  0.42500001192092896        213.50143290000000       0.20543284714221954       0.14102479815483093       0.14089763164520264        3.8085151463747025E-002
  0.44999998807907104        213.50143290000000       0.18500469624996185       0.12944035232067108       0.12939822673797607        3.0175883322954178E-002
  0.47499999403953552        213.50143290000000       0.16499732434749603       0.11761937290430069       0.11762329190969467        2.3578293621540070E-002
  0.50000000000000000        213.50143290000000       0.14567041397094727       0.10576738417148590       0.10579285025596619        1.8152952194213867E-002
  0.52499997615814209        213.50143290000000       0.12723983824253082        9.4070643186569214E-002   9.4103112816810608E-002   1.3757054693996906E-002
  0.55000001192092896        213.50143290000000       0.10988038778305054        8.2695513963699341E-002   8.2727044820785522E-002   1.0250018909573555E-002
  0.57499998807907104        213.50143290000000        9.3728430569171906E-002   7.1787856519222260E-002   7.1814745664596558E-002   7.4976780451834202E-003
  0.60000002384185791        213.50143290000000        7.8884407877922058E-002   6.1472691595554352E-002   6.1493761837482452E-002   5.3752781823277473E-003
  0.62500000000000000        213.50143290000000        6.5415352582931519E-002   5.1853872835636139E-002   5.1869343966245651E-002   3.7694755010306835E-003
  0.64999997615814209        213.50143290000000        5.3357299417257309E-002   4.3014001101255417E-002   4.3024741113185883E-002   2.5794939137995243E-003
  0.67500001192092896        213.50143290000000        4.2717710137367249E-002   3.5014405846595764E-002   3.5021483898162842E-002   1.7175946850329638E-003
  0.69999998807907104        213.50143290000000        3.3477880060672760E-002   2.7895320206880569E-002   2.7899757027626038E-002   1.1089870240539312E-003
  0.72500002384185791        213.50143290000000        2.5595329701900482E-002   2.1676193922758102E-002   2.1678835153579712E-002   6.9129728944972157E-004
  0.75000000000000000        213.50143290000000        1.9006188958883286E-002   1.6356186941266060E-002   1.6357684507966042E-002   4.1370780672878027E-004
  0.77499997615814209        213.50143290000000        1.3627646490931511E-002   1.1914855800569057E-002   1.1915672570466995E-002   2.3586026509292424E-004
  0.80000001192092896        213.50143290000000        9.3604084104299545E-003   8.3130393177270889E-003   8.3134835585951805E-003   1.2660991342272609E-004
  0.82499998807907104        213.50143290000000        6.0912249609827995E-003   5.4939682595431805E-003   5.4942369461059570E-003   6.2707906181458384E-005
  0.85000002384185791        213.50143290000000        3.6955061368644238E-003   3.3846427686512470E-003   3.3848530147224665E-003   2.7476355171529576E-005
  0.87500000000000000        213.50143290000000        2.0400658249855042E-003   1.8975135171785951E-003   1.8977280706167221E-003   9.5303485068143345E-006
  0.89999997615814209        213.50143290000000        9.8606699611991644E-004   9.3255593674257398E-004   9.3279511202126741E-004   1.5888949747022707E-006
  0.92500001192092896        213.50143290000000        3.9230144466273487E-004   3.7987943505868316E-004   3.8012652657926083E-004  -5.9619128478516359E-007
  0.94999998807907104        213.50143290000000        1.1906425788765773E-004   1.2316339416429400E-004   1.2336374493315816E-004   8.2261192346777534E-007
  0.97500002384185791        213.50143290000000        3.3229473046958447E-005   4.4576794607564807E-005   4.4636388338403776E-005   4.9879899961524643E-006
   1.0000000000000000        213.50143290000000        1.6478752513648942E-005   3.3253585570491850E-005   3.3041385904652998E-005   1.1662486940622330E-005
   9.9999997171806854E-010   273.75344569999999        3.0602165497839451E-003  -9.7891455516219139E-004  -1.1608442291617393E-003  -5.8413017541170120E-004
   1.3183000246996812E-009   273.75344569999999        3.2039943616837263E-003  -9.8057463765144348E-004  -1.1876411736011505E-003  -5.8859412092715502E-004
   1.7378000150003459E-009   273.75344569999999        3.3552078530192375E-003  -9.8000105936080217E-004  -1.2151231057941914E-003  -5.9164949925616384E-004
   2.2908999142146058E-009   273.75344569999999        3.5143450368195772E-003  -9.7695679869502783E-004  -1.2433988740667701E-003  -5.9303350280970335E-004
   3.0200000278313155E-009   273.75344569999999        3.6818247754126787E-003  -9.7118539270013571E-004  -1.2725791893899441E-003  -5.9244193835183978E-004
   3.9810998941902653E-009   273.75344569999999        3.8581273984164000E-003  -9.6241018036380410E-004  -1.3028022367507219E-003  -5.8952748076990247E-004
   5.2481001766579993E-009   273.75344569999999        4.0437742136418819E-003  -9.5033127581700683E-004  -1.3342330930754542E-003  -5.8389332843944430E-004
   6.9183001549788514E-009   273.75344569999999        4.2393002659082413E-003  -9.3462580116465688E-004  -1.3670612825080752E-003  -5.7508837198838592E-004
   9.1201002305751899E-009   273.75344569999999        4.4452887959778309E-003  -9.1494404477998614E-004  -1.4015106717124581E-003  -5.6260067503899336E-004
   1.2023000373062587E-008   273.75344569999999        4.6623712405562401E-003  -8.9090690016746521E-004  -1.4378431951627135E-003  -5.4585048928856850E-004
   1.5849000334355878E-008   273.75344569999999        4.8911292105913162E-003  -8.6211628513410687E-004  -1.4763460494577885E-003  -5.2419328130781651E-004
   2.0892999330612838E-008   273.75344569999999        5.1323170773684978E-003  -8.2812673645094037E-004  -1.5173737192526460E-003  -4.9689429579302669E-004
   2.7542000680114143E-008   273.75344569999999        5.3866431117057800E-003  -7.8846974065527320E-004  -1.5613166615366936E-003  -4.6314130304381251E-004
   3.6307998385609608E-008   273.75344569999999        5.6549268774688244E-003  -7.4263010174036026E-004  -1.6086323885247111E-003  -4.2202160693705082E-004
   4.7863000673942224E-008   273.75344569999999        5.9379534795880318E-003  -6.9006730336695910E-004  -1.6598273068666458E-003  -3.7253578193485737E-004
   6.3096003088958241E-008   273.75344569999999        6.2366421334445477E-003  -6.3018477521836758E-004  -1.7154918750748038E-003  -3.1356644467450678E-004
   8.3175997644957533E-008   273.75344569999999        6.5519125200808048E-003  -5.6235108058899641E-004  -1.7762840725481510E-003  -2.4389427562709898E-004
   1.0965000285523274E-007   273.75344569999999        6.8848277442157269E-003  -4.8586822231300175E-004  -1.8429636256769300E-003  -1.6216294898185879E-004
   1.4453999597208167E-007   273.75344569999999        7.2363317012786865E-003  -4.0002874447964132E-004  -1.9163484685122967E-003  -6.6937973315361887E-005
   1.9054999711443088E-007   273.75344569999999        7.6077873818576336E-003  -3.0398412491194904E-004  -1.9974338356405497E-003   4.3440380977699533E-005
   2.5118998792095226E-007   273.75344569999999        8.0002089962363243E-003  -1.9693144713528454E-004  -2.0872405730187893E-003   1.7064927669707686E-004
   3.3112999631157436E-007   273.75344569999999        8.4149986505508423E-003  -7.7924953075125813E-005  -2.1869826596230268E-003   3.1659853993915021E-004
   4.3651999703797628E-007   273.75344569999999        8.8535826653242111E-003   5.4036972869653255E-005  -2.2980025969445705E-003   4.8333496670238674E-004
   5.7544002629583701E-007   273.75344569999999        9.3173915520310402E-003   2.0000291988253593E-004  -2.4217725731432438E-003   6.7302962997928262E-004
   7.5857997217099182E-007   273.75344569999999        9.8080895841121674E-003   3.6114305839873850E-004  -2.5599680375307798E-003   8.8807661086320877E-004
   9.9999999747524271E-007   273.75344569999999        1.0327369906008244E-002   5.3868873510509729E-004  -2.7144283521920443E-003   1.1310223489999771E-003
   1.3182999509808724E-006   273.75344569999999        1.0877174325287342E-002   7.3400884866714478E-004  -2.8872336260974407E-003   1.4046783326193690E-003
   1.7377999483869644E-006   273.75344569999999        1.1459292843937874E-002   9.4847194850444794E-004  -3.0805964488536119E-003   1.7119431868195534E-003
   2.2909000563231530E-006   273.75344569999999        1.2076121754944324E-002   1.1837226338684559E-003  -3.2971214968711138E-003   2.0562189165502787E-003
   3.0199998946045525E-006   273.75344569999999        1.2729867361485958E-002   1.4413957251235843E-003  -3.5395636223256588E-003   2.4410379119217396E-003
   3.9810997805034276E-006   273.75344569999999        1.3423064723610878E-002   1.7233085818588734E-003  -3.8110145833343267E-003   2.8703871648758650E-003
   5.2481000238913111E-006   273.75344569999999        1.4158512465655804E-002   2.0314457360655069E-003  -4.1149058379232883E-003   3.3487572800368071E-003
   6.9183001869532745E-006   273.75344569999999        1.4939197339117527E-002   2.3679267615079880E-003  -4.4549903832376003E-003   3.8811841513961554E-003
   9.1201000032015145E-006   273.75344569999999        1.5768455341458321E-002   2.7350781019777060E-003  -4.8354198224842548E-003   4.4734776020050049E-003
   1.2022999726468697E-005   273.75344569999999        1.6650008037686348E-002   3.1354513484984636E-003  -5.2607725374400616E-003   5.1324083469808102E-003
   1.5849000192247331E-005   273.75344569999999        1.7587609589099884E-002   3.5716569982469082E-003  -5.7358648627996445E-003   5.8656209148466587E-003
   2.0892999600619078E-005   273.75344569999999        1.8586013466119766E-002   4.0468056686222553E-003  -6.2662083655595779E-003   6.6826068796217442E-003
   2.7542000680114143E-005   273.75344569999999        1.9650148227810860E-002   4.5641241595149040E-003  -6.8575562909245491E-003   7.5943572446703911E-003
   3.6307999835116789E-005   273.75344569999999        2.0785866305232048E-002   5.1272991113364697E-003  -7.5162160210311413E-003   8.6142960935831070E-003
   4.7862999053904787E-005   273.75344569999999        2.1999457851052284E-002   5.7402229867875576E-003  -8.2486467435956001E-003   9.7582377493381500E-003
   6.3095998484641314E-005   273.75344569999999        2.3298505693674088E-002   6.4073996618390083E-003  -9.0617649257183075E-003   1.1045582592487335E-002
   8.3175997133366764E-005   273.75344569999999        2.4691537022590637E-002   7.1337367407977581E-003  -9.9624432623386383E-003   1.2499443255364895E-002
   1.0964999819407240E-004   273.75344569999999        2.6188889518380165E-002   7.9249572008848190E-003  -1.0957661084830761E-002   1.4148009940981865E-002
   1.4453999756369740E-004   273.75344569999999        2.7801893651485443E-002   8.7871029973030090E-003  -1.2053356505930424E-002   1.6024051234126091E-002
   1.9054999575018883E-004   273.75344569999999        2.9545748606324196E-002   9.7280004993081093E-003  -1.3255566358566284E-002   1.8168587237596512E-002
   2.5119000929407775E-004   273.75344569999999        3.1436566263437271E-002   1.0755576193332672E-002  -1.4567296020686626E-002   2.0627604797482491E-002
   3.3112999517470598E-004   273.75344569999999        3.3495526760816574E-002   1.1879972182214260E-002  -1.5989869832992554E-002   2.3457016795873642E-002
   4.3652000022120774E-004   273.75344569999999        3.5748180001974106E-002   1.3113019987940788E-002  -1.7520450055599213E-002   2.6721505448222160E-002
   5.7544000446796417E-004   273.75344569999999        3.8225516676902771E-002   1.4468637295067310E-002  -1.9150143489241600E-002   3.0494779348373413E-002
   7.5857999036088586E-004   273.75344569999999        4.0966805070638657E-002   1.5964142978191376E-002  -2.0862467586994171E-002   3.4861721098423004E-002
   1.0000000474974513E-003   273.75344569999999        4.4020585715770721E-002   1.7620541155338287E-002  -2.2629579529166222E-002   3.9916738867759705E-002
   1.3183000264689326E-003   273.75344569999999        4.7448601573705673E-002   1.9464360550045967E-002  -2.4409074336290359E-002   4.5765146613121033E-002
   1.7377999611198902E-003   273.75344569999999        5.1326684653759003E-002   2.1527856588363647E-002  -2.6137769222259521E-002   5.2517402917146683E-002
   2.2909000981599092E-003   273.75344569999999        5.5753882974386215E-002   2.3853639140725136E-002  -2.7727833017706871E-002   6.0294847935438156E-002
   3.0199999455362558E-003   273.75344569999999        6.0852520167827606E-002   2.6494540274143219E-002  -2.9056822881102562E-002   6.9216430187225342E-002
   3.9810999296605587E-003   273.75344569999999        6.6777884960174561E-002   2.9518846422433853E-002  -2.9960291460156441E-002   7.9398162662982941E-002
   5.2481000311672688E-003   273.75344569999999        7.3725320398807526E-002   3.3014461398124695E-002  -3.0221208930015564E-002   9.0943291783332825E-002
   6.9182999432086945E-003   273.75344569999999        8.1937260925769806E-002   3.7093833088874817E-002  -2.9558911919593811E-002  0.10392735898494720     
   9.1201001778244972E-003   273.75344569999999        9.1712154448032379E-002   4.1900891810655594E-002  -2.7618637308478355E-002  0.11838120222091675     
   1.2023000046610832E-002   273.75344569999999       0.10340984165668488        4.7618053853511810E-002  -2.3963153362274170E-002  0.13426366448402405     
   1.5848999843001366E-002   273.75344569999999       0.11744397878646851        5.4469473659992218E-002  -1.8073733896017075E-002  0.15141470730304718     
   2.0893000066280365E-002   273.75344569999999       0.13427916169166565        6.2730245292186737E-002  -9.3570398166775703E-003  0.16951547563076019     
   2.7542000636458397E-002   273.75344569999999       0.15437605977058411        7.2714954614639282E-002   2.8158621862530708E-003  0.18799214065074921     
   3.6308001726865768E-002   273.75344569999999       0.17811331152915955        8.4760189056396484E-002   1.9043203443288803E-002  0.20591881871223450     
   4.7862999141216278E-002   273.75344569999999       0.20561067759990692        9.9162340164184570E-002   3.9756558835506439E-002  0.22187075018882751     
   6.3096001744270325E-002   273.75344569999999       0.23646242916584015       0.11606886237859726        6.5021574497222900E-002  0.23379065096378326     
   8.3176001906394958E-002   273.75344569999999       0.26928558945655823       0.13525745272636414        9.4215385615825653E-002  0.23889362812042236     
  0.10000000149011612        273.75344569999999       0.29088637232780457       0.14889568090438843       0.11506704986095428       0.23684632778167725     
  0.12500000000000000        273.75344569999999       0.31444576382637024       0.16540855169296265       0.14036561548709869       0.22679093480110168     
  0.15000000596046448        273.75344569999999       0.32922077178955078       0.17779493331909180       0.15952061116695404       0.21139526367187500     
  0.17499999701976776        273.75344569999999       0.33655408024787903       0.18641915917396545       0.17327331006526947       0.19299508631229401     
  0.20000000298023224        273.75344569999999       0.33760365843772888       0.19162914156913757       0.18231639266014099       0.17319595813751221     
  0.22499999403953552        273.75344569999999       0.33339089155197144       0.19376552104949951       0.18728061020374298       0.15312083065509796     
  0.25000000000000000        273.75344569999999       0.32482638955116272       0.19316346943378448       0.18873654305934906       0.13355128467082977     
  0.27500000596046448        273.75344569999999       0.31272569298744202       0.19015182554721832       0.18720038235187531       0.11501776427030563     
  0.30000001192092896        273.75344569999999       0.29781997203826904       0.18505156040191650       0.18314017355442047        9.7862027585506439E-002
  0.32499998807907104        273.75344569999999       0.28076374530792236       0.17817391455173492       0.17698128521442413        8.2283057272434235E-002
  0.34999999403953552        273.75344569999999       0.26214134693145752       0.16981863975524902       0.16911111772060394        6.8371966481208801E-002
  0.37500000000000000        273.75344569999999       0.24247181415557861       0.16027228534221649       0.15988281369209290        5.6139286607503891E-002
  0.40000000596046448        273.75344569999999       0.22221355140209198       0.14980676770210266       0.14961817860603333        4.5536596328020096E-002
  0.42500001192092896        273.75344569999999       0.20176820456981659       0.13867804408073425       0.13861012458801270        3.6473829299211502E-002
  0.44999998807907104        273.75344569999999       0.18148428201675415       0.12712498009204865       0.12712436914443970        2.8833100572228432E-002
  0.47499999403953552        273.75344569999999       0.16166052222251892       0.11536831408739090       0.11540079861879349        2.2479705512523651E-002
  0.50000000000000000        273.75344569999999       0.14254902303218842       0.10360986739397049       0.10365460813045502        1.7270844429731369E-002
  0.52499997615814209        273.75344569999999       0.12435819208621979        9.2031814157962799E-002   9.2077001929283142E-002   1.3062374666333199E-002
  0.55000001192092896        273.75344569999999       0.10725560039281845        8.0796115100383759E-002   8.0835863947868347E-002   9.7139663994312286E-003
  0.57499998807907104        273.75344569999999        9.1370694339275360E-002   7.0044122636318207E-002   7.0076182484626770E-002   7.0928852073848248E-003
  0.60000002384185791        273.75344569999999        7.6797448098659515E-002   5.9896215796470642E-002   5.9920459985733032E-002   5.0766351632773876E-003
  0.62500000000000000        273.75344569999999        6.3596919178962708E-002   5.0451688468456268E-002   5.0469048321247101E-002   3.5546505823731422E-003
  0.64999997615814209        273.75344569999999        5.1799744367599487E-002   4.1788663715124130E-002   4.1800491511821747E-002   2.4291994050145149E-003
  0.67500001192092896        273.75344569999999        4.1408646851778030E-002   3.3964212983846664E-002   3.3971894532442093E-002   1.6156421042978764E-003
  0.69999998807907104        273.75344569999999        3.2400857657194138E-002   2.7014596387743950E-002   2.7019353583455086E-002   1.0421799961477518E-003
  0.72500002384185791        273.75344569999999        2.4730540812015533E-002   2.0955670624971390E-002   2.0958475768566132E-002   6.4920616568997502E-004
  0.75000000000000000        273.75344569999999        1.8331257626414299E-002   1.5783457085490227E-002   1.5785034745931625E-002   3.8836168823763728E-004
  0.77499997615814209        273.75344569999999        1.3118398375809193E-002   1.1474903672933578E-002   1.1475755833089352E-002   2.2139189240988344E-004
  0.80000001192092896        273.75344569999999        8.9916717261075974E-003   7.9888431355357170E-003   7.9893022775650024E-003   1.1888278822880238E-004
  0.82499998807907104        273.75344569999999        5.8376495726406574E-003   5.2671716548502445E-003   5.2674449980258942E-003   5.8948942751158029E-005
  0.85000002384185791        273.75344569999999        3.5323805641382933E-003   3.2362905330955982E-003   3.2364998478442430E-003   2.5933215511031449E-005
  0.87500000000000000        273.75344569999999        1.9441345939412713E-003   1.8088463693857193E-003   1.8090554513037205E-003   9.1668134700739756E-006
  0.89999997615814209        273.75344569999999        9.3634112272411585E-004   8.8585924822837114E-004   8.8608812075108290E-004   1.8268407302457490E-006
  0.92500001192092896        273.75344569999999        3.7085308576934040E-004   3.5937959910370409E-004   3.5961059620603919E-004  -8.3913597848095378E-008
  0.94999998807907104        273.75344569999999        1.1179430293850601E-004   1.1596016702242196E-004   1.1613828246481717E-004   1.3775550087302690E-006
  0.97500002384185791        273.75344569999999        3.0583665648009628E-005   4.1586950828786939E-005   4.1619245166657493E-005   5.3438511713466141E-006
   1.0000000000000000        273.75344569999999        1.4034433661436196E-005   3.0086193874012679E-005   2.9844963137293234E-005   1.1508979696372990E-005
   9.9999997171806854E-010   351.00911509999997        3.0697106849402189E-003  -9.7860663663595915E-004  -1.1618516873568296E-003  -6.1306776478886604E-004
   1.3183000246996812E-009   351.00911509999997        3.2139890827238560E-003  -9.8009733483195305E-004  -1.1888938024640083E-003  -6.1703985556960106E-004
   1.7378000150003459E-009   351.00911509999997        3.3657322637736797E-003  -9.7933749202638865E-004  -1.2166638625785708E-003  -6.1941903550177813E-004
   2.2908999142146058E-009   351.00911509999997        3.5254298709332943E-003  -9.7608851501718163E-004  -1.2452773516997695E-003  -6.1991508118808270E-004
   3.0200000278313155E-009   351.00911509999997        3.6935028620064259E-003  -9.7009271848946810E-004  -1.2748517328873277E-003  -6.1819364782422781E-004
   3.9810998941902653E-009   351.00911509999997        3.8704336620867252E-003  -9.6107169520109892E-004  -1.3055332237854600E-003  -6.1387370806187391E-004
   5.2481001766579993E-009   351.00911509999997        4.0567461401224136E-003  -9.4872392946854234E-004  -1.3374951668083668E-003  -6.0652091633528471E-004
   6.9183001549788514E-009   351.00911509999997        4.2529767379164696E-003  -9.3272473895922303E-004  -1.3709367485716939E-003  -5.9564295224845409E-004
   9.1201002305751899E-009   351.00911509999997        4.4597121886909008E-003  -9.1272243298590183E-004  -1.4060924295336008E-003  -5.8068230282515287E-004
   1.2023000373062587E-008   351.00911509999997        4.6775862574577332E-003  -8.8833580957725644E-004  -1.4432356692850590E-003  -5.6100892834365368E-004
   1.5849000334355878E-008   351.00911509999997        4.9071838147938251E-003  -8.5916451644152403E-004  -1.4826658880338073E-003  -5.3592468611896038E-004
   2.0892999330612838E-008   351.00911509999997        5.1492624916136265E-003  -8.2476058742031455E-004  -1.5247517731040716E-003  -5.0463434308767319E-004
   2.7542000680114143E-008   351.00911509999997        5.4045338183641434E-003  -7.8465288970619440E-004  -1.5698984498158097E-003  -4.6626152470707893E-004
   3.6307998385609608E-008   351.00911509999997        5.6738206185400486E-003  -7.3832343332469463E-004  -1.6185799613595009E-003  -4.1982272523455322E-004
   4.7863000673942224E-008   351.00911509999997        5.9579131193459034E-003  -6.8522850051522255E-004  -1.6713201766833663E-003  -3.6424380959942937E-004
   6.3096003088958241E-008   351.00911509999997        6.2577342614531517E-003  -6.2476831953972578E-004  -1.7287284135818481E-003  -2.9832537984475493E-004
   8.3175997644957533E-008   351.00911509999997        6.5742088481783867E-003  -5.5630778660997748E-004  -1.7914831405505538E-003  -2.2076109598856419E-004
   1.0965000285523274E-007   351.00911509999997        6.9084051065146923E-003  -4.7914491733536124E-004  -1.8603664357215166E-003  -1.3009930262342095E-004
   1.4453999597208167E-007   351.00911509999997        7.2612725198268890E-003  -3.9256832678802311E-004  -1.9362188177183270E-003  -2.4808423404465429E-005
   1.9054999711443088E-007   351.00911509999997        7.6341810636222363E-003  -2.9572442872449756E-004  -2.0200626458972692E-003   9.6885480161290616E-005
   2.5118998792095226E-007   351.00911509999997        8.0281514674425125E-003  -1.8780572281684726E-004  -2.1129443775862455E-003   2.3676914861425757E-004
   3.3112999631157436E-007   351.00911509999997        8.4445932880043983E-003  -6.7860826675314456E-005  -2.2161079104989767E-003   3.9687979733571410E-004
   4.3651999703797628E-007   351.00911509999997        8.8849421590566635E-003   6.5117921622004360E-005  -2.3309271782636642E-003   5.7939969701692462E-004
   5.7544002629583701E-007   351.00911509999997        9.3506379052996635E-003   2.1218547772150487E-004  -2.4589071981608868E-003   7.8664330067113042E-004
   7.5857997217099182E-007   351.00911509999997        9.8433559760451317E-003   3.7451932439580560E-004  -2.6017604395747185E-003   1.0211660992354155E-003
   9.9999999747524271E-007   351.00911509999997        1.0364802554249763E-002   5.5335869546979666E-004  -2.7613644488155842E-003   1.2856884859502316E-003
   1.3182999509808724E-006   351.00911509999997        1.0916931554675102E-002   7.5008138082921505E-004  -2.9398419428616762E-003   1.5832198550924659E-003
   1.7377999483869644E-006   351.00911509999997        1.1501550674438477E-002   9.6606515580788255E-004  -3.1394483521580696E-003   1.9168675644323230E-003
   2.2909000563231530E-006   351.00911509999997        1.2121072970330715E-002   1.2029660865664482E-003  -3.3628384117037058E-003   2.2902903147041798E-003
   3.0199998946045525E-006   351.00911509999997        1.2777727097272873E-002   1.4624308096244931E-003  -3.6128174979239702E-003   2.7072953525930643E-003
   3.9810997805034276E-006   351.00911509999997        1.3474070467054844E-002   1.7462901305407286E-003  -3.8925325497984886E-003   3.1721924897283316E-003
   5.2481000238913111E-006   351.00911509999997        1.4212933368980885E-002   2.0565441809594631E-003  -4.2054732330143452E-003   3.6898485850542784E-003
   6.9183001869532745E-006   351.00911509999997        1.4997332356870174E-002   2.3953304626047611E-003  -4.5554530806839466E-003   4.2657335288822651E-003
   9.1201000032015145E-006   351.00911509999997        1.5830643475055695E-002   2.7649947442114353E-003  -4.9466872587800026E-003   4.9061668105423450E-003
   1.2022999726468697E-005   351.00911509999997        1.6716636717319489E-002   3.1681118998676538E-003  -5.3838170133531094E-003   5.6185200810432434E-003
   1.5849000192247331E-005   351.00911509999997        1.7659116536378860E-002   3.6073182709515095E-003  -5.8717159554362297E-003   6.4111147075891495E-003
   2.0892999600619078E-005   351.00911509999997        1.8662901595234871E-002   4.0857559069991112E-003  -6.4159524627029896E-003   7.2942683473229408E-003
   2.7542000680114143E-005   351.00911509999997        1.9732998684048653E-002   4.6066869981586933E-003  -7.0223212242126465E-003   8.2799056544899940E-003
   3.6307999835116789E-005   351.00911509999997        2.0875349640846252E-002   5.1738400943577290E-003  -7.6971566304564476E-003   9.3825459480285645E-003
   4.7862999053904787E-005   351.00911509999997        2.2096354514360428E-002   5.7911570183932781E-003  -8.4469113498926163E-003   1.0619233362376690E-002
   6.3095998484641314E-005   351.00911509999997        2.3403728380799294E-002   6.4632003195583820E-003  -9.2784594744443893E-003   1.2010780163109303E-002
   8.3175997133366764E-005   351.00911509999997        2.4806151166558266E-002   7.1949465200304985E-003  -1.0198572650551796E-002   1.3581868261098862E-002
   1.0964999819407240E-004   351.00911509999997        2.6314152404665947E-002   7.9922024160623550E-003  -1.1214052326977253E-002   1.5362439677119255E-002
   1.4453999756369740E-004   351.00911509999997        2.7939280495047569E-002   8.8611058890819550E-003  -1.2330548837780952E-002   1.7387088388204575E-002
   1.9054999575018883E-004   351.00911509999997        2.9697012156248093E-002   9.8096057772636414E-003  -1.3553694821894169E-002   1.9698914140462875E-002
   2.5119000929407775E-004   351.00911509999997        3.1603772193193436E-002   1.0845767334103584E-002  -1.4885894954204559E-002   2.2345842793583870E-002
   3.3112999517470598E-004   351.00911509999997        3.3681116998195648E-002   1.1979904025793076E-002  -1.6327675431966782E-002   2.5385839864611626E-002
   4.3652000022120774E-004   351.00911509999997        3.5955049097537994E-002   1.3224051333963871E-002  -1.7875133082270622E-002   2.8885463252663612E-002
   5.7544000446796417E-004   351.00911509999997        3.8457076996564865E-002   1.4592367224395275E-002  -1.9517982378602028E-002   3.2919935882091522E-002
   7.5857999036088586E-004   351.00911509999997        4.1227083653211594E-002   1.6102463006973267E-002  -2.1237984299659729E-002   3.7575218826532364E-002
   1.0000000474974513E-003   351.00911509999997        4.4314291328191757E-002   1.7775679007172585E-002  -2.3005098104476929E-002   4.2945973575115204E-002
   1.3183000264689326E-003   351.00911509999997        4.7781217843294144E-002   1.9638946279883385E-002  -2.4774260818958282E-002   4.9136716872453690E-002
   1.7377999611198902E-003   351.00911509999997        5.1704518496990204E-002   2.1724961698055267E-002  -2.6479128748178482E-002   5.6255407631397247E-002
   2.2909000981599092E-003   351.00911509999997        5.6184120476245880E-002   2.4076849222183228E-002  -2.8028210625052452E-002   6.4419135451316833E-002
   3.0199999455362558E-003   351.00911509999997        6.1343148350715637E-002   2.6747984811663628E-002  -2.9295003041625023E-002   7.3739737272262573E-002
   3.9810999296605587E-003   351.00911509999997        6.7337557673454285E-002   2.9807198792695999E-002  -3.0110733583569527E-002   8.4322884678840637E-002
   5.2481000311672688E-003   351.00911509999997        7.4362985789775848E-002   3.3342894166707993E-002  -3.0254073441028595E-002   9.6257388591766357E-002
   6.9182999432086945E-003   351.00911509999997        8.2661524415016174E-002   3.7467829883098602E-002  -2.9440606012940407E-002  0.10959935933351517     
   9.1201001778244972E-003   351.00911509999997        9.2530176043510437E-002   4.2325936257839203E-002  -2.7313072234392166E-002  0.12435442954301834     
   1.2023000046610832E-002   351.00911509999997       0.10432552546262741        4.8098962754011154E-002  -2.3434108123183250E-002  0.14044967293739319     
   1.5848999843001366E-002   351.00911509999997       0.11845525354146957        5.5009320378303528E-002  -1.7288846895098686E-002  0.15768633782863617     
   2.0893000066280365E-002   351.00911509999997       0.13537399470806122        6.3328631222248077E-002  -8.2935299724340439E-003  0.17570042610168457     
   2.7542000636458397E-002   351.00911509999997       0.15552677214145660        7.3365278542041779E-002   4.1628945618867874E-003  0.19386857748031616     
   3.6308001726865768E-002   351.00911509999997       0.17926909029483795        8.5445687174797058E-002   2.0650200545787811E-002  0.21121557056903839     
   4.7862999141216278E-002   351.00911509999997       0.20668847858905792        9.9850475788116455E-002   4.1558954864740372E-002  0.22627742588520050     
   6.3096001744270325E-002   351.00911509999997       0.23733757436275482       0.11670424789190292        6.6901482641696930E-002  0.23698386549949646     
   8.3176001906394958E-002   351.00911509999997       0.26978540420532227       0.13575398921966553        9.5993310213088989E-002  0.24058879911899567     
  0.10000000149011612        351.00911509999997       0.29101762175559998       0.14923389256000519       0.11664754897356033       0.23744088411331177     
  0.12500000000000000        351.00911509999997       0.31399041414260864       0.16546691954135895       0.14154689013957977       0.22604611515998840     
  0.15000000596046448        351.00911509999997       0.32817646861076355       0.17754451930522919       0.16024240851402283       0.20965595543384552     
  0.17499999701976776        351.00911509999997       0.33495143055915833       0.18585142493247986       0.17352235317230225       0.19056962430477142     
  0.20000000298023224        351.00911509999997       0.33549433946609497       0.19075076282024384       0.18210844695568085       0.17034578323364258     
  0.22499999403953552        351.00911509999997       0.33083972334861755       0.19259458780288696       0.18664938211441040       0.15005905926227570     
  0.25000000000000000        351.00911509999997       0.32190558314323425       0.19172647595405579       0.18772666156291962       0.13044539093971252     
  0.27500000596046448        351.00911509999997       0.30951073765754700       0.18848139047622681       0.18586266040802002       0.11199410259723663     
  0.30000001192092896        351.00911509999997       0.29438653588294983       0.18318440020084381       0.18152828514575958        9.5011234283447266E-002
  0.32499998807907104        351.00911509999997       0.27718538045883179       0.17614924907684326       0.17514958977699280        7.9665578901767731E-002
  0.34999999403953552        351.00911509999997       0.25848767161369324       0.16767674684524536       0.16711294651031494        6.6023379564285278E-002
  0.37500000000000000        351.00911509999997       0.23880726099014282       0.15805338323116302       0.15776933729648590        5.4075293242931366E-002
  0.40000000596046448        351.00911509999997       0.21859645843505859       0.14755000174045563       0.14743752777576447        4.3757524341344833E-002
  0.42500001192092896        351.00911509999997       0.19825015962123871       0.13642060756683350       0.13640674948692322        3.4968577325344086E-002
  0.44999998807907104        351.00911509999997       0.17810975015163422       0.12490144371986389       0.12493856251239777        2.7582537382841110E-002
  0.47499999403953552        351.00911509999997       0.15846666693687439       0.11321003735065460       0.11326837539672852        2.1459545940160751E-002
  0.50000000000000000        351.00911509999997       0.13956566154956818       0.10154454410076141       0.10160665214061737        1.6453994438052177E-002
  0.52499997615814209        351.00911509999997       0.12160792201757431        9.0083129703998566E-002   9.0139754116535187E-002   1.2420808896422386E-002
  0.55000001192092896        351.00911509999997       0.10475406795740128        7.8983515501022339E-002   7.9030610620975494E-002   9.2201717197895050E-003
  0.57499998807907104        351.00911509999997        8.9126922190189362E-002   6.8382635712623596E-002   6.8419307470321655E-002   6.7209200933575630E-003
  0.60000002384185791        351.00911509999997        7.4814267456531525E-002   5.8396458625793457E-002   5.8423515409231186E-002   4.8028533346951008E-003
  0.62500000000000000        351.00911509999997        6.1871495097875595E-002   4.9119859933853149E-002   4.9138884991407394E-002   3.3581445459276438E-003
  0.64999997615814209        351.00911509999997        5.0324138253927231E-002   4.0626704692840576E-002   4.0639486163854599E-002   2.2920023184269667E-003
  0.67500001192092896        351.00911509999997        4.0170442312955856E-002   3.2970007508993149E-002   3.2978218048810959E-002   1.5227457042783499E-003
  0.69999998807907104        351.00911509999997        3.1383819878101349E-002   2.6182280853390694E-002   2.6187317445874214E-002   9.8140421323478222E-004
  0.72500002384185791        351.00911509999997        2.3915354162454605E-002   2.0275995135307312E-002   2.0278943702578545E-002   6.1096361605450511E-004
  0.75000000000000000        351.00911509999997        1.7696224153041840E-002   1.5244242735207081E-002   1.5245888382196426E-002   3.6535316030494869E-004
  0.77499997615814209        351.00911509999997        1.2640208937227726E-002   1.1061554774641991E-002   1.1062437668442726E-002   2.0826321269851178E-004
  0.80000001192092896        351.00911509999997        8.6461752653121948E-003   7.6849316246807575E-003   7.6854028739035130E-003   1.1187028576387092E-004
  0.82499998807907104        351.00911509999997        5.6006237864494324E-003   5.0550866872072220E-003   5.0553632900118828E-003   5.5534866987727582E-005
  0.85000002384185791        351.00911509999997        3.3803079277276993E-003   3.0979390721768141E-003   3.0981469899415970E-003   2.4527475034119561E-005
  0.87500000000000000        351.00911509999997        1.8549740780144930E-003   1.7264094203710556E-003   1.7266130307689309E-003   8.8267561295651831E-006
  0.89999997615814209        351.00911509999997        8.9028512593358755E-004   8.4259250434115529E-004   8.4281119052320719E-004   2.0221027625666466E-006
  0.92500001192092896        351.00911509999997        3.5106402356177568E-004   3.4045206848531961E-004   3.4066746593452990E-004   3.4169286777796515E-007
  0.94999998807907104        351.00911509999997        1.0510684660403058E-004   1.0931736323982477E-004   1.0947432747343555E-004   1.8152887832911802E-006
  0.97500002384185791        351.00911509999997        2.8146363547421061E-005   3.8811267586424947E-005   3.8818168832222000E-005   5.5697719290037639E-006
   1.0000000000000000        351.00911509999997        1.1807680493802764E-005   2.7167918233317323E-005   2.6900530428974889E-005   1.1244056622672360E-005
   9.9999997171806854E-010   450.06702489999998        3.0789729207754135E-003  -9.7829685546457767E-004  -1.1629930231720209E-003  -6.4146396471187472E-004
   1.3183000246996812E-009   450.06702489999998        3.2237402629107237E-003  -9.7962177824229002E-004  -1.1902963742613792E-003  -6.4485386246815324E-004
   1.7378000150003459E-009   450.06702489999998        3.3760000951588154E-003  -9.7867962904274464E-004  -1.2183723738417029E-003  -6.4645532984286547E-004
   2.2908999142146058E-009   450.06702489999998        3.5362448543310165E-003  -9.7523035947233438E-004  -1.2473430251702666E-003  -6.4594967989251018E-004
   3.0200000278313155E-009   450.06702489999998        3.7048968952149153E-003  -9.6901500364765525E-004  -1.2773328926414251E-003  -6.4297125209122896E-004
   3.9810998941902653E-009   450.06702489999998        3.8824409712105989E-003  -9.5975358271971345E-004  -1.3084957608953118E-003  -6.3710426911711693E-004
   5.2481001766579993E-009   450.06702489999998        4.0694023482501507E-003  -9.4714289298281074E-004  -1.3410138199105859E-003  -6.2787556089460850E-004
   6.9183001549788514E-009   450.06702489999998        4.2663211934268475E-003  -9.3085638945922256E-004  -1.3750959187746048E-003  -6.1475037364289165E-004
   9.1201002305751899E-009   450.06702489999998        4.4737854041159153E-003  -9.1054063523188233E-004  -1.4109869953244925E-003  -5.9712422080338001E-004
   1.2023000373062587E-008   450.06702489999998        4.6924329362809658E-003  -8.8581215823069215E-004  -1.4489721506834030E-003  -5.7431554887443781E-004
   1.5849000334355878E-008   450.06702489999998        4.9228495918214321E-003  -8.5626862710341811E-004  -1.4893630286678672E-003  -5.4557115072384477E-004
   2.0892999330612838E-008   450.06702489999998        5.1657981239259243E-003  -8.2145957276225090E-004  -1.5325425192713737E-003  -5.1003415137529373E-004
   2.7542000680114143E-008   450.06702489999998        5.4219919256865978E-003  -7.8091118484735489E-004  -1.5789301833137870E-003  -4.6676245983690023E-004
   3.6307998385609608E-008   450.06702489999998        5.6922584772109985E-003  -7.3410267941653728E-004  -1.6290168277919292E-003  -4.1470036376267672E-004
   4.7863000673942224E-008   450.06702489999998        5.9773917309939861E-003  -6.8048754474148154E-004  -1.6833430854603648E-003  -3.5269765066914260E-004
   6.3096003088958241E-008   450.06702489999998        6.2783188186585903E-003  -6.1946251662448049E-004  -1.7425375990569592E-003  -2.7947124908678234E-004
   8.3175997644957533E-008   450.06702489999998        6.5959692001342773E-003  -5.5038911523297429E-004  -1.8072987440973520E-003  -1.9362631428521127E-004
   1.0965000285523274E-007   450.06702489999998        6.9314166903495789E-003  -4.7256136895157397E-004  -1.8784310668706894E-003  -9.3614034994971007E-005
   1.4453999597208167E-007   450.06702489999998        7.2856158949434757E-003  -3.8526410935446620E-004  -1.9567974377423525E-003   2.2195907149580307E-005
   1.9054999711443088E-007   450.06702489999998        7.6599433086812496E-003  -2.8763868613168597E-004  -2.0434465259313583E-003   1.5569405513815582E-004
   2.5118998792095226E-007   450.06702489999998        8.0554261803627014E-003  -1.7887324793264270E-004  -2.1394507493823767E-003   3.0877883546054363E-004
   3.3112999631157436E-007   450.06702489999998        8.4734829142689705E-003  -5.8010802604258060E-005  -2.2460829932242632E-003   4.8361773951910436E-004
   4.3651999703797628E-007   450.06702489999998        8.9155565947294235E-003   7.5962198025081307E-005  -2.3647488560527563E-003   6.8253197241574526E-004
   5.7544002629583701E-007   450.06702489999998        9.3830963596701622E-003   2.2410695964936167E-004  -2.4969859514385462E-003   9.0798304881900549E-004
   7.5857997217099182E-007   450.06702489999998        9.8777888342738152E-003   3.8760813185945153E-004  -2.6445428375154734E-003   1.1626927880570292E-003
   9.9999999747524271E-007   450.06702489999998        1.0401351377367973E-002   5.6771258823573589E-004  -2.8093352448195219E-003   1.4495610957965255E-003
   1.3182999509808724E-006   450.06702489999998        1.0955754667520523E-002   7.6580705353990197E-004  -2.9935284983366728E-003   1.7718024319037795E-003
   1.7377999483869644E-006   450.06702489999998        1.1542817577719688E-002   9.8327815067023039E-004  -3.1994194723665714E-003   2.1327403374016285E-003
   2.2909000563231530E-006   450.06702489999998        1.2164975516498089E-002   1.2217933544889092E-003  -3.4297138918191195E-003   2.5363003369420767E-003
   3.0199998946045525E-006   450.06702489999998        1.2824474833905697E-002   1.4830107102170587E-003  -3.6872662603855133E-003   2.9865754768252373E-003
   3.9810997805034276E-006   450.06702489999998        1.3523898087441921E-002   1.7687747022137046E-003  -3.9752777665853500E-003   3.4882111940532923E-003
   5.2481000238913111E-006   450.06702489999998        1.4266102574765682E-002   2.0811003632843494E-003  -4.2972965165972710E-003   4.0464648045599461E-003
   6.9183001869532745E-006   450.06702489999998        1.5054140239953995E-002   2.4221423082053661E-003  -4.6571944840252399E-003   4.6672564931213856E-003
   9.1201000032015145E-006   450.06702489999998        1.5891421586275101E-002   2.7942662127315998E-003  -5.0592478364706039E-003   5.3574331104755402E-003
   1.2022999726468697E-005   450.06702489999998        1.6781764104962349E-002   3.2000700011849403E-003  -5.5081597529351711E-003   6.1249830760061741E-003
   1.5849000192247331E-005   450.06702489999998        1.7729025334119797E-002   3.6422146949917078E-003  -6.0088564641773701E-003   6.9789239205420017E-003
   2.0892999600619078E-005   450.06702489999998        1.8738085404038429E-002   4.1238730773329735E-003  -6.5669589675962925E-003   7.9304166138172150E-003
   2.7542000680114143E-005   450.06702489999998        1.9814029335975647E-002   4.6483431942760944E-003  -7.1882982738316059E-003   8.9923320338129997E-003
   3.6307999835116789E-005   450.06702489999998        2.0962888374924660E-002   5.2193943411111832E-003  -7.8792264685034752E-003   1.0180297307670116E-002
   4.7862999053904787E-005   450.06702489999998        2.2191168740391731E-002   5.8410167694091797E-003  -8.6461817845702171E-003   1.1512582190334797E-002
   6.3095998484641314E-005   450.06702489999998        2.3506712168455124E-002   6.5178303048014641E-003  -9.4959819689393044E-003   1.3011410832405090E-002
   8.3175997133366764E-005   450.06702489999998        2.4918355047702789E-002   7.2548794560134411E-003  -1.0435281321406364E-002   1.4703005552291870E-002
   1.0964999819407240E-004   450.06702489999998        2.6436811313033104E-002   8.0580534413456917E-003  -1.1470690369606018E-002   1.6619024798274040E-002
   1.4453999756369740E-004   450.06702489999998        2.8073843568563461E-002   8.9335842058062553E-003  -1.2607547454535961E-002   1.8795819953083992E-002
   1.9054999575018883E-004   450.06702489999998        2.9845198616385460E-002   9.8895411938428879E-003  -1.3851060532033443E-002   2.1278478205204010E-002
   2.5119000929407775E-004   450.06702489999998        3.1767603009939194E-002   1.0934123769402504E-002  -1.5203008428215981E-002   2.4116737768054008E-002
   3.3112999517470598E-004   450.06702489999998        3.3862993121147156E-002   1.2077813968062401E-002  -1.6663096845149994E-002   2.7370443567633629E-002
   4.3652000022120774E-004   450.06702489999998        3.6157801747322083E-002   1.3332846574485302E-002  -1.8226331099867821E-002   3.1107809394598007E-002
   5.7544000446796417E-004   450.06702489999998        3.8684044033288956E-002   1.4713614247739315E-002  -1.9881021231412888E-002   3.5405304282903671E-002
   7.5857999036088586E-004   450.06702489999998        4.1482191532850266E-002   1.6238009557127953E-002  -2.1607154980301857E-002   4.0349639952182770E-002
   1.0000000474974513E-003   450.06702489999998        4.4602129608392715E-002   1.7927702516317368E-002  -2.3372514173388481E-002   4.6035334467887878E-002
   1.3183000264689326E-003   450.06702489999998        4.8107128590345383E-002   1.9810007885098457E-002  -2.5129392743110657E-002   5.2565667778253555E-002
   1.7377999611198902E-003   450.06702489999998        5.2074622362852097E-002   2.1918054670095444E-002  -2.6808349415659904E-002   6.0045607388019562E-002
   2.2909000981599092E-003   450.06702489999998        5.6605368852615356E-002   2.4295456707477570E-002  -2.8314335271716118E-002   6.8587459623813629E-002
   3.0199999455362558E-003   450.06702489999998        6.1823260039091110E-002   2.6996104046702385E-002  -2.9516929760575294E-002   7.8295439481735229E-002
   3.9810999296605587E-003   450.06702489999998        6.7884840071201324E-002   3.0089342966675758E-002  -3.0243249610066414E-002   8.9264370501041412E-002
   5.2481000311672688E-003   450.06702489999998        7.4985995888710022E-002   3.3664032816886902E-002  -3.0267953872680664E-002  0.10156824439764023     
   6.9182999432086945E-003   450.06702489999998        8.3368398249149323E-002   3.7833221256732941E-002  -2.9303224757313728E-002  0.11524356156587601     
   9.1201001778244972E-003   450.06702489999998        9.3327544629573822E-002   4.2740758508443832E-002  -2.6989739388227463E-002  0.13027083873748779     
   1.2023000046610832E-002   450.06702489999998       0.10521675646305084        4.8567716032266617E-002  -2.2890480235219002E-002  0.14654599130153656     
   1.5848999843001366E-002   450.06702489999998       0.11943775415420532        5.5534712970256805E-002  -1.6494907438755035E-002  0.16383276879787445     
   2.0893000066280365E-002   450.06702489999998       0.13643534481525421        6.3909903168678284E-002  -7.2292177937924862E-003  0.18172425031661987     
   2.7542000636458397E-002   450.06702489999998       0.15663918852806091        7.3995530605316162E-002   5.4996199905872345E-003  0.19955076277256012     
   3.6308001726865768E-002   450.06702489999998       0.18038225173950195        8.6108043789863586E-002   2.2233234718441963E-002  0.21629236638545990     
   4.7862999141216278E-002   450.06702489999998       0.20772081613540649       0.10051266849040985        4.3322220444679260E-002  0.23045170307159424     
   6.3096001744270325E-002   450.06702489999998       0.23816733062267303       0.11731181293725967        6.8727582693099976E-002  0.23995202779769897     
   8.3176001906394958E-002   450.06702489999998       0.27024510502815247       0.13622291386127472        9.7706399857997894E-002  0.24209204316139221     
  0.10000000149011612        450.06702489999998       0.29111644625663757       0.14954660832881927       0.11815994232892990       0.23788148164749146     
  0.12500000000000000        450.06702489999998       0.31351786851882935       0.16550546884536743       0.14266273379325867       0.22520905733108521     
  0.15000000596046448        450.06702489999998       0.32713305950164795       0.17728227376937866       0.16090777516365051       0.20788389444351196     
  0.17499999701976776        450.06702489999998       0.33336910605430603       0.18528148531913757       0.17372792959213257       0.18816347420215607     
  0.20000000298023224        450.06702489999998       0.33342495560646057       0.18988078832626343       0.18187218904495239       0.16755728423595428     
  0.22499999403953552        450.06702489999998       0.32834738492965698       0.19144313037395477       0.18600599467754364       0.14709106087684631     
  0.25000000000000000        450.06702489999998       0.31906121969223022       0.19032007455825806       0.18672074377536774       0.12745545804500580     
  0.27500000596046448        450.06702489999998       0.30638805031776428       0.18685227632522583       0.18454430997371674       0.10909973084926605     
  0.30000001192092896        450.06702489999998       0.29105901718139648       0.18136860430240631       0.17995004355907440        9.2295467853546143E-002
  0.32499998807907104        450.06702489999998       0.27372416853904724       0.17418502271175385       0.17336428165435791        7.7182643115520477E-002
  0.34999999403953552        450.06702489999998       0.25495991110801697       0.16560323536396027       0.16517218947410583        6.3804052770137787E-002
  0.37500000000000000        450.06702489999998       0.23527486622333527       0.15590947866439819       0.15572243928909302        5.2131772041320801E-002
  0.40000000596046448        450.06702489999998       0.21511527895927429       0.14537340402603149       0.14533072710037231        4.2087797075510025E-002
  0.42500001192092896        450.06702489999998       0.19486939907073975       0.13424704968929291       0.13428257405757904        3.3560208976268768E-002
  0.44999998807907104        450.06702489999998       0.17487162351608276       0.12276399135589600       0.12283543497323990        2.6415897533297539E-002
  0.47499999403953552        450.06702489999998       0.15540626645088196       0.11113855987787247       0.11122032999992371        2.0510511472821236E-002
  0.50000000000000000        450.06702489999998       0.13671094179153442        9.9565319716930389E-002   9.9643103778362274E-002   1.5696130692958832E-002
  0.52499997615814209        450.06702489999998       0.11897992342710495        8.8218502700328827E-002   8.8285394012928009E-002   1.1827100999653339E-002
  0.55000001192092896        450.06702489999998       0.10236708074808121        7.7251702547073364E-002   7.7305369079113007E-002   8.7643377482891083E-003
  0.57499998807907104        450.06702489999998        8.6988896131515503E-002   6.6797599196434021E-002   6.6838376224040985E-002   6.3783568330109119E-003
  0.60000002384185791        450.06702489999998        7.2927258908748627E-002   5.6967880576848984E-002   5.6997425854206085E-002   4.5512760989367962E-003
  0.62500000000000000        450.06702489999998        6.0232132673263550E-002   4.7853201627731323E-002   4.7873694449663162E-002   3.1779536511749029E-003
  0.64999997615814209        450.06702489999998        4.8924233764410019E-002   3.9523348212242126E-002   3.9536967873573303E-002   2.1664395462721586E-003
  0.67500001192092896        450.06702489999998        3.8997579365968704E-002   3.2027486711740494E-002   3.2036159187555313E-002   1.4378740452229977E-003
  0.69999998807907104        450.06702489999998        3.0422020703554153E-002   2.5394573807716370E-002   2.5399852544069290E-002   9.2596054309979081E-004
  0.72500002384185791        450.06702489999998        2.3145752027630806E-002   1.9633894786238670E-002   1.9636962562799454E-002   5.7611678494140506E-004
  0.75000000000000000        450.06702489999998        1.7097786068916321E-002   1.4735796488821507E-002   1.4737498946487904E-002   3.4440378658473492E-004
  0.77499997615814209        450.06702489999998        1.2190454639494419E-002   1.0672575794160366E-002   1.0673483833670616E-002   1.9631315080914646E-004
  0.80000001192092896        450.06702489999998        8.3219101652503014E-003   7.3995608836412430E-003   7.4000419117510319E-003   1.0548590944381431E-004
  0.82499998807907104        450.06702489999998        5.3786793723702431E-003   4.8564150929450989E-003   4.8566944897174835E-003   5.2423562010517344E-005
  0.85000002384185791        450.06702489999998        3.2382812350988388E-003   2.9686810448765755E-003   2.9688873328268528E-003   2.3241891540237702E-005
  0.87500000000000000        450.06702489999998        1.7719489987939596E-003   1.6496202442795038E-003   1.6498181503266096E-003   8.5066658357391134E-006
  0.89999997615814209        450.06702489999998        8.4754341514781117E-004   8.0242444528266788E-004   8.0263306153938174E-004   2.1797159206471406E-006
  0.92500001192092896        450.06702489999998        3.3276804606430233E-004   3.2294003176502883E-004   3.2314038253389299E-004   6.9263410296116490E-007
  0.94999998807907104        450.06702489999998        9.8942589829675853E-005   1.0317895066691563E-004   1.0331586963729933E-004   2.1546675270656124E-006
  0.97500002384185791        450.06702489999998        2.5898089006659575E-005   3.6231169360689819E-005   3.6214525607647374E-005   5.6909116210590582E-006
   1.0000000000000000        450.06702489999998        9.7775482572615147E-006   2.4476677936036140E-005   2.4185816073440947E-005   1.0896686944761313E-005
   9.9999997171806854E-010   577.07996240000000        3.0880158301442862E-003  -9.7798532806336880E-004  -1.1642666067928076E-003  -6.6930335015058517E-004
   1.3183000246996812E-009   577.07996240000000        3.2332602422684431E-003  -9.7914796788245440E-004  -1.1918471427634358E-003  -6.7201972706243396E-004
   1.7378000150003459E-009   577.07996240000000        3.3860250841826200E-003  -9.7802723757922649E-004  -1.2202466605231166E-003  -6.7274115281179547E-004
   2.2908999142146058E-009   577.07996240000000        3.5468039568513632E-003  -9.7438204102218151E-004  -1.2495935661718249E-003  -6.7111931275576353E-004
   3.0200000278313155E-009   577.07996240000000        3.7160215433686972E-003  -9.6795172430574894E-004  -1.2800195254385471E-003  -6.6675629932433367E-004
   3.9810998941902653E-009   577.07996240000000        3.8941644597798586E-003  -9.5845502801239491E-004  -1.3116864720359445E-003  -6.5920018823817372E-004
   5.2481001766579993E-009   577.07996240000000        4.0817605331540108E-003  -9.4558694399893284E-004  -1.3447852106764913E-003  -6.4793799538165331E-004
   6.9183001549788514E-009   577.07996240000000        4.2793508619070053E-003  -9.2901935568079352E-004  -1.3795342529192567E-003  -6.3239125302061439E-004
   9.1201002305751899E-009   577.07996240000000        4.4875275343656540E-003  -9.0839678887277842E-004  -1.4161891303956509E-003  -6.1190727865323424E-004
   1.2023000373062587E-008   577.07996240000000        4.7069299034774303E-003  -8.8333385065197945E-004  -1.4550464693456888E-003  -5.8575172442942858E-004
   1.5849000334355878E-008   577.07996240000000        4.9381474964320660E-003  -8.5342605598270893E-004  -1.4964303700253367E-003  -5.5311515461653471E-004
   2.0892999330612838E-008   577.07996240000000        5.1819449290633202E-003  -8.1822049105539918E-004  -1.5407374594360590E-003  -5.1307736430317163E-004
   2.7542000680114143E-008   577.07996240000000        5.4390407167375088E-003  -7.7724095899611712E-004  -1.5884023159742355E-003  -4.6462944010272622E-004
   3.6307998385609608E-008   577.07996240000000        5.7102646678686142E-003  -7.2996382368728518E-004  -1.6399316955357790E-003  -4.0664197877049446E-004
   4.7863000673942224E-008   577.07996240000000        5.9964144602417946E-003  -6.7583966301754117E-004  -1.6958835767582059E-003  -3.3788723521865904E-004
   6.3096003088958241E-008   577.07996240000000        6.2984218820929527E-003  -6.1426201136782765E-004  -1.7569053452461958E-003  -2.5699695106595755E-004
   8.3175997644957533E-008   577.07996240000000        6.6172215156257153E-003  -5.4458901286125183E-004  -1.8237153999507427E-003  -1.6248619067482650E-004
   1.0965000285523274E-007   577.07996240000000        6.9538918323814869E-003  -4.6611079596914351E-004  -1.8971400568261743E-003  -5.2707186114275828E-005
   1.4453999597208167E-007   577.07996240000000        7.3093920946121216E-003  -3.7810840876773000E-004  -1.9780646543949842E-003   7.4070921982638538E-005
   1.9054999711443088E-007   577.07996240000000        7.6851067133247852E-003  -2.7971842791885138E-004  -2.0675642881542444E-003   2.1985771309118718E-004
   2.5118998792095226E-007   577.07996240000000        8.0820685252547264E-003  -1.7012450553011149E-004  -2.1667364053428173E-003   3.8666551699861884E-004
   3.3112999631157436E-007   577.07996240000000        8.5017029196023941E-003  -4.8364323447458446E-005  -2.2768834605813026E-003   5.7679513702169061E-004
   4.3651999703797628E-007   577.07996240000000        8.9454632252454758E-003   8.6581487266812474E-005  -2.3994413204491138E-003   7.9270999412983656E-004
   5.7544002629583701E-007   577.07996240000000        9.4148060306906700E-003   2.3578027321491390E-004  -2.5359806604683399E-003   1.0370230302214622E-003
   7.5857997217099182E-007   577.07996240000000        9.9114300683140755E-003   4.0042368345893919E-004  -2.6882856618613005E-003   1.3126269914209843E-003
   9.9999999747524271E-007   577.07996240000000        1.0437063872814178E-002   5.8176624588668346E-004  -2.8583102393895388E-003   1.6226073494181037E-003
   1.3182999509808724E-006   577.07996240000000        1.0993691161274910E-002   7.8120315447449684E-004  -3.0482609290629625E-003   1.9703903235495090E-003
   1.7377999483869644E-006   577.07996240000000        1.1583146639168262E-002   1.0001299669966102E-003  -3.2604772131890059E-003   2.3595239035785198E-003
   2.2909000563231530E-006   577.07996240000000        1.2207883410155773E-002   1.2402252759784460E-003  -3.4977144096046686E-003   2.7942096348851919E-003
   3.0199998946045525E-006   577.07996240000000        1.2870168313384056E-002   1.5031583607196808E-003  -3.7628761492669582E-003   3.2788380049169064E-003
   3.9810997805034276E-006   577.07996240000000        1.3572608120739460E-002   1.7907868605107069E-003  -4.0592169389128685E-003   3.8184018339961767E-003
   5.2481000238913111E-006   577.07996240000000        1.4318086206912994E-002   2.1051410585641861E-003  -4.3903412297368050E-003   4.4185630977153778E-003
   6.9183001869532745E-006   577.07996240000000        1.5109687112271786E-002   2.4483921006321907E-003  -4.7601796686649323E-003   5.0857067108154297E-003
   9.1201000032015145E-006   577.07996240000000        1.5950862318277359E-002   2.8229253366589546E-003  -5.1730675622820854E-003   5.8272234164178371E-003
   1.2022999726468697E-005   577.07996240000000        1.6845468431711197E-002   3.2313608098775148E-003  -5.6337658315896988E-003   6.6517353989183903E-003
   1.5849000192247331E-005   577.07996240000000        1.7797417938709259E-002   3.6763844545930624E-003  -6.1472509987652302E-003   7.5689712539315224E-003
   2.0892999600619078E-005   577.07996240000000        1.8811654299497604E-002   4.1611995548009872E-003  -6.7191924899816513E-003   8.5909487679600716E-003
   2.7542000680114143E-005   577.07996240000000        1.9893335178494453E-002   4.6891379170119762E-003  -7.3554492555558681E-003   9.7314976155757904E-003
   3.6307999835116789E-005   577.07996240000000        2.1048583090305328E-002   5.2640107460319996E-003  -8.0623859539628029E-003   1.1007356457412243E-002
   4.7862999053904787E-005   577.07996240000000        2.2284002974629402E-002   5.8898548595607281E-003  -8.8464124128222466E-003   1.2438021600246429E-002
   6.3095998484641314E-005   577.07996240000000        2.3607572540640831E-002   6.5713468939065933E-003  -9.7142811864614487E-003   1.4047113247215748E-002
   8.3175997133366764E-005   577.07996240000000        2.5028269737958908E-002   7.3135984130203724E-003  -1.0672515258193016E-002   1.5862368047237396E-002
   1.0964999819407240E-004   577.07996240000000        2.6556994765996933E-002   8.1225782632827759E-003  -1.1727513745427132E-002   1.7917118966579437E-002
   1.4453999756369740E-004   577.07996240000000        2.8205720707774162E-002   9.0046124532818794E-003  -1.2884286232292652E-002   2.0249402150511742E-002
   1.9054999575018883E-004   577.07996240000000        2.9990456998348236E-002   9.9678877741098404E-003  -1.4147590845823288E-002   2.2906193509697914E-002
   2.5119000929407775E-004   577.07996240000000        3.1928230077028275E-002   1.1020734906196594E-002  -1.5518562868237495E-002   2.5938915088772774E-002
   3.3112999517470598E-004   577.07996240000000        3.4041337668895721E-002   1.2173799797892570E-002  -1.6996063292026520E-002   2.9409116134047508E-002
   4.3652000022120774E-004   577.07996240000000        3.6356635391712189E-002   1.3439512811601162E-002  -1.8573984503746033E-002   3.3386450260877609E-002
   5.7544000446796417E-004   577.07996240000000        3.8906633853912354E-002   1.4832495711743832E-002  -2.0239215344190598E-002   3.7948369979858398E-002
   7.5857999036088586E-004   577.07996240000000        4.1732367128133774E-002   1.6370913013815880E-002  -2.1969977766275406E-002   4.3182011693716049E-002
   1.0000000474974513E-003   577.07996240000000        4.4884376227855682E-002   1.8076756969094276E-002  -2.3731870576739311E-002   4.9181379377841949E-002
   1.3183000264689326E-003   577.07996240000000        4.8426643013954163E-002   1.9977713003754616E-002  -2.5474585592746735E-002   5.6048102676868439E-002
   1.7377999611198902E-003   577.07996240000000        5.2437346428632736E-002   2.2107319906353951E-002  -2.7125645428895950E-002   6.3883692026138306E-002
   2.2909000981599092E-003   577.07996240000000        5.7018049061298370E-002   2.4509672075510025E-002  -2.8586536645889282E-002   7.2795189917087555E-002
   3.0199999455362558E-003   577.07996240000000        6.2293339520692825E-002   2.7239143848419189E-002  -2.9723078012466431E-002   8.2878701388835907E-002
   3.9810999296605587E-003   577.07996240000000        6.8420313298702240E-002   3.0365567654371262E-002  -3.0358478426933289E-002   9.4217807054519653E-002
   5.2481000311672688E-003   577.07996240000000        7.5595036149024963E-002   3.3978223800659180E-002  -3.0263658612966537E-002  0.10687135159969330     
   6.9182999432086945E-003   577.07996240000000        8.4058716893196106E-002   3.8190402090549469E-002  -2.9147742316126823E-002  0.12085609883069992     
   9.1201001778244972E-003   577.07996240000000        9.4105273485183716E-002   4.3145850300788879E-002  -2.6649747043848038E-002  0.13612766563892365     
   1.2023000046610832E-002   577.07996240000000       0.10608476400375366        4.9024902284145355E-002  -2.2333441302180290E-002  0.15255141258239746     
   1.5848999843001366E-002   577.07996240000000       0.12039295583963394        5.6046362966299057E-002  -1.5693038702011108E-002  0.16985495388507843     
   2.0893000066280365E-002   577.07996240000000       0.13746497035026550        6.4474925398826599E-002  -6.1650192365050316E-003  0.18759052455425262     
   2.7542000636458397E-002   577.07996240000000       0.15771539509296417        7.4606776237487793E-002   6.8255420774221420E-003  0.20504531264305115     
   3.6308001726865768E-002   577.07996240000000       0.18145522475242615        8.6748518049716949E-002   2.3792473599314690E-002  0.22115904092788696     
   4.7862999141216278E-002   577.07996240000000       0.20871037244796753       0.10115039348602295        4.5047409832477570E-002  0.23440633714199066     
   6.3096001744270325E-002   577.07996240000000       0.23895463347434998       0.11789325624704361        7.0501990616321564E-002  0.24270999431610107     
   8.3176001906394958E-002   577.07996240000000       0.27066755294799805       0.13666604459285736        9.9357850849628448E-002  0.24341870844364166     
  0.10000000149011612        577.07996240000000       0.29118540883064270       0.14983561635017395       0.11960801482200623       0.23818247020244598     
  0.12500000000000000        577.07996240000000       0.31303006410598755       0.16552580893039703       0.14371731877326965       0.22429132461547852     
  0.15000000596046448        577.07996240000000       0.32609158754348755       0.17700947821140289       0.16152073442935944       0.20608699321746826     
  0.17499999701976776        577.07996240000000       0.33180701732635498       0.18471014499664307       0.17389360070228577       0.18578071892261505     
  0.20000000298023224        577.07996240000000       0.33139431476593018       0.18901948630809784       0.18161052465438843       0.16483098268508911     
  0.22499999403953552        577.07996240000000       0.32591158151626587       0.19031079113483429       0.18535241484642029       0.14421418309211731     
  0.25000000000000000        577.07996240000000       0.31628984212875366       0.18894322216510773       0.18571981787681580       0.12457632273435593     
  0.27500000596046448        577.07996240000000       0.30335304141044617       0.18526275455951691       0.18324540555477142       0.10632754862308502     
  0.30000001192092896        577.07996240000000       0.28783184289932251       0.17960177361965179       0.17840453982353210        8.9706286787986755E-002
  0.32499998807907104        577.07996240000000       0.27037373185157776       0.17227821052074432       0.17162354290485382        7.4825063347816467E-002
  0.34999999403953552        577.07996240000000       0.25155094265937805       0.16359445452690125       0.16328619420528412        6.1704520136117935E-002
  0.37500000000000000        577.07996240000000       0.23186691105365753       0.15383639931678772       0.15373875200748444        5.0299394875764847E-002
  0.40000000596046448        577.07996240000000       0.21176183223724365       0.14327237010002136       0.14329375326633453        4.0518533438444138E-002
  0.42500001192092896        577.07996240000000       0.19161742925643921       0.13215239346027374       0.13223305344581604        3.2240517437458038E-002
  0.44999998807907104        577.07996240000000       0.17176124453544617       0.12070734053850174       0.12081005424261093        2.5325801223516464E-002
  0.47499999403953552        577.07996240000000       0.15247064828872681       0.10914842784404755       0.10925144702196121        1.9626129418611526E-002
  0.50000000000000000        577.07996240000000       0.13397638499736786        9.7666643559932709E-002   9.7758591175079346E-002   1.4991715550422668E-002
  0.52499997615814209        577.07996240000000       0.11646594107151031        8.6432389914989471E-002   8.6508512496948242E-002   1.1276626028120518E-002
  0.55000001192092896        577.07996240000000       0.10008674860000610        7.5595229864120483E-002   7.5654782354831696E-002   8.3426935598254204E-003
  0.57499998807907104        577.07996240000000        8.4949202835559845E-002   6.5283738076686859E-002   6.5328165888786316E-002   6.0622012242674828E-003
  0.60000002384185791        577.07996240000000        7.1129523217678070E-002   5.5605467408895493E-002   5.5637221783399582E-002   4.3195867910981178E-003
  0.62500000000000000        577.07996240000000        5.8672547340393066E-002   4.6647023409605026E-002   4.6668812632560730E-002   3.0123381875455379E-003
  0.64999997615814209        577.07996240000000        4.7594398260116577E-002   3.8474299013614655E-002   3.8488652557134628E-002   2.0512440241873264E-003
  0.67500001192092896        577.07996240000000        3.7885107100009918E-002   3.1132781878113747E-002   3.1141852959990501E-002   1.3601366663351655E-003
  0.69999998807907104        577.07996240000000        2.9511183500289917E-002   2.4648061022162437E-002   2.4653550237417221E-002   8.7524711852893233E-004
  0.72500002384185791        577.07996240000000        2.2418141365051270E-002   1.9026426598429680E-002   1.9029600545763969E-002   5.4427667055279016E-004
  0.75000000000000000        577.07996240000000        1.6533000394701958E-002   1.4255656860768795E-002   1.4257409609854221E-002   3.2527491566725075E-004
  0.77499997615814209        577.07996240000000        1.1766793206334114E-002   1.0305972769856453E-002   1.0306902229785919E-002   1.8540397286415100E-004
  0.80000001192092896        577.07996240000000        8.0170845612883568E-003   7.1311760693788528E-003   7.1316654793918133E-003   9.9655815574806184E-005
  0.82499998807907104        577.07996240000000        5.1705138757824898E-003   4.6700029633939266E-003   4.6702842228114605E-003   4.9579182814341038E-005
  0.85000002384185791        577.07996240000000        3.1054085120558739E-003   2.8477122541517019E-003   2.8479162137955427E-003   2.2061933123040944E-005
  0.87500000000000000        577.07996240000000        1.6944982344284654E-003   1.5779638197273016E-003   1.5781560214236379E-003   8.2038186519639567E-006
  0.89999997615814209        577.07996240000000        8.0780277494341135E-004   7.6506310142576694E-004   7.6526188058778644E-004   2.3042937300488120E-006
  0.92500001192092896        577.07996240000000        3.1581919756717980E-004   3.0670591513626277E-004   3.0689177219755948E-004   9.7939323495666031E-007
  0.94999998807907104        577.07996240000000        9.3249596829991788E-005   9.7495765658095479E-005   9.7613745310809463E-005   2.4117271095747128E-006
  0.97500002384185791        577.07996240000000        2.3821536160539836E-005   3.3830030588433146E-005   3.3791609894251451E-005   5.7281090448668692E-006
   1.0000000000000000        577.07996240000000        7.9253941294155084E-006   2.1992647816659883E-005   2.1680818463210016E-005   1.0490064596524462E-005
   9.9999997171806854E-010   739.93708609999999        3.0968501232564449E-003  -9.7767252009361982E-004  -1.1656711576506495E-003  -6.9657101994380355E-004
   1.3183000246996812E-009   739.93708609999999        3.2425608951598406E-003  -9.7867602016776800E-004  -1.1935444781556726E-003  -6.9852184969931841E-004
   1.7378000150003459E-009   739.93708609999999        3.3958191052079201E-003  -9.7738055046647787E-004  -1.2222846271470189E-003  -6.9826014805585146E-004
   2.2908999142146058E-009   739.93708609999999        3.5571202170103788E-003  -9.7354321042075753E-004  -1.2520266463980079E-003  -6.9540698314085603E-004
   3.0200000278313155E-009   739.93708609999999        3.7268907763063908E-003  -9.6690241480246186E-004  -1.2829093029722571E-003  -6.8953109439462423E-004
   3.9810998941902653E-009   739.93708609999999        3.9056187961250544E-003  -9.5717521617189050E-004  -1.3151024468243122E-003  -6.8014342105016112E-004
   5.2481001766579993E-009   739.93708609999999        4.0938346646726131E-003  -9.4405509298667312E-004  -1.3488058466464281E-003  -6.6669000079855323E-004
   6.9183001549788514E-009   739.93708609999999        4.2920820415019989E-003  -9.2721224064007401E-004  -1.3842475600540638E-003  -6.4854742959141731E-004
   9.1201002305751899E-009   739.93708609999999        4.5009548775851727E-003  -9.0628926409408450E-004  -1.4216938288882375E-003  -6.2501366483047605E-004
   1.2023000373062587E-008   739.93708609999999        4.7210953198373318E-003  -8.8089884957298636E-004  -1.4614528045058250E-003  -5.9530016733333468E-004
   1.5849000334355878E-008   739.93708609999999        4.9530952237546444E-003  -8.5063441656529903E-004  -1.5038609271869063E-003  -5.5854016682133079E-004
   2.0892999330612838E-008   739.93708609999999        5.1977233961224556E-003  -8.1504066474735737E-004  -1.5493289101868868E-003  -5.1374878967180848E-004
   2.7542000680114143E-008   739.93708609999999        5.4557002149522305E-003  -7.7363901073113084E-004  -1.5983057674020529E-003  -4.5984887401573360E-004
   3.6307998385609608E-008   739.93708609999999        5.7278596796095371E-003  -7.2590302443131804E-004  -1.6513144364580512E-003  -3.9563592872582376E-004
   4.7863000673942224E-008   739.93708609999999        6.0150036588311195E-003  -6.7128054797649384E-004  -1.7089300090447068E-003  -3.1980333733372390E-004
   6.3096003088958241E-008   739.93708609999999        6.3180681318044662E-003  -6.0916185611858964E-004  -1.7718186136335135E-003  -2.3089599562808871E-004
   8.3175997644957533E-008   739.93708609999999        6.6379914060235023E-003  -5.3890183335170150E-004  -1.8407183233648539E-003  -1.2733734911307693E-004
   1.0965000285523274E-007   739.93708609999999        6.9758570753037930E-003  -4.5978688285686076E-004  -1.9164773402735591E-003  -7.3787755354715046E-006
   1.4453999597208167E-007   739.93708609999999        7.3326304554939270E-003  -3.7109421100467443E-004  -2.0000028889626265E-003   1.3081291399430484E-004
   1.9054999711443088E-007   739.93708609999999        7.7097015455365181E-003  -2.7195567963644862E-004  -2.0923966076225042E-003   2.8936885064467788E-004
   2.5118998792095226E-007   739.93708609999999        8.1081101670861244E-003  -1.6155073535628617E-004  -2.1947803907096386E-003   4.7041758080013096E-004
   3.3112999631157436E-007   739.93708609999999        8.5292886942625046E-003  -3.8911639421712607E-005  -2.3084860295057297E-003   6.7639636108651757E-004
   4.3651999703797628E-007   739.93708609999999        8.9746983721852303E-003   9.6986608696170151E-005  -2.4349803570657969E-003   9.0991455363109708E-004
   5.7544002629583701E-007   739.93708609999999        9.4458060339093208E-003   2.4721736554056406E-004  -2.5758657138794661E-003   1.1737402528524399E-003
   7.5857997217099182E-007   739.93708609999999        9.9443197250366211E-003   4.1297922143712640E-004  -2.7329621370881796E-003   1.4709425158798695E-003
   9.9999999747524271E-007   739.93708609999999        1.0471981018781662E-002   5.9553404571488500E-004  -2.9082610271871090E-003   1.8047979101538658E-003
   1.3182999509808724E-006   739.93708609999999        1.1030785739421844E-002   7.9628551611676812E-004  -3.1040108297020197E-003   2.1789520978927612E-003
   1.7377999483869644E-006   739.93708609999999        1.1622583493590355E-002   1.0166381252929568E-003  -3.3225922379642725E-003   2.5971843861043453E-003
   2.2909000563231530E-006   739.93708609999999        1.2249846942722797E-002   1.2582808267325163E-003  -3.5668101627379656E-003   3.0639832839369774E-003
   3.0199998946045525E-006   739.93708609999999        1.2914860621094704E-002   1.5228945994749665E-003  -3.8396164309233427E-003   3.5840459167957306E-003
   3.9810997805034276E-006   739.93708609999999        1.3620255514979362E-002   1.8123496556654572E-003  -4.1443188674747944E-003   4.1627255268394947E-003
   5.2481000238913111E-006   739.93708609999999        1.4368942938745022E-002   2.1286911796778440E-003  -4.4845771044492722E-003   4.8061013221740723E-003
   6.9183001869532745E-006   739.93708609999999        1.5164038166403770E-002   2.4741068482398987E-003  -4.8643783666193485E-003   5.5210380814969540E-003
   9.1201000032015145E-006   739.93708609999999        1.6009029000997543E-002   2.8510012198239565E-003  -5.2881147712469101E-003   6.3154837116599083E-003
   1.2022999726468697E-005   739.93708609999999        1.6907818615436554E-002   3.2620164565742016E-003  -5.7606035843491554E-003   7.1987109258770943E-003
   1.5849000192247331E-005   739.93708609999999        1.7864368855953217E-002   3.7098624743521214E-003  -6.2868669629096985E-003   8.1811705604195595E-003
   2.0892999600619078E-005   739.93708609999999        1.8883686512708664E-002   4.1977730579674244E-003  -6.8726171739399433E-003   9.2757511883974075E-003
   2.7542000680114143E-005   739.93708609999999        1.9971000030636787E-002   4.7291130758821964E-003  -7.5237364508211613E-003   1.0497247800230980E-002
   3.6307999835116789E-005   739.93708609999999        2.1132519468665123E-002   5.3077349439263344E-003  -8.2465922459959984E-003   1.1863512918353081E-002
   4.7862999053904787E-005   739.93708609999999        2.2374957799911499E-002   5.9377206489443779E-003  -9.0475585311651230E-003   1.3395264744758606E-002
   6.3095998484641314E-005   739.93708609999999        2.3706408217549324E-002   6.6238045692443848E-003  -9.9333077669143677E-003   1.5117502771317959E-002
   8.3175997133366764E-005   739.93708609999999        2.5136003270745277E-002   7.3711615987122059E-003  -1.0910217650234699E-002   1.7059449106454849E-002
   1.0964999819407240E-004   739.93708609999999        2.6674820110201836E-002   8.1858411431312561E-003  -1.1984459124505520E-002   1.9256051629781723E-002
   1.4453999756369740E-004   739.93708609999999        2.8335038572549820E-002   9.0742604807019234E-003  -1.3160695321857929E-002   2.1746966987848282E-002
   1.9054999575018883E-004   739.93708609999999        3.0132925137877464E-002   1.0044720023870468E-002  -1.4443214982748032E-002   2.4580959230661392E-002
   2.5119000929407775E-004   739.93708609999999        3.2085798680782318E-002   1.1105681769549847E-002  -1.5832485631108284E-002   2.7810994535684586E-002
   3.3112999517470598E-004   739.93708609999999        3.4216307103633881E-002   1.2267950922250748E-002  -1.7326502129435539E-002   3.1500160694122314E-002
   4.3652000022120774E-004   739.93708609999999        3.6551728844642639E-002   1.3544148765504360E-002  -1.8918031826615334E-002   3.5719331353902817E-002
   5.7544000446796417E-004   739.93708609999999        3.9125043898820877E-002   1.4949120581150055E-002  -2.0592533051967621E-002   4.0546681731939316E-002
   7.5857999036088586E-004   739.93708609999999        4.1977841407060623E-002   1.6501296311616898E-002  -2.2326447069644928E-002   4.6069465577602386E-002
   1.0000000474974513E-003   739.93708609999999        4.5161284506320953E-002   1.8222978338599205E-002  -2.4083215743303299E-002   5.2380822598934174E-002
   1.3183000264689326E-003   739.93708609999999        4.8740047961473465E-002   2.0142210647463799E-002  -2.5809958577156067E-002   5.9580322355031967E-002
   1.7377999611198902E-003   739.93708609999999        5.2793029695749283E-002   2.2292934358119965E-002  -2.7431225404143333E-002   6.7765600979328156E-002
   2.2909000981599092E-003   739.93708609999999        5.7422541081905365E-002   2.4719694629311562E-002  -2.8845142573118210E-002   7.7037997543811798E-002
   3.0199999455362558E-003   739.93708609999999        6.2753841280937195E-002   2.7477331459522247E-002  -2.9913907870650291E-002   8.7485089898109436E-002
   3.9810999296605587E-003   739.93708609999999        6.8944513797760010E-002   3.0636139214038849E-002  -3.0457032844424248E-002   9.9178813397884369E-002
   5.2481000311672688E-003   739.93708609999999        7.6190754771232605E-002   3.4285783767700195E-002  -3.0241960659623146E-002  0.11216265708208084     
   6.9182999432086945E-003   739.93708609999999        8.4733240306377411E-002   3.8539759814739227E-002  -2.8975080698728561E-002  0.12643358111381531     
   9.1201001778244972E-003   739.93708609999999        9.4864293932914734E-002   4.3541666120290756E-002  -2.6294132694602013E-002  0.14192257821559906     
   1.2023000046610832E-002   739.93708609999999       0.10693066567182541        4.9471065402030945E-002  -2.1764075383543968E-002  0.15846516191959381     
   1.5848999843001366E-002   739.93708609999999       0.12132222205400467        5.6544937193393707E-002  -1.4884267933666706E-002  0.17575410008430481     
   2.0893000066280365E-002   739.93708609999999       0.13846449553966522        6.5024510025978088E-002  -5.1017543300986290E-003  0.19330291450023651     
   2.7542000636458397E-002   739.93708609999999       0.15875734388828278        7.5199976563453674E-002   8.1402407959103584E-003  0.21035870909690857     
   3.6308001726865768E-002   739.93708609999999       0.18249024450778961        8.7368287146091461E-002   2.5328116491436958E-002  0.22582492232322693     
   4.7862999141216278E-002   739.93708609999999       0.20965968072414398       0.10176501423120499        4.6735566109418869E-002  0.23815327882766724     
   6.3096001744270325E-002   739.93708609999999       0.23970212042331696       0.11845010519027710        7.2226732969284058E-002  0.24527148902416229     
   8.3176001906394958E-002   739.93708609999999       0.27105528116226196       0.13708503544330597       0.10095066577196121       0.24458274245262146     
  0.10000000149011612        739.93708609999999       0.29122689366340637       0.15010254085063934       0.12099526822566986       0.23835681378841400     
  0.12500000000000000        739.93708609999999       0.31252875924110413       0.16552938520908356       0.14471442997455597       0.22330309450626373     
  0.15000000596046448        739.93708609999999       0.32505291700363159       0.17672729492187500       0.16208499670028687       0.20427204668521881     
  0.17499999701976776        739.93708609999999       0.33026513457298279       0.18413810431957245       0.17402260005474091       0.18342471122741699     
  0.20000000298023224        739.93708609999999       0.32940125465393066       0.18816700577735901       0.18132597208023071       0.16216690838336945     
  0.22499999403953552        739.93708609999999       0.32353007793426514       0.18919715285301208       0.18469043076038361       0.14142569899559021     
  0.25000000000000000        739.93708609999999       0.31358820199966431       0.18759489059448242       0.18472474813461304       0.12180297076702118     
  0.27500000596046448        739.93708609999999       0.30040150880813599       0.18371118605136871       0.18196591734886169       0.10367086529731750     
  0.30000001192092896        739.93708609999999       0.28469988703727722       0.17788165807723999       0.17689086496829987        8.7235897779464722E-002
  0.32499998807907104        739.93708609999999       0.26712810993194580       0.17042596638202667       0.16992564499378204        7.2584412992000580E-002
  0.34999999403953552        739.93708609999999       0.24825416505336761       0.16164705157279968       0.16145248711109161        5.9716183692216873E-002
  0.37500000000000000        739.93708609999999       0.22857627272605896       0.15183028578758240       0.15181510150432587        4.8569716513156891E-002
  0.40000000596046448        739.93708609999999       0.20852860808372498       0.14124263823032379       0.14132289588451385        3.9041731506586075E-002
  0.42500001192092896        739.93708609999999       0.18848647177219391       0.13013201951980591       0.13025403022766113        3.1002143397927284E-002
  0.44999998807907104        739.93708609999999       0.16877073049545288       0.11872667819261551       0.11885789781808853        2.4305660277605057E-002
  0.47499999403953552        739.93708609999999       0.14965197443962097       0.10723464936017990       0.10735696554183960        1.8800647929310799E-002
  0.50000000000000000        739.93708609999999       0.13135421276092529        9.5843449234962463E-002   9.5948196947574615E-002   1.4335841871798038E-002
  0.52499997615814209        739.93708609999999       0.11405846476554871        8.4719732403755188E-002   8.4804162383079529E-002   1.0765299201011658E-002
  0.55000001192092896        739.93708609999999        9.7905911505222321E-002   7.4009142816066742E-002   7.4073962867259979E-002   7.9519227147102356E-003
  0.57499998807907104        739.93708609999999        8.3001099526882172E-002   6.3836269080638885E-002   6.3883952796459198E-002   5.7698255404829979E-003
  0.60000002384185791        739.93708609999999        6.9414846599102020E-002   5.4304681718349457E-002   5.4338391870260239E-002   4.1057597845792770E-003
  0.62500000000000000        739.93708609999999        5.7187069207429886E-002   4.5497093349695206E-002   4.5520018786191940E-002   2.8597805649042130E-003
  0.64999997615814209        739.93708609999999        4.6329550445079803E-002   3.7475664168596268E-002   3.7490658462047577E-002   1.9453146960586309E-003
  0.67500001192092896        739.93708609999999        3.6828558892011642E-002   3.0282393097877502E-002   3.0291812494397163E-002   1.2887613847851753E-003
  0.69999998807907104        739.93708609999999        2.8647463768720627E-002   2.3939669132232666E-002   2.3945339024066925E-002   8.2874350482597947E-004
  0.72500002384185791        739.93708609999999        2.1729286760091782E-002   1.8450953066349030E-002   1.8454216420650482E-002   5.1510782213881612E-004
  0.75000000000000000        739.93708609999999        1.5999216586351395E-002   1.3801617547869682E-002   1.3803411275148392E-002   3.0776122002862394E-004
  0.77499997615814209        739.93708609999999        1.1367128230631351E-002   9.9599594250321388E-003   9.9609075114130974E-003   1.7541737179271877E-004
  0.80000001192092896        739.93708609999999        7.7301012352108955E-003   6.8783881142735481E-003   6.8788845092058182E-003   9.4316696049645543E-005
  0.82499998807907104        739.93708609999999        4.9749645404517651E-003   4.4948216527700424E-003   4.4951033778488636E-003   4.6971086703706533E-005
  0.85000002384185791        739.93708609999999        2.9808965045958757E-003   2.7343169786036015E-003   2.7345183771103621E-003   2.0975294319214299E-005
  0.87500000000000000        739.93708609999999        1.6221241094172001E-003   1.5109835658222437E-003   1.5111699467524886E-003   7.9160881796269678E-006
  0.89999997615814209        739.93708609999999        7.7078642789274454E-004   7.3025055462494493E-004   7.3043972952291369E-004   2.4000212306418689E-006
  0.92500001192092896        739.93708609999999        3.0008907197043300E-004   2.9162855935283005E-004   2.9180050478316844E-004   1.2110999705328140E-006
  0.94999998807907104        739.93708609999999        8.7982189143076539E-005   9.2224538093432784E-005   9.2324655270203948E-005   2.6000905108958250E-006
  0.97500002384185791        739.93708609999999        2.1901290892856196E-005   3.1592935556545854E-005   3.1534418667433783E-005   5.6986009440151975E-006
   1.0000000000000000        739.93708609999999        6.2345925471163355E-006   1.9698003598023206E-005   1.9367525965208188E-005   1.0042691428679973E-005
   9.9999997171806854E-010   948.75394589999996        3.1054860446602106E-003  -9.7735843155533075E-004  -1.1672053951770067E-003  -7.2325271321460605E-004
   1.3183000246996812E-009   948.75394589999996        3.2516531646251678E-003  -9.7820605151355267E-004  -1.1953870998695493E-003  -7.2434509638696909E-004
   1.7378000150003459E-009   948.75394589999996        3.4053937997668982E-003  -9.7673910204321146E-004  -1.2244847603142262E-003  -7.2299654129892588E-004
   2.2908999142146058E-009   948.75394589999996        3.5672057420015335E-003  -9.7271363483741879E-004  -1.2546402867883444E-003  -7.1879633469507098E-004
   3.0200000278313155E-009   948.75394589999996        3.7375167012214661E-003  -9.6586655126884580E-004  -1.2859996641054749E-003  -7.1127887349575758E-004
   3.9810998941902653E-009   948.75394589999996        3.9168172515928745E-003  -9.5591350691393018E-004  -1.3187407748773694E-003  -6.9991691270843148E-004
   5.2481001766579993E-009   948.75394589999996        4.1056391783058643E-003  -9.4254640862345695E-004  -1.3530722353607416E-003  -6.8411440588533878E-004
   6.9183001549788514E-009   948.75394589999996        4.3045291677117348E-003  -9.2543382197618484E-004  -1.3892317656427622E-003  -6.6320179030299187E-004
   9.1201002305751899E-009   948.75394589999996        4.5140828005969524E-003  -9.0421654749661684E-004  -1.4274963177740574E-003  -6.3642655732110143E-004
   1.2023000373062587E-008   948.75394589999996        4.7349450178444386E-003  -8.7850523414090276E-004  -1.4681856846436858E-003  -6.0294469585642219E-004
   1.5849000334355878E-008   948.75394589999996        4.9677104689180851E-003  -8.4789138054475188E-004  -1.5116485301405191E-003  -5.6183087872341275E-004
   2.0892999330612838E-008   948.75394589999996        5.2131507545709610E-003  -8.1191741628572345E-004  -1.5583094209432602E-003  -5.1203428301960230E-004
   2.7542000680114143E-008   948.75394589999996        5.4719895124435425E-003  -7.7010219683870673E-004  -1.6086320392787457E-003  -4.5240813051350415E-004
   3.6307998385609608E-008   948.75394589999996        5.7450649328529835E-003  -7.2191673098132014E-004  -1.6631556209176779E-003  -3.8167150341905653E-004
   4.7863000673942224E-008   948.75394589999996        6.0331816785037518E-003  -6.6680612508207560E-004  -1.7224717885255814E-003  -2.9843737138435245E-004
   6.3096003088958241E-008   948.75394589999996        6.3372794538736343E-003  -6.0415751067921519E-004  -1.7872654134407640E-003  -2.0116240193601698E-004
   8.3175997644957533E-008   948.75394589999996        6.6583016887307167E-003  -5.3332251263782382E-004  -1.8582941265776753E-003  -8.8176631834357977E-005
   1.0965000285523274E-007   948.75394589999996        6.9973375648260117E-003  -4.5358375064097345E-004  -1.9364280160516500E-003   4.2371215386083350E-005
   1.4453999597208167E-007   948.75394589999996        7.3553565889596939E-003  -3.6421493859961629E-004  -2.0225958433002234E-003   1.9241856352891773E-004
   1.9054999711443088E-007   948.75394589999996        7.7337557449936867E-003  -2.6434319443069398E-004  -2.1179257892072201E-003   3.6422070115804672E-004
   2.5118998792095226E-007   948.75394589999996        8.1335799768567085E-003  -1.5314375923480839E-004  -2.2235636133700609E-003   5.6002469500526786E-004
   3.3112999631157436E-007   948.75394589999996        8.5562700405716896E-003  -2.9643710149684921E-005  -2.3408706765621901E-003   7.8240752918645740E-004
   4.3651999703797628E-007   948.75394589999996        9.0032946318387985E-003   1.0718755947891623E-004  -2.4713438469916582E-003   1.0341281304135919E-003
   5.7544002629583701E-007   948.75394589999996        9.4761308282613754E-003   2.5842929608188570E-004  -2.6166178286075592E-003   1.3181141111999750E-003
   7.5857997217099182E-007   948.75394589999996        9.9764950573444366E-003   4.2528685298748314E-004  -2.7785478159785271E-003   1.6376158455386758E-003
   9.9999999747524271E-007   948.75394589999996        1.0506140999495983E-002   6.0902943369001150E-004  -2.9591624625027180E-003   1.9961069338023663E-003
   1.3182999509808724E-006   948.75394589999996        1.1067079380154610E-002   8.1106903962790966E-004  -3.1607518903911114E-003   2.3974590003490448E-003
   1.7377999483869644E-006   948.75394589999996        1.1661172844469547E-002   1.0328185744583607E-003  -3.3857377711683512E-003   2.8456917498260736E-003
   2.2909000563231530E-006   948.75394589999996        1.2290910817682743E-002   1.2759778182953596E-003  -3.6369736772030592E-003   3.3455886878073215E-003
   3.0199998946045525E-006   948.75394589999996        1.2958600185811520E-002   1.5422387514263391E-003  -3.9174598641693592E-003   3.9021649863570929E-003
   3.9810997805034276E-006   948.75394589999996        1.3666892424225807E-002   1.8334842752665281E-003  -4.2305556125938892E-003   4.5211445540189743E-003
   5.2481000238913111E-006   948.75394589999996        1.4418726786971092E-002   2.1517740096896887E-003  -4.5799757353961468E-003   5.2090389654040337E-003
   6.9183001869532745E-006   948.75394589999996        1.5217249281704426E-002   2.4993121623992920E-003  -4.9697612412273884E-003   5.9732026420533657E-003
   9.1201000032015145E-006   948.75394589999996        1.6065984964370728E-002   2.8785218019038439E-003  -5.4043601267039776E-003   6.8221567198634148E-003
   1.2022999726468697E-005   948.75394589999996        1.6968881711363792E-002   3.2920669764280319E-003  -5.8886422775685787E-003   7.7658365480601788E-003
   1.5849000192247331E-005   948.75394589999996        1.7929947003722191E-002   3.7426815833896399E-003  -6.4276712946593761E-003   8.8154273107647896E-003
   2.0892999600619078E-005   948.75394589999996        1.8954254686832428E-002   4.2336289770901203E-003  -7.0271990261971951E-003   9.9846981465816498E-003
   2.7542000680114143E-005   948.75394589999996        2.0047102123498917E-002   4.7683073207736015E-003  -7.6931226067245007E-003   1.1289413087069988E-002
   3.6307999835116789E-005   948.75394589999996        2.1214785054326057E-002   5.3506083786487579E-003  -8.4318043664097786E-003   1.2748541310429573E-002
   4.7862999053904787E-005   948.75394589999996        2.2464117035269737E-002   5.9846602380275726E-003  -9.2495735734701157E-003   1.4384008944034576E-002
   6.3095998484641314E-005   948.75394589999996        2.3803317919373512E-002   6.6752517595887184E-003  -1.0153010487556458E-002   1.6222177073359489E-002
   8.3175997133366764E-005   948.75394589999996        2.5241661816835403E-002   7.4276230297982693E-003  -1.1148331686854362E-002   1.8293714150786400E-002
   1.0964999819407240E-004   948.75394589999996        2.6790400967001915E-002   8.2479007542133331E-003  -1.2241465039551258E-002   2.0635139197111130E-002
   1.4453999756369740E-004   948.75394589999996        2.8461918234825134E-002   9.1425916180014610E-003  -1.3436707668006420E-002   2.3287639021873474E-002
   1.9054999575018883E-004   948.75394589999996        3.0272733420133591E-002   1.0120109654963017E-002  -1.4737860299646854E-002   2.6301672682166100E-002
   2.5119000929407775E-004   948.75394589999996        3.2240446656942368E-002   1.1189041659235954E-002  -1.6144704073667526E-002   2.9731608927249908E-002
   3.3112999517470598E-004   948.75394589999996        3.4388061612844467E-002   1.2360352091491222E-002  -1.7654350027441978E-002   3.3641900867223740E-002
   4.3652000022120774E-004   948.75394589999996        3.6743249744176865E-002   1.3646848499774933E-002  -1.9258422777056694E-002   3.8104441016912460E-002
   5.7544000446796417E-004   948.75394589999996        3.9339456707239151E-002   1.5063590370118618E-002  -2.0940938964486122E-002   4.3197862803936005E-002
   7.5857999036088586E-004   948.75394589999996        4.2218819260597229E-002   1.6629271209239960E-002  -2.2676566615700722E-002   4.9009241163730621E-002
   1.0000000474974513E-003   948.75394589999996        4.5433089137077332E-002   1.8366491422057152E-002  -2.4426605552434921E-002   5.5630519986152649E-002
   1.3183000264689326E-003   948.75394589999996        4.9047611653804779E-002   2.0303644239902496E-002  -2.6135634630918503E-002   6.3158825039863586E-002
   1.7377999611198902E-003   948.75394589999996        5.3141973912715912E-002   2.2475056350231171E-002  -2.7725303545594215E-002   7.1687527000904083E-002
   2.2909000981599092E-003   948.75394589999996        5.7819206267595291E-002   2.4925706908106804E-002  -2.9090471565723419E-002   8.1311859190464020E-002
   3.0199999455362558E-003   948.75394589999996        6.3205182552337646E-002   2.7710881084203720E-002  -3.0089871957898140E-002   9.2110477387905121E-002
   3.9810999296605587E-003   948.75394589999996        6.9457933306694031E-002   3.0901305377483368E-002  -3.0539505183696747E-002  0.10414339601993561     
   5.2481000311672688E-003   948.75394589999996        7.6773740351200104E-002   3.4587003290653229E-002  -3.0203595757484436E-002  0.11743853241205215     
   6.9182999432086945E-003   948.75394589999996        8.5392698645591736E-002   3.8881633430719376E-002  -2.8786111623048782E-002  0.13197308778762817     
   9.1201001778244972E-003   948.75394589999996        9.5605470240116119E-002   4.3928619474172592E-002  -2.5923866778612137E-002  0.14765368402004242     
   1.2023000046610832E-002   948.75394589999996       0.10775550454854965        4.9906719475984573E-002  -2.1183392032980919E-002  0.16428680717945099     
   1.5848999843001366E-002   948.75394589999996       0.12222680449485779        5.7031057775020599E-002  -1.4069539494812489E-002  0.18153168261051178     
   2.0893000066280365E-002   948.75394589999996       0.13943544030189514        6.5559409558773041E-002  -4.0401606820523739E-003  0.19886516034603119     
   2.7542000636458397E-002   948.75394589999996       0.15976677834987640        7.5776040554046631E-002   9.4433659687638283E-003  0.21549722552299500     
   3.6308001726865768E-002   948.75394589999996       0.18348935246467590        8.7968423962593079E-002   2.6840403676033020E-002  0.23029892146587372     
   4.7862999141216278E-002   948.75394589999996       0.21057103574275970       0.10235780477523804        4.8387713730335236E-002  0.24170373380184174     
   6.3096001744270325E-002   948.75394589999996       0.24041223526000977       0.11898379772901535        7.3903739452362061E-002  0.24764920771121979     
   8.3176001906394958E-002   948.75394589999996       0.27141073346138000       0.13748137652873993       0.10248762369155884       0.24559688568115234     
  0.10000000149011612        948.75394589999996       0.29124301671981812       0.15034888684749603       0.12232495844364166       0.23841619491577148     
  0.12500000000000000        948.75394589999996       0.31201544404029846       0.16551755368709564       0.14565756916999817       0.22225348651409149     
  0.15000000596046448        948.75394589999996       0.32401779294013977       0.17643672227859497       0.16260388493537903       0.20244498550891876     
  0.17499999701976776        948.75394589999996       0.32874330878257751       0.18356600403785706       0.17411787807941437       0.18109808862209320     
  0.20000000298023224        948.75394589999996       0.32744470238685608       0.18732349574565887       0.18102087080478668       0.15956482291221619     
  0.22499999403953552        948.75394589999996       0.32120078802108765       0.18810182809829712       0.18402157723903656       0.13872282207012177     
  0.25000000000000000        948.75394589999996       0.31095325946807861       0.18627412617206573       0.18373629450798035       0.11913061887025833     
  0.27500000596046448        948.75394589999996       0.29752948880195618       0.18219603598117828       0.18070575594902039       0.10112342983484268     
  0.30000001192092896        948.75394589999996       0.28165841102600098       0.17620614171028137       0.17540812492370605        8.4877058863639832E-002
  0.32499998807907104        948.75394589999996       0.26398184895515442       0.16862566769123077       0.16826896369457245        7.0452965795993805E-002
  0.34999999403953552        948.75394589999996       0.24506351351737976       0.15975791215896606       0.15966872870922089        5.7831186801195145E-002
  0.37500000000000000        948.75394589999996       0.22539637982845306       0.14988760650157928       0.14994858205318451        4.6935088932514191E-002
  0.40000000596046448        948.75394589999996       0.20540869235992432       0.13928028941154480       0.13941469788551331        3.7650179117918015E-002
  0.42500001192092896        948.75394589999996       0.18546940386295319       0.12818175554275513       0.12834161520004272        2.9838481917977333E-002
  0.44999998807907104        948.75394589999996       0.16589283943176270       0.11681755632162094       0.11697478592395782        2.3349575698375702E-002
  0.47499999403953552        948.75394589999996       0.14694298803806305       0.10539265722036362       0.10553249716758728        1.8028931692242622E-002
  0.50000000000000000        948.75394589999996       0.12883736193180084        9.4091109931468964E-002   9.4207428395748138E-002   1.3724151998758316E-002
  0.52499997615814209        948.75394589999996       0.11175064742565155        8.3075918257236481E-002   8.3167821168899536E-002   1.0289505124092102E-002
  0.55000001192092896        948.75394589999996        9.5818042755126953E-002   7.2488918900489807E-002   7.2558447718620300E-002   7.5890966691076756E-003
  0.57499998807907104        948.75394589999996        8.1138469278812408E-002   6.2450833618640900E-002   6.2501408159732819E-002   5.4989182390272617E-003
  0.60000002384185791        948.75394589999996        6.7777551710605621E-002   5.3061384707689285E-002   5.3096823394298553E-002   3.9080181159079075E-003
  0.62500000000000000        948.75394589999996        5.5770546197891235E-002   4.4399555772542953E-002   4.4423483312129974E-002   2.7189536485821009E-003
  0.64999997615814209        948.75394589999996        4.5125089585781097E-002   3.6523923277854919E-002   3.6539480090141296E-002   1.8476904369890690E-003
  0.67500001192092896        948.75394589999996        3.5823896527290344E-002   2.9473159462213516E-002   2.9482880607247353E-002   1.2230763677507639E-003
  0.69999998807907104        948.75394589999996        2.7827395126223564E-002   2.3266619071364403E-002   2.3272443562746048E-002   7.8599806874990463E-004
  0.72500002384185791        948.75394589999996        2.1076276898384094E-002   1.7905088141560555E-002   1.7908426001667976E-002   4.8831984167918563E-004
  0.75000000000000000        948.75394589999996        1.5494057908654213E-002   1.3371689245104790E-002   1.3373517431318760E-002   2.9168519540689886E-004
  0.77499997615814209        948.75394589999996        1.0989576578140259E-002   9.6329310908913612E-003   9.6338940784335136E-003   1.6625125135760754E-004
  0.80000001192092896        948.75394589999996        7.4595264159142971E-003   6.6399518400430679E-003   6.6404528915882111E-003   8.9414032117929310E-005
  0.82499998807907104        948.75394589999996        4.7909929417073727E-003   4.3299505487084389E-003   4.3302327394485474E-003   4.4572941988008097E-005
  0.85000002384185791        948.75394589999996        2.8640381060540676E-003   2.6278572622686625E-003   2.6280560996383429E-003   1.9971495930803940E-005
  0.87500000000000000        948.75394589999996        1.5543842455372214E-003   1.4482733095064759E-003   1.4484538696706295E-003   7.6418054959503934E-006
  0.89999997615814209        948.75394589999996        7.3624914512038231E-004   6.9775804877281189E-004   6.9793785223737359E-004   2.4706662316020811E-006
  0.92500001192092896        948.75394589999996        2.8546416433528066E-004   2.7760083321481943E-004   2.7775947819463909E-004   1.3956887414678931E-006
  0.94999998807907104        948.75394589999996        8.3100094343535602E-005   8.7327025539707392E-005   8.7410335254389793E-005   2.7313178634358337E-006
  0.97500002384185791        948.75394589999996        2.0123588910792023E-005   2.9506452847272158E-005   2.9429431378957815E-005   5.6166272770497017E-006
   1.0000000000000000        948.75394589999996        4.6902837311790790E-006   1.7576681784703396E-005   1.7229704099008814E-005   9.5692639661137946E-006
   9.9999997171806854E-010   1216.5007900000001        3.1139336060732603E-003  -9.7704329527914524E-004  -1.1688683880493045E-003  -7.4933469295501709E-004
   1.3183000246996812E-009   1216.5007900000001        3.2605468295514584E-003  -9.7773806191980839E-004  -1.1973737273365259E-003  -7.4947520624846220E-004
   1.7378000150003459E-009   1216.5007900000001        3.4147594124078751E-003  -9.7610306693241000E-004  -1.2268455466255546E-003  -7.4693537317216396E-004
   2.2908999142146058E-009   1216.5007900000001        3.5770710092037916E-003  -9.7189302323386073E-004  -1.2574327411130071E-003  -7.4127182597294450E-004
   3.0200000278313155E-009   1216.5007900000001        3.7479109596461058E-003  -9.6484366804361343E-004  -1.2892883969470859E-003  -7.3198368772864342E-004
   3.9810998941902653E-009   1216.5007900000001        3.9277714677155018E-003  -9.5466914353892207E-004  -1.3225986622273922E-003  -7.1850453969091177E-004
   5.2481001766579993E-009   1216.5007900000001        4.1171871125698090E-003  -9.4105995958670974E-004  -1.3575811171904206E-003  -7.0019497070461512E-004
   6.9183001549788514E-009   1216.5007900000001        4.3167057447135448E-003  -9.2368293553590775E-004  -1.3944831443950534E-003  -6.7633826984092593E-004
   9.1201002305751899E-009   1216.5007900000001        4.5269252732396126E-003  -9.0217712568119168E-004  -1.4335922896862030E-003  -6.4613018184900284E-004
   1.2023000373062587E-008   1216.5007900000001        4.7484943643212318E-003  -8.7615131633356214E-004  -1.4752398710697889E-003  -6.0867005959153175E-004
   1.5849000334355878E-008   1216.5007900000001        4.9820090644061565E-003  -8.4519496886059642E-004  -1.5197871252894402E-003  -5.6297291303053498E-004
   2.0892999330612838E-008   1216.5007900000001        5.2282442338764668E-003  -8.0884824274107814E-004  -1.5676722396165133E-003  -5.0792057299986482E-004
   2.7542000680114143E-008   1216.5007900000001        5.4879267700016499E-003  -7.6662772335112095E-004  -1.6193734481930733E-003  -4.4229545164853334E-004
   3.6307998385609608E-008   1216.5007900000001        5.7618985883891582E-003  -7.1800174191594124E-004  -1.6754460521042347E-003  -3.6473863292485476E-004
   4.7863000673942224E-008   1216.5007900000001        6.0509666800498962E-003  -6.6241266904398799E-004  -1.7364985542371869E-003  -2.7378145023249090E-004
   6.3096003088958241E-008   1216.5007900000001        6.3560768030583858E-003  -5.9924466768279672E-004  -1.8032342195510864E-003  -1.6779058205429465E-004
   8.3175997644957533E-008   1216.5007900000001        6.6781756468117237E-003  -5.2784610306844115E-004  -1.8764302367344499E-003  -4.5001106627751142E-005
   1.0965000285523274E-007   1216.5007900000001        7.0183570496737957E-003  -4.4749604421667755E-004  -1.9569781143218279E-003   9.6542884421069175E-005
   1.4453999597208167E-007   1216.5007900000001        7.3775951750576496E-003  -3.5746453795582056E-004  -2.0458283834159374E-003   2.5888494565151632E-004
   1.9054999711443088E-007   1216.5007900000001        7.7572944574058056E-003  -2.5687416200526059E-004  -2.1441348362714052E-003   4.4440710917115211E-004
   2.5118998792095226E-007   1216.5007900000001        8.1585049629211426E-003  -1.4489606837742031E-004  -2.2530681453645229E-003   6.5547757549211383E-004
   3.3112999631157436E-007   1216.5007900000001        8.5826758295297623E-003  -2.0552150090225041E-005  -2.3740180768072605E-003   8.9481618488207459E-004
   4.3651999703797628E-007   1216.5007900000001        9.0312827378511429E-003   1.1719363101292402E-004  -2.5085117667913437E-003   1.1653352994471788E-003
   5.7544002629583701E-007   1216.5007900000001        9.5058111473917961E-003   2.6942632393911481E-004  -2.6582155842334032E-003   1.4701259788125753E-003
   7.5857997217099182E-007   1216.5007900000001        1.0007988661527634E-002   4.3735798681154847E-004  -2.8250203467905521E-003   1.8126255599781871E-003
   9.9999999747524271E-007   1216.5007900000001        1.0539581067860126E-002   6.2226486625149846E-004  -3.0109914951026440E-003   2.1965103223919868E-003
   1.3182999509808724E-006   1216.5007900000001        1.1102609336376190E-002   8.2556728739291430E-004  -3.2184601295739412E-003   2.6258854195475578E-003
   1.7377999483869644E-006   1216.5007900000001        1.1698952876031399E-002   1.0486864484846592E-003  -3.4498888999223709E-003   3.1050175894051790E-003
   2.2909000563231530E-006   1216.5007900000001        1.2331118807196617E-002   1.2933327816426754E-003  -3.7081800401210785E-003   3.6389958113431931E-003
   3.0199998946045525E-006   1216.5007900000001        1.3001431711018085E-002   1.5612088609486818E-003  -3.9963806048035622E-003   4.2331619188189507E-003
   3.9810997805034276E-006   1216.5007900000001        1.3712566345930099E-002   1.8542103935033083E-003  -4.3179010972380638E-003   4.8936237581074238E-003
   5.2481000238913111E-006   1216.5007900000001        1.4467488974332809E-002   2.1744112018495798E-003  -4.6765101142227650E-003   5.6273336522281170E-003
   6.9183001869532745E-006   1216.5007900000001        1.5269375406205654E-002   2.5240313261747360E-003  -5.0763012841343880E-003   6.4421514980494976E-003
   9.1201000032015145E-006   1216.5007900000001        1.6121787950396538E-002   2.9055124614387751E-003  -5.5217756889760494E-003   7.3471823707222939E-003
   1.2022999726468697E-005   1216.5007900000001        1.7028717324137688E-002   3.3215403091162443E-003  -6.0178525745868683E-003   8.3530358970165253E-003
   1.5849000192247331E-005   1216.5007900000001        1.7994219437241554E-002   3.7748722825199366E-003  -6.5696337260305882E-003   9.4716409221291542E-003
   2.0892999600619078E-005   1216.5007900000001        1.9023429602384567E-002   4.2688003741204739E-003  -7.1829040534794331E-003   1.0717655532062054E-002
   2.7542000680114143E-005   1216.5007900000001        2.0121714100241661E-002   4.8067560419440269E-003  -7.8635709360241890E-003   1.2107815593481064E-002
   3.6307999835116789E-005   1216.5007900000001        2.1295456215739250E-002   5.3926701657474041E-003  -8.6179822683334351E-003   1.3662200421094894E-002
   4.7862999053904787E-005   1216.5007900000001        2.2551568225026131E-002   6.0307160019874573E-003  -9.4524119049310684E-003   1.5403936617076397E-002
   6.3095998484641314E-005   1216.5007900000001        2.3898389190435410E-002   6.7257354967296124E-003  -1.0373336263000965E-002   1.7360717058181763E-002
   8.3175997133366764E-005   1216.5007900000001        2.5345338508486748E-002   7.4830329976975918E-003  -1.1386798694729805E-002   1.9564621150493622E-002
   1.0964999819407240E-004   1216.5007900000001        2.6903836056590080E-002   8.3088111132383347E-003  -1.2498467229306698E-002   2.2053679451346397E-002
   1.4453999756369740E-004   1216.5007900000001        2.8586465865373611E-002   9.2096645385026932E-003  -1.3712256215512753E-002   2.4870535358786583E-002
   1.9054999575018883E-004   1216.5007900000001        3.0409997329115868E-002   1.0194119065999985E-002  -1.5031457878649235E-002   2.8067227452993393E-002
   2.5119000929407775E-004   1216.5007900000001        3.2392308115959167E-002   1.1270885355770588E-002  -1.6455149278044701E-002   3.1699400395154953E-002
   3.3112999517470598E-004   1216.5007900000001        3.4556739032268524E-002   1.2451080605387688E-002  -1.7979541793465614E-002   3.5832695662975311E-002
   4.3652000022120774E-004   1216.5007900000001        3.6931354552507401E-002   1.3747694902122021E-002  -1.9595105201005936E-002   4.0539816021919250E-002
   5.7544000446796417E-004   1216.5007900000001        3.9550054818391800E-002   1.5176000073552132E-002  -2.1284405142068863E-002   4.5899607241153717E-002
   7.5857999036088586E-004   1216.5007900000001        4.2455494403839111E-002   1.6754943877458572E-002  -2.3020345717668533E-002   5.1998689770698547E-002
   1.0000000474974513E-003   1216.5007900000001        4.5700006186962128E-002   1.8507413566112518E-002  -2.4762094020843506E-002   5.8927468955516815E-002
   1.3183000264689326E-003   1216.5007900000001        4.9349583685398102E-002   2.0462146028876305E-002  -2.6451738551259041E-002   6.6780291497707367E-002
   1.7377999611198902E-003   1216.5007900000001        5.3484469652175903E-002   2.2653834894299507E-002  -2.8008086606860161E-002   7.5645886361598969E-002
   2.2909000981599092E-003   1216.5007900000001        5.8208372443914413E-002   2.5127880275249481E-002  -2.9322840273380280E-002   8.5613012313842773E-002
   3.0199999455362558E-003   1216.5007900000001        6.3647761940956116E-002   2.7939990162849426E-002  -3.0251404270529747E-002   9.6751086413860321E-002
   3.9810999296605587E-003   1216.5007900000001        6.9961048662662506E-002   3.1161298975348473E-002  -3.0606465414166451E-002  0.10910791903734207     
   5.2481000311672688E-003   1216.5007900000001        7.7344551682472229E-002   3.4882154315710068E-002  -3.0149269849061966E-002  0.12269572913646698     
   6.9182999432086945E-003   1216.5007900000001        8.6037747561931610E-002   3.9216354489326477E-002  -2.8581658378243446E-002  0.13747200369834900     
   9.1201001778244972E-003   1216.5007900000001        9.6329607069492340E-002   4.4307105243206024E-002  -2.5539860129356384E-002  0.15331944823265076     
   1.2023000046610832E-002   1216.5007900000001       0.10856026411056519        5.0332333892583847E-002  -2.0592330023646355E-002  0.17001619935035706     
   1.5848999843001366E-002   1216.5007900000001       0.12310787290334702        5.7505290955305099E-002  -1.3249719515442848E-002  0.18718934059143066     
   2.0893000066280365E-002   1216.5007900000001       0.14037920534610748        6.6080316901206970E-002  -2.9808979015797377E-003  0.20428104698657990     
   2.7542000636458397E-002   1216.5007900000001       0.16074538230895996        7.6335810124874115E-002   1.0734627954661846E-002  0.22046700119972229     
   3.6308001726865768E-002   1216.5007900000001       0.18445445597171783        8.8549926877021790E-002   2.8329603374004364E-002  0.23458954691886902     
   4.7862999141216278E-002   1216.5007900000001       0.21144653856754303       0.10292991250753403        5.0004843622446060E-002  0.24506823718547821     
   6.3096001744270325E-002   1216.5007900000001       0.24108721315860748       0.11949563771486282        7.5534828007221222E-002  0.24985492229461670     
   8.3176001906394958E-002   1216.5007900000001       0.27173599600791931       0.13785646855831146       0.10397136211395264       0.24647282063961029     
  0.10000000149011612        1216.5007900000001       0.29123571515083313       0.15057601034641266       0.12360009551048279       0.23837117850780487     
  0.12500000000000000        1216.5007900000001       0.31149151921272278       0.16549150645732880       0.14654999971389771       0.22115053236484528     
  0.15000000596046448        1216.5007900000001       0.32298690080642700       0.17613869905471802       0.16308052837848663       0.20061092078685760     
  0.17499999701976776        1216.5007900000001       0.32724130153656006       0.18299436569213867       0.17418207228183746       0.17880304157733917     
  0.20000000298023224        1216.5007900000001       0.32552358508110046       0.18648904561996460       0.18069727718830109       0.15702417492866516     
  0.22499999403953552        1216.5007900000001       0.31892177462577820       0.18702439963817596       0.18334722518920898       0.13610272109508514     
  0.25000000000000000        1216.5007900000001       0.30838215351104736       0.18497999012470245       0.18275505304336548       0.11655466258525848     
  0.27500000596046448        1216.5007900000001       0.29473334550857544       0.18071584403514862       0.17946478724479675        9.8679348826408386E-002
  0.30000001192092896        1216.5007900000001       0.27870300412178040       0.17457328736782074       0.17395547032356262        8.2623094320297241E-002
  0.32499998807907104        1216.5007900000001       0.26092988252639771       0.16687488555908203       0.16665190458297729        6.8423613905906677E-002
  0.34999999403953552        1216.5007900000001       0.24197337031364441       0.15792413055896759       0.15793274343013763        5.6042369455099106E-002
  0.37500000000000000        1216.5007900000001       0.22232119739055634       0.14800506830215454       0.14813643693923950        4.5388568192720413E-002
  0.40000000596046448        1216.5007900000001       0.20239572227001190       0.13738170266151428       0.13756598532199860        3.6337353289127350E-002
  0.42500001192092896        1216.5007900000001       0.18255966901779175       0.12629768252372742       0.12649227678775787        2.8743583709001541E-002
  0.44999998807907104        1216.5007900000001       0.16312095522880554       0.11497589945793152       0.11515688151121140        2.2452266886830330E-002
  0.47499999403953552        1216.5007900000001       0.14433711767196655       0.10361823439598083       0.10377401113510132        1.7306400462985039E-002
  0.50000000000000000        1216.5007900000001       0.12641935050487518        9.2405371367931366E-002   9.2532157897949219E-002   1.3152762316167355E-002
  0.52499997615814209        1216.5007900000001       0.10953623801469803        8.1496722996234894E-002   8.1595353782176971E-002   9.8460325971245766E-003
  0.55000001192092896        1216.5007900000001        9.3817189335823059E-002   7.1030430495738983E-002   7.1104176342487335E-002   7.2516240179538727E-003
  0.57499998807907104        1216.5007900000001        7.9355724155902863E-002   6.1123449355363846E-002   6.1176605522632599E-002   5.2474397234618664E-003
  0.60000002384185791        1216.5007900000001        6.6212497651576996E-002   5.1871817559003830E-002   5.1908787339925766E-002   3.7247985601425171E-003
  0.62500000000000000        1216.5007900000001        5.4418299347162247E-002   4.3350905179977417E-002   4.3375711888074875E-002   2.5886925868690014E-003
  0.64999997615814209        1216.5007900000001        4.3976835906505585E-002   3.5615876317024231E-002   3.5631917417049408E-002   1.7575304955244064E-003
  0.67500001192092896        1216.5007900000001        3.4867465496063232E-002   2.8702212497591972E-002   2.8712192550301552E-002   1.1624953476712108E-003
  0.69999998807907104        1216.5007900000001        2.7047835290431976E-002   2.2626390680670738E-002   2.2632349282503128E-002   7.4661738472059369E-004
  0.72500002384185791        1216.5007900000001        2.0456483587622643E-002   1.7386678606271744E-002   1.7390081658959389E-002   4.6366019523702562E-004
  0.75000000000000000        1216.5007900000001        1.5015377663075924E-002   1.2964079156517982E-002   1.2965936213731766E-002   2.7689296985045075E-004
  0.77499997615814209        1216.5007900000001        1.0632443241775036E-002   9.3234432861208916E-003   9.3244174495339394E-003   1.5781726688146591E-004
  0.80000001192092896        1216.5007900000001        7.2040734812617302E-003   6.4147473312914371E-003   6.4152525737881660E-003   8.4900661022402346E-005
  0.82499998807907104        1216.5007900000001        4.6176677569746971E-003   4.1745640337467194E-003   4.1748462244868279E-003   4.2362036765553057E-005
  0.85000002384185791        1216.5007900000001        2.7542009484022856E-003   2.5277622044086456E-003   2.5279580149799585E-003   1.9041559426113963E-005
  0.87500000000000000        1216.5007900000001        1.4908842276781797E-003   1.3894707662984729E-003   1.3896455056965351E-003   7.3796472861431539E-006
  0.89999997615814209        1216.5007900000001        7.0397288072854280E-004   6.6738226450979710E-004   6.6755292937159538E-004   2.5196006845362717E-006
  0.92500001192092896        1216.5007900000001        2.7184395003132522E-004   2.6452780002728105E-004   2.6467372663319111E-004   1.5400430584122660E-006
  0.94999998807907104        1216.5007900000001        7.8567667515017092E-005   8.2769351138267666E-005   8.2836857473012060E-005   2.8152087452326668E-006
  0.97500002384185791        1216.5007900000001        1.8476099285180680E-005   2.7558480724110268E-005   2.7464460799819790E-005   5.4939278015808668E-006
   1.0000000000000000        1216.5007900000001        3.2791606372484239E-006   1.5614190488122404E-005   1.5252694538503420E-005   9.0813864517258480E-006
   9.9999997171806854E-010   1559.8081870000001        3.1222009565681219E-003  -9.7672746051102877E-004  -1.1706590885296464E-003  -7.7480392064899206E-004
   1.3183000246996812E-009   1559.8081870000001        3.2692512031644583E-003  -9.7727216780185699E-004  -1.1995029635727406E-003  -7.7389832586050034E-004
   1.7378000150003459E-009   1559.8081870000001        3.4239259548485279E-003  -9.7547221230342984E-004  -1.2293654726818204E-003  -7.7006226638332009E-004
   2.2908999142146058E-009   1559.8081870000001        3.5867267288267612E-003  -9.7108114277943969E-004  -1.2604020303115249E-003  -7.6281873043626547E-004
   3.0200000278313155E-009   1559.8081870000001        3.7580847274512053E-003  -9.6383329946547747E-004  -1.2927734060212970E-003  -7.5163051951676607E-004
   3.9810998941902653E-009   1559.8081870000001        3.9384937845170498E-003  -9.5344160217791796E-004  -1.3266737805679440E-003  -7.3589093517512083E-004
   5.2481001766579993E-009   1559.8081870000001        4.1284901089966297E-003  -9.3959487276151776E-004  -1.3623295817524195E-003  -7.1491621201857924E-004
   6.9183001549788514E-009   1559.8081870000001        4.3286238797008991E-003  -9.2195847537368536E-004  -1.3999980874359608E-003  -6.8794144317507744E-004
   9.1201002305751899E-009   1559.8081870000001        4.5394962653517723E-003  -9.0016971807926893E-004  -1.4399773208424449E-003  -6.5410952083766460E-004
   1.2023000373062587E-008   1559.8081870000001        4.7617568634450436E-003  -8.7383540812879801E-004  -1.4826105907559395E-003  -6.1246193945407867E-004
   1.5849000334355878E-008   1559.8081870000001        4.9960054457187653E-003  -8.4254320245236158E-004  -1.5282710082828999E-003  -5.6195276556536555E-004
   2.0892999330612838E-008   1559.8081870000001        5.2430192008614540E-003  -8.0583093222230673E-004  -1.5774107305333018E-003  -5.0139537779614329E-004
   2.7542000680114143E-008   1559.8081870000001        5.5035282857716084E-003  -7.6321291271597147E-004  -1.6305225435644388E-003  -4.2949983617290854E-004
   3.6307998385609608E-008   1559.8081870000001        5.7783774100244045E-003  -7.1415491402149200E-004  -1.6881775809451938E-003  -3.4482803312130272E-004
   4.7863000673942224E-008   1559.8081870000001        6.0683782212436199E-003  -6.5809668740257621E-004  -1.7510009929537773E-003  -2.4582815240137279E-004
   6.3096003088958241E-008   1559.8081870000001        6.3744792714715004E-003  -5.9441942721605301E-004  -1.8197145545855165E-003  -1.3077529729343951E-004
   8.3175997644957533E-008   1559.8081870000001        6.6976323723793030E-003  -5.2246823906898499E-004  -1.8951148958876729E-003   2.1920411654718919E-006
   1.0965000285523274E-007   1559.8081870000001        7.0389360189437866E-003  -4.4151867041364312E-004  -1.9781147129833698E-003   1.5513639664277434E-004
   1.4453999597208167E-007   1559.8081870000001        7.3993690311908722E-003  -3.5083733382634819E-004  -2.0696860738098621E-003   3.3020941191352904E-004
   1.9054999711443088E-007   1559.8081870000001        7.7803423628211021E-003  -2.4954229593276978E-004  -2.1710086148232222E-003   5.2992260316386819E-004
   2.5118998792095226E-007   1559.8081870000001        8.1829121336340904E-003  -1.3680059055332094E-004  -2.2832774557173252E-003   7.5676775304600596E-004
   3.3112999631157436E-007   1559.8081870000001        8.6085330694913864E-003  -1.1629157597781159E-005  -2.4079103022813797E-003   1.0136109776794910E-003
   4.3651999703797628E-007   1559.8081870000001        9.0586906298995018E-003   1.2701346713583916E-004  -2.5464652571827173E-003   1.3035216834396124E-003
   5.7544002629583701E-007   1559.8081870000001        9.5348777249455452E-003   2.8021802427247167E-004  -2.7006394229829311E-003   1.6297593247145414E-003
   7.5857997217099182E-007   1559.8081870000001        1.0038834065198898E-002   4.4920307118445635E-004  -2.8723592404276133E-003   1.9959525670856237E-003
   9.9999999747524271E-007   1559.8081870000001        1.0572332888841629E-002   6.3525192672386765E-004  -3.0637267045676708E-003   2.4059868883341551E-003
   1.3182999509808724E-006   1559.8081870000001        1.1137412860989571E-002   8.3979300688952208E-004  -3.2771136611700058E-003   2.8642076067626476E-003
   1.7377999483869644E-006   1559.8081870000001        1.1735963635146618E-002   1.0642557172104716E-003  -3.5150232724845409E-003   3.3751360606402159E-003
   2.2909000563231530E-006   1559.8081870000001        1.2370510026812553E-002   1.3103609671816230E-003  -3.7804057355970144E-003   3.9441757835447788E-003
   3.0199998946045525E-006   1559.8081870000001        1.3043397106230259E-002   1.5798216918483377E-003  -4.0763551369309425E-003   4.5770057477056980E-003
   3.9810997805034276E-006   1559.8081870000001        1.3757321983575821E-002   1.8745461711660028E-003  -4.4063315726816654E-003   5.2801258862018585E-003
   5.2481000238913111E-006   1559.8081870000001        1.4515276066958904E-002   2.1966223139315844E-003  -4.7741555608808994E-003   6.0609430074691772E-003
   6.9183001869532745E-006   1559.8081870000001        1.5320465900003910E-002   2.5482857599854469E-003  -5.1839728839695454E-003   6.9278329610824585E-003
   9.1201000032015145E-006   1559.8081870000001        1.6176490113139153E-002   2.9319969471544027E-003  -5.6403339840471745E-003   7.8904964029788971E-003
   1.2022999726468697E-005   1559.8081870000001        1.7087379470467567E-002   3.3504620660096407E-003  -6.1482060700654984E-003   8.9602256193757057E-003
   1.5849000192247331E-005   1559.8081870000001        1.8057243898510933E-002   3.8064620457589626E-003  -6.7127235233783722E-003   1.0149703361093998E-002
   2.0892999600619078E-005   1559.8081870000001        1.9091272726655006E-002   4.3033179827034473E-003  -7.3396991938352585E-003   1.1474478989839554E-002
   2.7542000680114143E-005   1559.8081870000001        2.0194904878735542E-002   4.8444932326674461E-003  -8.0350441858172417E-003   1.2952262535691261E-002
   3.6307999835116789E-005   1559.8081870000001        2.1374605596065521E-002   5.4339566268026829E-003  -8.8050849735736847E-003   1.4604237861931324E-002
   4.7862999053904787E-005   1559.8081870000001        2.2637385874986649E-002   6.0759265907108784E-003  -9.6560269594192505E-003   1.6454711556434631E-002
   6.3095998484641314E-005   1559.8081870000001        2.3991705849766731E-002   6.7752981558442116E-003  -1.0594235733151436E-002   1.8532689660787582E-002
   8.3175997133366764E-005   1559.8081870000001        2.5447119027376175E-002   7.5374376028776169E-003  -1.1625563725829124E-002   2.0871613174676895E-002
   1.0964999819407240E-004   1559.8081870000001        2.7015222236514091E-002   8.3686234429478645E-003  -1.2755404226481915E-002   2.3510964587330818E-002
   1.4453999756369740E-004   1559.8081870000001        2.8708787634968758E-002   9.2755360528826714E-003  -1.3987273909151554E-002   2.6494760066270828E-002
   1.9054999575018883E-004   1559.8081870000001        3.0544832348823547E-002   1.0266809724271297E-002  -1.5323938801884651E-002   2.9876520857214928E-002
   2.5119000929407775E-004   1559.8081870000001        3.2541502267122269E-002   1.1351278051733971E-002  -1.6763756051659584E-002   3.3713016659021378E-002
   3.3112999517470598E-004   1559.8081870000001        3.4722469747066498E-002   1.2540209107100964E-002  -1.8302019685506821E-002   3.8070924580097198E-002
   4.3652000022120774E-004   1559.8081870000001        3.7116188555955887E-002   1.3846768066287041E-002  -1.9928032532334328E-002   4.3023537844419479E-002
   5.7544000446796417E-004   1559.8081870000001        3.9756990969181061E-002   1.5286438167095184E-002  -2.1622912958264351E-002   4.8649691045284271E-002
   7.5857999036088586E-004   1559.8081870000001        4.2688041925430298E-002   1.6878407448530197E-002  -2.3357795551419258E-002   5.5035255849361420E-002
   1.0000000474974513E-003   1559.8081870000001        4.5962240546941757E-002   1.8645852804183960E-002  -2.5089746341109276E-002   6.2268804758787155E-002
   1.3183000264689326E-003   1559.8081870000001        4.9646195024251938E-002   2.0617837086319923E-002  -2.6758396998047829E-002   7.0441581308841705E-002
   1.7377999611198902E-003   1559.8081870000001        5.3820777684450150E-002   2.2829409688711166E-002  -2.8279786929488182E-002   7.9637318849563599E-002
   2.2909000981599092E-003   1559.8081870000001        5.8590356260538101E-002   2.5326374918222427E-002  -2.9542557895183563E-002   8.9937962591648102E-002
   3.0199999455362558E-003   1559.8081870000001        6.4081929624080658E-002   2.8164844959974289E-002  -3.0398927628993988E-002  0.10140341520309448     
   3.9810999296605587E-003   1559.8081870000001        7.0454284548759460E-002   3.1416334211826324E-002  -3.0658457428216934E-002  0.11406905949115753     
   5.2481000311672688E-003   1559.8081870000001        7.7903710305690765E-002   3.5171490162611008E-002  -3.0079653486609459E-002  0.12793132662773132     
   6.9182999432086945E-003   1559.8081870000001        8.6669005453586578E-002   3.9544224739074707E-002  -2.8362505137920380E-002  0.14292813837528229     
   9.1201001778244972E-003   1559.8081870000001        9.7037456929683685E-002   4.4677488505840302E-002  -2.5142973288893700E-002  0.15891863405704498     
   1.2023000046610832E-002   1559.8081870000001       0.10934583097696304        5.0748351961374283E-002  -1.9991757348179817E-002  0.17565345764160156     
   1.5848999843001366E-002   1559.8081870000001       0.12396652251482010        5.7968176901340485E-002  -1.2425601482391357E-002  0.19272887706756592     
   2.0893000066280365E-002   1559.8081870000001       0.14129707217216492        6.6587887704372406E-002  -1.9245585426688194E-003  0.20955434441566467     
   2.7542000636458397E-002   1559.8081870000001       0.16169466078281403        7.6880067586898804E-002   1.2013792060315609E-002  0.22527398169040680     
   3.6308001726865768E-002   1559.8081870000001       0.18538731336593628        8.9113727211952209E-002   2.9796002432703972E-002  0.23870487511157990     
   4.7862999141216278E-002   1559.8081870000001       0.21228815615177155       0.10348242521286011        5.1587920635938644E-002  0.24825666844844818     
   6.3096001744270325E-002   1559.8081870000001       0.24172912538051605       0.11998683214187622        7.7121734619140625E-002  0.25189951062202454     
   8.3176001906394958E-002   1559.8081870000001       0.27203312516212463       0.13821159303188324       0.10540433973073959       0.24722115695476532     
  0.10000000149011612        1559.8081870000001       0.29120674729347229       0.15078516304492950       0.12482351064682007       0.23823136091232300     
  0.12500000000000000        1559.8081870000001       0.31095820665359497       0.16545234620571136       0.14739468693733215       0.22000144422054291     
  0.15000000596046448        1559.8081870000001       0.32196077704429626       0.17583404481410980       0.16351772844791412       0.19877423346042633     
  0.17499999701976776        1559.8081870000001       0.32575896382331848       0.18242368102073669       0.17421762645244598       0.17654120922088623     
  0.20000000298023224        1559.8081870000001       0.32363682985305786       0.18566371500492096       0.18035706877708435       0.15454417467117310     
  0.22499999403953552        1559.8081870000001       0.31669113039970398       0.18596448004245758       0.18266859650611877       0.13356260955333710     
  0.25000000000000000        1559.8081870000001       0.30587223172187805       0.18371160328388214       0.18178157508373260       0.11407072842121124     
  0.27500000596046448        1559.8081870000001       0.29200965166091919       0.17926925420761108       0.17824283242225647        9.6333123743534088E-002
  0.30000001192092896        1559.8081870000001       0.27582952380180359       0.17298123240470886       0.17253202199935913        8.0467775464057922E-002
  0.32499998807907104        1559.8081870000001       0.25796750187873840       0.16517129540443420       0.16507300734519958        6.6489823162555695E-002
  0.34999999403953552        1559.8081870000001       0.23897854983806610       0.15614303946495056       0.15624244511127472        5.4343175143003464E-002
  0.37500000000000000        1559.8081870000001       0.21934513747692108       0.14617963135242462       0.14637613296508789        4.3923821300268173E-002
  0.40000000596046448        1559.8081870000001       0.19948384165763855       0.13554354012012482       0.13577377796173096        3.5097349435091019E-002
  0.42500001192092896        1559.8081870000001       0.17975123226642609       0.12447623908519745       0.12470270693302155        2.7712082490324974E-002
  0.44999998807907104        1559.8081870000001       0.16044895350933075       0.11319795250892639       0.11340063810348511        2.1608974784612656E-002
  0.47499999403953552        1559.8081870000001       0.14182825386524200       0.10190752893686295       0.10207779705524445        1.6628945246338844E-002
  0.50000000000000000        1559.8081870000001       0.12409421801567078        9.0782336890697479E-002   9.0918593108654022E-002   1.2618205510079861E-002
  0.52499997615814209        1559.8081870000001       0.10740949213504791        7.9978272318840027E-002   8.0082952976226807E-002   9.4320233911275864E-003
  0.55000001192092896        1559.8081870000001        9.1897912323474884E-002   6.9629877805709839E-002   6.9707401096820831E-002   6.9372039288282394E-003
  0.57499998807907104        1559.8081870000001        7.7647767961025238E-002   5.9850484132766724E-002   5.9905931353569031E-002   5.0135836936533451E-003
  0.60000002384185791        1559.8081870000001        6.4714983105659485E-002   5.0732538104057312E-002   5.0770856440067291E-002   3.5547201987355947E-003
  0.62500000000000000        1559.8081870000001        5.3126070648431778E-002   4.2347948998212814E-002   4.2373526841402054E-002   2.4679717607796192E-003
  0.64999997615814209        1559.8081870000001        4.2880997061729431E-002   3.4748602658510208E-002   3.4765068441629410E-002   1.6740964492782950E-003
  0.67500001192092896        1559.8081870000001        3.3955935388803482E-002   2.7966942638158798E-002   2.7977144345641136E-002   1.1065044673159719E-003
  0.69999998807907104        1559.8081870000001        2.6305938139557838E-002   2.2016704082489014E-002   2.2022774443030357E-002   7.1025779470801353E-004
  0.72500002384185791        1559.8081870000001        1.9867518916726112E-002   1.6893772408366203E-002   1.6897227615118027E-002   4.4090879964642227E-004
  0.75000000000000000        1559.8081870000001        1.4561237767338753E-002   1.2577163986861706E-002   1.2579045258462429E-002   2.6325052022002637E-004
  0.77499997615814209        1559.8081870000001        1.0294199921190739E-002   9.0301902964711189E-003   9.0311737731099129E-003   1.5003855514805764E-004
  0.80000001192092896        1559.8081870000001        6.9625824689865112E-003   6.2017659656703472E-003   6.2022740021348000E-003   8.0735662777442485E-005
  0.82499998807907104        1559.8081870000001        4.4541517272591591E-003   4.0279203094542027E-003   4.0282015688717365E-003   4.0318696846952662E-005
  0.85000002384185791        1559.8081870000001        2.6508176233619452E-003   2.4335195776075125E-003   2.4337121285498142E-003   1.8177770471083932E-005
  0.87500000000000000        1559.8081870000001        1.4312712009996176E-003   1.3342518359422684E-003   1.3344208709895611E-003   7.1285548983723857E-006
  0.89999997615814209        1559.8081870000001        6.7376316292211413E-004   6.3894171034917235E-004   6.3910358585417271E-004   2.5498259219602915E-006
  0.92500001192092896        1559.8081870000001        2.5913910940289497E-004   2.5232508778572083E-004   2.5245887809433043E-004   1.6501260233781068E-006
  0.94999998807907104        1559.8081870000001        7.4353272793814540E-005   7.8521399700548500E-005   7.8574084909632802E-005   2.8600632049347041E-006
  0.97500002384185791        1559.8081870000001        1.6947764379438013E-005   2.5738079784787260E-005   2.5628474759287201E-005   5.3401649893203285E-006
   1.0000000000000000        1559.8081870000001        1.9892872842319775E-006   1.3797432984574698E-005   1.3423242307908367E-005   8.5881620179861784E-006
   9.9999997171806854E-010   2000.0000000000000        3.1302967108786106E-003  -9.7641098545864224E-004  -1.1725765652954578E-003  -7.9964753240346909E-004
   1.3183000246996812E-009   2000.0000000000000        3.2777749001979828E-003  -9.7680836915969849E-004  -1.2017738772556186E-003  -7.9760118387639523E-004
   1.7378000150003459E-009   2000.0000000000000        3.4329025074839592E-003  -9.7484653815627098E-004  -1.2320431414991617E-003  -7.9236348392441869E-004
   2.2908999142146058E-009   2000.0000000000000        3.5961824469268322E-003  -9.7027770243585110E-004  -1.2635467574000359E-003  -7.8342284541577101E-004
   3.0200000278313155E-009   2000.0000000000000        3.7680475506931543E-003  -9.6283509628847241E-004  -1.2964527122676373E-003  -7.7020481694489717E-004
   3.9810998941902653E-009   2000.0000000000000        3.9489939808845520E-003  -9.5223018433898687E-004  -1.3309635687619448E-003  -7.5206143083050847E-004
   5.2481001766579993E-009   2000.0000000000000        4.1395593434572220E-003  -9.3815039144828916E-004  -1.3673148350790143E-003  -7.2826363611966372E-004
   6.9183001549788514E-009   2000.0000000000000        4.3402966111898422E-003  -9.2025945195928216E-004  -1.4057732187211514E-003  -6.9799704942852259E-004
   9.1201002305751899E-009   2000.0000000000000        4.5518078841269016E-003  -8.9819298591464758E-004  -1.4466476859524846E-003  -6.6035060444846749E-004
   1.2023000373062587E-008   2000.0000000000000        4.7747464850544930E-003  -8.7155599612742662E-004  -1.4902931870892644E-003  -6.1430683126673102E-004
   1.5849000334355878E-008   2000.0000000000000        5.0097135826945305E-003  -8.3993421867489815E-004  -1.5370948240160942E-003  -5.5875786347314715E-004
   2.0892999330612838E-008   2000.0000000000000        5.2574900910258293E-003  -8.0286327283829451E-004  -1.5875188400968909E-003  -4.9244693946093321E-004
   2.7542000680114143E-008   2000.0000000000000        5.5188089609146118E-003  -7.5985532021149993E-004  -1.6420721076428890E-003  -4.1401098133064806E-004
   3.6307998385609608E-008   2000.0000000000000        5.7945181615650654E-003  -7.1037351153790951E-004  -1.7013420583680272E-003  -3.2193091465160251E-004
   4.7863000673942224E-008   2000.0000000000000        6.0854326002299786E-003  -6.5385497873649001E-004  -1.7659701406955719E-003  -2.1457049297168851E-004
   6.3096003088958241E-008   2000.0000000000000        6.3925050199031830E-003  -5.8967800578102469E-004  -1.8366965232416987E-003  -9.0111665485892445E-005
   8.3175997644957533E-008   2000.0000000000000        6.7166914232075214E-003  -5.1718461327254772E-004  -1.9143371609970927E-003   5.3405477956403047E-005
   1.0965000285523274E-007   2000.0000000000000        7.0590949617326260E-003  -4.3564697261899710E-004  -1.9998257048428059E-003   2.1815202489960939E-004
   1.4453999597208167E-007   2000.0000000000000        7.4206991121172905E-003  -3.4432808752171695E-004  -2.0941561087965965E-003   4.0638970676809549E-004
   1.9054999711443088E-007   2000.0000000000000        7.8029213473200798E-003  -2.4234167358372360E-004  -2.1985331550240517E-003   6.2076229369267821E-004
   2.5118998792095226E-007   2000.0000000000000        8.2068229094147682E-003  -1.2885082105640322E-004  -2.3141764104366302E-003   8.6388766067102551E-004
   3.3112999631157436E-007   2000.0000000000000        8.6338659748435020E-003  -2.8674676286755130E-006  -2.4425317533314228E-003   1.1387816630303860E-003
   4.3651999703797628E-007   2000.0000000000000        9.0855443850159645E-003   1.3665510050486773E-004  -2.5851870886981487E-003   1.4486748259514570E-003
   5.7544002629583701E-007   2000.0000000000000        9.5633594319224358E-003   2.9081321554258466E-004  -2.7438714168965816E-003   1.7969986656680703E-003
   7.5857997217099182E-007   2000.0000000000000        1.0069059208035469E-002   4.6083191409707069E-004  -2.9205456376075745E-003   2.1875791717320681E-003
   9.9999999747524271E-007   2000.0000000000000        1.0604429990053177E-002   6.4800144173204899E-004  -3.1173483002930880E-003   2.6245163753628731E-003
   1.3182999509808724E-006   2000.0000000000000        1.1171520687639713E-002   8.5375807248055935E-004  -3.3366922289133072E-003   3.1124029774218798E-003
   1.7377999483869644E-006   2000.0000000000000        1.1772237718105316E-002   1.0795394191518426E-003  -3.5811201669275761E-003   3.6560222506523132E-003
   2.2909000563231530E-006   2000.0000000000000        1.2409121729433537E-002   1.3270764611661434E-003  -3.8536300417035818E-003   4.2611011303961277E-003
   3.0199998946045525E-006   2000.0000000000000        1.3084536418318748E-002   1.5980928437784314E-003  -4.1573615744709969E-003   4.9336641095578671E-003
   3.9810997805034276E-006   2000.0000000000000        1.3801200315356255E-002   1.8945088377222419E-003  -4.4958242215216160E-003   5.6806150823831558E-003
   5.2481000238913111E-006   2000.0000000000000        1.4562131837010384E-002   2.2184259723871946E-003  -4.8728892579674721E-003   6.5098241902887821E-003
   6.9183001869532745E-006   2000.0000000000000        1.5370567329227924E-002   2.5720961857587099E-003  -5.2927513606846333E-003   7.4301934801042080E-003
   9.1201000032015145E-006   2000.0000000000000        1.6230139881372452E-002   2.9579973779618740E-003  -5.7600098662078381E-003   8.4520289674401283E-003
   1.2022999726468697E-005   2000.0000000000000        1.7144924029707909E-002   3.3788564614951611E-003  -6.2796743586659431E-003   9.5873167738318443E-003
   1.5849000192247331E-005   2000.0000000000000        1.8119074404239655E-002   3.8374776486307383E-003  -6.8569099530577660E-003   1.0849497281014919E-002
   2.0892999600619078E-005   2000.0000000000000        1.9157843664288521E-002   4.3372102081775665E-003  -7.4975509196519852E-003   1.2255014851689339E-002
   2.7542000680114143E-005   2000.0000000000000        2.0266734063625336E-002   4.8815486952662468E-003  -8.2075055688619614E-003   1.3822552748024464E-002
   3.6307999835116789E-005   2000.0000000000000        2.1452300250530243E-002   5.4745012894272804E-003  -8.9930696412920952E-003   1.5574388206005096E-002
   4.7862999053904787E-005   2000.0000000000000        2.2721642628312111E-002   6.1203287914395332E-003  -9.8603740334510803E-003   1.7535991966724396E-002
   6.3095998484641314E-005   2000.0000000000000        2.4083342403173447E-002   6.8239793181419373E-003  -1.0815656743943691E-002   1.9737645983695984E-002
   8.3175997133366764E-005   2000.0000000000000        2.5547089055180550E-002   7.5908801518380642E-003  -1.1864569038152695E-002   2.2214116528630257E-002
   1.0964999819407240E-004   2000.0000000000000        2.7124645188450813E-002   8.4273843094706535E-003  -1.3012215495109558E-002   2.5006275624036789E-002
   1.4453999756369740E-004   2000.0000000000000        2.8828978538513184E-002   9.3402555212378502E-003  -1.4261695556342602E-002   2.8159424662590027E-002
   1.9054999575018883E-004   2000.0000000000000        3.0677337199449539E-002   1.0338237509131432E-002  -1.5615236945450306E-002   3.1728457659482956E-002
   2.5119000929407775E-004   2000.0000000000000        3.2688140869140625E-002   1.1430281214416027E-002  -1.7070457339286804E-002   3.5771138966083527E-002
   3.3112999517470598E-004   2000.0000000000000        3.4885380417108536E-002   1.2627803720533848E-002  -1.8621724098920822E-002   4.0355000644922256E-002
   4.3652000022120774E-004   2000.0000000000000        3.7297885864973068E-002   1.3944143429398537E-002  -2.0257163792848587E-002   4.5553751289844513E-002
   5.7544000446796417E-004   2000.0000000000000        3.9960421621799469E-002   1.5394984744489193E-002  -2.1956440061330795E-002   5.1445957273244858E-002
   7.5857999036088586E-004   2000.0000000000000        4.2916636914014816E-002   1.6999758780002594E-002  -2.3688932880759239E-002   5.8116491883993149E-002
   1.0000000474974513E-003   2000.0000000000000        4.6219982206821442E-002   1.8781913444399834E-002  -2.5409625843167305E-002   6.5651804208755493E-002
   1.3183000264689326E-003   2000.0000000000000        4.9937658011913300E-002   2.0770832896232605E-002  -2.7055740356445312E-002   7.4139706790447235E-002
   1.7377999611198902E-003   2000.0000000000000        5.4151155054569244E-002   2.3001911118626595E-002  -2.8540613129734993E-002   8.3658650517463684E-002
   2.2909000981599092E-003   2000.0000000000000        5.8965444564819336E-002   2.5521339848637581E-002  -2.9749928042292595E-002   9.4283461570739746E-002
   3.0199999455362558E-003   2000.0000000000000        6.4508043229579926E-002   2.8385614976286888E-002  -3.0532857403159142E-002  0.10606423765420914     
   3.9810999296605587E-003   2000.0000000000000        7.0938043296337128E-002   3.1666610389947891E-002  -3.0696013942360878E-002  0.11902379989624023     
   5.2481000311672688E-003   2000.0000000000000        7.8451685607433319E-002   3.5455252975225449E-002  -2.9995387420058250E-002  0.13314273953437805     
   6.9182999432086945E-003   2000.0000000000000        8.7287068367004395E-002   3.9865527302026749E-002  -2.8129391372203827E-002  0.14833956956863403     
   9.1201001778244972E-003   2000.0000000000000        9.7729712724685669E-002   4.5040111988782883E-002  -2.4734009057283401E-002  0.16445030272006989     
   1.2023000046610832E-002   2000.0000000000000       0.11011306196451187        5.1155183464288712E-002  -1.9382486119866371E-002  0.18119892477989197     
   1.5848999843001366E-002   2000.0000000000000       0.12480375915765762        5.8420211076736450E-002  -1.1597915552556515E-002  0.19815221428871155     
   2.0893000066280365E-002   2000.0000000000000       0.14219026267528534        6.7082703113555908E-002  -8.7167316814884543E-004  0.21468882262706757     
   2.7542000636458397E-002   2000.0000000000000       0.16261602938175201        7.7409528195858002E-002   1.3280669227242470E-002  0.22992393374443054     
   3.6308001726865768E-002   2000.0000000000000       0.18628956377506256        8.9660681784152985E-002   3.1239910051226616E-002  0.24265259504318237     
   4.7862999141216278E-002   2000.0000000000000       0.21309769153594971       0.10401633381843567        5.3137890994548798E-002  0.25127831101417542     
   6.3096001744270325E-002   2000.0000000000000       0.24233987927436829       0.12045849859714508        7.8666120767593384E-002  0.25379309058189392     
   8.3176001906394958E-002   2000.0000000000000       0.27230387926101685       0.13854791224002838       0.10678885877132416       0.24785169959068298     
  0.10000000149011612        2000.0000000000000       0.29115769267082214       0.15097749233245850       0.12599782645702362       0.23800541460514069     
  0.12500000000000000        2000.0000000000000       0.31041666865348816       0.16540105640888214       0.14819441735744476       0.21881259977817535     
  0.15000000596046448        2000.0000000000000       0.32093989849090576       0.17552351951599121       0.16391809284687042       0.19693875312805176     
  0.17499999701976776        2000.0000000000000       0.32429602742195129       0.18185433745384216       0.17422676086425781       0.17431391775608063     
  0.20000000298023224        2000.0000000000000       0.32178345322608948       0.18484753370285034       0.18000192940235138       0.15212391316890717     
  0.22499999403953552        2000.0000000000000       0.31450709700584412       0.18492163717746735       0.18198677897453308       0.13109970092773438     
  0.25000000000000000        2000.0000000000000       0.30342096090316772       0.18246811628341675       0.18081627786159515       0.11167462170124054     
  0.27500000596046448        2000.0000000000000       0.28935512900352478       0.17785497009754181       0.17703968286514282        9.4079576432704926E-002
  0.30000001192092896        2000.0000000000000       0.27303415536880493       0.17142827808856964       0.17113694548606873        7.8405342996120453E-002
  0.32499998807907104        2000.0000000000000       0.25509032607078552       0.16351279616355896       0.16353084146976471        6.4645566046237946E-002
  0.34999999403953552        2000.0000000000000       0.23607420921325684       0.15441209077835083       0.15459594130516052        5.2727598696947098E-002
  0.37500000000000000        2000.0000000000000       0.21646301448345184       0.14440843462944031       0.14466525614261627        4.2535092681646347E-002
  0.40000000596046448        2000.0000000000000       0.19666761159896851       0.13376268744468689       0.13403530418872833        3.3924803137779236E-002
  0.42500001192092896        2000.0000000000000       0.17703850567340851       0.12271408736705780       0.12296982854604721        2.6739124208688736E-002
  0.44999998807907104        2000.0000000000000       0.15787120163440704       0.11148023605346680       0.11170276254415512        2.0815424621105194E-002
  0.47499999403953552        2000.0000000000000       0.13941083848476410       0.10025697201490402       0.10044042021036148        1.5992876142263412E-002
  0.50000000000000000        2000.0000000000000       0.12185651808977127        8.9218400418758392E-002   8.9363232254981995E-002   1.2117379344999790E-002
  0.52499997615814209        2000.0000000000000       0.10536515712738037        7.8516997396945953E-002   7.8627131879329681E-002   9.0449256822466850E-003
  0.55000001192092896        2000.0000000000000        9.0055204927921295E-002   6.8283788859844208E-002   6.8364687263965607E-002   6.6437893547117710E-003
  0.57499998807907104        2000.0000000000000        7.6009936630725861E-002   5.8628600090742111E-002   5.8686077594757080E-002   4.7957473434507847E-003
  0.60000002384185791        2000.0000000000000        6.3280709087848663E-002   4.9640398472547531E-002   4.9679905176162720E-002   3.3965613692998886E-003
  0.62500000000000000        2000.0000000000000        5.1889963448047638E-002   4.1387770324945450E-002   4.1414018720388412E-002   2.3558859247714281E-003
  0.64999997615814209        2000.0000000000000        4.1834104806184769E-002   3.3919446170330048E-002   3.3936277031898499E-002   1.5967378858476877E-003
  0.67500001192092896        2000.0000000000000        3.3086288720369339E-002   2.7264971286058426E-002   2.7275364845991135E-002   1.0546525008976460E-003
  0.69999998807907104        2000.0000000000000        2.5599114596843719E-002   2.1435478702187538E-002   2.1441644057631493E-002   6.7661772482097149E-004
  0.72500002384185791        2000.0000000000000        1.9307224079966545E-002   1.6424594447016716E-002   1.6428094357252121E-002   4.1987298754975200E-004
  0.75000000000000000        2000.0000000000000        1.4129877090454102E-002   1.2209473177790642E-002   1.2211373075842857E-002   2.5064082001335919E-004
  0.77499997615814209        2000.0000000000000        9.9734617397189140E-003   8.7519902735948563E-003   8.7529812008142471E-003   1.4284810458775610E-004
  0.80000001192092896        2000.0000000000000        6.7340070381760597E-003   6.0000959783792496E-003   6.0006054118275642E-003   7.6883356086909771E-005
  0.82499998807907104        2000.0000000000000        4.2996914125978947E-003   3.8893499877303839E-003   3.8896305486559868E-003   3.8425801903940737E-005
  0.85000002384185791        2000.0000000000000        2.5533782318234444E-003   2.3446688428521156E-003   2.3448581341654062E-003   1.7373449736624025E-005
  0.87500000000000000        2000.0000000000000        1.3752287486568093E-003   1.2823257129639387E-003   1.2824890436604619E-003   6.8876715886290185E-006
  0.89999997615814209        2000.0000000000000        6.4544630004093051E-004   6.1227427795529366E-004   6.1242765514180064E-004   2.5640035801188787E-006
  0.92500001192092896        2000.0000000000000        2.4727001436986029E-004   2.4091743398457766E-004   2.4103968462441117E-004   1.7310966313743847E-006
  0.94999998807907104        2000.0000000000000        7.0428766775876284E-005   7.4556315666995943E-005   7.4595111072994769E-005   2.8729029963869834E-006
  0.97500002384185791        2000.0000000000000        1.5528630683547817E-005   2.4035345632000826E-005   2.3911481548566371E-005   5.1632714530569501E-006
   1.0000000000000000        2000.0000000000000        8.0993578421839629E-007   1.2114551282138564E-005   1.1729341167665552E-005   8.0966656241798773E-006
   9.9999997171806854E-010   2564.4178769999999        3.1382283195853233E-003  -9.7609404474496841E-004  -1.1746201198548079E-003  -8.2385347923263907E-004
   1.3183000246996812E-009   2564.4178769999999        3.2861258368939161E-003  -9.7634666599333286E-004  -1.2041854206472635E-003  -8.2057109102606773E-004
   1.7378000150003459E-009   2564.4178769999999        3.4416972193866968E-003  -9.7422586986795068E-004  -1.2348772725090384E-003  -8.1382587086409330E-004
   2.2908999142146058E-009   2564.4178769999999        3.6054467782378197E-003  -9.6948246937245131E-004  -1.2668651761487126E-003  -8.0307066673412919E-004
   3.0200000278313155E-009   2564.4178769999999        3.7778092082589865E-003  -9.6184859285131097E-004  -1.3003244530409575E-003  -7.8769284300506115E-004
   3.9810998941902653E-009   2564.4178769999999        3.9592823013663292E-003  -9.5103436615318060E-004  -1.3354659313336015E-003  -7.6700223144143820E-004
   5.2481001766579993E-009   2564.4178769999999        4.1504055261611938E-003  -9.3672570073977113E-004  -1.3725339667871594E-003  -7.4022327316924930E-004
   6.9183001549788514E-009   2564.4178769999999        4.3517332524061203E-003  -9.1858487576246262E-004  -1.4118053950369358E-003  -7.0649129338562489E-004
   9.1201002305751899E-009   2564.4178769999999        4.5638713054358959E-003  -8.9624582324177027E-004  -1.4535995433107018E-003  -6.6484010312706232E-004
   1.2023000373062587E-008   2564.4178769999999        4.7874744050204754E-003  -8.6931162513792515E-004  -1.4982831198722124E-003  -6.1419204575940967E-004
   1.5849000334355878E-008   2564.4178769999999        5.0231460481882095E-003  -8.3736632950603962E-004  -1.5462535666301847E-003  -5.5337615776807070E-004
   2.0892999330612838E-008   2564.4178769999999        5.2716704085469246E-003  -7.9994334373623133E-004  -1.5979906311258674E-003  -4.8106446047313511E-004
   2.7542000680114143E-008   2564.4178769999999        5.5337827652692795E-003  -7.5655255932360888E-004  -1.6540158540010452E-003  -3.9581916644237936E-004
   3.6307998385609608E-008   2564.4178769999999        5.8103352785110474E-003  -7.0665474049746990E-004  -1.7149321502074599E-003  -2.9603907023556530E-004
   4.7863000673942224E-008   2564.4178769999999        6.1021456494927406E-003  -6.4968439983204007E-004  -1.7813977319747210E-003  -1.8000198178924620E-004
   6.3096003088958241E-008   2564.4178769999999        6.4101708121597767E-003  -5.8501696912571788E-004  -1.8541709287092090E-003  -4.5795030018780380E-005
   8.3175997644957533E-008   2564.4178769999999        6.7353700287640095E-003  -5.1199144218116999E-004  -1.9340867875143886E-003   1.0864176147151738E-004
   1.0965000285523274E-007   2564.4178769999999        7.0788520388305187E-003  -4.2987649794667959E-004  -2.0221001468598843E-003   2.8559006750583649E-004
   1.4453999597208167E-007   2564.4178769999999        7.4416049756109715E-003  -3.3793185139074922E-004  -2.1192261483520269E-003   4.8742382205091417E-004
   1.9054999711443088E-007   2564.4178769999999        7.8250514343380928E-003  -2.3526682343799621E-004  -2.2266954183578491E-003   7.1692169876769185E-004
   2.5118998792095226E-007   2564.4178769999999        8.2302596420049667E-003  -1.2104061170248315E-004  -2.3457505740225315E-003   9.7683037165552378E-004
   3.3112999631157436E-007   2564.4178769999999        8.6586987599730492E-003   5.7397046475671232E-006  -2.4778670631349087E-003   1.2703189859166741E-003
   4.3651999703797628E-007   2564.4178769999999        9.1118691489100456E-003   1.4612603990826756E-004  -2.6246616616845131E-003   1.6007827362045646E-003
   5.7544002629583701E-007   2564.4178769999999        9.5912795513868332E-003   3.0122025054879487E-004  -2.7878948021680117E-003   1.9718301482498646E-003
   7.5857997217099182E-007   2564.4178769999999        1.0098691098392010E-002   4.7225371235981584E-004  -2.9695618432015181E-003   2.3874889593571424E-003
   9.9999999747524271E-007   2564.4178769999999        1.0635898448526859E-002   6.6052342299371958E-004  -3.1718383543193340E-003   2.8520803898572922E-003
   1.3182999509808724E-006   2564.4178769999999        1.1204964481294155E-002   8.6747354362159967E-004  -3.3971769735217094E-003   3.3704508095979691E-003
   1.7377999483869644E-006   2564.4178769999999        1.1807807721197605E-002   1.0945496615022421E-003  -3.6481597926467657E-003   3.9476524107158184E-003
   2.2909000563231530E-006   2564.4178769999999        1.2446987442672253E-002   1.3434927677735686E-003  -3.9278324693441391E-003   4.5897448435425758E-003
   3.0199998946045525E-006   2564.4178769999999        1.3124884106218815E-002   1.6160367522388697E-003  -4.2393789626657963E-003   5.3031062707304955E-003
   3.9810997805034276E-006   2564.4178769999999        1.3844239525496960E-002   1.9141139928251505E-003  -4.5863571576774120E-003   6.0950536280870438E-003
   5.2481000238913111E-006   2564.4178769999999        1.4608097262680531E-002   2.2398398723453283E-003  -4.9726879224181175E-003   6.9739311002194881E-003
   6.9183001869532745E-006   2564.4178769999999        1.5419722534716129E-002   2.5954814627766609E-003  -5.4026134312152863E-003   7.9491762444376945E-003
   9.1201000032015145E-006   2564.4178769999999        1.6282783821225166E-002   2.9835342429578304E-003  -5.8807777240872383E-003   9.0317083522677422E-003
   1.2022999726468697E-005   2564.4178769999999        1.7201397567987442E-002   3.4067458473145962E-003  -6.4122313633561134E-003   1.0234216228127480E-002
   1.5849000192247331E-005   2564.4178769999999        1.8179764971137047E-002   3.8679433055222034E-003  -7.0021641440689564E-003   1.1570899747312069E-002
   2.0892999600619078E-005   2564.4178769999999        1.9223196431994438E-002   4.3705031275749207E-003  -7.6564275659620762E-003   1.3059102930128574E-002
   2.7542000680114143E-005   2564.4178769999999        2.0337264984846115E-002   4.9179526977241039E-003  -8.3809196949005127E-003   1.4718473888933659E-002
   3.6307999835116789E-005   2564.4178769999999        2.1528599783778191E-002   5.5143358185887337E-003  -9.1818980872631073E-003   1.6572372987866402E-002
   4.7862999053904787E-005   2564.4178769999999        2.2804405540227890E-002   6.1639570631086826E-003  -1.0065407492220402E-002   1.8647417426109314E-002
   6.3095998484641314E-005   2564.4178769999999        2.4173369631171227E-002   6.8718162365257740E-003  -1.1037549003958702E-002   2.0975131541490555E-002
   8.3175997133366764E-005   2564.4178769999999        2.5645323097705841E-002   7.6434011571109295E-003  -1.2103758752346039E-002   2.3591555655002594E-002
   1.0964999819407240E-004   2564.4178769999999        2.7232190594077110E-002   8.4851374849677086E-003  -1.3268838636577129E-002   2.6538889855146408E-002
   1.4453999756369740E-004   2564.4178769999999        2.8947124257683754E-002   9.4038732349872589E-003  -1.4535458758473396E-002   2.9863635078072548E-002
   1.9054999575018883E-004   2564.4178769999999        3.0807612463831902E-002   1.0408455505967140E-002  -1.5905287116765976E-002   3.3621951937675476E-002
   2.5119000929407775E-004   2564.4178769999999        3.2832328230142593E-002   1.1507953517138958E-002  -1.7375195398926735E-002   3.7872456014156342E-002
   3.3112999517470598E-004   2564.4178769999999        3.5045586526393890E-002   1.2713928706943989E-002  -1.8938604742288589E-002   4.2683381587266922E-002
   4.3652000022120774E-004   2564.4178769999999        3.7476576864719391E-002   1.4039888978004456E-002  -2.0582461729645729E-002   4.8128642141819000E-002
   5.7544000446796417E-004   2564.4178769999999        4.0160480886697769E-002   1.5501717105507851E-002  -2.2284975275397301E-002   5.4286323487758636E-002
   7.5857999036088586E-004   2564.4178769999999        4.3141435831785202E-002   1.7119077965617180E-002  -2.4013778194785118E-002   6.1240047216415405E-002
   1.0000000474974513E-003   2564.4178769999999        4.6473406255245209E-002   1.8915690481662750E-002  -2.5721803307533264E-002   6.9073863327503204E-002
   1.3183000264689326E-003   2564.4178769999999        5.0224181264638901E-002   2.0921241492033005E-002  -2.7343899011611938E-002   7.7871859073638916E-002
   1.7377999611198902E-003   2564.4178769999999        5.4475829005241394E-002   2.3171460255980492E-002  -2.8790773823857307E-002   8.7706916034221649E-002
   2.2909000981599092E-003   2564.4178769999999        5.9333909302949905E-002   2.5712914764881134E-002  -2.9945248737931252E-002   9.8646454513072968E-002
   3.0199999455362558E-003   2564.4178769999999        6.4926408231258392E-002   2.8602462261915207E-002  -3.0653590336441994E-002  0.11073058843612671     
   3.9810999296605587E-003   2564.4178769999999        7.1412704885005951E-002   3.1912323087453842E-002  -3.0719637870788574E-002  0.12396939098834991     
   5.2481000311672688E-003   2564.4178769999999        7.8988939523696899E-002   3.5733666270971298E-002  -2.9897086322307587E-002  0.13832764327526093     
   6.9182999432086945E-003   2564.4178769999999        8.7892465293407440E-002   4.0180530399084091E-002  -2.7883019298315048E-002  0.15370461344718933     
   9.1201001778244972E-003   2564.4178769999999        9.8407030105590820E-002   4.5395288616418839E-002  -2.4313723668456078E-002  0.16991372406482697     
   1.2023000046610832E-002   2564.4178769999999       0.11086274683475494        5.1553212106227875E-002  -1.8765272572636604E-002  0.18665310740470886     
   1.5848999843001366E-002   2564.4178769999999       0.12562052905559540        5.8861862868070602E-002  -1.0767331346869469E-002  0.20346136391162872     
   2.0893000066280365E-002   2564.4178769999999       0.14305989444255829        6.7565351724624634E-002   1.7728321836329997E-004  0.21968823671340942     
   2.7542000636458397E-002   2564.4178769999999       0.16351082921028137        7.7924869954586029E-002   1.4535112306475639E-002  0.23442241549491882     
   3.6308001726865768E-002   2564.4178769999999       0.18716272711753845        9.0191587805747986E-002   3.2661650329828262E-002  0.24644003808498383     
   4.7862999141216278E-002   2564.4178769999999       0.21387684345245361       0.10453257709741592        5.4655671119689941E-002  0.25414183735847473     
   6.3096001744270325E-002   2564.4178769999999       0.24292121827602386       0.12091167271137238        8.0169551074504852E-002  0.25554504990577698     
   8.3176001906394958E-002   2564.4178769999999       0.27254995703697205       0.13886651396751404       0.10812709480524063       0.24837337434291840     
  0.10000000149011612        2564.4178769999999       0.29109004139900208       0.15115404129028320       0.12712548673152924       0.23770122230052948     
  0.12500000000000000        2564.4178769999999       0.30986791849136353       0.16533856093883514       0.14895175397396088       0.21758969128131866     
  0.15000000596046448        2564.4178769999999       0.31992474198341370       0.17520777881145477       0.16428402066230774       0.19510775804519653     
  0.17499999701976776        2564.4178769999999       0.32285222411155701       0.18128672242164612       0.17421150207519531       0.17212212085723877     
  0.20000000298023224        2564.4178769999999       0.31996253132820129       0.18404048681259155       0.17963340878486633       0.14976231753826141     
  0.22499999403953552        2564.4178769999999       0.31236797571182251       0.18389549851417542       0.18130271136760712       0.12871128320693970     
  0.25000000000000000        2564.4178769999999       0.30102595686912537       0.18124872446060181       0.17985951900482178       0.10936237126588821     
  0.27500000596046448        2564.4178769999999       0.28676685690879822       0.17647174000740051       0.17585507035255432        9.1913871467113495E-002
  0.30000001192092896        2564.4178769999999       0.27031332254409790       0.16991275548934937       0.16976942121982574        7.6430439949035645E-002
  0.32499998807907104        2564.4178769999999       0.25229430198669434       0.16189736127853394       0.16202405095100403        6.2885284423828125E-002
  0.34999999403953552        2564.4178769999999       0.23325587809085846       0.15272897481918335       0.15299136936664581        5.1190137863159180E-002
  0.37500000000000000        2564.4178769999999       0.21367006003856659       0.14268887042999268       0.14300158619880676        4.1217122226953506E-002
  0.40000000596046448        2564.4178769999999       0.19394202530384064       0.13203625380992889       0.13234798610210419        3.2814841717481613E-002
  0.42500001192092896        2564.4178769999999       0.17441636323928833       0.12100815773010254       0.12129079550504684        2.5820314884185791E-002
  0.44999998807907104        2564.4178769999999       0.15538252890110016       0.10981953889131546       0.11006021499633789        2.0067743957042694E-002
  0.47499999403953552        2564.4178769999999       0.13707971572875977        9.8663263022899628E-002   9.8858714103698730E-002   1.5394876711070538E-002
  0.50000000000000000        2564.4178769999999       0.11970121413469315        8.7710246443748474E-002   8.7862841784954071E-002   1.1647497303783894E-002
  0.52499997615814209        2564.4178769999999       0.10339839756488800        7.7109619975090027E-002   7.7224649488925934E-002   8.6824567988514900E-003
  0.55000001192092896        2564.4178769999999        8.8284485042095184E-002   6.6988974809646606E-002   6.7072890698909760E-002   6.3695530407130718E-003
  0.57499998807907104        2564.4178769999999        7.4437946081161499E-002   5.7454731315374374E-002   5.7514011859893799E-002   4.5925043523311615E-003
  0.60000002384185791        2564.4178769999999        6.1905745416879654E-002   4.8592511564493179E-002   4.8633061349391937E-002   3.2492375466972589E-003
  0.62500000000000000        2564.4178769999999        5.0706423819065094E-002   4.0467686951160431E-002   4.0494520217180252E-002   2.2516332101076841E-003
  0.64999997615814209        2564.4178769999999        4.0832992643117905E-002   3.3125966787338257E-002   3.3143114298582077E-002   1.5248801792040467E-003
  0.67500001192092896        2564.4178769999999        3.2255757600069046E-002   2.6594128459692001E-002   2.6604682207107544E-002   1.0065415408462286E-003
  0.69999998807907104        2564.4178769999999        2.4925004690885544E-002   2.0880820229649544E-002   2.0887061953544617E-002   6.4543221378698945E-004
  0.72500002384185791        2564.4178769999999        1.8773630261421204E-002   1.5977531671524048E-002   1.5981068834662437E-002   4.0038366569206119E-004
  0.75000000000000000        2564.4178769999999        1.3719701208174229E-002   1.1859667487442493E-002   1.1861583217978477E-002   2.3896120546851307E-004
  0.77499997615814209        2564.4178769999999        9.6689751371741295E-003   8.4877712652087212E-003   8.4887677803635597E-003   1.3618722732644528E-004
  0.80000001192092896        2564.4178769999999        6.5173995681107044E-003   5.8089122176170349E-003   5.8094225823879242E-003   7.3312548920512199E-005
  0.82499998807907104        2564.4178769999999        4.1536050848662853E-003   3.7582488730549812E-003   3.7585278041660786E-003   3.6668407119577751E-005
  0.85000002384185791        2564.4178769999999        2.4614236317574978E-003   2.2607946302741766E-003   2.2609806619584560E-003   1.6622801922494546E-005
  0.87500000000000000        2564.4178769999999        1.3224725844338536E-003   1.2334310449659824E-003   1.2335889041423798E-003   6.6562924985191785E-006
  0.89999997615814209        2564.4178769999999        6.1886647017672658E-004   5.8723456459119916E-004   5.8737967628985643E-004   2.5644851575634675E-006
  0.92500001192092896        2564.4178769999999        2.3616556427441537E-004   2.3023759422358125E-004   2.3034885816741735E-004   1.7874132254291908E-006
  0.94999998807907104        2564.4178769999999        6.6769032855518162E-005   7.0850110205356032E-005   7.0875910751055926E-005   2.8596621177712223E-006
  0.97500002384185791        2564.4178769999999        1.4209730579750612E-005   2.2441290639108047E-005   2.2304411686491221E-005   4.9697400754666887E-006
   1.0000000000000000        2564.4178769999999       -2.6855130386138626E-007   1.0554792424954940E-005   1.0160100828215946E-005   7.6123324106447399E-006
   9.9999997171806854E-010   3288.1195250000001        3.1460027676075697E-003  -9.7577669657766819E-004  -1.1767887044698000E-003  -8.4740994498133659E-004
   1.3183000246996812E-009   3288.1195250000001        3.2943116966634989E-003  -9.7588717471808195E-004  -1.2067365460097790E-003  -8.4279582370072603E-004
   1.7378000150003459E-009   3288.1195250000001        3.4503180067986250E-003  -9.7361014923080802E-004  -1.2378667015582323E-003  -8.3443685434758663E-004
   2.2908999142146058E-009   3288.1195250000001        3.6145283374935389E-003  -9.6869526896625757E-004  -1.2703557731583714E-003  -8.2174933049827814E-004
   3.0200000278313155E-009   3288.1195250000001        3.7873783148825169E-003  -9.6087349811568856E-004  -1.3043867656961083E-003  -8.0408150097355247E-004
   3.9810998941902653E-009   3288.1195250000001        3.9693675935268402E-003  -9.4985362375155091E-004  -1.3401784235611558E-003  -7.8070000745356083E-004
   5.2481001766579993E-009   3288.1195250000001        4.1610375046730042E-003  -9.3532021855935454E-004  -1.3779845321550965E-003  -7.5078196823596954E-004
   6.9183001549788514E-009   3288.1195250000001        4.3629454448819160E-003  -9.1693387366831303E-004  -1.4180914731696248E-003  -7.1341125294566154E-004
   9.1201002305751899E-009   3288.1195250000001        4.5756977051496506E-003  -8.9432706590741873E-004  -1.4608294004574418E-003  -6.6756532760336995E-004
   1.2023000373062587E-008   3288.1195250000001        4.7999522648751736E-003  -8.6710107279941440E-004  -1.5065765473991632E-003  -6.1210547573864460E-004
   1.5849000334355878E-008   3288.1195250000001        5.0363149493932724E-003  -8.3483802154660225E-004  -1.5557425795122981E-003  -5.4579635616391897E-004
   2.0892999330612838E-008   3288.1195250000001        5.2855727262794971E-003  -7.9706928227096796E-004  -1.6088208649307489E-003  -4.6723755076527596E-004
   2.7542000680114143E-008   3288.1195250000001        5.5484636686742306E-003  -7.5330259278416634E-004  -1.6663473797962070E-003  -3.7491525290533900E-004
   3.6307998385609608E-008   3288.1195250000001        5.8258431963622570E-003  -7.0299615617841482E-004  -1.7289408715441823E-003  -2.6714475825428963E-004
   4.7863000673942224E-008   3288.1195250000001        6.1185322701931000E-003  -6.4558215672150254E-004  -1.7972759669646621E-003  -1.4211640518624336E-004
   6.3096003088958241E-008   3288.1195250000001        6.4274915494024754E-003  -5.8043305762112141E-004  -1.8721290398389101E-003   2.1790101527585648E-006
   8.3175997644957533E-008   3288.1195250000001        6.7536849528551102E-003  -5.0688500050455332E-004  -1.9543541129678488E-003   1.6790335939731449E-004
   1.0965000285523274E-007   3288.1195250000001        7.0982249453663826E-003  -4.2420320096425712E-004  -2.0449275616556406E-003   3.5745094646699727E-004
   1.4453999597208167E-007   3288.1195250000001        7.4621047824621201E-003  -3.3164402702823281E-004  -2.1448847837746143E-003   5.7330989511683583E-004
   1.9054999711443088E-007   3288.1195250000001        7.8467540442943573E-003  -2.2831262322142720E-004  -2.2554825991392136E-003   8.1839674385264516E-004
   2.5118998792095226E-007   3288.1195250000001        8.2532437518239021E-003  -1.1336426541674882E-004  -2.3779873736202717E-003   1.0955897159874439E-003
   3.3112999631157436E-007   3288.1195250000001        8.6830519139766693E-003   1.4198701137502212E-005  -2.5139020290225744E-003   1.4082142151892185E-003
   4.3651999703797628E-007   3288.1195250000001        9.1376863420009613E-003   1.5543332847300917E-004  -2.6648738421499729E-003   1.7598345875740051E-003
   5.7544002629583701E-007   3288.1195250000001        9.6186650916934013E-003   3.1144687091000378E-004  -2.8326937463134527E-003   2.1542403846979141E-003
   7.5857997217099182E-007   3288.1195250000001        1.0127755813300610E-002   4.8347696429118514E-004  -3.0193920247256756E-003   2.5956667959690094E-003
   9.9999999747524271E-007   3288.1195250000001        1.0666767135262489E-002   6.7282730014994740E-004  -3.2271801028400660E-003   3.0886610038578510E-003
   1.3182999509808724E-006   3288.1195250000001        1.1237772181630135E-002   8.8094966486096382E-004  -3.4585504326969385E-003   3.6383303813636303E-003
   1.7377999483869644E-006   3288.1195250000001        1.1842704378068447E-002   1.1092977365478873E-003  -3.7161246873438358E-003   4.2500034905970097E-003
   2.2909000563231530E-006   3288.1195250000001        1.2484138831496239E-002   1.3596221106126904E-003  -4.0029939264059067E-003   4.9300794489681721E-003
   3.0199998946045525E-006   3288.1195250000001        1.3164475560188293E-002   1.6336670378223062E-003  -4.3223877437412739E-003   5.6853001005947590E-003
   3.9810997805034276E-006   3288.1195250000001        1.3886475935578346E-002   1.9333767704665661E-003  -4.6779108233749866E-003   6.5234033390879631E-003
   5.2481000238913111E-006   3288.1195250000001        1.4653209596872330E-002   2.2608800791203976E-003  -5.0735310651361942E-003   7.4532167054712772E-003
   6.9183001869532745E-006   3288.1195250000001        1.5467972494661808E-002   2.6184588205069304E-003  -5.5135362781584263E-003   8.4847211837768555E-003
   9.1201000032015145E-006   3288.1195250000001        1.6334464773535728E-002   3.0086266342550516E-003  -6.0026138089597225E-003   9.6294581890106201E-003
   1.2022999726468697E-005   3288.1195250000001        1.7256846651434898E-002   3.4341514110565186E-003  -6.5458505414426327E-003   1.0900823399424553E-002
   1.5849000192247331E-005   3288.1195250000001        1.8239364027976990E-002   3.8978818338364363E-003  -7.1484562940895557E-003   1.2313781306147575E-002
   2.0892999600619078E-005   3288.1195250000001        1.9287383183836937E-002   4.4032223522663116E-003  -7.8162960708141327E-003   1.3886572793126106E-002
   2.7542000680114143E-005   3288.1195250000001        2.0406547933816910E-002   4.9537308514118195E-003  -8.5552483797073364E-003   1.5639804303646088E-002
   3.6307999835116789E-005   3288.1195250000001        2.1603567525744438E-002   5.5534890852868557E-003  -9.3715274706482887E-003   1.7597911879420280E-002
   4.7862999053904787E-005   3288.1195250000001        2.2885734215378761E-002   6.2068426050245762E-003  -1.0271080769598484E-002   1.9788622856140137E-002
   6.3095998484641314E-005   3288.1195250000001        2.4261856451630592E-002   6.9188438355922699E-003  -1.1259861290454865E-002   2.2244680672883987E-002
   8.3175997133366764E-005   3288.1195250000001        2.5741893798112869E-002   7.6950388029217720E-003  -1.2343077920377254E-002   2.5003349408507347E-002
   1.0964999819407240E-004   3288.1195250000001        2.7337932959198952E-002   8.5419248789548874E-003  -1.3525216840207577E-002   2.8108084574341774E-002
   1.4453999756369740E-004   3288.1195250000001        2.9063310474157333E-002   9.4664320349693298E-003  -1.4808501116931438E-002   3.1606502830982208E-002
   1.9054999575018883E-004   3288.1195250000001        3.0935743823647499E-002   1.0477511212229729E-002  -1.6194028779864311E-002   3.5555925220251083E-002
   2.5119000929407775E-004   3288.1195250000001        3.2974164932966232E-002   1.1584347113966942E-002  -1.7677910625934601E-002   4.0015682578086853E-002
   3.3112999517470598E-004   3288.1195250000001        3.5203192383050919E-002   1.2798640877008438E-002  -1.9252611324191093E-002   4.5054547488689423E-002
   4.3652000022120774E-004   3288.1195250000001        3.7652377039194107E-002   1.4134069904685020E-002  -2.0903890952467918E-002   5.0746452063322067E-002
   5.7544000446796417E-004   3288.1195250000001        4.0357306599617004E-002   1.5606707893311977E-002  -2.2608507424592972E-002   5.7168785482645035E-002
   7.5857999036088586E-004   3288.1195250000001        4.3362580239772797E-002   1.7236448824405670E-002  -2.4332359433174133E-002   6.4403675496578217E-002
   1.0000000474974513E-003   3288.1195250000001        4.6722680330276489E-002   1.9047269597649574E-002  -2.6026349514722824E-002   7.2532497346401215E-002
   1.3183000264689326E-003   3288.1195250000001        5.0505954772233963E-002   2.1069161593914032E-002  -2.7623003348708153E-002   8.1635370850563049E-002
   1.7377999611198902E-003   3288.1195250000001        5.4795019328594208E-002   2.3338172584772110E-002  -2.9030472040176392E-002   9.1779313981533051E-002
   2.2909000981599092E-003   3288.1195250000001        5.9696003794670105E-002   2.5901230052113533E-002  -3.0128812417387962E-002  0.10302413254976273     
   3.0199999455362558E-003   3288.1195250000001        6.5337330102920532E-002   2.8815539553761482E-002  -3.0761515721678734E-002  0.11539971828460693     
   3.9810999296605587E-003   3288.1195250000001        7.1878626942634583E-002   3.2153643667697906E-002  -3.0729822814464569E-002  0.12890332937240601     
   5.2481000311672688E-003   3288.1195250000001        7.9515896737575531E-002   3.6006934940814972E-002  -2.9785335063934326E-002  0.14348396658897400     
   6.9182999432086945E-003   3288.1195250000001        8.8485710322856903E-002   4.0489479899406433E-002  -2.7624055743217468E-002  0.15902189910411835     
   9.1201001778244972E-003   3288.1195250000001        9.9070027470588684E-002   4.5743320137262344E-002  -2.3882832378149033E-002  0.17530842125415802     
   1.2023000046610832E-002   3288.1195250000001       0.11159560829401016        5.1942799240350723E-002  -1.8140820786356926E-002  0.19201669096946716     
   1.5848999843001366E-002   3288.1195250000001       0.12641772627830505        5.9293560683727264E-002  -9.9344654008746147E-003  0.20865842700004578     
   2.0893000066280365E-002   3288.1195250000001       0.14390701055526733        6.8036340177059174E-002   1.2218855554237962E-003  0.22455626726150513     
   2.7542000636458397E-002   3288.1195250000001       0.16438028216362000        7.8426726162433624E-002   1.5777010470628738E-002  0.23877479135990143     
   3.6308001726865768E-002   3288.1195250000001       0.18800818920135498        9.0707197785377502E-002   3.4061554819345474E-002  0.25007411837577820     
   4.7862999141216278E-002   3288.1195250000001       0.21462716162204742       0.10503201186656952        5.6142143905162811E-002  0.25685545802116394     
   6.3096001744270325E-002   3288.1195250000001       0.24347478151321411       0.12134730815887451        8.1633515655994415E-002  0.25716412067413330     
   8.3176001906394958E-002   3288.1195250000001       0.27277287840843201       0.13916839659214020       0.10942108929157257       0.24879442155361176     
  0.10000000149011612        3288.1195250000001       0.29100516438484192       0.15131580829620361       0.12820881605148315       0.23732596635818481     
  0.12500000000000000        3288.1195250000001       0.30931282043457031       0.16526569426059723       0.14966908097267151       0.21633781492710114     
  0.15000000596046448        3288.1195250000001       0.31891560554504395       0.17488744854927063       0.16461773216724396       0.19328407943248749     
  0.17499999701976776        3288.1195250000001       0.32142731547355652       0.18072113394737244       0.17417371273040771       0.16996650397777557     
  0.20000000298023224        3288.1195250000001       0.31817305088043213       0.18324254453182220       0.17925286293029785       0.14745821058750153     
  0.22499999403953552        3288.1195250000001       0.31027218699455261       0.18288566172122955       0.18061727285385132       0.12639467418193817     
  0.25000000000000000        3288.1195250000001       0.29868501424789429       0.18005263805389404       0.17891159653663635       0.10713018476963043     
  0.27500000596046448        3288.1195250000001       0.28424197435379028       0.17511844635009766       0.17468877136707306        8.9831456542015076E-002
  0.30000001192092896        3288.1195250000001       0.26766365766525269       0.16843315958976746       0.16842865943908691        7.4538096785545349E-002
  0.32499998807907104        3288.1195250000001       0.24957560002803802       0.16032312810420990       0.16055136919021606        6.1203852295875549E-002
  0.34999999403953552        3288.1195250000001       0.23051936924457550       0.15109150111675262       0.15142701566219330        4.9725733697414398E-002
  0.37500000000000000        3288.1195250000001       0.21096177399158478       0.14101848006248474       0.14138302206993103        3.9965093135833740E-002
  0.40000000596046448        3288.1195250000001       0.19130240380764008       0.13036157190799713       0.13070942461490631        3.1763024628162384E-002
  0.42500001192092896        3288.1195250000001       0.17187999188899994       0.11935558915138245       0.11966295540332794        2.4951664730906487E-002
  0.44999998807907104        3288.1195250000001       0.15297810733318329       0.10821287333965302       0.10847015678882599        1.9362442195415497E-002
  0.47499999403953552        3288.1195250000001       0.13483013212680817        9.7123362123966217E-002   9.7329735755920410E-002   1.4831949956715107E-002
  0.50000000000000000        3288.1195250000001       0.11762366443872452        8.6254820227622986E-002   8.6414434015750885E-002   1.1206055060029030E-002
  0.52499997615814209        3288.1195250000001       0.10150474309921265        7.5753100216388702E-002   7.5872540473937988E-002   8.3425706252455711E-003
  0.55000001192092896        3288.1195250000001        8.6581535637378693E-002   6.5742485225200653E-002   6.5829090774059296E-002   6.1128609813749790E-003
  0.57499998807907104        3288.1195250000001        7.2927862405776978E-002   5.6326057761907578E-002   5.6386936455965042E-002   4.4025829993188381E-003
  0.60000002384185791        3288.1195250000001        6.0586474835872650E-002   4.7586221247911453E-002   4.7627691179513931E-002   3.1117834150791168E-003
  0.62500000000000000        3288.1195250000001        4.9572180956602097E-002   3.9585243910551071E-002   3.9612583816051483E-002   2.1545023191720247E-003
  0.64999997615814209        3288.1195250000001        3.9874762296676636E-002   3.2365940511226654E-002   3.2383356243371964E-002   1.4580147108063102E-003
  0.67500001192092896        3288.1195250000001        3.1461816281080246E-002   2.5952426716685295E-002   2.5963118299841881E-002   9.6181995468214154E-004
  0.69999998807907104        3288.1195250000001        2.4281457066535950E-002   2.0350994542241096E-002   2.0357301458716393E-002   6.1646738322451711E-004
  0.72500002384185791        3288.1195250000001        1.8264943733811378E-002   1.5551110729575157E-002   1.5554675832390785E-002   3.8229190977290273E-004
  0.75000000000000000        3288.1195250000001        1.3329254463315010E-002   1.1526530608534813E-002   1.1528457514941692E-002   2.2812148381490260E-004
  0.77499997615814209        3288.1195250000001        9.3795992434024811E-003   8.2365591078996658E-003   8.2375584170222282E-003   1.3000436592847109E-004
  0.80000001192092896        3288.1195250000001        6.3118999823927879E-003   5.6274654343724251E-003   5.6279762648046017E-003   6.9995861849747598E-005
  0.82499998807907104        3288.1195250000001        4.0152762085199356E-003   3.6340691149234772E-003   3.6343464162200689E-003   3.5033412132179365E-005
  0.85000002384185791        3288.1195250000001        2.3745384532958269E-003   2.1815220825374126E-003   2.1817046217620373E-003   1.5920766600174829E-005
  0.87500000000000000        3288.1195250000001        1.2727464782074094E-003   1.1873323237523437E-003   1.1874847114086151E-003   6.4338323682022747E-006
  0.89999997615814209        3288.1195250000001        5.9388380032032728E-004   5.6369183585047722E-004   5.6382903130725026E-004   2.5533413463563193E-006
  0.92500001192092896        3288.1195250000001        2.2576200717594475E-004   2.2022527991794050E-004   2.2032609558664262E-004   1.8229243323730770E-006
  0.94999998807907104        3288.1195250000001        6.3351573771797121E-005   6.7381275584921241E-005   6.7394925281405449E-005   2.8253493837837595E-006
  0.97500002384185791        3288.1195250000001        1.2982965927221812E-005   2.0947749362676404E-005   2.0799014237127267E-005   4.7648677536926698E-006
   1.0000000000000000        3288.1195250000001       -1.2548822496682988E-006   9.1083975348738022E-006   8.7056314441724680E-006   7.1392737481801305E-006
   9.9999997171806854E-010   4216.0562470000004        3.1536270398646593E-003  -9.7545911557972431E-004  -1.1790818534791470E-003  -8.7030569557100534E-004
   1.3183000246996812E-009   4216.0562470000004        3.3023392315953970E-003  -9.7542983712628484E-004  -1.2094264384359121E-003  -8.6426374036818743E-004
   1.7378000150003459E-009   4216.0562470000004        3.4587725531309843E-003  -9.7299925982952118E-004  -1.2410103809088469E-003  -8.5418432718142867E-004
   2.2908999142146058E-009   4216.0562470000004        3.6234345752745867E-003  -9.6791586838662624E-004  -1.2740173842757940E-003  -8.3944638026878238E-004
   3.0200000278313155E-009   4216.0562470000004        3.7967627868056297E-003  -9.5990940462797880E-004  -1.3086380204185843E-003  -8.1935815978795290E-004
   3.9810998941902653E-009   4216.0562470000004        3.9792587049305439E-003  -9.4868743326514959E-004  -1.3450992992147803E-003  -7.9314224421977997E-004
   5.2481001766579993E-009   4216.0562470000004        4.1714655235409737E-003  -9.3393312999978662E-004  -1.3836640864610672E-003  -7.5992720667272806E-004
   6.9183001549788514E-009   4216.0562470000004        4.3739415705204010E-003  -9.1530563076958060E-004  -1.4246286591514945E-003  -7.1874452987685800E-004
   9.1201002305751899E-009   4216.0562470000004        4.5872968621551991E-003  -8.9243572438135743E-004  -1.4683337649330497E-003  -6.6851446172222495E-004
   1.2023000373062587E-008   4216.0562470000004        4.8121907748281956E-003  -8.6492294212803245E-004  -1.5151693951338530E-003  -6.0803571250289679E-004
   1.5849000334355878E-008   4216.0562470000004        5.0492314621806145E-003  -8.3234778139740229E-004  -1.5655570896342397E-003  -5.3600780665874481E-004
   2.0892999330612838E-008   4216.0562470000004        5.2992086857557297E-003  -7.9423934221267700E-004  -1.6200041864067316E-003  -4.5095643145032227E-004
   2.7542000680114143E-008   4216.0562470000004        5.5628637783229351E-003  -7.5010326690971851E-004  -1.6790609806776047E-003  -3.5129059688188136E-004
   3.6307998385609608E-008   4216.0562470000004        5.8410544879734516E-003  -6.9939548848196864E-004  -1.7433617031201720E-003  -2.3524058633483946E-004
   4.7863000673942224E-008   4216.0562470000004        6.1346064321696758E-003  -6.4154557185247540E-004  -1.8135973950847983E-003  -1.0090796422446147E-004
   6.3096003088958241E-008   4216.0562470000004        6.4444825984537601E-003  -5.7592336088418961E-004  -1.8905627075582743E-003   5.3814626880921423E-005
   8.3175997644957533E-008   4216.0562470000004        6.7716510966420174E-003  -5.0186191219836473E-004  -1.9751305226236582E-003   2.3119262186810374E-004
   1.0965000285523274E-007   4216.0562470000004        7.1172299794852734E-003  -4.1862318175844848E-004  -2.0682977046817541E-003   4.3373505468480289E-004
   1.4453999597208167E-007   4216.0562470000004        7.4822157621383667E-003  -3.2546030706726015E-004  -2.1711215376853943E-003   6.6404644167050719E-004
   1.9054999711443088E-007   4216.0562470000004        7.8680440783500671E-003  -2.2147422714624554E-004  -2.2848835214972496E-003   9.2518387828022242E-004
   2.5118998792095226E-007   4216.0562470000004        8.2757929340004921E-003  -1.0581643437035382E-004  -2.4108742363750935E-003   1.2201596982777119E-003
   3.3112999631157436E-007   4216.0562470000004        8.7069459259510040E-003   2.2515463570016436E-005  -2.5506240781396627E-003   1.5524595510214567E-003
   4.3651999703797628E-007   4216.0562470000004        9.1630183160305023E-003   1.6458351456094533E-004  -2.7058101259171963E-003   1.9258203683421016E-003
   5.7544002629583701E-007   4216.0562470000004        9.6455356106162071E-003   3.2150035258382559E-004  -2.8782542794942856E-003   2.3442171514034271E-003
   7.5857997217099182E-007   4216.0562470000004        1.0156277567148209E-002   4.9450964434072375E-004  -3.0700210481882095E-003   2.8120977804064751E-003
   9.9999999747524271E-007   4216.0562470000004        1.0697060264647007E-002   6.8492186255753040E-004  -3.2833577133715153E-003   3.3342414535582066E-003
   1.3182999509808724E-006   4216.0562470000004        1.1269970797002316E-002   8.9419621508568525E-004  -3.5207963082939386E-003   3.9160223677754402E-003
   1.7377999483869644E-006   4216.0562470000004        1.1876955628395081E-002   1.1237942380830646E-003  -3.7849971558898687E-003   4.5630522072315216E-003
   2.2909000563231530E-006   4216.0562470000004        1.2520606629550457E-002   1.3754761312156916E-003  -4.0790978819131851E-003   5.2820779383182526E-003
   3.0199998946045525E-006   4216.0562470000004        1.3203341513872147E-002   1.6509965062141418E-003  -4.4063702225685120E-003   6.0802130028605461E-003
   3.9810997805034276E-006   4216.0562470000004        1.3927943073213100E-002   1.9523107912391424E-003  -4.7704656608402729E-003   6.9656246341764927E-003
   5.2481000238913111E-006   4216.0562470000004        1.4697506092488766E-002   2.2815614938735962E-003  -5.1753977313637733E-003   7.9476311802864075E-003
   6.9183001869532745E-006   4216.0562470000004        1.5515353530645370E-002   2.6410452555865049E-003  -5.6254980154335499E-003   9.0367645025253296E-003
   9.1201000032015145E-006   4216.0562470000004        1.6385223716497421E-002   3.0332929454743862E-003  -6.1254939064383507E-003   1.0245197452604771E-002
   1.2022999726468697E-005   4216.0562470000004        1.7311312258243561E-002   3.4610922448337078E-003  -6.6805048845708370E-003   1.1587033979594707E-002
   1.5849000192247331E-005   4216.0562470000004        1.8297914415597916E-002   3.9273141883313656E-003  -7.2957584634423256E-003   1.3078004121780396E-002
   2.0892999600619078E-005   4216.0562470000004        1.9350454211235046E-002   4.4353906996548176E-003  -7.9771243035793304E-003   1.4737246558070183E-002
   2.7542000680114143E-005   4216.0562470000004        2.0474636927247047E-002   4.9889092333614826E-003  -8.7304580956697464E-003   1.6586316749453545E-002
   3.6307999835116789E-005   4216.0562470000004        2.1677253767848015E-002   5.5919885635375977E-003  -9.5619177445769310E-003   1.8650704994797707E-002
   4.7862999053904787E-005   4216.0562470000004        2.2965690121054649E-002   6.2490161508321762E-003  -1.0477349162101746E-002   2.0959235727787018E-002
   6.3095998484641314E-005   4216.0562470000004        2.4348864331841469E-002   6.9650942459702492E-003  -1.1482544243335724E-002   2.3545823991298676E-002
   8.3175997133366764E-005   4216.0562470000004        2.5836868211627007E-002   7.7458275482058525E-003  -1.2582472525537014E-002   2.6448909193277359E-002
   1.0964999819407240E-004   4216.0562470000004        2.7441944926977158E-002   8.5977837443351746E-003  -1.3781289570033550E-002   2.9713135212659836E-002
   1.4453999756369740E-004   4216.0562470000004        2.9177615419030190E-002   9.5279747620224953E-003  -1.5080762095749378E-002   3.3387150615453720E-002
   1.9054999575018883E-004   4216.0562470000004        3.1061818823218346E-002   1.0545452125370502E-002  -1.6481403261423111E-002   3.7529315799474716E-002
   2.5119000929407775E-004   4216.0562470000004        3.3113736659288406E-002   1.1659512296319008E-002  -1.7978545278310776E-002   4.2199559509754181E-002
   3.3112999517470598E-004   4216.0562470000004        3.5358298569917679E-002   1.2881997972726822E-002  -1.9563699141144753E-002   4.7467026859521866E-002
   4.3652000022120774E-004   4216.0562470000004        3.7825394421815872E-002   1.4226746745407581E-002  -2.1221423521637917E-002   5.3405482321977615E-002
   5.7544000446796417E-004   4216.0562470000004        4.0551017969846725E-002   1.5710022300481796E-002  -2.2927032783627510E-002   6.0091409832239151E-002
   7.5857999036088586E-004   4216.0562470000004        4.3580211699008942E-002   1.7351942136883736E-002  -2.4644704535603523E-002   6.7605212330818176E-002
   1.0000000474974513E-003   4216.0562470000004        4.6967964619398117E-002   1.9176738336682320E-002  -2.6323338970541954E-002   7.6025359332561493E-002
   1.3183000264689326E-003   4216.0562470000004        5.0783153623342514E-002   2.1214686334133148E-002  -2.7893187478184700E-002   8.5427723824977875E-002
   1.7377999611198902E-003   4216.0562470000004        5.5108934640884399E-002   2.3502154275774956E-002  -2.9259912669658661E-002   9.5873229205608368E-002
   2.2909000981599092E-003   4216.0562470000004        6.0051970183849335E-002   2.6086406782269478E-002  -3.0300905928015709E-002  0.10741384327411652     
   3.0199999455362558E-003   4216.0562470000004        6.5741099417209625E-002   2.9024990275502205E-002  -3.0857011675834656E-002  0.12006909400224686     
   3.9810999296605587E-003   4216.0562470000004        7.2336144745349884E-002   3.2390739768743515E-002  -3.0727036297321320E-002  0.13382335007190704     
   5.2481000311672688E-003   4216.0562470000004        8.0032952129840851E-002   3.6275260150432587E-002  -2.9660692438483238E-002  0.14860987663269043     
   6.9182999432086945E-003   4216.0562470000004        8.9067280292510986E-002   4.0792614221572876E-002  -2.7353128418326378E-002  0.16429023444652557     
   9.1201001778244972E-003   4216.0562470000004        9.9719278514385223E-002   4.6084489673376083E-002  -2.3442002013325691E-002  0.18063406646251678     
   1.2023000046610832E-002   4216.0562470000004       0.11231235414743423        5.2324283868074417E-002  -1.7509786412119865E-002  0.19729046523571014     
   1.5848999843001366E-002   4216.0562470000004       0.12719616293907166        5.9715718030929565E-002  -9.0998848900198936E-003  0.21374553442001343     
   2.0893000066280365E-002   4216.0562470000004       0.14473262429237366        6.8496167659759521E-002   2.2617541253566742E-003  0.22929653525352478     
   2.7542000636458397E-002   4216.0562470000004       0.16522555053234100        7.8915692865848541E-002   1.7006287351250648E-002  0.24298627674579620     
   3.6308001726865768E-002   4216.0562470000004       0.18882729113101959        9.1208212077617645E-002   3.5439968109130859E-002  0.25356149673461914     
   4.7862999141216278E-002   4216.0562470000004       0.21535009145736694       0.10551544278860092        5.7598181068897247E-002  0.25942686200141907     
   6.3096001744270325E-002   4216.0562470000004       0.24400205910205841       0.12176631391048431        8.3059445023536682E-002  0.25865837931632996     
   8.3176001906394958E-002   4216.0562470000004       0.27297410368919373       0.13945449888706207       0.11067277193069458       0.24912239611148834     
  0.10000000149011612        4216.0562470000004       0.29090425372123718       0.15146368741989136       0.12924993038177490       0.23688615858554840     
  0.12500000000000000        4216.0562470000004       0.30875223875045776       0.16518323123455048       0.15034861862659454       0.21506153047084808     
  0.15000000596046448        4216.0562470000004       0.31791281700134277       0.17456308007240295       0.16492123901844025       0.19147014617919922     
  0.17499999701976776        4216.0562470000004       0.32002100348472595       0.18015788495540619       0.17411507666110992       0.16784752905368805     
  0.20000000298023224        4216.0562470000004       0.31641414761543274       0.18245369195938110       0.17886155843734741       0.14521035552024841     
  0.22499999403953552        4216.0562470000004       0.30821821093559265       0.18189173936843872       0.17993120849132538       0.12414727360010147     
  0.25000000000000000        4216.0562470000004       0.29639601707458496       0.17887911200523376       0.17797273397445679       0.10497445613145828     
  0.27500000596046448        4216.0562470000004       0.28177779912948608       0.17379394173622131       0.17354047298431396        8.7828062474727631E-002
  0.30000001192092896        4216.0562470000004       0.26508206129074097       0.16698804497718811       0.16711390018463135        7.2723679244518280E-002
  0.32499998807907104        4216.0562470000004       0.24693070352077484       0.15878833830356598       0.15911155939102173        5.9596523642539978E-002
  0.34999999403953552        4216.0562470000004       0.22786080837249756       0.14949761331081390       0.14990128576755524        4.8329733312129974E-002
  0.37500000000000000        4216.0562470000004       0.20833404362201691       0.13939495384693146       0.13980761170387268        3.8774602115154266E-002
  0.40000000596046448        4216.0562470000004       0.18874444067478180       0.12873612344264984       0.12911736965179443        3.0765296891331673E-002
  0.42500001192092896        4216.0562470000004       0.16942499577999115       0.11775372922420502       0.11808384209871292        2.4129545316100121E-002
  0.44999998807907104        4216.0562470000004       0.15065351128578186       0.10665748268365860       0.10692996531724930        1.8696343526244164E-002
  0.47499999403953552        4216.0562470000004       0.13265764713287354        9.5634438097476959E-002   9.5850750803947449E-002   1.4301392249763012E-002
  0.50000000000000000        4216.0562470000004       0.11561958491802216        8.4849275648593903E-002   8.5015244781970978E-002   1.0790796019136906E-002
  0.52499997615814209        4216.0562470000004        9.9680088460445404E-002   7.4444651603698730E-002   7.4568048119544983E-002   8.0234268680214882E-003
  0.55000001192092896        4216.0562470000004        8.4942474961280823E-002   6.4541593194007874E-002   6.4630597829818726E-002   5.8722486719489098E-003
  0.57499998807907104        4216.0562470000004        7.1476064622402191E-002   5.5239982903003693E-002   5.5302273482084274E-002   4.2248447425663471E-003
  0.60000002384185791        4216.0562470000004        5.9319578111171722E-002   4.6619087457656860E-002   4.6661354601383209E-002   2.9833379667252302E-003
  0.62500000000000000        4216.0562470000004        4.8484239727258682E-002   3.8738191127777100E-002   3.8765966892242432E-002   2.0638594869524240E-003
  0.64999997615814209        4216.0562470000004        3.8956761360168457E-002   3.1637318432331085E-002   3.1654957681894302E-002   1.3956893235445023E-003
  0.67500001192092896        4216.0562470000004        3.0702158808708191E-002   2.5338046252727509E-002   2.5348847731947899E-002   9.2017609858885407E-004
  0.69999998807907104        4216.0562470000004        2.3666499182581902E-002   1.9844418391585350E-002   1.9850777462124825E-002   5.8951624669134617E-004
  0.72500002384185791        4216.0562470000004        1.7779523506760597E-002   1.5143984928727150E-002   1.5147572383284569E-002   3.6546617047861218E-004
  0.75000000000000000        4216.0562470000004        1.2957212515175343E-002   1.1208948679268360E-002   1.1210883967578411E-002   2.1804208518005908E-004
  0.77499997615814209        4216.0562470000004        9.1042956337332726E-003   7.9974653199315071E-003   7.9984674230217934E-003   1.2425411841832101E-004
  0.80000001192092896        4216.0562470000004        6.1167269013822079E-003   5.4550748318433762E-003   5.4555851966142654E-003   6.6909189627040178E-005
  0.82499998807907104        4216.0562470000004        3.8841448258608580E-003   3.5163138527423143E-003   3.5165892913937569E-003   3.3509299100842327E-005
  0.85000002384185791        4216.0562470000004        2.2923471406102180E-003   2.1065112669020891E-003   2.1066905464977026E-003   1.5262910892488435E-005
  0.87500000000000000        4216.0562470000004        1.2258189963176847E-003   1.1438167421147227E-003   1.1439637746661901E-003   6.2197950683184899E-006
  0.89999997615814209        4216.0562470000004        5.7037215447053313E-004   5.4152845405042171E-004   5.4165802430361509E-004   2.5323911359009799E-006
  0.92500001192092896        4216.0562470000004        2.1600212494377047E-004   2.1082632883917540E-004   2.1091724920552224E-004   1.8409489257464884E-006
  0.94999998807907104        4216.0562470000004        6.0156249674037099E-005   6.4130494138225913E-005   6.4132807892747223E-005   2.7741866688302252E-006
  0.97500002384185791        4216.0562470000004        1.1841007108159829E-005   1.9547283955034800E-005   1.9387776774237864E-005   4.5529563976742793E-006
   1.0000000000000000        4216.0562470000004       -2.1569217096839566E-006   7.7664881246164441E-006   7.3569372034398839E-006   6.6805341703002341E-006
   9.9999997171806854E-010   5405.8650060000000        3.1611071899533272E-003  -9.7514147637411952E-004  -1.1814988683909178E-003  -8.9252972975373268E-004
   1.3183000246996812E-009   5405.8650060000000        3.3102154266089201E-003  -9.7497476963326335E-004  -1.2122541666030884E-003  -8.8496343232691288E-004
   1.7378000150003459E-009   5405.8650060000000        3.4670673776417971E-003  -9.7239314345642924E-004  -1.2443070299923420E-003  -8.7305664783343673E-004
   2.2908999142146058E-009   5405.8650060000000        3.6321727093309164E-003  -9.6714403480291367E-004  -1.2778484961017966E-003  -8.5614994168281555E-004
   3.0200000278313155E-009   5405.8650060000000        3.8059705402702093E-003  -9.5895602134987712E-004  -1.3130764709785581E-003  -8.3351088687777519E-004
   3.9810998941902653E-009   5405.8650060000000        3.9889635518193245E-003  -9.4753532903268933E-004  -1.3502264628186822E-003  -8.0431677633896470E-004
   5.2481001766579993E-009   5405.8650060000000        4.1816970333456993E-003  -9.3256391119211912E-004  -1.3895703013986349E-003  -7.6764693949371576E-004
   6.9183001549788514E-009   5405.8650060000000        4.3847314082086086E-003  -9.1369927395135164E-004  -1.4314141590148211E-003  -7.2247936623170972E-004
   9.1201002305751899E-009   5405.8650060000000        4.5986780896782875E-003  -8.9057075092568994E-004  -1.4761094935238361E-003  -6.6767598036676645E-004
   1.2023000373062587E-008   5405.8650060000000        4.8241992481052876E-003  -8.6277612717822194E-004  -1.5240578213706613E-003  -6.0197192942723632E-004
   1.5849000334355878E-008   5405.8650060000000        5.0619058310985565E-003  -8.2989409565925598E-004  -1.5756930224597454E-003  -5.2400038111954927E-004
   2.0892999330612838E-008   5405.8650060000000        5.3125894628465176E-003  -7.9145177733153105E-004  -1.6315358225256205E-003  -4.3221187661401927E-004
   2.7542000680114143E-008   5405.8650060000000        5.5769947357475758E-003  -7.4695271905511618E-004  -1.6921509522944689E-003  -3.2493704929947853E-004
   3.6307998385609608E-008   5405.8650060000000        5.8559821918606758E-003  -6.9585046730935574E-004  -1.7581882420927286E-003  -2.0031968597322702E-004
   4.7863000673942224E-008   5405.8650060000000        6.1503802426159382E-003  -6.3757220050320029E-004  -1.8303552642464638E-003  -5.6371103710262105E-005
   6.3096003088958241E-008   5405.8650060000000        6.4611569978296757E-003  -5.7148491032421589E-004  -1.9094641320407391E-003   1.0911579738603905E-004
   8.3175997644957533E-008   5405.8650060000000        6.7892833612859249E-003  -4.9691891763359308E-004  -1.9964070525020361E-003   2.9851184808649123E-004
   1.0965000285523274E-007   5405.8650060000000        7.1358815766870975E-003  -4.1313286055810750E-004  -2.0922019612044096E-003   5.1444291602820158E-004
   1.4453999597208167E-007   5405.8650060000000        7.5019542127847672E-003  -3.1937667517922819E-004  -2.1979263983666897E-003   7.5963191920891404E-004
   1.9054999711443088E-007   5405.8650060000000        7.8889410942792892E-003  -2.1474715322256088E-004  -2.3148877080529928E-003   1.0372796095907688E-003
   2.5118998792095226E-007   5405.8650060000000        8.2979258149862289E-003  -9.8392083600629121E-005  -2.4443995207548141E-003   1.3505349634215236E-003
   3.3112999631157436E-007   5405.8650060000000        8.7303994223475456E-003   3.0695558962179348E-005  -2.5880208704620600E-003   1.7030474264174700E-003
   4.3651999703797628E-007   5405.8650060000000        9.1878846287727356E-003   1.7358278273604810E-004  -2.7474577073007822E-003   2.0987305324524641E-003
   5.7544002629583701E-007   5405.8650060000000        9.6719143912196159E-003   3.3138747676275671E-004  -2.9245626647025347E-003   2.5417488068342209E-003
   7.5857997217099182E-007   5405.8650060000000        1.0184277780354023E-002   5.0535937771201134E-004  -3.1214347109198570E-003   3.0367681756615639E-003
   9.9999999747524271E-007   5405.8650060000000        1.0726802051067352E-002   6.9681537570431828E-004  -3.3403562847524881E-003   3.5888052079826593E-003
   1.3182999509808724E-006   5405.8650060000000        1.1301586404442787E-002   9.0722221648320556E-004  -3.5838992334902287E-003   4.2035072110593319E-003
   1.7377999483869644E-006   5405.8650060000000        1.1910588480532169E-002   1.1380490614101291E-003  -3.8547618314623833E-003   4.8867757432162762E-003
   2.2909000563231530E-006   5405.8650060000000        1.2556418776512146E-002   1.3910658890381455E-003  -4.1561266407370567E-003   5.6457137688994408E-003
   3.0199998946045525E-006   5405.8650060000000        1.3241511769592762E-002   1.6680369153618813E-003  -4.4913087040185928E-003   6.4878119155764580E-003
   3.9810997805034276E-006   5405.8650060000000        1.3968671672046185E-002   1.9709293264895678E-003  -4.8640030436217785E-003   7.4216756038367748E-003
   5.2481000238913111E-006   5405.8650060000000        1.4741018414497375E-002   2.3018983192741871E-003  -5.2782683633267879E-003   8.4571214392781258E-003
   6.9183001869532745E-006   5405.8650060000000        1.5561902895569801E-002   2.6632561348378658E-003  -5.7384776882827282E-003   9.6052419394254684E-003
   9.1201000032015145E-006   5405.8650060000000        1.6435096040368080E-002   3.0575499404221773E-003  -6.2493951991200447E-003   1.0878839530050755E-002
   1.2022999726468697E-005   5405.8650060000000        1.7364835366606712E-002   3.4875872079282999E-003  -6.8161701783537865E-003   1.2292737141251564E-002
   1.5849000192247331E-005   5405.8650060000000        1.8355458974838257E-002   3.9562610909342766E-003  -7.4440417811274529E-003   1.3863427564501762E-002
   2.0892999600619078E-005   5405.8650060000000        1.9412450492382050E-002   4.4670300558209419E-003  -8.1388801336288452E-003   1.5610941685736179E-002
   2.7542000680114143E-005   5405.8650060000000        2.0541576668620110E-002   5.0235115922987461E-003  -8.9065106585621834E-003   1.7557775601744652E-002
   3.6307999835116789E-005   5405.8650060000000        2.1749710664153099E-002   5.6298603303730488E-003  -9.7530297935009003E-003   1.9730458036065102E-002
   4.7862999053904787E-005   5405.8650060000000        2.3044325411319733E-002   6.2905056402087212E-003  -1.0684168897569180E-002   2.2158876061439514E-002
   6.3095998484641314E-005   5405.8650060000000        2.4434451013803482E-002   7.0105982013046741E-003  -1.1705548502504826E-002   2.4878086522221565E-002
   8.3175997133366764E-005   5405.8650060000000        2.5930307805538177E-002   7.7958013862371445E-003  -1.2821888551115990E-002   2.7927642688155174E-002
   1.0964999819407240E-004   5405.8650060000000        2.7544295415282249E-002   8.6527522653341293E-003  -1.4037001878023148E-002   3.1353320926427841E-002
   1.4453999756369740E-004   5405.8650060000000        2.9290109872817993E-002   9.5885405316948891E-003  -1.5352184884250164E-002   3.5204697400331497E-002
   1.9054999575018883E-004   5405.8650060000000        3.1185915693640709E-002   1.0612320154905319E-002  -1.6767352819442749E-002   3.9541076868772507E-002
   2.5119000929407775E-004   5405.8650060000000        3.3251136541366577E-002   1.1733496561646461E-002  -1.8277052789926529E-002   4.4422850012779236E-002
   3.3112999517470598E-004   5405.8650060000000        3.5510998219251633E-002   1.2964049354195595E-002  -1.9871823489665985E-002   4.9919374287128448E-002
   4.3652000022120774E-004   5405.8650060000000        3.7995740771293640E-002   1.4317976310849190E-002  -2.1535033360123634E-002   5.6104075163602829E-002
   5.7544000446796417E-004   5405.8650060000000        4.0741734206676483E-002   1.5811726450920105E-002  -2.3240549489855766E-002   6.3052326440811157E-002
   7.5857999036088586E-004   5405.8650060000000        4.3794464319944382E-002   1.7465630546212196E-002  -2.4950847029685974E-002   7.0842586457729340E-002
   1.0000000474974513E-003   5405.8650060000000        4.7209400683641434E-002   1.9304171204566956E-002  -2.6612849906086922E-002   7.9550184309482574E-002
   1.3183000264689326E-003   5405.8650060000000        5.1055945456027985E-002   2.1357908844947815E-002  -2.8154587373137474E-002   8.9246518909931183E-002
   1.7377999611198902E-003   5405.8650060000000        5.5417768657207489E-002   2.3663505911827087E-002  -2.9479296877980232E-002   9.9986203014850616E-002
   2.2909000981599092E-003   5405.8650060000000        6.0402031987905502E-002   2.6268564164638519E-002  -3.0461806803941727E-002  0.11181314289569855     
   3.0199999455362558E-003   5405.8650060000000        6.6137962043285370E-002   2.9230944812297821E-002  -3.0940443277359009E-002  0.12473639100790024     
   3.9810999296605587E-003   5405.8650060000000        7.2785571217536926E-002   3.2623767852783203E-002  -3.0711734667420387E-002  0.13872739672660828     
   5.2481000311672688E-003   5405.8650060000000        8.0540485680103302E-002   3.6538820713758469E-002  -2.9523696750402451E-002  0.15370374917984009     
   6.9182999432086945E-003   5405.8650060000000        8.9637629687786102E-002   4.1090145707130432E-002  -2.7070842683315277E-002  0.16950860619544983     
   9.1201001778244972E-003   5405.8650060000000       0.10035531967878342        4.6419057995080948E-002  -2.2991867735981941E-002  0.18589054048061371     
   1.2023000046610832E-002   5405.8650060000000       0.11301362514495850        5.2697982639074326E-002  -1.6872782260179520E-002  0.20247536897659302     
   1.5848999843001366E-002   5405.8650060000000       0.12795662879943848        6.0128718614578247E-002  -8.2641113549470901E-003  0.21872486174106598     
   2.0893000066280365E-002   5405.8650060000000       0.14553764462471008        6.8945296108722687E-002   3.2965501304715872E-003  0.23391263186931610     
   2.7542000636458397E-002   5405.8650060000000       0.16604769229888916        7.9392313957214355E-002   1.8222892656922340E-002  0.24706183373928070     
   3.6308001726865768E-002   5405.8650060000000       0.18962125480175018        9.1695271432399750E-002   3.6797240376472473E-002  0.25690847635269165     
   4.7862999141216278E-002   5405.8650060000000       0.21604697406291962       0.10598362237215042        5.9024613350629807E-002  0.26186329126358032     
   6.3096001744270325E-002   5405.8650060000000       0.24450448155403137       0.12216951698064804        8.4448702633380890E-002  0.26003542542457581     
   8.3176001906394958E-002   5405.8650060000000       0.27315491437911987       0.13972568511962891       0.11188396066427231       0.24936424195766449     
  0.10000000149011612        5405.8650060000000       0.29078850150108337       0.15159849822521210       0.13025087118148804       0.23638774454593658     
  0.12500000000000000        5405.8650060000000       0.30818691849708557       0.16509188711643219       0.15099240839481354       0.21376486122608185     
  0.15000000596046448        5405.8650060000000       0.31691664457321167       0.17423516511917114       0.16519646346569061       0.18966802954673767     
  0.17499999701976776        5405.8650060000000       0.31863296031951904       0.17959716916084290       0.17403717339038849       0.16576544940471649     
  0.20000000298023224        5405.8650060000000       0.31468495726585388       0.18167385458946228       0.17846065759658813       0.14301745593547821     
  0.22499999403953552        5405.8650060000000       0.30620458722114563       0.18091334402561188       0.17924518883228302       0.12196657806634903     
  0.25000000000000000        5405.8650060000000       0.29415696859359741       0.17772744596004486       0.17704313993453979       0.10289178043603897     
  0.27500000596046448        5405.8650060000000       0.27937188744544983       0.17249721288681030       0.17240989208221436        8.5899695754051208E-002
  0.30000001192092896        5405.8650060000000       0.26256558299064636       0.16557605564594269       0.16582436859607697        7.0982865989208221E-002
  0.32499998807907104        5405.8650060000000       0.24435627460479736       0.15729133784770966       0.15770345926284790        5.8058906346559525E-002
  0.34999999403953552        5405.8650060000000       0.22527655959129333       0.14794538915157318       0.14841260015964508        4.6997848898172379E-002
  0.37500000000000000        5405.8650060000000       0.20578297972679138       0.13781614601612091       0.13827347755432129        3.7641607224941254E-002
  0.40000000596046448        5405.8650060000000       0.18626408278942108       0.12715758383274078       0.12756969034671783        2.9817957431077957E-002
  0.42500001192092896        5405.8650060000000       0.16704723238945007       0.11620009690523148       0.11655113846063614        2.3350648581981659E-002
  0.44999998807907104        5405.8650060000000       0.14840456843376160       0.10515078902244568       0.10543717443943024        1.8066572025418282E-002
  0.47499999403953552        5405.8650060000000       0.13055822253227234        9.4193860888481140E-002   9.4419226050376892E-002   1.3800751417875290E-002
  0.50000000000000000        5405.8650060000000       0.11368499696254730        8.3490982651710510E-002   8.3662696182727814E-002   1.0399681515991688E-002
  0.52499997615814209        5405.8650060000000        9.7920633852481842E-002   7.3181666433811188E-002   7.3308616876602173E-002   7.7233673073351383E-003
  0.55000001192092896        5405.8650060000000        8.3363689482212067E-002   6.3383787870407104E-002   6.3474930822849274E-002   5.6463996879756451E-003
  0.57499998807907104        5405.8650060000000        7.0079199969768524E-002   5.4194107651710510E-002   5.4257638752460480E-002   4.0582697838544846E-003
  0.60000002384185791        5405.8650060000000        5.8101985603570938E-002   4.5688856393098831E-002   4.5731820166110992E-002   2.8631314635276794E-003
  0.62500000000000000        5405.8650060000000        4.7439843416213989E-002   3.7924442440271378E-002   3.7952590733766556E-002   1.9791394006460905E-003
  0.64999997615814209        5405.8650060000000        3.8076538592576981E-002   3.0938211828470230E-002   3.0956044793128967E-002   1.3375016860663891E-003
  0.67500001192092896        5405.8650060000000        2.9974656179547310E-002   2.4749308824539185E-002   2.4760205298662186E-002   8.8133302051573992E-004
  0.69999998807907104        5405.8650060000000        2.3078326135873795E-002   1.9359635189175606E-002   1.9366037100553513E-002   5.6439545005559921E-004
  0.72500002384185791        5405.8650060000000        1.7315872013568878E-002   1.4754919335246086E-002   1.4758522622287273E-002   3.4978997427970171E-004
  0.75000000000000000        5405.8650060000000        1.2602361850440502E-002   1.0905906558036804E-002   1.0907846502959728E-002   2.0865259284619242E-004
  0.77499997615814209        5405.8650060000000        8.8421171531081200E-003   7.7696791850030422E-003   7.7706817537546158E-003   1.1889632878592238E-004
  0.80000001192092896        5405.8650060000000        5.9311692602932453E-003   5.2911187522113323E-003   5.2916281856596470E-003   6.4031250076368451E-005
  0.82499998807907104        5405.8650060000000        3.7597026675939560E-003   3.4045311622321606E-003   3.4048042725771666E-003   3.2085899874800816E-005
  0.85000002384185791        5405.8650060000000        2.2145085968077183E-003   2.0354536827653646E-003   2.0356294699013233E-003   1.4645333067164756E-005
  0.87500000000000000        5405.8650060000000        1.1814807076007128E-003   1.1026916326954961E-003   1.1028334265574813E-003   6.0137531363579910E-006
  0.89999997615814209        5405.8650060000000        5.4821785306558013E-004   5.2063807379454374E-004   5.2076025167480111E-004   2.5032281882886309E-006
  0.92500001192092896        5405.8650060000000        2.0683443290181458E-004   2.0199202117510140E-004   2.0207354100421071E-004   1.8443460021444480E-006
  0.94999998807907104        5405.8650060000000        5.7164932513842359E-005   6.1080376326572150E-005   6.1072110838722438E-005   2.7097264592157444E-006
  0.97500002384185791        5405.8650060000000        1.0777208444778807E-005   1.8233113223686814E-005   1.8063841707771644E-005   4.3374820961616933E-006
   1.0000000000000000        5405.8650060000000       -2.9817840641044313E-006   6.5209846979996655E-006   6.1058244682499208E-006   6.2383019212575164E-006
   9.9999997171806854E-010   6931.4484320000001        3.1684490386396646E-003  -9.7482377896085382E-004  -1.1840389342978597E-003  -9.1407168656587601E-004
   1.3183000246996812E-009   6931.4484320000001        3.3179458696395159E-003  -9.7452185582369566E-004  -1.2152189156040549E-003  -9.0488407295197248E-004
   1.7378000150003459E-009   6931.4484320000001        3.4752089995890856E-003  -9.7179168369621038E-004  -1.2477559503167868E-003  -8.9104264043271542E-004
   2.2908999142146058E-009   6931.4484320000001        3.6407499574124813E-003  -9.6637959359213710E-004  -1.2818480608984828E-003  -8.7184866424649954E-004
   3.0200000278313155E-009   6931.4484320000001        3.8150085601955652E-003  -9.5801299903541803E-004  -1.3177008368074894E-003  -8.4652804071083665E-004
   3.9810998941902653E-009   6931.4484320000001        3.9984895847737789E-003  -9.4639690360054374E-004  -1.3555581681430340E-003  -8.1421213690191507E-004
   5.2481001766579993E-009   6931.4484320000001        4.1917399503290653E-003  -9.3121192185208201E-004  -1.3957009650766850E-003  -7.7392981620505452E-004
   6.9183001549788514E-009   6931.4484320000001        4.3953224085271358E-003  -9.1211416292935610E-004  -1.4384454116225243E-003  -7.2460458613932133E-004
   9.1201002305751899E-009   6931.4484320000001        4.6098502352833748E-003  -8.8873133063316345E-004  -1.4841534430161119E-003  -6.6503911511972547E-004
   1.2023000373062587E-008   6931.4484320000001        4.8359879292547703E-003  -8.6065952200442553E-004  -1.5332384500652552E-003  -5.9390388196334243E-004
   1.5849000334355878E-008   6931.4484320000001        5.0743483006954193E-003  -8.2747580017894506E-004  -1.5861461870372295E-003  -5.0976441707462072E-004
   2.0892999330612838E-008   6931.4484320000001        5.3257253021001816E-003  -7.8870519064366817E-004  -1.6434111166745424E-003  -4.1099515510722995E-004
   2.7542000680114143E-008   6931.4484320000001        5.5908667854964733E-003  -7.4384920299053192E-004  -1.7056121723726392E-003  -2.9584681033156812E-004
   3.6307998385609608E-008   6931.4484320000001        5.8706370182335377E-003  -6.9235905539244413E-004  -1.7734147841110826E-003  -1.6237545059993863E-004
   4.7863000673942224E-008   6931.4484320000001        6.1658667400479317E-003  -6.3365953974425793E-004  -1.8475427059456706E-003  -8.5005913206259720E-006
   6.3096003088958241E-008   6931.4484320000001        6.4775273203849792E-003  -5.6711508659645915E-004  -1.9288263283669949E-003   1.6808629152365029E-004
   8.3175997644957533E-008   6931.4484320000001        6.8065947853028774E-003  -4.9205299001187086E-004  -2.0181762520223856E-003   3.6986323539167643E-004
   1.0965000285523274E-007   6931.4484320000001        7.1541951037943363E-003  -4.0772883221507072E-004  -2.1166312508285046E-003   5.9957499615848064E-004
   1.4453999597208167E-007   6931.4484320000001        7.5213345699012280E-003  -3.1338928965851665E-004  -2.2252900525927544E-003   8.6006516357883811E-004
   1.9054999711443088E-007   6931.4484320000001        7.9094599932432175E-003  -2.0812715229112655E-004  -2.3454849142581224E-003   1.1546807363629341E-003
   2.5118998792095226E-007   6931.4484320000001        8.3196600899100304E-003  -9.1086498287040740E-005  -2.4785529822111130E-003   1.4867105055600405E-003
   3.3112999631157436E-007   6931.4484320000001        8.7534310296177864E-003   3.8744226912967861E-005  -2.6260807644575834E-003   1.8599708564579487E-003
   4.3651999703797628E-007   6931.4484320000001        9.2123039066791534E-003   1.8243692466057837E-004  -2.7898042462766171E-003   2.2785558830946684E-003
   5.7544002629583701E-007   6931.4484320000001        9.6978209912776947E-003   3.4111464628949761E-004  -2.9716063290834427E-003   2.7468244079500437E-003
   7.5857997217099182E-007   6931.4484320000001        1.0211777873337269E-002   5.1603309111669660E-004  -3.1736195087432861E-003   3.2696642447263002E-003
   9.9999999747524271E-007   6931.4484320000001        1.0756013914942741E-002   7.0851558120921254E-004  -3.3981623128056526E-003   3.8523357361555099E-003
   1.3182999509808724E-006   6931.4484320000001        1.1332640424370766E-002   9.2003622557967901E-004  -3.6478447727859020E-003   4.5007658191025257E-003
   1.7377999483869644E-006   6931.4484320000001        1.1943627148866653E-002   1.1520716361701488E-003  -3.9254031144082546E-003   5.2211508154869080E-003
   2.2909000563231530E-006   6931.4484320000001        1.2591601349413395E-002   1.4064013957977295E-003  -4.2340648360550404E-003   6.0209576040506363E-003
   3.0199998946045525E-006   6931.4484320000001        1.3279014267027378E-002   1.6847994411364198E-003  -4.5771859586238861E-003   6.9080623798072338E-003
   3.9810997805034276E-006   6931.4484320000001        1.4008692465722561E-002   1.9892444834113121E-003  -4.9585048109292984E-003   7.8915143385529518E-003
   5.2481000238913111E-006   6931.4484320000001        1.4783778227865696E-002   2.3219042923301458E-003  -5.3821234032511711E-003   8.9816348627209663E-003
   6.9183001869532745E-006   6931.4484320000001        1.5607652254402637E-002   2.6851058937609196E-003  -5.8524538762867451E-003   1.0190081782639027E-002
   9.1201000032015145E-006   6931.4484320000001        1.6484118998050690E-002   3.0814132187515497E-003  -6.3742939382791519E-003   1.1530296877026558E-002
   1.2022999726468697E-005   6931.4484320000001        1.7417453229427338E-002   3.5136535298079252E-003  -6.9528198800981045E-003   1.3017818331718445E-002
   1.5849000192247331E-005   6931.4484320000001        1.8412040546536446E-002   3.9847409352660179E-003  -7.5932778418064117E-003   1.4669902622699738E-002
   2.0892999600619078E-005   6931.4484320000001        1.9473416730761528E-002   4.4981604442000389E-003  -8.3015318959951401E-003   1.6507467254996300E-002
   2.7542000680114143E-005   6931.4484320000001        2.0607417449355125E-002   5.0575598143041134E-003  -9.0833725407719612E-003   1.8553936854004860E-002
   3.6307999835116789E-005   6931.4484320000001        2.1820986643433571E-002   5.6671286001801491E-003  -9.9448245018720627E-003   2.0836858078837395E-002
   4.7862999053904787E-005   6931.4484320000001        2.3121694102883339E-002   6.3313366845250130E-003  -1.0891494341194630E-002   2.3387158289551735E-002
   6.3095998484641314E-005   6931.4484320000001        2.4518672376871109E-002   7.0553841069340706E-003  -1.1928825639188290E-002   2.6240983977913857E-002
   8.3175997133366764E-005   6931.4484320000001        2.6022274047136307E-002   7.8449910506606102E-003  -1.3061274774372578E-002   2.9438963159918785E-002
   1.0964999819407240E-004   6931.4484320000001        2.7645045891404152E-002   8.7068621069192886E-003  -1.4292298816144466E-002   3.3027917146682739E-002
   1.4453999756369740E-004   6931.4484320000001        2.9400864616036415E-002   9.6481675282120705E-003  -1.5622712671756744E-002   3.7058278918266296E-002
   1.9054999575018883E-004   6931.4484320000001        3.1308107078075409E-002   1.0678156279027462E-002  -1.7051821574568748E-002   4.1590183973312378E-002
   2.5119000929407775E-004   6931.4484320000001        3.3386442810297012E-002   1.1806344613432884E-002  -1.8573379144072533E-002   4.6684339642524719E-002
   3.3112999517470598E-004   6931.4484320000001        3.5661388188600540E-002   1.3044845312833786E-002  -2.0176948979496956E-002   5.2410189062356949E-002
   4.3652000022120774E-004   6931.4484320000001        3.8163509219884872E-002   1.4407812617719173E-002  -2.1844698116183281E-002   5.8840632438659668E-002
   5.7544000446796417E-004   6931.4484320000001        4.0929559618234634E-002   1.5911875292658806E-002  -2.3549061268568039E-002   6.6049747169017792E-002
   7.5857999036088586E-004   6931.4484320000001        4.4005453586578369E-002   1.7577581107616425E-002  -2.5250820443034172E-002   7.4113823473453522E-002
   1.0000000474974513E-003   6931.4484320000001        4.7447130084037781E-002   1.9429646432399750E-002  -2.6894962415099144E-002   8.3104848861694336E-002
   1.3183000264689326E-003   6931.4484320000001        5.1324490457773209E-002   2.1498909220099449E-002  -2.8407335281372070E-002   9.3089498579502106E-002
   1.7377999611198902E-003   6931.4484320000001        5.5721700191497803E-002   2.3822322487831116E-002  -2.9688827693462372E-002  0.10411590337753296     
   2.2909000981599092E-003   6931.4484320000001        6.0746405273675919E-002   2.6447808369994164E-002  -3.0611792579293251E-002  0.11621973663568497     
   3.0199999455362558E-003   6931.4484320000001        6.6528186202049255E-002   2.9433531686663628E-002  -3.1012164428830147E-002  0.12939946353435516     
   3.9810999296605587E-003   6931.4484320000001        7.3227196931838989E-002   3.2852876931428909E-002  -3.0684355646371841E-002  0.14361356198787689     
   5.2481000311672688E-003   6931.4484320000001        8.1038840115070343E-002   3.6797799170017242E-002  -2.9374860227108002E-002  0.15876413881778717     
   6.9182999432086945E-003   6931.4484320000001        9.0197175741195679E-002   4.1382290422916412E-002  -2.6777764782309532E-002  0.17467620968818665     
   9.1201001778244972E-003   6931.4484320000001       0.10097866505384445        4.6747274696826935E-002  -2.2533023729920387E-002  0.19107782840728760     
   1.2023000046610832E-002   6931.4484320000001       0.11370003223419189        5.3064193576574326E-002  -1.6230380162596703E-002  0.20757240056991577     
   1.5848999843001366E-002   6931.4484320000001       0.12869985401630402        6.0532923787832260E-002  -7.4276244267821312E-003  0.22359859943389893     
   2.0893000066280365E-002   6931.4484320000001       0.14632292091846466        6.9384165108203888E-002   4.3259719386696815E-003  0.23840804398059845     
   2.7542000636458397E-002   6931.4484320000001       0.16684772074222565        7.9857110977172852E-002   1.9426804035902023E-002  0.25100627541542053     
   3.6308001726865768E-002   6931.4484320000001       0.19039122760295868        9.2168994247913361E-002   3.8133721798658371E-002  0.26012098789215088     
   4.7862999141216278E-002   6931.4484320000001       0.21671910583972931       0.10643725097179413        6.0422256588935852E-002  0.26417154073715210     
   6.3096001744270325E-002   6931.4484320000001       0.24498331546783447       0.12255768477916718        8.5802577435970306E-002  0.26130226254463196     
   8.3176001906394958E-002   6931.4484320000001       0.27331653237342834       0.13998275995254517       0.11305635422468185       0.24952635169029236     
  0.10000000149011612        6931.4484320000001       0.29065892100334167       0.15172103047370911       0.13121351599693298       0.23583614826202393     
  0.12500000000000000        6931.4484320000001       0.30761751532554626       0.16499228775501251       0.15160238742828369       0.21245147287845612     
  0.15000000596046448        6931.4484320000001       0.31592726707458496       0.17390418052673340       0.16544511914253235       0.18787953257560730     
  0.17499999701976776        6931.4484320000001       0.31726291775703430       0.17903923988342285       0.17394141852855682       0.16372036933898926     
  0.20000000298023224        6931.4484320000001       0.31298464536666870       0.18090295791625977       0.17805117368698120       0.14087818562984467     
  0.22499999403953552        6931.4484320000001       0.30422997474670410       0.17995011806488037       0.17855982482433319       0.11985012888908386     
  0.25000000000000000        6931.4484320000001       0.29196599125862122       0.17659693956375122       0.17612293362617493       0.10087889432907104     
  0.27500000596046448        6931.4484320000001       0.27702188491821289       0.17122727632522583       0.17129673063755035        8.4042593836784363E-002
  0.30000001192092896        6931.4484320000001       0.26011142134666443       0.16419591009616852       0.16455934941768646        6.9311641156673431E-002
  0.32499998807907104        6931.4484320000001       0.24184918403625488       0.15583056211471558       0.15632596611976624        5.6586928665637970E-002
  0.34999999403953552        6931.4484320000001       0.22276322543621063       0.14643305540084839       0.14695954322814941        4.5726131647825241E-002
  0.37500000000000000        6931.4484320000001       0.20330499112606049       0.13628005981445312       0.13677889108657837        3.6562390625476837E-002
  0.40000000596046448        6931.4484320000001       0.18385758996009827       0.12562379240989685       0.12606444954872131        2.8917614370584488E-002
  0.42500001192092896        6931.4484320000001       0.16474288702011108       0.11469238251447678       0.11506268382072449        2.2611962631344795E-002
  0.44999998807907104        6931.4484320000001       0.14622747898101807       0.10369038581848145       0.10398951172828674        1.7470506951212883E-002
  0.47499999403953552        6931.4484320000001       0.12852805852890015        9.2799201607704163E-002   9.3032792210578918E-002   1.3327806256711483E-002
  0.50000000000000000        6931.4484320000001       0.11181622743606567        8.2177497446537018E-002   8.2354404032230377E-002   1.0030866600573063E-002
  0.52499997615814209        6931.4484320000001        9.6222832798957825E-002   7.1961745619773865E-002   7.2091884911060333E-002   7.4408971704542637E-003
  0.55000001192092896        6931.4484320000001        8.1841878592967987E-002   6.2266744673252106E-002   6.2359780073165894E-002   5.4341284558176994E-003
  0.57499998807907104        6931.4484320000001        6.8734191358089447E-002   5.3186208009719849E-002   5.3250826895236969E-002   3.9019421674311161E-003
  0.60000002384185791        6931.4484320000001        5.6930880993604660E-002   4.4793441891670227E-002   4.4837009161710739E-002   2.7504730969667435E-003
  0.62500000000000000        6931.4484320000001        4.6436447650194168E-002   3.7142079323530197E-002   3.7170547991991043E-002   1.8998365849256516E-003
  0.64999997615814209        6931.4484320000001        3.7231851369142532E-002   3.0266888439655304E-002   3.0284879729151726E-002   1.2830925406888127E-003
  0.67500001192092896        6931.4484320000001        2.9277356341481209E-002   2.4184679612517357E-002   2.4195648729801178E-002   8.4504403639584780E-004
  0.69999998807907104        6931.4484320000001        2.2515278309583664E-002   1.8895311281085014E-002   1.8901741132140160E-002   5.4094166262075305E-004
  0.72500002384185791        6931.4484320000001        1.6872610896825790E-002   1.4382783323526382E-002   1.4386397786438465E-002   3.3515982795506716E-004
  0.75000000000000000        6931.4484320000001        1.2263593263924122E-002   1.0616471059620380E-002   1.0618413798511028E-002   1.9989056454505771E-004
  0.77499997615814209        6931.4484320000001        8.5921976715326309E-003   7.5524589046835899E-003   7.5534614734351635E-003   1.1389543942641467E-004
  0.80000001192092896        6931.4484320000001        5.7545765303075314E-003   5.1350314170122147E-003   5.1355389878153801E-003   6.1343176639638841E-005
  0.82499998807907104        6931.4484320000001        3.6414861679077148E-003   3.2983089331537485E-003   3.2985797151923180E-003   3.0754214094486088E-005
  0.85000002384185791        6931.4484320000001        2.1407131571322680E-003   1.9680692348629236E-003   1.9682415295392275E-003   1.4064585229789373E-005
  0.87500000000000000        6931.4484320000001        1.1395417386665940E-003   1.0637821396812797E-003   1.0639189276844263E-003   5.8153323152509984E-006
  0.89999997615814209        6931.4484320000001        5.2731798496097326E-004   5.0092447781935334E-004   5.0103967078030109E-004   2.4672449399076868E-006
  0.92500001192092896        6931.4484320000001        1.9821249588858336E-004   1.9367832283023745E-004   1.9375095143914223E-004   1.8355760857957648E-006
  0.94999998807907104        6931.4484320000001        5.4361291404347867E-005   5.8215216995449737E-005   5.8197096223011613E-005   2.6349530344305094E-006
  0.97500002384185791        6931.4484320000001        9.7855372587218881E-006   1.6999043509713374E-005   1.6820944438222796E-005   4.1212351788999513E-006
   1.0000000000000000        6931.4484320000001       -3.7359127418312710E-006   5.3645171647076495E-006   4.9448208301328123E-006   5.8140808505413588E-006
   9.9999997171806854E-010   8887.5651369999996        3.1756579410284758E-003  -9.7450613975524902E-004  -1.1867017019540071E-003  -9.3492132145911455E-004
   1.3183000246996812E-009   8887.5651369999996        3.3255366142839193E-003  -9.7407115390524268E-004  -1.2183201033622026E-003  -9.2401530127972364E-004
   1.7378000150003459E-009   8887.5651369999996        3.4832037054002285E-003  -9.7119482234120369E-004  -1.2513558613136411E-003  -9.0813165297731757E-004
   2.2908999142146058E-009   8887.5651369999996        3.6491721402853727E-003  -9.6562231192365289E-004  -1.2860145652666688E-003  -8.8653172133490443E-004
   3.0200000278313155E-009   8887.5651369999996        3.8238835986703634E-003  -9.5707998843863606E-004  -1.3225093716755509E-003  -8.5839873645454645E-004
   3.9810998941902653E-009   8887.5651369999996        4.0078437887132168E-003  -9.4527169130742550E-004  -1.3610924361273646E-003  -8.2281726645305753E-004
   5.2481001766579993E-009   8887.5651369999996        4.2016026563942432E-003  -9.2987657990306616E-004  -1.4020539820194244E-003  -7.7876483555883169E-004
   6.9183001549788514E-009   8887.5651369999996        4.4057234190404415E-003  -9.1054948279634118E-004  -1.4457198558375239E-003  -7.2510953759774566E-004
   9.1201002305751899E-009   8887.5651369999996        4.6208221465349197E-003  -8.8691647397354245E-004  -1.4924629358574748E-003  -6.6059350501745939E-004
   1.2023000373062587E-008   8887.5651369999996        4.8475647345185280E-003  -8.5857202066108584E-004  -1.5427079051733017E-003  -5.8382161660119891E-004
   1.5849000334355878E-008   8887.5651369999996        5.0865672528743744E-003  -8.2509149797260761E-004  -1.5969127416610718E-003  -4.9329083412885666E-004
   2.0892999330612838E-008   8887.5651369999996        5.3386259824037552E-003  -7.8599801054224372E-004  -1.6556256450712681E-003  -3.8729791413061321E-004
   2.7542000680114143E-008   8887.5651369999996        5.6044911034405231E-003  -7.4079091427847743E-004  -1.7194395186379552E-003  -2.6401257491670549E-004
   3.6307998385609608E-008   8887.5651369999996        5.8850296773016453E-003  -6.8891927367076278E-004  -1.7890357412397861E-003  -1.2140163016738370E-004
   4.7863000673942224E-008   8887.5651369999996        6.1810766346752644E-003  -6.2980555230751634E-004  -1.8651538994163275E-003   4.2708561522886157E-005
   6.3096003088958241E-008   8887.5651369999996        6.4936061389744282E-003  -5.6281132856383920E-004  -1.9486423116177320E-003   2.3072969634085894E-004
   8.3175997644957533E-008   8887.5651369999996        6.8235979415476322E-003  -4.8726133536547422E-004  -2.0404304377734661E-003   4.4524882105179131E-004
   1.0965000285523274E-007   8887.5651369999996        7.1721826680004597E-003  -4.0240792441181839E-004  -2.1415776573121548E-003   6.8913173163309693E-004
   1.4453999597208167E-007   8887.5651369999996        7.5403712689876556E-003  -3.0749459983780980E-004  -2.2532036527991295E-003   9.6534483600407839E-004
   1.9054999711443088E-007   8887.5651369999996        7.9296156764030457E-003  -2.0161022257525474E-004  -2.3766655940562487E-003   1.2773843482136726E-003
   2.5118998792095226E-007   8887.5651369999996        8.3410097286105156E-003  -8.3895247371401638E-005  -2.5133241433650255E-003   1.6286814352497458E-003
   3.3112999631157436E-007   8887.5651369999996        8.7760565802454948E-003   4.6666387788718566E-005  -2.6647935155779123E-003   2.0232230890542269E-003
   4.3651999703797628E-007   8887.5651369999996        9.2362947762012482E-003   1.9115136819891632E-004  -2.8328387998044491E-003   2.4652876891195774E-003
   5.7544002629583701E-007   8887.5651369999996        9.7232731059193611E-003   3.5068785655312240E-004  -3.0193731654435396E-003   2.9594325460493565E-003
   7.5857997217099182E-007   8887.5651369999996        1.0238797403872013E-002   5.2653747843578458E-004  -3.2265633344650269E-003   3.5107729490846395E-003
   9.9999999747524271E-007   8887.5651369999996        1.0784717276692390E-002   7.2002975502982736E-004  -3.4567625261843204E-003   4.1248174384236336E-003
   1.3182999509808724E-006   8887.5651369999996        1.1363155208528042E-002   9.3264615861698985E-004  -3.7126191891729832E-003   4.8077786341309547E-003
   1.7377999483869644E-006   8887.5651369999996        1.1976094916462898E-002   1.1658708099275827E-003  -3.9969072677195072E-003   5.5661541409790516E-003
   2.2909000563231530E-006   8887.5651369999996        1.2626178562641144E-002   1.4214924303814769E-003  -4.3128971010446548E-003   6.4077815040946007E-003
   3.0199998946045525E-006   8887.5651369999996        1.3315876014530659E-002   1.7012947937473655E-003  -4.6639861539006233E-003   7.3409280739724636E-003
   3.9810997805034276E-006   8887.5651369999996        1.4048031531274319E-002   2.0072674378752708E-003  -5.0539541989564896E-003   8.3750942721962929E-003
   5.2481000238913111E-006   8887.5651369999996        1.4825814403593540E-002   2.3415917530655861E-003  -5.4869451560080051E-003   9.5211146399378777E-003
   6.9183001869532745E-006   8887.5651369999996        1.5652632340788841E-002   2.7066082693636417E-003  -5.9674065560102463E-003   1.0791214182972908E-002
   9.1201000032015145E-006   8887.5651369999996        1.6532322391867638E-002   3.1048981472849846E-003  -6.5001691691577435E-003   1.2199476361274719E-002
   1.2022999726468697E-005   8887.5651369999996        1.7469199374318123E-002   3.5393072757869959E-003  -7.0904297754168510E-003   1.3762158341705799E-002
   1.5849000192247331E-005   8887.5651369999996        1.8467692658305168E-002   4.0127714164555073E-003  -7.7434387058019638E-003   1.5497277490794659E-002
   2.0892999600619078E-005   8887.5651369999996        1.9533392041921616E-002   4.5288018882274628E-003  -8.4650497883558273E-003   1.7426628619432449E-002
   2.7542000680114143E-005   8887.5651369999996        2.0672196522355080E-002   5.0910748541355133E-003  -9.2610083520412445E-003   1.9574554637074471E-002
   3.6307999835116789E-005   8887.5651369999996        2.1891128271818161E-002   5.7038157247006893E-003  -1.0137259960174561E-002   2.1969597786664963E-002
   4.7862999053904787E-005   8887.5651369999996        2.3197842761874199E-002   6.3715344294905663E-003  -1.1099283583462238E-002   2.4643691256642342E-002
   6.3095998484641314E-005   8887.5651369999996        2.4601580575108528E-002   7.0994794368743896E-003  -1.2152327224612236E-002   2.7634039521217346E-002
   8.3175997133366764E-005   8887.5651369999996        2.6112819090485573E-002   7.8934254124760628E-003  -1.3300578109920025E-002   3.0982278287410736E-002
   1.0964999819407240E-004   8887.5651369999996        2.7744255959987640E-002   8.7601467967033386E-003  -1.4547125436365604E-002   3.4736216068267822E-002
   1.4453999756369740E-004   8887.5651369999996        2.9509941115975380E-002   9.7068883478641510E-003  -1.5892291441559792E-002   3.8947038352489471E-002
   1.9054999575018883E-004   8887.5651369999996        3.1428467482328415E-002   1.0742997750639915E-002  -1.7334759235382080E-002   4.3675616383552551E-002
   2.5119000929407775E-004   8887.5651369999996        3.3519733697175980E-002   1.1878097429871559E-002  -1.8867479637265205E-002   4.8982854932546616E-002
   3.3112999517470598E-004   8887.5651369999996        3.5809542983770370E-002   1.3124430552124977E-002  -2.0479036495089531E-002   5.4938115179538727E-002
   4.3652000022120774E-004   8887.5651369999996        3.8328792899847031E-002   1.4496305957436562E-002  -2.2150401026010513E-002   6.1613611876964569E-002
   5.7544000446796417E-004   8887.5651369999996        4.1114598512649536E-002   1.6010528430342674E-002  -2.3852571845054626E-002   6.9081939756870270E-002
   7.5857999036088586E-004   8887.5651369999996        4.4213302433490753E-002   1.7687851563096046E-002  -2.5544665753841400E-002   7.7417030930519104E-002
   1.0000000474974513E-003   8887.5651369999996        4.7681283205747604E-002   1.9553231075406075E-002  -2.7169760316610336E-002   8.6687296628952026E-002
   1.3183000264689326E-003   8887.5651369999996        5.1588937640190125E-002   2.1637765690684319E-002  -2.8651565313339233E-002   9.6954531967639923E-002
   1.7377999611198902E-003   8887.5651369999996        5.6020904332399368E-002   2.3978693410754204E-002  -2.9888698831200600E-002  0.10826016217470169     
   2.2909000981599092E-003   8887.5651369999996        6.1085287481546402E-002   2.6624243706464767E-002  -3.0751129612326622E-002  0.12063150107860565     
   3.0199999455362558E-003   8887.5651369999996        6.6911995410919189E-002   2.9632870107889175E-002  -3.1072521582245827E-002  0.13405631482601166     
   3.9810999296605587E-003   8887.5651369999996        7.3661305010318756E-002   3.3078208565711975E-002  -3.0645316466689110E-002  0.14848017692565918     
   5.2481000311672688E-003   8887.5651369999996        8.1528358161449432E-002   3.7052348256111145E-002  -2.9214670881628990E-002  0.16378979384899139     
   6.9182999432086945E-003   8887.5651369999996        9.0746313333511353E-002   4.1669234633445740E-002  -2.6474438607692719E-002  0.17979238927364349     
   9.1201001778244972E-003   8887.5651369999996       0.10158978402614594        4.7069370746612549E-002  -2.2066030651330948E-002  0.19619604945182800     
   1.2023000046610832E-002   8887.5651369999996       0.11437215656042099        5.3423203527927399E-002  -1.5583113767206669E-002  0.21258266270160675     
   1.5848999843001366E-002   8887.5651369999996       0.12942652404308319        6.0928668826818466E-002  -6.5908660180866718E-003  0.22836898267269135     
   2.0893000066280365E-002   8887.5651369999996       0.14708927273750305        6.9813169538974762E-002   5.3497515618801117E-003  0.24278619885444641     
   2.7542000636458397E-002   8887.5651369999996       0.16762657463550568        8.0310568213462830E-002   2.0618017762899399E-002  0.25482425093650818     
   3.6308001726865768E-002   8887.5651369999996       0.19113828241825104        9.2629946768283844E-002   3.9449773728847504E-002  0.26320475339889526     
   4.7862999141216278E-002   8887.5651369999996       0.21736761927604675       0.10687699168920517        6.1791889369487762E-002  0.26635804772377014     
   6.3096001744270325E-002   8887.5651369999996       0.24543981254100800       0.12293154746294022        8.7122306227684021E-002  0.26246547698974609     
   8.3176001906394958E-002   8887.5651369999996       0.27346011996269226       0.14022646844387054       0.11419158428907394       0.24961467087268829     
  0.10000000149011612        8887.5651369999996       0.29051649570465088       0.15183196961879730       0.13213963806629181       0.23523630201816559     
  0.12500000000000000        8887.5651369999996       0.30704468488693237       0.16488502919673920       0.15218034386634827       0.21112458407878876     
  0.15000000596046448        8887.5651369999996       0.31494489312171936       0.17357052862644196       0.16566884517669678       0.18610616028308868     
  0.17499999701976776        8887.5651369999996       0.31591057777404785       0.17848426103591919       0.17382915318012238       0.16171221435070038     
  0.20000000298023224        8887.5651369999996       0.31131237745285034       0.18014092743396759       0.17763406038284302       0.13879118859767914     
  0.22499999403953552        8887.5651369999996       0.30229303240776062       0.17900168895721436       0.17787562310695648       0.11779555678367615     
  0.25000000000000000        8887.5651369999996       0.28982132673263550       0.17548696696758270       0.17521221935749054        9.8932728171348572E-002
  0.27500000596046448        8887.5651369999996       0.27472558617591858       0.16998316347599030       0.17020066082477570        8.2253217697143555E-002
  0.30000001192092896        8887.5651369999996       0.25771704316139221       0.16284638643264771       0.16331815719604492        6.7706264555454254E-002
  0.32499998807907104        8887.5651369999996       0.23940655589103699       0.15440456569194794       0.15497800707817078        5.5176820605993271E-002
  0.34999999403953552        8887.5651369999996       0.22031763195991516       0.14495889842510223       0.14554072916507721        4.4510923326015472E-002
  0.37500000000000000        8887.5651369999996       0.20089666545391083       0.13478480279445648       0.13532221317291260        3.5533536225557327E-002
  0.40000000596046448        8887.5651369999996       0.18152146041393280       0.12413267791271210       0.12459974735975266        2.8061160817742348E-002
  0.42500001192092896        8887.5651369999996       0.16250838339328766       0.11322842538356781       0.11361646652221680        2.1910728886723518E-002
  0.44999998807907104        8887.5651369999996       0.14411863684654236       0.10227405279874802       0.10258483141660690        1.6905762255191803E-002
  0.47499999403953552        8887.5651369999996       0.12656360864639282        9.1448172926902771E-002   9.1689251363277435E-002   1.2880533933639526E-002
  0.50000000000000000        8887.5651369999996       0.11000985652208328        8.0906547605991364E-002   8.1088140606880188E-002   9.6826804801821709E-003
  0.52499997615814209        8887.5651369999996        9.4583436846733093E-002   7.0782653987407684E-002   7.0915646851062775E-002   7.1746623143553734E-003
  0.55000001192092896        8887.5651369999996        8.0373942852020264E-002   6.1188291758298874E-002   6.1283007264137268E-002   5.2343658171594143E-003
  0.57499998807907104        8887.5651369999996        6.7438185214996338E-002   5.2214223891496658E-002   5.2279796451330185E-002   3.7550365086644888E-003
  0.60000002384185791        8887.5651369999996        5.5803645402193069E-002   4.3930921703577042E-002   4.3975006788969040E-002   2.6447433046996593E-003
  0.62500000000000000        8887.5651369999996        4.5471701771020889E-002   3.6389332264661789E-002   3.6418065428733826E-002   1.8254977185279131E-003
  0.64999997615814209        8887.5651369999996        3.6420617252588272E-002   2.9621744528412819E-002   2.9639864340424538E-002   1.2321406975388527E-003
  0.67500001192092896        8887.5651369999996        2.8608463704586029E-002   2.3642737418413162E-002   2.3653762415051460E-002   8.1108871381729841E-004
  0.69999998807907104        8887.5651369999996        2.1975830197334290E-002   1.8450211733579636E-002   1.8456665799021721E-002   5.1900936523452401E-004
  0.72500002384185791        8887.5651369999996        1.6448477283120155E-002   1.4026535674929619E-002   1.4030157588422298E-002   3.2148361788131297E-004
  0.75000000000000000        8887.5651369999996        1.1939888820052147E-002   1.0339787229895592E-002   1.0341730900108814E-002   1.9170047016814351E-004
  0.77499997615814209        8887.5651369999996        8.3537437021732330E-003   7.3451255448162556E-003   7.3461267165839672E-003   1.0921981447609141E-004
  0.80000001192092896        8887.5651369999996        5.5863554589450359E-003   4.9862931482493877E-003   4.9867988564074039E-003   5.8828220062423497E-005
  0.82499998807907104        8887.5651369999996        3.5290722735226154E-003   3.1972709111869335E-003   3.1975391320884228E-003   2.9506254577427171E-005
  0.85000002384185791        8887.5651369999996        2.0706783980131149E-003   1.9041020423173904E-003   1.9042708445340395E-003   1.3517608749680221E-005
  0.87500000000000000        8887.5651369999996        1.0998293291777372E-003   1.0269294725731015E-003   1.0270612547174096E-003   5.6241997299366631E-006
  0.89999997615814209        8887.5651369999996        5.0757930148392916E-004   4.8230058746412396E-004   4.8240902833640575E-004   2.4256564756797161E-006
  0.92500001192092896        8887.5651369999996        1.9009428797289729E-004   1.8584547797217965E-004   1.8590966647025198E-004   1.8167539792557363E-006
  0.94999998807907104        8887.5651369999996        5.1730585255427286E-005   5.5520828027511016E-005   5.5493532272521406E-005   2.5523677322780713E-006
  0.97500002384185791        8887.5651369999996        8.8605047494638711E-006   1.5839406842133030E-005   1.5653353329980746E-005   3.9064375414454844E-006
   1.0000000000000000        8887.5651369999996       -4.4251537474337965E-006   4.2903575376840308E-006   3.8671041693305597E-006   5.4088268370833248E-006
   9.9999997171806854E-010   11395.715459999999        3.1827394850552082E-003  -9.7418867517262697E-004  -1.1894864728674293E-003  -9.5506897196173668E-004
   1.3183000246996812E-009   11395.715459999999        3.3329930156469345E-003  -9.7362266387790442E-004  -1.2215567985549569E-003  -9.4234693096950650E-004
   1.7378000150003459E-009   11395.715459999999        3.4910570830106735E-003  -9.7060244297608733E-004  -1.2551060644909739E-003  -9.2431332450360060E-004
   2.2908999142146058E-009   11395.715459999999        3.6574455443769693E-003  -9.6487207338213921E-004  -1.2903471942991018E-003  -9.0018846094608307E-004
   3.0200000278313155E-009   11395.715459999999        3.8326019421219826E-003  -9.5615681493654847E-004  -1.3275009114295244E-003  -8.6911238031461835E-004
   3.9810998941902653E-009   11395.715459999999        4.0170336142182350E-003  -9.4415934290736914E-004  -1.3668278697878122E-003  -8.3012162940576673E-004
   5.2481001766579993E-009   11395.715459999999        4.2112912051379681E-003  -9.2855741968378425E-004  -1.4086273731663823E-003  -7.8214157838374376E-004
   6.9183001549788514E-009   11395.715459999999        4.4159409590065479E-003  -9.0900459326803684E-004  -1.4532351633533835E-003  -7.2398397605866194E-004
   9.1201002305751899E-009   11395.715459999999        4.6316003426909447E-003  -8.8512536603957415E-004  -1.5010349452495575E-003  -6.5432942938059568E-004
   1.2023000373062587E-008   11395.715459999999        4.8589380457997322E-003  -8.5651269182562828E-004  -1.5524629270657897E-003  -5.7171593653038144E-004
   1.5849000334355878E-008   11395.715459999999        5.0985715351998806E-003  -8.2274014130234718E-004  -1.6079889610409737E-003  -4.7457093023695052E-004
   2.0892999330612838E-008   11395.715459999999        5.3513003513216972E-003  -7.8332884004339576E-004  -1.6681752167642117E-003  -3.6111223744228482E-004
   2.7542000680114143E-008   11395.715459999999        5.6178765371441841E-003  -7.3777633951976895E-004  -1.7336285673081875E-003  -2.2942734358366579E-004
   3.6307998385609608E-008   11395.715459999999        5.8991708792746067E-003  -6.8552931770682335E-004  -1.8050457583740354E-003  -7.7392323873937130E-005
   4.7863000673942224E-008   11395.715459999999        6.1960206367075443E-003  -6.2600796809419990E-004  -1.8831827910616994E-003   9.7261094197165221E-005
   6.3096003088958241E-008   11395.715459999999        6.5094046294689178E-003  -5.5857130791991949E-004  -1.9689055625349283E-003   2.9704943881370127E-004
   8.3175997644957533E-008   11395.715459999999        6.8403054028749466E-003  -4.8254124703817070E-004  -2.0631623920053244E-003   5.2467064233496785E-004
   1.0965000285523274E-007   11395.715459999999        7.1898577734827995E-003  -3.9716708124615252E-004  -2.1670337300747633E-003   7.8311364632099867E-004
   1.4453999597208167E-007   11395.715459999999        7.5590773485600948E-003  -3.0168922967277467E-004  -2.2816588170826435E-003   1.0754698887467384E-003
   1.9054999711443088E-007   11395.715459999999        7.9494221135973930E-003  -1.9519260968081653E-004  -2.4084211327135563E-003   1.4053876511752605E-003
   2.5118998792095226E-007   11395.715459999999        8.3619896322488785E-003  -7.6814139902126044E-005  -2.5487036909908056E-003   1.7764432122930884E-003
   3.3112999631157436E-007   11395.715459999999        8.7982919067144394E-003   5.4466680012410507E-005  -2.7041488792747259E-003   2.1927976049482822E-003
   4.3651999703797628E-007   11395.715459999999        9.2598721385002136E-003   1.9973127928096801E-004  -2.8765506576746702E-003   2.6589175686240196E-003
   5.7544002629583701E-007   11395.715459999999        9.7482884302735329E-003   3.6011284100823104E-004  -3.0678524635732174E-003   3.1795627437531948E-003
   7.5857997217099182E-007   11395.715459999999        1.0265354998409748E-002   5.3687876788899302E-004  -3.2802543137222528E-003   3.7600810173898935E-003
   9.9999999747524271E-007   11395.715459999999        1.0812931694090366E-002   7.3136482387781143E-004  -3.5161443520337343E-003   4.4062342494726181E-003
   1.3182999509808724E-006   11395.715459999999        1.1393152177333832E-002   9.4505964079871774E-004  -3.7782096769660711E-003   5.1245260983705521E-003
   1.7377999483869644E-006   11395.715459999999        1.2008014135062695E-002   1.1794547317549586E-003  -4.0692598558962345E-003   5.9217619709670544E-003
   2.2909000563231530E-006   11395.715459999999        1.2660174630582333E-002   1.4363479567691684E-003  -4.3926085345447063E-003   6.8061556667089462E-003
   3.0199998946045525E-006   11395.715459999999        1.3352119363844395E-002   1.7175327520817518E-003  -4.7516934573650360E-003   7.7863726764917374E-003
   3.9810997805034276E-006   11395.715459999999        1.4086716808378696E-002   2.0250095985829830E-003  -5.1503344438970089E-003   8.8723702356219292E-003
   5.2481000238913111E-006   11395.715459999999        1.4867155812680721E-002   2.3609725758433342E-003  -5.5927140638232231E-003   1.0075500234961510E-002
   6.9183001869532745E-006   11395.715459999999        1.5696873888373375E-002   2.7277763001620770E-003  -6.0833157040178776E-003   1.1408560909330845E-002
   9.1201000032015145E-006   11395.715459999999        1.6579741612076759E-002   3.1280182301998138E-003  -6.6269971430301666E-003   1.2886280193924904E-002
   1.2022999726468697E-005   11395.715459999999        1.7520109191536903E-002   3.5645638126879930E-003  -7.2289751842617989E-003   1.4525633305311203E-002
   1.5849000192247331E-005   11395.715459999999        1.8522450700402260E-002   4.0403692983090878E-003  -7.8944973647594452E-003   1.6345392912626266E-002
   2.0892999600619078E-005   11395.715459999999        1.9592413678765297E-002   4.5589716173708439E-003  -8.6294012144207954E-003   1.8368225544691086E-002
   2.7542000680114143E-005   11395.715459999999        2.0735954865813255E-002   5.1240762695670128E-003  -9.4393817707896233E-003   2.0619373768568039E-002
   3.6307999835116789E-005   11395.715459999999        2.1960174664855003E-002   5.7399435900151730E-003  -1.0330299846827984E-002   2.3128358647227287E-002
   4.7862999053904787E-005   11395.715459999999        2.3272814229130745E-002   6.4111226238310337E-003  -1.1307492852210999E-002   2.5928083807229996E-002
   6.3095998484641314E-005   11395.715459999999        2.4683222174644470E-002   7.1429084055125713E-003  -1.2376008555293083E-002   2.9056767001748085E-002
   8.3175997133366764E-005   11395.715459999999        2.6201995089650154E-002   7.9411333426833153E-003  -1.3539751060307026E-002   3.2556999474763870E-002
   1.0964999819407240E-004   11395.715459999999        2.7841983363032341E-002   8.8126361370086670E-003  -1.4801432378590107E-002   3.6477502435445786E-002
   1.4453999756369740E-004   11395.715459999999        2.9617404565215111E-002   9.7647383809089661E-003  -1.6160868108272552E-002   4.0870130062103271E-002
   1.9054999575018883E-004   11395.715459999999        3.1547054648399353E-002   1.0806881822645664E-002  -1.7616115510463715E-002   4.5796383172273636E-002
   2.5119000929407775E-004   11395.715459999999        3.3651076257228851E-002   1.1948794126510620E-002  -1.9159313291311264E-002   5.1317233592271805E-002
   3.3112999517470598E-004   11395.715459999999        3.5955544561147690E-002   1.3202849775552750E-002  -2.0778058096766472E-002   5.7501818984746933E-002
   4.3652000022120774E-004   11395.715459999999        3.8491677492856979E-002   1.4583504758775234E-002  -2.2452123463153839E-002   6.4421512186527252E-002
   5.7544000446796417E-004   11395.715459999999        4.1296951472759247E-002   1.6107738018035889E-002  -2.4151092395186424E-002   7.2147235274314880E-002
   7.5857999036088586E-004   11395.715459999999        4.4418111443519592E-002   1.7796505242586136E-002  -2.5832425802946091E-002   8.0750375986099243E-002
   1.0000000474974513E-003   11395.715459999999        4.7911982983350754E-002   1.9674992188811302E-002  -2.7437323704361916E-002   9.0295597910881042E-002
   1.3183000264689326E-003   11395.715459999999        5.1849428564310074E-002   2.1774554625153542E-002  -2.8887415304780006E-002  0.10083959251642227     
   1.7377999611198902E-003   11395.715459999999        5.6315541267395020E-002   2.4132704362273216E-002  -3.0079105868935585E-002  0.11241693794727325     
   2.2909000981599092E-003   11395.715459999999        6.1418868601322174E-002   2.6797967031598091E-002  -3.0880080536007881E-002  0.12504644691944122     
   3.0199999455362558E-003   11395.715459999999        6.7289620637893677E-002   2.9829071834683418E-002  -3.1121848151087761E-002  0.13870513439178467     
   3.9810999296605587E-003   11395.715459999999        7.4088156223297119E-002   3.3299885690212250E-002  -3.0595023185014725E-002  0.15332567691802979     
   5.2481000311672688E-003   11395.715459999999        8.2009345293045044E-002   3.7302635610103607E-002  -2.9043598100543022E-002  0.16877958178520203     
   6.9182999432086945E-003   11395.715459999999        9.1285429894924164E-002   4.1951172053813934E-002  -2.6161374524235725E-002  0.18485659360885620     
   9.1201001778244972E-003   11395.715459999999       0.10218913108110428        4.7385573387145996E-002  -2.1591419354081154E-002  0.20124544203281403     
   1.2023000046610832E-002   11395.715459999999       0.11503052711486816        5.3775273263454437E-002  -1.4931481331586838E-002  0.21750728785991669     
   1.5848999843001366E-002   11395.715459999999       0.13013726472854614        6.1316277831792831E-002  -5.7542421855032444E-003  0.23303817212581635     
   2.0893000066280365E-002   11395.715459999999       0.14783746004104614        7.0232711732387543E-002   6.3676512800157070E-003  0.24705040454864502     
   2.7542000636458397E-002   11395.715459999999       0.16838516294956207        8.0753147602081299E-002   2.1796550601720810E-002  0.25852018594741821     
   3.6308001726865768E-002   11395.715459999999       0.19186341762542725        9.3078680336475372E-002   4.0745753794908524E-002  0.26616519689559937     
   4.7862999141216278E-002   11395.715459999999       0.21799363195896149       0.10730344802141190        6.3134282827377319E-002  0.26842883229255676     
   6.3096001744270325E-002   11395.715459999999       0.24587507545948029       0.12329178303480148        8.8409073650836945E-002  0.26353117823600769     
   8.3176001906394958E-002   11395.715459999999       0.27358669042587280       0.14045748114585876       0.11529117822647095       0.24963460862636566     
  0.10000000149011612        11395.715459999999       0.29036208987236023       0.15193200111389160       0.13303092122077942       0.23459275066852570     
  0.12500000000000000        11395.715459999999       0.30646896362304688       0.16477069258689880       0.15272796154022217       0.20978711545467377     
  0.15000000596046448        11395.715459999999       0.31396970152854919       0.17323459684848785       0.16586914658546448       0.18434919416904449     
  0.17499999701976776        11395.715459999999       0.31457564234733582       0.17793239653110504       0.17370158433914185       0.15974085032939911     
  0.20000000298023224        11395.715459999999       0.30966737866401672       0.17938768863677979       0.17721019685268402       0.13675509393215179     
  0.22499999403953552        11395.715459999999       0.30039256811141968       0.17806769907474518       0.17719306051731110       0.11580059677362442     
  0.25000000000000000        11395.715459999999       0.28772127628326416       0.17439687252044678       0.17431108653545380        9.7050353884696960E-002
  0.27500000596046448        11395.715459999999       0.27248087525367737       0.16876401007175446       0.16912136971950531        8.0528251826763153E-002
  0.30000001192092896        11395.715459999999       0.25537994503974915       0.16152633726596832       0.16210007667541504        6.6163226962089539E-002
  0.32499998807907104        11395.715459999999       0.23702560365200043       0.15301193296909332       0.15365858376026154        5.3825072944164276E-002
  0.34999999403953552        11395.715459999999       0.21793678402900696       0.14352132380008698       0.14415486156940460        4.3348848819732666E-002
  0.37500000000000000        11395.715459999999       0.19855487346649170       0.13332861661911011       0.13390190899372101        3.4551896154880524E-002
  0.40000000596046448        11395.715459999999       0.17925240099430084       0.12268235534429550       0.12317387014627457        2.7245741337537766E-002
  0.42500001192092896        11395.715459999999       0.16034039855003357       0.11180622130632401       0.11221058666706085        2.1244421601295471E-002
  0.44999998807907104        11395.715459999999       0.14207470417022705       0.10089969635009766       0.10122114419937134        1.6370156779885292E-002
  0.47499999403953552        11395.715459999999       0.12466160953044891        9.0138658881187439E-002   9.0386547148227692E-002   1.2457096017897129E-002
  0.50000000000000000        11395.715459999999       0.10826269537210464        7.9676017165184021E-002   7.9861834645271301E-002   9.3536013737320900E-003
  0.52499997615814209        11395.715459999999        9.2999398708343506E-002   6.9642320275306702E-002   6.9777853786945343E-002   6.9234375841915607E-003
  0.55000001192092896        11395.715459999999        7.8957028687000275E-002   6.0146424919366837E-002   6.0242619365453720E-002   5.0461450591683388E-003
  0.57499998807907104        11395.715459999999        6.6188514232635498E-002   5.1276251673698425E-002   5.1342651247978210E-002   3.6168089136481285E-003
  0.60000002384185791        11395.715459999999        5.4717864841222763E-002   4.3099507689476013E-002   4.3144032359123230E-002   2.5453839916735888E-003
  0.62500000000000000        11395.715459999999        4.4543433934450150E-002   3.5664554685354233E-002   3.5693511366844177E-002   1.7557158134877682E-003
  0.64999997615814209        11395.715459999999        3.5640928894281387E-002   2.9001297429203987E-002   2.9019521549344063E-002   1.1843576794490218E-003
  0.67500001192092896        11395.715459999999        2.7966316789388657E-002   2.3122169077396393E-002   2.3133236914873123E-002   7.7926978701725602E-004
  0.69999998807907104        11395.715459999999        2.1458573639392853E-002   1.8023204058408737E-002   1.8029673025012016E-002   4.9846858019009233E-004
  0.72500002384185791        11395.715459999999        1.6042308881878853E-002   1.3685218989849091E-002   1.3688842765986919E-002   3.0867912573739886E-004
  0.75000000000000000        11395.715459999999        1.1630311608314514E-002   1.0075069963932037E-002   1.0077011771500111E-002   1.8403278954792768E-004
  0.77499997615814209        11395.715459999999        8.1260260194540024E-003   7.1470546536147594E-003   7.1480530314147472E-003   1.0484128870302811E-004
  0.80000001192092896        11395.715459999999        5.4259607568383217E-003   4.8444294370710850E-003   4.8449323512613773E-003   5.6471450079698116E-005
  0.82499998807907104        11395.715459999999        3.4220740199089050E-003   3.1010732054710388E-003   3.1013388652354479E-003   2.8334899980109185E-005
  0.85000002384185791        11395.715459999999        2.0041465759277344E-003   1.8433191580697894E-003   1.8434844678267837E-003   1.3001680599700194E-005
  0.87500000000000000        11395.715459999999        1.0621865512803197E-003   9.9198881071060896E-004   9.9211581982672215E-004   5.4400538829213474E-006
  0.89999997615814209        11395.715459999999        4.8891699407249689E-004   4.6468715299852192E-004   4.6478910371661186E-004   2.3795191737008281E-006
  0.92500001192092896        11395.715459999999        1.8244181410409510E-004   1.7845739785116166E-004   1.7851361189968884E-004   1.7896953750096145E-006
  0.94999998807907104        11395.715459999999        4.9259473598795012E-005   5.2984345529694110E-005   5.2948515076423064E-005   2.4640610263304552E-006
  0.97500002384185791        11395.715459999999        7.9971096056397073E-006   1.4749009096703958E-005   1.4555809684679843E-005   3.6948404158465564E-006
   1.0000000000000000        11395.715459999999       -5.0548164836072829E-006   3.2923574053711491E-006   2.8664371711784042E-006   5.0230642045789864E-006
   9.9999997171806854E-010   14611.688230000000        3.1896978616714478E-003  -9.7387144342064857E-004  -1.1923927813768387E-003  -9.7450515022501349E-004
   1.3183000246996812E-009   14611.688230000000        3.3403204288333654E-003  -9.7317644394934177E-004  -1.2249283026903868E-003  -9.5986929954960942E-004
   1.7378000150003459E-009   14611.688230000000        3.4987742546945810E-003  -9.7001448739320040E-004  -1.2590055121108890E-003  -9.3957770150154829E-004
   2.2908999142146058E-009   14611.688230000000        3.6655759904533625E-003  -9.6412870334461331E-004  -1.2948446674272418E-003  -9.1280892957001925E-004
   3.0200000278313155E-009   14611.688230000000        3.8411694113165140E-003  -9.5524318749085069E-004  -1.3326739426702261E-003  -8.7865878595039248E-004
   3.9810998941902653E-009   14611.688230000000        4.0260641835629940E-003  -9.4305939273908734E-004  -1.3727626064792275E-003  -8.3611509762704372E-004
   5.2481001766579993E-009   14611.688230000000        4.2208125814795494E-003  -9.2725391732528806E-004  -1.4154191594570875E-003  -7.8405009116977453E-004
   6.9183001549788514E-009   14611.688230000000        4.4259824790060520E-003  -9.0747885406017303E-004  -1.4609890058636665E-003  -7.2121812263503671E-004
   9.1201002305751899E-009   14611.688230000000        4.6421932056546211E-003  -8.8335730833932757E-004  -1.5098667936399579E-003  -6.4623734215274453E-004
   1.2023000373062587E-008   14611.688230000000        4.8701157793402672E-003  -8.5448054596781731E-004  -1.5625003725290298E-003  -5.5757787777110934E-004
   1.5849000334355878E-008   14611.688230000000        5.1103695295751095E-003  -8.2042050780728459E-004  -1.6193714691326022E-003  -4.5359638170339167E-004
   2.0892999330612838E-008   14611.688230000000        5.3637567907571793E-003  -7.8069651499390602E-004  -1.6810558736324310E-003  -3.3243055804632604E-004
   2.7542000680114143E-008   14611.688230000000        5.6310323998332024E-003  -7.3480396531522274E-004  -1.7481745453551412E-003  -1.9208442245144397E-004
   3.6307998385609608E-008   14611.688230000000        5.9130699373781681E-003  -6.8218749947845936E-004  -1.8214398296549916E-003  -3.0341878300532699E-005
   4.7863000673942224E-008   14611.688230000000        6.2107094563543797E-003  -6.2226492445915937E-004  -1.9016237929463387E-003   1.5516148414462805E-004
   6.3096003088958241E-008   14611.688230000000        6.5249330364167690E-003  -5.5439275456592441E-004  -1.9896102603524923E-003   3.6704877857118845E-004
   8.3175997644957533E-008   14611.688230000000        6.8567274138331413E-003  -4.7789022210054100E-004  -2.0863658282905817E-003   6.0813053278252482E-004
   1.0965000285523274E-007   14611.688230000000        7.2072320617735386E-003  -3.9200347964651883E-004  -2.1929917857050896E-003   8.8152114767581224E-004
   1.4453999597208167E-007   14611.688230000000        7.5774658471345901E-003  -2.9597000684589148E-004  -2.3106480948626995E-003   1.1904390994459391E-003
   1.9054999711443088E-007   14611.688230000000        7.9688923433423042E-003  -1.8887077749241143E-004  -2.4407429154962301E-003   1.5386878512799740E-003
   2.5118998792095226E-007   14611.688230000000        8.3826156333088875E-003  -6.9839239586144686E-005  -2.5846825446933508E-003   1.9299911800771952E-003
   3.3112999631157436E-007   14611.688230000000        8.8201519101858139E-003   6.2149476434569806E-005  -2.7441373094916344E-003   2.3686881177127361E-003
   4.3651999703797628E-007   14611.688230000000        9.2830527573823929E-003   2.0818146003875881E-004  -2.9209295753389597E-003   2.8594371397048235E-003
   5.7544002629583701E-007   14611.688230000000        9.7728837281465530E-003   3.6939486744813621E-004  -3.1170330476015806E-003   3.4072045236825943E-003
   7.5857997217099182E-007   14611.688230000000        1.0291468352079391E-002   5.4706278024241328E-004  -3.3346810378134251E-003   4.0175751782953739E-003
   9.9999999747524271E-007   14611.688230000000        1.0840674862265587E-002   7.4252724880352616E-004  -3.5762963816523552E-003   4.6965694054961205E-003
   1.3182999509808724E-006   14611.688230000000        1.1422650888562202E-002   9.5728377345949411E-004  -3.8446031976491213E-003   5.4509881883859634E-003
   1.7377999483869644E-006   14611.688230000000        1.2039405293762684E-002   1.1928312014788389E-003  -4.1424478404223919E-003   6.2879496254026890E-003
   2.2909000563231530E-006   14611.688230000000        1.2693610042333603E-002   1.4509765896946192E-003  -4.4731860980391502E-003   7.2160498239099979E-003
   3.0199998946045525E-006   14611.688230000000        1.3387769460678101E-002   1.7335226293653250E-003  -4.8402929678559303E-003   8.2443580031394958E-003
   3.9810997805034276E-006   14611.688230000000        1.4124770648777485E-002   2.0424809772521257E-003  -5.2476287819445133E-003   9.3832938000559807E-003
   5.2481000238913111E-006   14611.688230000000        1.4907827600836754E-002   2.3800577037036419E-003  -5.6994133628904819E-003   1.0644731111824512E-002
   6.9183001869532745E-006   14611.688230000000        1.5740403905510902E-002   2.7486218605190516E-003  -6.2001617625355721E-003   1.2042045593261719E-002
   9.1201000032015145E-006   14611.688230000000        1.6626402735710144E-002   3.1507872045040131E-003  -6.7547573707997799E-003   1.3590609654784203E-002
   1.2022999726468697E-005   14611.688230000000        1.7570212483406067E-002   3.5894373431801796E-003  -7.3684314265847206E-003   1.5308115631341934E-002
   1.5849000192247331E-005   14611.688230000000        1.8576350063085556E-002   4.0675499476492405E-003  -8.0464249476790428E-003   1.7214087769389153E-002
   2.0892999600619078E-005   14611.688230000000        1.9650517031550407E-002   4.5886873267591000E-003  -8.7945554405450821E-003   1.9332053139805794E-002
   2.7542000680114143E-005   14611.688230000000        2.0798731595277786E-002   5.1565831527113914E-003  -9.6184592694044113E-003   2.1688140928745270E-002
   3.6307999835116789E-005   14611.688230000000        2.2028168663382530E-002   5.7755322195589542E-003  -1.0523905977606773E-002   2.4312820285558701E-002
   4.7862999053904787E-005   14611.688230000000        2.3346656933426857E-002   6.4501222223043442E-003  -1.1516080237925053E-002   2.7239939197897911E-002
   6.3095998484641314E-005   14611.688230000000        2.4763643741607666E-002   7.1856961585581303E-003  -1.2599823065102100E-002   3.0508683994412422E-002
   8.3175997133366764E-005   14611.688230000000        2.6289854198694229E-002   7.9881399869918823E-003  -1.3778744265437126E-002   3.4162539988756180E-002
   1.0964999819407240E-004   14611.688230000000        2.7938282117247581E-002   8.8643580675125122E-003  -1.5055167488753796E-002   3.8251072168350220E-002
   1.4453999756369740E-004   14611.688230000000        2.9723307117819786E-002   9.8217464983463287E-003  -1.6428396105766296E-002   4.2826727032661438E-002
   1.9054999575018883E-004   14611.688230000000        3.1663939356803894E-002   1.0869841091334820E-002  -1.7895845696330070E-002   4.7951512038707733E-002
   2.5119000929407775E-004   14611.688230000000        3.3780544996261597E-002   1.2018472887575626E-002  -1.9448837265372276E-002   5.3686346858739853E-002
   3.3112999517470598E-004   14611.688230000000        3.6099471151828766E-002   1.3280141167342663E-002  -2.1073982119560242E-002   6.0100015252828598E-002
   4.3652000022120774E-004   14611.688230000000        3.8652248680591583E-002   1.4669451862573624E-002  -2.2749857977032661E-002   6.7262880504131317E-002
   5.7544000446796417E-004   14611.688230000000        4.1476707905530930E-002   1.6203552484512329E-002  -2.4444634094834328E-002   7.5244031846523285E-002
   7.5857999036088586E-004   14611.688230000000        4.4619988650083542E-002   1.7903596162796021E-002  -2.6114143431186676E-002   8.4112137556076050E-002
   1.0000000474974513E-003   14611.688230000000        4.8139341175556183E-002   1.9794989377260208E-002  -2.7697738260030746E-002   9.3927897512912750E-002
   1.3183000264689326E-003   14611.688230000000        5.2106093615293503E-002   2.1909344941377640E-002  -2.9115015640854836E-002  0.10474277287721634     
   1.7377999611198902E-003   14611.688230000000        5.6605767458677292E-002   2.4284433573484421E-002  -3.0260240659117699E-002  0.11658430844545364     
   2.2909000981599092E-003   14611.688230000000        6.1747327446937561E-002   2.6969067752361298E-002  -3.0998902395367622E-002  0.12946270406246185     
   3.0199999455362558E-003   14611.688230000000        6.7661263048648834E-002   3.0022243037819862E-002  -3.1160468235611916E-002  0.14334423840045929     
   3.9810999296605587E-003   14611.688230000000        7.4508011341094971E-002   3.3518042415380478E-002  -3.0533870682120323E-002  0.15814867615699768     
   5.2481000311672688E-003   14611.688230000000        8.2482106983661652E-002   3.7548799067735672E-002  -2.8862090781331062E-002  0.17373254895210266     
   6.9182999432086945E-003   14611.688230000000        9.1814875602722168E-002   4.2228270322084427E-002  -2.5839066132903099E-002  0.18986846506595612     
   9.1201001778244972E-003   14611.688230000000       0.10277713835239410        4.7696087509393692E-002  -2.1109687164425850E-002  0.20622634887695312     
   1.2023000046610832E-002   14611.688230000000       0.11567565798759460        5.4120656102895737E-002  -1.4275949448347092E-002  0.22234749794006348     
   1.5848999843001366E-002   14611.688230000000       0.13083271682262421        6.1696052551269531E-002  -4.9181277863681316E-003  0.23760840296745300     
   2.0893000066280365E-002   14611.688230000000       0.14856821298599243        7.0643141865730286E-002   7.3794615454971790E-003  0.25120392441749573     
   2.7542000636458397E-002   14611.688230000000       0.16912430524826050        8.1185281276702881E-002   2.2962439805269241E-002  0.26209837198257446     
   3.6308001726865768E-002   14611.688230000000       0.19256760179996490        9.3515694141387939E-002   4.2022015899419785E-002  0.26900744438171387     
   4.7862999141216278E-002   14611.688230000000       0.21859818696975708       0.10771721601486206        6.4450167119503021E-002  0.27038958668708801     
   6.3096001744270325E-002   14611.688230000000       0.24629017710685730       0.12363902479410172        8.9664004743099213E-002  0.26450505852699280     
   8.3176001906394958E-002   14611.688230000000       0.27369719743728638       0.14067648351192474       0.11635658144950867       0.24959120154380798     
  0.10000000149011612        14611.688230000000       0.29019656777381897       0.15202173590660095       0.13388893008232117       0.23390962183475494     
  0.12500000000000000        14611.688230000000       0.30589085817337036       0.16464975476264954       0.15324680507183075       0.20844165980815887     
  0.15000000596046448        14611.688230000000       0.31300175189971924       0.17289671301841736       0.16604742407798767       0.18260970711708069     
  0.17499999701976776        14611.688230000000       0.31325775384902954       0.17738378047943115       0.17355982959270477       0.15780597925186157     
  0.20000000298023224        14611.688230000000       0.30804890394210815       0.17864312231540680       0.17678034305572510       0.13476854562759399     
  0.22499999403953552        14611.688230000000       0.29852733016014099       0.17714780569076538       0.17651256918907166       0.11386303603649139     
  0.25000000000000000        14611.688230000000       0.28566423058509827       0.17332607507705688       0.17341957986354828        9.5228992402553558E-002
  0.27500000596046448        14611.688230000000       0.27028581500053406       0.16756895184516907       0.16805854439735413        7.8864574432373047E-002
  0.30000001192092896        14611.688230000000       0.25309789180755615       0.16023468971252441       0.16090448200702667        6.4679257571697235E-002
  0.32499998807907104        14611.688230000000       0.23470377922058105       0.15165139734745026       0.15236671268939972        5.2528426051139832E-002
  0.34999999403953552        14611.688230000000       0.21561789512634277       0.14211885631084442       0.14280068874359131        4.2236786335706711E-002
  0.37500000000000000        14611.688230000000       0.19627664983272552       0.13190983235836029       0.13251650333404541        3.3614564687013626E-002
  0.40000000596046448        14611.688230000000       0.17704735696315765       0.12127101421356201       0.12178516387939453        2.6468731462955475E-002
  0.42500001192092896        14611.688230000000       0.15823578834533691       0.11042386293411255       0.11084326356649399        2.0610729232430458E-002
  0.44999998807907104        14611.688230000000       0.14009259641170502        9.9565356969833374E-002   9.9896565079689026E-002   1.5861699357628822E-002
  0.47499999403953552        14611.688230000000       0.12281899899244308        8.8868685066699982E-002   8.9122749865055084E-002   1.2055814266204834E-002
  0.50000000000000000        14611.688230000000       0.10657178610563278        7.8483939170837402E-002   7.8673556447029114E-002   9.0422499924898148E-003
  0.52499997615814209        14611.688230000000        9.1467894613742828E-002   6.8538792431354523E-002   6.8676590919494629E-002   6.6861095838248730E-003
  0.55000001192092896        14611.688230000000        7.7588483691215515E-002   5.9139274060726166E-002   5.9236772358417511E-002   4.8685907386243343E-003
  0.57499998807907104        14611.688230000000        6.4982727169990540E-002   5.0370510667562485E-002   5.0437625497579575E-002   3.4865867346525192E-003
  0.60000002384185791        14611.688230000000        5.3671296685934067E-002   4.2297542095184326E-002   4.2342439293861389E-002   2.4518913123756647E-003
  0.62500000000000000        14611.688230000000        4.3649632483720779E-002   3.4966230392456055E-002   3.4995365887880325E-002   1.6901241615414619E-003
  0.64999997615814209        14611.688230000000        3.4891001880168915E-002   2.8404178097844124E-002   2.8422480449080467E-002   1.1394846951588988E-003
  0.67500001192092896        14611.688230000000        2.7349384501576424E-002   2.2621763870120049E-002   2.2632861509919167E-002   7.4941030470654368E-004
  0.69999998807907104        14611.688230000000        2.0962215960025787E-002   1.7613241448998451E-002   1.7619717866182327E-002   4.7920263023115695E-004
  0.72500002384185791        14611.688230000000        1.5653032809495926E-002   1.3357948511838913E-002   1.3361571356654167E-002   2.9667280614376068E-004
  0.75000000000000000        14611.688230000000        1.1334002017974854E-002   9.8215937614440918E-003   9.8235327750444412E-003   1.7684322665445507E-004
  0.77499997615814209        14611.688230000000        7.9083768650889397E-003   6.9576720707118511E-003   6.9586676545441151E-003   1.0073467274196446E-004
  0.80000001192092896        14611.688230000000        5.2728941664099693E-003   4.7090034931898117E-003   4.7095036134123802E-003   5.4259537137113512E-005
  0.82499998807907104        14611.688230000000        3.3201372716575861E-003   3.0094005633145571E-003   3.0096631962805986E-003   2.7233792934566736E-005
  0.85000002384185791        14611.688230000000        1.9408821826800704E-003   1.7855070764198899E-003   1.7856690101325512E-003   1.2514368791016750E-005
  0.87500000000000000        14611.688230000000        1.0264697484672070E-003   9.5882819732651114E-004   9.5895054982975125E-004   5.2626187425630633E-006
  0.89999997615814209        14611.688230000000        4.7125414130277932E-004   4.4801205513067544E-004   4.4810780673287809E-004   2.3297504867514363E-006
  0.92500001192092896        14611.688230000000        1.7522054258733988E-004   1.7148135520983487E-004   1.7153004591818899E-004   1.7559571006131591E-006
  0.94999998807907104        14611.688230000000        4.6935871068853885E-005   5.0594080676091835E-005   5.0550326704978943E-005   2.3717752810625825E-006
  0.97500002384185791        14611.688230000000        7.1907888923306018E-006   1.3723086340178270E-005   1.3523492270905990E-005   3.4878050882980460E-006
   1.0000000000000000        14611.688230000000       -5.6297303672181442E-006   2.3648879050597316E-006   1.9371107100596419E-006   4.6569762162107509E-006
   9.9999997171806854E-010   18735.237260000002        3.1965381931513548E-003  -9.7355450270697474E-004  -1.1954201618209481E-003  -9.9322071764618158E-004
   1.3183000246996812E-009   18735.237260000002        3.3475230447947979E-003  -9.7273243591189384E-004  -1.2284341501072049E-003  -9.7657309379428625E-004
   1.7378000150003459E-009   18735.237260000002        3.5063608083873987E-003  -9.6943089738488197E-004  -1.2630536220967770E-003  -9.5391529612243176E-004
   2.2908999142146058E-009   18735.237260000002        3.6735683679580688E-003  -9.6339202718809247E-004  -1.2995059369131923E-003  -9.2438340652734041E-004
   3.0200000278313155E-009   18735.237260000002        3.8495918270200491E-003  -9.5433875685557723E-004  -1.3380271848291159E-003  -8.8702817447483540E-004
   3.9810998941902653E-009   18735.237260000002        4.0349420160055161E-003  -9.4197154976427555E-004  -1.3788951328024268E-003  -8.4078800864517689E-004
   5.2481001766579993E-009   18735.237260000002        4.2301733046770096E-003  -9.2596554895862937E-004  -1.4224273618310690E-003  -7.8448076965287328E-004
   6.9183001549788514E-009   18735.237260000002        4.4358544982969761E-003  -9.0597168309614062E-004  -1.4689794043079019E-003  -7.1680266410112381E-004
   9.1201002305751899E-009   18735.237260000002        4.6526077203452587E-003  -8.8161148596554995E-004  -1.5189561527222395E-003  -6.3630839576944709E-004
   1.2023000373062587E-008   18735.237260000002        4.8811053857207298E-003  -8.5247470997273922E-004  -1.5728174475952983E-003  -5.4139894200488925E-004
   1.5849000334355878E-008   18735.237260000002        5.1219691522419453E-003  -8.1813160795718431E-004  -1.6310568898916245E-003  -4.3035930139012635E-004
   2.0892999330612838E-008   18735.237260000002        5.3760036826133728E-003  -7.7809963840991259E-004  -1.6942638903856277E-003  -3.0124574550427496E-004
   2.7542000680114143E-008   18735.237260000002        5.6439670734107494E-003  -7.3187239468097687E-004  -1.7630733782425523E-003  -1.5197752509266138E-004
   3.6307998385609608E-008   18735.237260000002        5.9267352335155010E-003  -6.7889207275584340E-004  -1.8382134148851037E-003   1.9755065295612440E-005
   4.7863000673942224E-008   18735.237260000002        6.2251514755189419E-003  -6.1857450054958463E-004  -1.9204717827960849E-003   2.1641403145622462E-004
   6.3096003088958241E-008   18735.237260000002        6.5402016043663025E-003  -5.5027357302606106E-004  -2.0107503514736891E-003   4.4073077151551843E-004
   8.3175997644957533E-008   18735.237260000002        6.8728751502931118E-003  -4.7330584493465722E-004  -2.1100342273712158E-003   6.9563032593578100E-004
   1.0965000285523274E-007   18735.237260000002        7.2243162430822849E-003  -3.8691447116434574E-004  -2.2194450721144676E-003   9.8435452673584223E-004
   1.4453999597208167E-007   18735.237260000002        7.5955479405820370E-003  -2.9033390455879271E-004  -2.3401638027280569E-003   1.3102513039484620E-003
   1.9054999711443088E-007   18735.237260000002        7.9880394041538239E-003  -1.8264137906953692E-004  -2.4736230261623859E-003   1.6772821545600891E-003
   2.5118998792095226E-007   18735.237260000002        8.4028989076614380E-003  -6.2966821133159101E-005  -2.6212525554001331E-003   2.0893211476504803E-003
   3.3112999631157436E-007   18735.237260000002        8.8416496291756630E-003   6.9718902523163706E-005  -2.7847499586641788E-003   2.5508883409202099E-003
   4.3651999703797628E-007   18735.237260000002        9.3058506026864052E-003   2.1650650887750089E-004  -2.9659662395715714E-003   3.0668380204588175E-003
   5.7544002629583701E-007   18735.237260000002        9.7970739006996155E-003   3.7853902904316783E-004  -3.1669051386415958E-003   3.6423474084585905E-003
   7.5857997217099182E-007   18735.237260000002        1.0317153297364712E-002   5.5709521984681487E-004  -3.3898332621902227E-003   4.2832423932850361E-003
   9.9999999747524271E-007   18735.237260000002        1.0867965407669544E-002   7.5352308340370655E-004  -3.6372072063386440E-003   4.9958070740103722E-003
   1.3182999509808724E-006   18735.237260000002        1.1451669968664646E-002   9.6932525048032403E-004  -3.9117885753512383E-003   5.7871448807418346E-003
   1.7377999483869644E-006   18735.237260000002        1.2070287019014359E-002   1.2060076696798205E-003  -4.2164586484432220E-003   6.6646910272538662E-003
   2.2909000563231530E-006   18735.237260000002        1.2726505286991596E-002   1.4653863618150353E-003  -4.5546148903667927E-003   7.6374313794076443E-003
   3.0199998946045525E-006   18735.237260000002        1.3422846794128418E-002   1.7492732731625438E-003  -4.9297697842121124E-003   8.7148435413837433E-003
   3.9810997805034276E-006   18735.237260000002        1.4162217266857624E-002   2.0596908871084452E-003  -5.3458213806152344E-003   9.9078146740794182E-003
   5.2481000238913111E-006   18735.237260000002        1.4947854913771152E-002   2.3988576140254736E-003  -5.8070248924195766E-003   1.1228743009269238E-002
   6.9183001869532745E-006   18735.237260000002        1.5783248469233513E-002   2.7691565919667482E-003  -6.3179251737892628E-003   1.2691585347056389E-002
   9.1201000032015145E-006   18735.237260000002        1.6672333702445030E-002   3.1732171773910522E-003  -6.8834275007247925E-003   1.4312360435724258E-002
   1.2022999726468697E-005   18735.237260000002        1.7619537189602852E-002   3.6139418371021748E-003  -7.5087747536599636E-003   1.6109474003314972E-002
   1.5849000192247331E-005   18735.237260000002        1.8629420548677444E-002   4.0943287312984467E-003  -8.1991963088512421E-003   1.8103195354342461E-002
   2.0892999600619078E-005   18735.237260000002        1.9707735627889633E-002   4.6179643832147121E-003  -8.9604826644062996E-003   2.0317904651165009E-002
   2.7542000680114143E-005   18735.237260000002        2.0860562101006508E-002   5.1886127330362797E-003  -9.7982082515954971E-003   2.2780591621994972E-002
   3.6307999835116789E-005   18735.237260000002        2.2095147520303726E-002   5.8106002397835255E-003  -1.0718038305640221E-002   2.5522660464048386E-002
   4.7862999053904787E-005   18735.237260000002        2.3419406265020370E-002   6.4885546453297138E-003  -1.1725003831088543E-002   2.8578862547874451E-002
   6.3095998484641314E-005   18735.237260000002        2.4842889979481697E-002   7.2278645820915699E-003  -1.2823726050555706E-002   3.1989306211471558E-002
   8.3175997133366764E-005   18735.237260000002        2.6376441121101379E-002   8.0344695597887039E-003  -1.4017510227859020E-002   3.5798322409391403E-002
   1.0964999819407240E-004   18735.237260000002        2.8033198788762093E-002   8.9153386652469635E-003  -1.5308283269405365E-002   4.0056239813566208E-002
   1.4453999756369740E-004   18735.237260000002        2.9827706515789032E-002   9.8779425024986267E-003  -1.6694825142621994E-002   4.4816002249717712E-002
   1.9054999575018883E-004   18735.237260000002        3.1779177486896515E-002   1.0931907221674919E-002  -1.8173903226852417E-002   5.0140038132667542E-002
   2.5119000929407775E-004   18735.237260000002        3.3908199518918991E-002   1.2087167240679264E-002  -1.9736018031835556E-002   5.6089095771312714E-002
   3.3112999517470598E-004   18735.237260000002        3.6241386085748672E-002   1.3356344774365425E-002  -2.1366784349083900E-002   6.2731459736824036E-002
   4.3652000022120774E-004   18735.237260000002        3.8810584694147110E-002   1.4754191040992737E-002  -2.3043593391776085E-002   7.0136331021785736E-002
   5.7544000446796417E-004   18735.237260000002        4.1653953492641449E-002   1.6298018395900726E-002  -2.4733213707804680E-002   7.8370802104473114E-002
   7.5857999036088586E-004   18735.237260000002        4.4819027185440063E-002   1.8009176477789879E-002  -2.6389865204691887E-002   8.7500639259815216E-002
   1.0000000474974513E-003   18735.237260000002        4.8363476991653442E-002   1.9913284108042717E-002  -2.7951091527938843E-002   9.7582451999187469E-002
   1.3183000264689326E-003   18735.237260000002        5.2359059453010559E-002   2.2042201831936836E-002  -2.9334504157304764E-002  0.10866224765777588     
   1.7377999611198902E-003   18735.237260000002        5.6891724467277527E-002   2.4433957412838936E-002  -3.0432295054197311E-002  0.12076046317815781     
   2.2909000981599092E-003   18735.237260000002        6.2070831656455994E-002   2.7137635275721550E-002  -3.1107844784855843E-002  0.13387858867645264     
   3.0199999455362558E-003   18735.237260000002        6.8027131259441376E-002   3.0212482437491417E-002  -3.1188694760203362E-002  0.14797207713127136     
   3.9810999296605587E-003   18735.237260000002        7.4921086430549622E-002   3.3732790499925613E-002  -3.0462229624390602E-002  0.16294792294502258     
   5.2481000311672688E-003   18735.237260000002        8.2946918904781342E-002   3.7790976464748383E-002  -2.8670577332377434E-002  0.17864783108234406     
   6.9182999432086945E-003   18735.237260000002        9.2334978282451630E-002   4.2500697076320648E-002  -2.5507975369691849E-002  0.19482769072055817     
   9.1201001778244972E-003   18735.237260000002       0.10335420072078705        4.8001106828451157E-002  -2.0621307194232941E-002  0.21113917231559753     
   1.2023000046610832E-002   18735.237260000002       0.11630804091691971        5.4459586739540100E-002  -1.3616954907774925E-002  0.22710452973842621     
   1.5848999843001366E-002   18735.237260000002       0.13151343166828156        6.2068276107311249E-002  -4.0828674100339413E-003  0.24208183586597443     
   2.0893000066280365E-002   18735.237260000002       0.14928220212459564        7.1044802665710449E-002   8.3849970251321793E-003  0.25524994730949402     
   2.7542000636458397E-002   18735.237260000002       0.16984480619430542        8.1607379019260406E-002   2.4115735664963722E-002  0.26556292176246643     
   3.6308001726865768E-002   18735.237260000002       0.19325169920921326        9.3941457569599152E-002   4.3278917670249939E-002  0.27173641324043274     
   4.7862999141216278E-002   18735.237260000002       0.21918225288391113       0.10811882466077805        6.5740257501602173E-002  0.27224570512771606     
   6.3096001744270325E-002   18735.237260000002       0.24668608605861664       0.12397387623786926        9.0888164937496185E-002  0.26539251208305359     
   8.3176001906394958E-002   18735.237260000002       0.27379259467124939       0.14088405668735504       0.11738917231559753       0.24948911368846893     
  0.10000000149011612        18735.237260000002       0.29002067446708679       0.15210175514221191       0.13471512496471405       0.23319067060947418     
  0.12500000000000000        18735.237260000002       0.30531084537506104       0.16452269256114960       0.15373833477497101       0.20709054172039032     
  0.15000000596046448        18735.237260000002       0.31204116344451904       0.17255720496177673       0.16620495915412903       0.18088862299919128     
  0.17499999701976776        18735.237260000002       0.31195661425590515       0.17683853209018707       0.17340494692325592       0.15590727329254150     
  0.20000000298023224        18735.237260000002       0.30645623803138733       0.17790715396404266       0.17634521424770355       0.13283018767833710     
  0.22499999403953552        18735.237260000002       0.29669624567031860       0.17624168097972870       0.17583450675010681       0.11198077350854874     
  0.25000000000000000        18735.237260000002       0.28364866971969604       0.17227397859096527       0.17253768444061279        9.3466021120548248E-002
  0.27500000596046448        18735.237260000002       0.26813849806785583       0.16639718413352966       0.16701187193393707        7.7259257435798645E-002
  0.30000001192092896        18735.237260000002       0.25086867809295654       0.15897040069103241       0.15973071753978729        6.3251301646232605E-002
  0.32499998807907104        18735.237260000002       0.23243865370750427       0.15032169222831726       0.15110149979591370        5.1283847540616989E-002
  0.34999999403953552        18735.237260000002       0.21335834264755249       0.14075008034706116       0.14147706329822540        4.1171833872795105E-002
  0.37500000000000000        18735.237260000002       0.19405920803546906       0.13052690029144287       0.13116462528705597        3.2718863338232040E-002
  0.40000000596046448        18735.237260000002       0.17490345239639282       0.11989698559045792       0.12043208628892899        2.5727711617946625E-002
  0.42500001192092896        18735.237260000002       0.15619166195392609       0.10907958447933197       0.10951282829046249        2.0007524639368057E-002
  0.44999998807907104        18735.237260000002       0.13816939294338226        9.8269216716289520E-002   9.8609350621700287E-002   1.5378561802208424E-002
  0.47499999403953552        18735.237260000002       0.12103291600942612        8.7636396288871765E-002   8.7896063923835754E-002   1.1675154790282249E-002
  0.50000000000000000        18735.237260000002       0.10493436455726624        7.7328450977802277E-002   7.7521495521068573E-002   8.7473653256893158E-003
  0.52499997615814209        18735.237260000002        8.9986294507980347E-002   6.7470274865627289E-002   6.7610092461109161E-002   6.4616664312779903E-003
  0.55000001192092896        18735.237260000002        7.6265841722488403E-002   5.8165099471807480E-002   5.8263737708330154E-002   4.7009075060486794E-003
  0.57499998807907104        18735.237260000002        6.3818536698818207E-002   4.9495350569486618E-002   4.9563080072402954E-002   3.3637608867138624E-003
  0.60000002384185791        18735.237260000002        5.2661851048469543E-002   4.1523486375808716E-002   4.1568692773580551E-002   2.3638103157281876E-003
  0.62500000000000000        18735.237260000002        4.2788434773683548E-002   3.4292943775653839E-002   3.4322224557399750E-002   1.6283919103443623E-003
  0.64999997615814209        18735.237260000002        3.4169204533100128E-002   2.7829112485051155E-002   2.7847472578287125E-002   1.0972884483635426E-003
  0.67500001192092896        18735.237260000002        2.6756245642900467E-002   2.2140398621559143E-002   2.2151513025164604E-002   7.2135112714022398E-004
  0.69999998807907104        18735.237260000002        2.0485552027821541E-002   1.7219353467226028E-002   1.7225829884409904E-002   4.6110694529488683E-004
  0.72500002384185791        18735.237260000002        1.5279659070074558E-002   1.3043909333646297E-002   1.3047527521848679E-002   2.8539862250909209E-004
  0.75000000000000000        18735.237260000002        1.1050165630877018E-002   9.5786908641457558E-003   9.5806252211332321E-003   1.7009211296681315E-004
  0.77499997615814209        18735.237260000002        7.7001787722110748E-003   6.7764502018690109E-003   6.7774420604109764E-003   9.6877425676211715E-005
  0.80000001192092896        18735.237260000002        5.1266956143081188E-003   4.5796143822371960E-003   4.5801117084920406E-003   5.2180541388224810E-005
  0.82499998807907104        18735.237260000002        3.2229365315288305E-003   2.9219633433967829E-003   2.9222231823951006E-003   2.6197243641945533E-005
  0.85000002384185791        18735.237260000002        1.8806696170940995E-003   1.7304705688729882E-003   1.7306291265413165E-003   1.2053492355335038E-005
  0.87500000000000000        18735.237260000002        9.9254795350134373E-004   9.2732696793973446E-004   9.2744478024542332E-004   5.0916373766085599E-006
  0.89999997615814209        18735.237260000002        4.5452034100890160E-004   4.3220960651524365E-004   4.3229939183220267E-004   2.2771448584535392E-006
  0.92500001192092896        18735.237260000002        1.6839909949339926E-004   1.6488757682964206E-004   1.6492913709953427E-004   1.7168714521176298E-006
  0.94999998807907104        18735.237260000002        4.4748790969606489E-005   4.8339414206566289E-005   4.8288304242305458E-005   2.2769575025449740E-006
  0.97500002384185791        18735.237260000002        6.4373730310762767E-006   1.2757261174556334E-005   1.2551969120977446E-005   3.2863722481124569E-006
   1.0000000000000000        18735.237260000002       -6.1542932598968036E-006   1.5027920881038881E-006   1.0738934861365124E-006   4.3104805627081078E-006
   9.9999997171806854E-010   24022.488679999999        3.2032644376158714E-003  -9.7323791123926640E-004  -1.1985680321231484E-003  -1.0112068848684430E-003
   1.3183000246996812E-009   24022.488679999999        3.3546059858053923E-003  -9.7229058155789971E-004  -1.2320736423134804E-003  -9.9244911689311266E-004
   1.7378000150003459E-009   24022.488679999999        3.5138209350407124E-003  -9.6885155653581023E-004  -1.2672493467107415E-003  -9.6731685334816575E-004
   2.2908999142146058E-009   24022.488679999999        3.6814280319958925E-003  -9.6266181208193302E-004  -1.3043300714343786E-003  -9.3490257859230042E-004
   3.0200000278313155E-009   24022.488679999999        3.8578745443373919E-003  -9.5344334840774536E-004  -1.3435595901682973E-003  -8.9421123266220093E-004
   3.9810998941902653E-009   24022.488679999999        4.0436726994812489E-003  -9.4089540652930737E-004  -1.3852240517735481E-003  -8.4413093281909823E-004
   5.2481001766579993E-009   24022.488679999999        4.2393784970045090E-003  -9.2469196533784270E-004  -1.4296504668891430E-003  -7.8342447523027658E-004
   6.9183001549788514E-009   24022.488679999999        4.4455626048147678E-003  -9.0448249829933047E-004  -1.4772040303796530E-003  -7.1072869468480349E-004
   9.1201002305751899E-009   24022.488679999999        4.6628494746983051E-003  -8.7988725863397121E-004  -1.5283005777746439E-003  -6.2453385908156633E-004
   1.2023000373062587E-008   24022.488679999999        4.8919129185378551E-003  -8.5049431072548032E-004  -1.5834113582968712E-003  -5.2317098015919328E-004
   1.5849000334355878E-008   24022.488679999999        5.1333769224584103E-003  -8.1587245222181082E-004  -1.6430419636890292E-003  -4.0485212230123580E-004
   2.0892999330612838E-008   24022.488679999999        5.3880489431321621E-003  -7.7553716255351901E-004  -1.7077955417335033E-003  -2.6755096041597426E-004
   2.7542000680114143E-008   24022.488679999999        5.6566889397799969E-003  -7.2898017242550850E-004  -1.7783209914341569E-003  -1.0910059791058302E-004
   3.6307998385609608E-008   24022.488679999999        5.9401760809123516E-003  -6.7564164055511355E-004  -1.8553617410361767E-003   7.2903596446849406E-005
   4.7863000673942224E-008   24022.488679999999        6.2393564730882645E-003  -6.1493500834330916E-004  -1.9397217547520995E-003   2.8102277428843081E-004
   6.3096003088958241E-008   24022.488679999999        6.5552196465432644E-003  -5.4621178423985839E-004  -2.0323204807937145E-003   5.1809829892590642E-004
   8.3175997644957533E-008   24022.488679999999        6.8887583911418915E-003  -4.6878584544174373E-004  -2.1341615356504917E-003   7.8717165160924196E-004
   1.0965000285523274E-007   24022.488679999999        7.2411210276186466E-003  -3.8189746555872262E-004  -2.2463873028755188E-003   1.0916142491623759E-003
   1.4453999597208167E-007   24022.488679999999        7.6133348047733307E-003  -2.8477809973992407E-004  -2.3701989557594061E-003   1.4349055709317327E-003
   1.9054999711443088E-007   24022.488679999999        8.0068744719028473E-003  -1.7650122754275799E-004  -2.5070540141314268E-003   1.8211678834632039E-003
   2.5118998792095226E-007   24022.488679999999        8.4228524938225746E-003  -5.6193362979684025E-005  -2.6584055740386248E-003   2.2544285748153925E-003
   3.3112999631157436E-007   24022.488679999999        8.8627990335226059E-003   7.7178869105409831E-005  -2.8259779792279005E-003   2.7393919881433249E-003
   4.3651999703797628E-007   24022.488679999999        9.3282805755734444E-003   2.2471073316410184E-004  -3.0116515699774027E-003   3.2811120618134737E-003
   5.7544002629583701E-007   24022.488679999999        9.8208747804164886E-003   3.8755006971769035E-004  -3.2174594234675169E-003   3.8849802222102880E-003
   7.5857997217099182E-007   24022.488679999999        1.0342424735426903E-002   5.6698120897635818E-004  -3.4457007423043251E-003   4.5570689253509045E-003
   9.9999999747524271E-007   24022.488679999999        1.0894818231463432E-002   7.6435814844444394E-004  -3.6988658830523491E-003   5.3039304912090302E-003
   1.3182999509808724E-006   24022.488679999999        1.1480225250124931E-002   9.8119035828858614E-004  -3.9797537028789520E-003   6.1329747550189495E-003
   1.7377999483869644E-006   24022.488679999999        1.2100677937269211E-002   1.2189910048618913E-003  -4.2912797071039677E-003   7.0519610308110714E-003
   2.2909000563231530E-006   24022.488679999999        1.2758881784975529E-002   1.4795848401263356E-003  -4.6368828043341637E-003   8.0702686682343483E-003
   3.0199998946045525E-006   24022.488679999999        1.3457372784614563E-002   1.7647930653765798E-003  -5.0201104022562504E-003   9.1977883130311966E-003
   3.9810997805034276E-006   24022.488679999999        1.4199079014360905E-002   2.0766486413776875E-003  -5.4448973387479782E-003   1.0445879772305489E-002
   5.2481000238913111E-006   24022.488679999999        1.4987259171903133E-002   2.4173825513571501E-003  -5.9155318886041641E-003   1.1827470734715462E-002
   6.9183001869532745E-006   24022.488679999999        1.5825431793928146E-002   2.7893912047147751E-003  -6.4365868456661701E-003   1.3357097283005714E-002
   9.1201000032015145E-006   24022.488679999999        1.6717560589313507E-002   3.1953200232237577E-003  -7.0129865780472755E-003   1.5051426365971565E-002
   1.2022999726468697E-005   24022.488679999999        1.7668113112449646E-002   3.6380901001393795E-003  -7.6499804854393005E-003   1.6929574310779572E-002
   1.5849000192247331E-005   24022.488679999999        1.8681691959500313E-002   4.1207191534340382E-003  -8.3527835085988045E-003   1.9012548029422760E-002
   2.0892999600619078E-005   24022.488679999999        1.9764099270105362E-002   4.6468190848827362E-003  -9.1271530836820602E-003   2.1325564011931419E-002
   2.7542000680114143E-005   24022.488679999999        2.0921478047966957E-002   5.2201813086867332E-003  -9.9785923957824707E-003   2.3896463215351105E-002
   3.6307999835116789E-005   24022.488679999999        2.2161144763231277E-002   5.8451662771403790E-003  -1.0912662371993065E-002   2.6757553219795227E-002
   4.7862999053904787E-005   24022.488679999999        2.3491101339459419E-002   6.5264389850199223E-003  -1.1934224516153336E-002   2.9944453388452530E-002
   6.3095998484641314E-005   24022.488679999999        2.4921000003814697E-002   7.2694346308708191E-003  -1.3047673739492893E-002   3.3498149365186691E-002
   8.3175997133366764E-005   24022.488679999999        2.6461800560355186E-002   8.0801453441381454E-003  -1.4256003312766552E-002   3.7463761866092682E-002
   1.0964999819407240E-004   24022.488679999999        2.8126781806349754E-002   8.9656049385666847E-003  -1.5560733154416084E-002   4.1892308741807938E-002
   1.4453999756369740E-004   24022.488679999999        2.9930653050541878E-002   9.9333543330430984E-003  -1.6960110515356064E-002   4.6837154775857925E-002
   1.9054999575018883E-004   24022.488679999999        3.1892824918031693E-002   1.0993111878633499E-002  -1.8450247123837471E-002   5.2361033856868744E-002
   2.5119000929407775E-004   24022.488679999999        3.4034099429845810E-002   1.2154910713434219E-002  -2.0020816475152969E-002   5.8524407446384430E-002
   3.3112999517470598E-004   24022.488679999999        3.6381363868713379E-002   1.3431496918201447E-002  -2.1656442433595657E-002   6.5394930541515350E-002
   4.3652000022120774E-004   24022.488679999999        3.8966752588748932E-002   1.4837762340903282E-002  -2.3333325982093811E-002   7.3040500283241272E-002
   5.7544000446796417E-004   24022.488679999999        4.1828773915767670E-002   1.6391182318329811E-002  -2.5016849860548973E-002   8.1526055932044983E-002
   7.5857999036088586E-004   24022.488679999999        4.5015327632427216E-002   1.8113294616341591E-002  -2.6659641414880753E-002   9.0914301574230194E-002
   1.0000000474974513E-003   24022.488679999999        4.8584487289190292E-002   2.0029932260513306E-002  -2.8197471052408218E-002  0.10125757008790970     
   1.3183000264689326E-003   24022.488679999999        5.2608449012041092E-002   2.2173190489411354E-002  -2.9546011239290237E-002  0.11259631812572479     
   1.7377999611198902E-003   24022.488679999999        5.7173553854227066E-002   2.4581346660852432E-002  -3.0595451593399048E-002  0.12494371086359024     
   2.2909000981599092E-003   24022.488679999999        6.2389545142650604E-002   2.7303751558065414E-002  -3.1207149848341942E-002  0.13829246163368225     
   3.0199999455362558E-003   24022.488679999999        6.8387404084205627E-002   3.0399888753890991E-002  -3.1206835061311722E-002  0.15258722007274628     
   3.9810999296605587E-003   24022.488679999999        7.5327619910240173E-002   3.3944241702556610E-002  -3.0380465090274811E-002  0.16772228479385376     
   5.2481000311672688E-003   24022.488679999999        8.3404049277305603E-002   3.8029309362173080E-002  -2.8469471260905266E-002  0.18352472782135010     
   6.9182999432086945E-003   24022.488679999999        9.2846073210239410E-002   4.2768612504005432E-002  -2.5168547406792641E-002  0.19973410665988922     
   9.1201001778244972E-003   24022.488679999999       0.10392071306705475        4.8300828784704208E-002  -2.0126724615693092E-002  0.21598438918590546     
   1.2023000046610832E-002   24022.488679999999       0.11692812293767929        5.4792292416095734E-002  -1.2954904697835445E-002  0.23177966475486755     
   1.5848999843001366E-002   24022.488679999999       0.13217996060848236        6.2433220446109772E-002  -3.2487774733453989E-003  0.24646063148975372     
   2.0893000066280365E-002   24022.488679999999       0.14998006820678711        7.1438021957874298E-002   9.3840956687927246E-003  0.25919154286384583     
   2.7542000636458397E-002   24022.488679999999       0.17054738104343414        8.2019813358783722E-002   2.5256497785449028E-002  0.26891779899597168     
   3.6308001726865768E-002   24022.488679999999       0.19391655921936035        9.4356425106525421E-002   4.4516816735267639E-002  0.27435678243637085     
   4.7862999141216278E-002   24022.488679999999       0.21974670886993408       0.10850878804922104        6.7005246877670288E-002  0.27400222420692444     
   6.3096001744270325E-002   24022.488679999999       0.24706375598907471       0.12429687380790710        9.2082597315311432E-002  0.26619845628738403     
   8.3176001906394958E-002   24022.488679999999       0.27387368679046631       0.14108078181743622       0.11839023977518082       0.24933263659477234     
  0.10000000149011612        24022.488679999999       0.28983512520790100       0.15217258036136627       0.13551093637943268       0.23243939876556396     
  0.12500000000000000        24022.488679999999       0.30472934246063232       0.16438996791839600       0.15420392155647278       0.20573583245277405     
  0.15000000596046448        24022.488679999999       0.31108802556991577       0.17221634089946747       0.16634298861026764       0.17918665707111359     
  0.17499999701976776        24022.488679999999       0.31067198514938354       0.17629675567150116       0.17323787510395050       0.15404431521892548     
  0.20000000298023224        24022.488679999999       0.30488869547843933       0.17717963457107544       0.17590549588203430       0.13093867897987366     
  0.22499999403953552        24022.488679999999       0.29489818215370178       0.17534898221492767       0.17515920102596283       0.11015176028013229     
  0.25000000000000000        24022.488679999999       0.28167319297790527       0.17124006152153015       0.17166544497013092        9.1758921742439270E-002
  0.27500000596046448        24022.488679999999       0.26603719592094421       0.16524791717529297       0.16598102450370789        7.5709521770477295E-002
  0.30000001192092896        24022.488679999999       0.24869024753570557       0.15773248672485352       0.15857818722724915        6.1876501888036728E-002
  0.32499998807907104        24022.488679999999       0.23022793233394623       0.14902168512344360       0.14986205101013184        5.0088509917259216E-002
  0.34999999403953552        24022.488679999999       0.21115563809871674       0.13941365480422974       0.14018288254737854        4.0151305496692657E-002
  0.37500000000000000        24022.488679999999       0.19189994037151337       0.12917833030223846       0.12984497845172882        3.1862303614616394E-002
  0.40000000596046448        24022.488679999999       0.17281799018383026       0.11855867505073547       0.11911317706108093        2.5020454078912735E-002
  0.42500001192092896        24022.488679999999       0.15420527756214142       0.10777173191308975       0.10821770876646042        1.9432855769991875E-002
  0.44999998807907104        24022.488679999999       0.13630235195159912        9.7009547054767609E-002   9.7357846796512604E-002   1.4919073320925236E-002
  0.47499999403953552        24022.488679999999       0.11930069327354431        8.6440049111843109E-002   8.6704805493354797E-002   1.1313714087009430E-002
  0.50000000000000000        24022.488679999999       0.10334785282611847        7.6207838952541351E-002   7.6403953135013580E-002   8.4677962586283684E-003
  0.52499997615814209        24022.488679999999        8.8552132248878479E-002   6.6435076296329498E-002   6.6576674580574036E-002   6.2491861172020435E-003
  0.55000001192092896        24022.488679999999        7.4986778199672699E-002   5.7222276926040649E-002   5.7321906089782715E-002   4.5423735864460468E-003
  0.57499998807907104        24022.488679999999        6.2693819403648376E-002   4.8649232834577560E-002   4.8717483878135681E-002   3.2477788627147675E-003
  0.60000002384185791        24022.488679999999        5.1687598228454590E-002   4.0775902569293976E-002   4.0821362286806107E-002   2.2807291243225336E-003
  0.62500000000000000        24022.488679999999        4.1958101093769073E-002   3.3643379807472229E-002   3.3672768622636795E-002   1.5702202217653394E-003
  0.64999997615814209        24022.488679999999        3.3474005758762360E-002   2.7274919673800468E-002   2.7293318882584572E-002   1.0575583437457681E-003
  0.67500001192092896        24022.488679999999        2.6185585185885429E-002   2.1677032113075256E-002   2.1688153967261314E-002   6.9494888884946704E-004
  0.69999998807907104        24022.488679999999        2.0027475431561470E-002   1.6840642318129539E-002   1.6847113147377968E-002   4.4408740359358490E-004
  0.72500002384185791        24022.488679999999        1.4921273104846478E-002   1.2742345221340656E-002   1.2745955958962440E-002   2.7479729033075273E-004
  0.75000000000000000        24022.488679999999        1.0778068564832211E-002   9.3457447364926338E-003   9.3476725742220879E-003   1.6374381084460765E-004
  0.77499997615814209        24022.488679999999        7.5008650310337543E-003   6.6029014997184277E-003   6.6038887016475201E-003   9.3249298515729606E-005
  0.80000001192092896        24022.488679999999        4.9869432114064693E-003   4.4558923691511154E-003   4.4563864357769489E-003   5.0223745347466320E-005
  0.82499998807907104        24022.488679999999        3.1301730778068304E-003   2.8384956531226635E-003   2.8387524653226137E-003   2.5220135285053402E-005
  0.85000002384185791        24022.488679999999        1.8233108567073941E-003   1.6780302394181490E-003   1.6781853046268225E-003   1.1617090422078036E-005
  0.87500000000000000        24022.488679999999        9.6030143322423100E-004   8.9737452799454331E-004   8.9748791651800275E-004   4.9268692237092182E-006
  0.89999997615814209        24022.488679999999        4.3865150655619800E-004   4.1721970774233341E-004   4.1730381781235337E-004   2.2223882751859492E-006
  0.92500001192092896        24022.488679999999        1.6194889030884951E-004   1.5864893794059753E-004   1.5868374612182379E-004   1.6735774579501594E-006
  0.94999998807907104        24022.488679999999        4.2688243411248550E-005   4.6210661821532995E-005   4.6152727009030059E-005   2.1808034489367856E-006
  0.97500002384185791        24022.488679999999        5.7330457821080927E-006   1.1847504538309295E-005   1.1637161151156761E-005   3.0913179216440767E-006
   1.0000000000000000        24022.488679999999       -6.6325151237833779E-006   7.0133933149918448E-007   2.7198626639801660E-007   3.9832898437452968E-006
   9.9999997171806854E-010   30801.849719999998        3.2096626237034798E-003  -9.7293226281180978E-004  -1.2017254484817386E-003  -1.0278937406837940E-003
   1.3183000246996812E-009   30801.849719999998        3.3613434061408043E-003  -9.7186554921790957E-004  -1.2357184896245599E-003  -1.0070023126900196E-003
   1.7378000150003459E-009   30801.849719999998        3.5209173802286386E-003  -9.6829549875110388E-004  -1.2714451877400279E-003  -9.7937462851405144E-004
   2.2908999142146058E-009   30801.849719999998        3.6889044567942619E-003  -9.6196198137477040E-004  -1.3091476866975427E-003  -9.4406021526083350E-004
   3.0200000278313155E-009   30801.849719999998        3.8657535333186388E-003  -9.5258606597781181E-004  -1.3490770943462849E-003  -9.0001919306814671E-004
   3.9810998941902653E-009   30801.849719999998        4.0519777685403824E-003  -9.3986588763073087E-004  -1.3915279414504766E-003  -8.4608991164714098E-004
   5.2481001766579993E-009   30801.849719999998        4.2481352575123310E-003  -9.2347426107153296E-004  -1.4368359697982669E-003  -7.8098126687109470E-004
   6.9183001549788514E-009   30801.849719999998        4.4547985307872295E-003  -9.0305943740531802E-004  -1.4853760367259383E-003  -7.0327182766050100E-004
   9.1201002305751899E-009   30801.849719999998        4.6725925058126450E-003  -8.7824021466076374E-004  -1.5375745715573430E-003  -6.1138859018683434E-004
   1.2023000373062587E-008   30801.849719999998        4.9021947197616100E-003  -8.4860320203006268E-004  -1.5939136501401663E-003  -5.0359376473352313E-004
   1.5849000334355878E-008   30801.849719999998        5.1442296244204044E-003  -8.1371574196964502E-004  -1.6549107385799289E-003  -3.7802805309183896E-004
   2.0892999330612838E-008   30801.849719999998        5.3995084017515182E-003  -7.7309150947257876E-004  -1.7211817903444171E-003  -2.3258400324266404E-004
   2.7542000680114143E-008   30801.849719999998        5.6687924079596996E-003  -7.2622037259861827E-004  -1.7933894414454699E-003  -6.5010361140593886E-005
   3.6307998385609608E-008   30801.849719999998        5.9529636055231094E-003  -6.7254051100462675E-004  -1.8722922541201115E-003   1.2719078222289681E-004
   4.7863000673942224E-008   30801.849719999998        6.2528718262910843E-003  -6.1146327061578631E-004  -1.9587094429880381E-003   3.4667775616981089E-004
   6.3096003088958241E-008   30801.849719999998        6.5695084631443024E-003  -5.4233771516010165E-004  -2.0535772200673819E-003   5.9640000108629465E-004
   8.3175997644957533E-008   30801.849719999998        6.9038709625601768E-003  -4.6447533532045782E-004  -2.1579179447144270E-003   8.7951309978961945E-004
   1.0965000285523274E-007   30801.849719999998        7.2571109049022198E-003  -3.7711346521973610E-004  -2.2728927433490753E-003   1.1995160020887852E-003
   1.4453999597208167E-007   30801.849719999998        7.6302597299218178E-003  -2.7948082424700260E-004  -2.3997230455279350E-003   1.5600173501297832E-003
   1.9054999711443088E-007   30801.849719999998        8.0247968435287476E-003  -1.7064725398086011E-004  -2.5398908182978630E-003   1.9652978517115116E-003
   2.5118998792095226E-007   30801.849719999998        8.4418402984738350E-003  -4.9736041546566412E-005  -2.6948705781251192E-003   2.4195350706577301E-003
   3.3112999631157436E-007   30801.849719999998        8.8829258456826210E-003   8.4290237282402813E-005  -2.8664132114499807E-003   2.9276153072714806E-003
   4.3651999703797628E-007   30801.849719999998        9.3496255576610565E-003   2.3253116523846984E-004  -3.0564265325665474E-003   3.4947884269058704E-003
   5.7544002629583701E-007   30801.849719999998        9.8435264080762863E-003   3.9613922126591206E-004  -3.2669724896550179E-003   4.1266572661697865E-003
   7.5857997217099182E-007   30801.849719999998        1.0366478003561497E-002   5.7640403974801302E-004  -3.5003812517970800E-003   4.8295361921191216E-003
   9.9999999747524271E-007   30801.849719999998        1.0920377448201180E-002   7.7468529343605042E-004  -3.7591762375086546E-003   5.6102410890161991E-003
   1.3182999509808724E-006   30801.849719999998        1.1507405899465084E-002   9.9249905906617641E-004  -4.0461905300617218E-003   6.4764837734401226E-003
   1.7377999483869644E-006   30801.849719999998        1.2129608541727066E-002   1.2313652550801635E-003  -4.3643731623888016E-003   7.4363392777740955E-003
   2.2909000563231530E-006   30801.849719999998        1.2789703905582428E-002   1.4931171899661422E-003  -4.7172005288302898E-003   8.4995739161968231E-003
   3.0199998946045525E-006   30801.849719999998        1.3490244746208191E-002   1.7795846797525883E-003  -5.1082549616694450E-003   9.6764815971255302E-003
   3.9810997805034276E-006   30801.849719999998        1.4234176836907864E-002   2.0928110461682081E-003  -5.5415038950741291E-003   1.0978881269693375E-002
   5.2481000238913111E-006   30801.849719999998        1.5024783089756966E-002   2.4350387975573540E-003  -6.0212668031454086E-003   1.2420216575264931E-002
   6.9183001869532745E-006   30801.849719999998        1.5865605324506760E-002   2.8086774982511997E-003  -6.5521397627890110E-003   1.4015586115419865E-002
   9.1201000032015145E-006   30801.849719999998        1.6760639846324921E-002   3.2163877040147781E-003  -7.1390629746019840E-003   1.5782278031110764E-002
   1.2022999726468697E-005   30801.849719999998        1.7714386805891991E-002   3.6611079704016447E-003  -7.7872900292277336E-003   1.7740096896886826E-002
   1.5849000192247331E-005   30801.849719999998        1.8731491640210152E-002   4.1458751074969769E-003  -8.5020158439874649E-003   1.9910749047994614E-002
   2.0892999600619078E-005   30801.849719999998        1.9817804917693138E-002   4.6743256971240044E-003  -9.2889601364731789E-003   2.2320255637168884E-002
   2.7542000680114143E-005   30801.849719999998        2.0979527384042740E-002   5.2502769976854324E-003  -1.0153554379940033E-002   2.4997254833579063E-002
   3.6307999835116789E-005   30801.849719999998        2.2224050015211105E-002   5.8781215921044350E-003  -1.1101246811449528E-002   2.7974899858236313E-002
   4.7862999053904787E-005   30801.849719999998        2.3559445515275002E-002   6.5625607967376709E-003  -1.2136733159422874E-002   3.1289622187614441E-002
   6.3095998484641314E-005   30801.849719999998        2.4995470419526100E-002   7.3090735822916031E-003  -1.3264178298413754E-002   3.4983213990926743E-002
   8.3175997133366764E-005   30801.849719999998        2.6543192565441132E-002   8.1237023696303368E-003  -1.4486266300082207E-002   3.9101488888263702E-002
   1.0964999819407240E-004   30801.849719999998        2.8216028586030006E-002   9.0135419741272926E-003  -1.5804113820195198E-002   4.3696083128452301E-002
   1.4453999756369740E-004   30801.849719999998        3.0028840526938438E-002   9.9862022325396538E-003  -1.7215449362993240E-002   4.8820666968822479E-002
   1.9054999575018883E-004   30801.849719999998        3.2001227140426636E-002   1.1051489040255547E-002  -1.8715739250183105E-002   5.4538194090127945E-002
   2.5119000929407775E-004   30801.849719999998        3.4154202789068222E-002   1.2219527736306190E-002  -2.0293856039643288E-002   6.0908727347850800E-002
   3.3112999517470598E-004   30801.849719999998        3.6514900624752045E-002   1.3503183610737324E-002  -2.1933462470769882E-002   6.7999191582202911E-002
   4.3652000022120774E-004   30801.849719999998        3.9115738123655319E-002   1.4917480759322643E-002  -2.3609617725014687E-002   7.5876094400882721E-002
   5.7544000446796417E-004   30801.849719999998        4.1995543986558914E-002   1.6480050981044769E-002  -2.5286372750997543E-002   8.4602147340774536E-002
   7.5857999036088586E-004   30801.849719999998        4.5202571898698807E-002   1.8212605267763138E-002  -2.6914844289422035E-002   9.4236947596073151E-002
   1.0000000474974513E-003   30801.849719999998        4.8795275390148163E-002   2.0141184329986572E-002  -2.8429111465811729E-002  0.10482856631278992     
   1.3183000264689326E-003   30801.849719999998        5.2846249192953110E-002   2.2298103198409081E-002  -2.9743025079369545E-002  0.11641193926334381     
   1.7377999611198902E-003   30801.849719999998        5.7442214339971542E-002   2.4721870198845863E-002  -3.0744899064302444E-002  0.12899312376976013     
   2.2909000981599092E-003   30801.849719999998        6.2693253159523010E-002   2.7462085708975792E-002  -3.1294219195842743E-002  0.14255629479885101     
   3.0199999455362558E-003   30801.849719999998        6.8730555474758148E-002   3.0578454956412315E-002  -3.1215058639645576E-002  0.15703563392162323     
   3.9810999296605587E-003   30801.849719999998        7.5714617967605591E-002   3.4145627170801163E-002  -3.0292125418782234E-002  0.17231328785419464     
   5.2481000311672688E-003   30801.849719999998        8.3838917315006256E-002   3.8256172090768814E-002  -2.8266303241252899E-002  0.18820241093635559     
   6.9182999432086945E-003   30801.849719999998        9.3331888318061829E-002   4.3023463338613510E-002  -2.4832872673869133E-002  0.20442707836627960     
   9.1201001778244972E-003   30801.849719999998       0.10445868223905563        4.8585705459117889E-002  -1.9643085077404976E-002  0.22060477733612061     
   1.2023000046610832E-002   30801.849719999998       0.11751630902290344        5.5108219385147095E-002  -1.2312320992350578E-002  0.23622272908687592     
   1.5848999843001366E-002   30801.849719999998       0.13281132280826569        6.2779352068901062E-002  -2.4438058026134968E-003  0.25060591101646423     
   2.0893000066280365E-002   30801.849719999998       0.15063998103141785        7.1810424327850342E-002   1.0343726724386215E-002  0.26290559768676758     
   2.7542000636458397E-002   30801.849719999998       0.17121021449565887        8.2409702241420746E-002   2.6347493752837181E-002  0.27206045389175415     
   3.6308001726865768E-002   30801.849719999998       0.19454176723957062        9.4747729599475861E-002   4.5695818960666656E-002  0.27679094672203064     
   4.7862999141216278E-002   30801.849719999998       0.22027459740638733       0.10887517780065536        6.8204939365386963E-002  0.27561020851135254     
   6.3096001744270325E-002   30801.849719999998       0.24741233885288239       0.12459837645292282        9.3209974467754364E-002  0.26690456271171570     
   8.3176001906394958E-002   30801.849719999998       0.27393928170204163       0.14126114547252655       0.11932921409606934       0.24913342297077179     
  0.10000000149011612        30801.849719999998       0.28964716196060181       0.15223278105258942       0.13625262677669525       0.23168532550334930     
  0.12500000000000000        30801.849719999998       0.30416613817214966       0.16425661742687225       0.15463058650493622       0.20442450046539307     
  0.15000000596046448        30801.849719999998       0.31017369031906128       0.17188578844070435       0.16645893454551697       0.17756004631519318     
  0.17499999701976776        30801.849719999998       0.30944538116455078       0.17577636241912842       0.17306561768054962       0.15227685868740082     
  0.20000000298023224        30801.849719999998       0.30339649319648743       0.17648427188396454       0.17547658085823059       0.12915334105491638     
  0.22499999403953552        30801.849719999998       0.29319036006927490       0.17449843883514404       0.17450925707817078       0.10843235254287720     
  0.25000000000000000        30801.849719999998       0.27980020642280579       0.17025727033615112       0.17083133757114410        9.0159483253955841E-002
  0.27500000596046448        30801.849719999998       0.26404792070388794       0.16415758430957794       0.16499918699264526        7.4261710047721863E-002
  0.30000001192092896        30801.849719999998       0.24663072824478149       0.15655994415283203       0.15748357772827148        6.0595411807298660E-002
  0.32499998807907104        30801.849719999998       0.22814041376113892       0.14779207110404968       0.14868751168251038        4.8977244645357132E-002
  0.34999999403953552        30801.849719999998       0.20907802879810333       0.13815124332904816       0.13895870745182037        3.9204586297273636E-002
  0.37500000000000000        30801.849719999998       0.18986546993255615       0.12790596485137939       0.12859867513179779        3.1069278717041016E-002
  0.40000000596046448        30801.849719999998       0.17085504531860352       0.11729741841554642       0.11786931753158569        2.4366870522499084E-002
  0.42500001192092896        30801.849719999998       0.15233741700649261       0.10654050111770630       0.10699783265590668        1.8902726471424103E-002
  0.44999998807907104        30801.849719999998       0.13454839587211609        9.5824934542179108E-002   9.6180446445941925E-002   1.4495894312858582E-002
  0.47499999403953552        30801.849719999998       0.11767490953207016        8.5316121578216553E-002   8.5585340857505798E-002   1.0981352068483829E-002
  0.50000000000000000        30801.849719999998       0.10186021029949188        7.5156122446060181E-002   7.5354896485805511E-002   8.2110948860645294E-003
  0.52499997615814209        30801.849719999998        8.7208598852157593E-002   6.5464481711387634E-002   6.5607607364654541E-002   6.0543511062860489E-003
  0.55000001192092896        30801.849719999998        7.3789663612842560E-002   5.6339174509048462E-002   5.6439634412527084E-002   4.3971887789666653E-003
  0.57499998807907104        30801.849719999998        6.1642143875360489E-002   4.7857508063316345E-002   4.7926180064678192E-002   3.1416863203048706E-003
  0.60000002384185791        30801.849719999998        5.0777494907379150E-002   4.0077086538076401E-002   4.0122743695974350E-002   2.2048114333301783E-003
  0.62500000000000000        30801.849719999998        4.1183203458786011E-002   3.3036813139915466E-002   3.3066283911466599E-002   1.5171127161011100E-003
  0.64999997615814209        30801.849719999998        3.2825872302055359E-002   2.6757963001728058E-002   2.6776382699608803E-002   1.0213147616013885E-003
  0.67500001192092896        30801.849719999998        2.5654120370745659E-002   2.1245272830128670E-002   2.1256392821669579E-002   6.7087780917063355E-004
  0.69999998807907104        30801.849719999998        1.9601326435804367E-002   1.6488166525959969E-002   1.6494628041982651E-002   4.2857689550146461E-004
  0.72500002384185791        30801.849719999998        1.4588252641260624E-002   1.2462008744478226E-002   1.2465610168874264E-002   2.6513778720982373E-004
  0.75000000000000000        30801.849719999998        1.0525540448725224E-002   9.1294711455702782E-003   9.1313915327191353E-003   1.5795935178175569E-004
  0.77499997615814209        30801.849719999998        7.3161297477781773E-003   6.4419931732118130E-003   6.4429757185280323E-003   8.9942484919447452E-005
  0.80000001192092896        30801.849719999998        4.8575983382761478E-003   4.3413508683443069E-003   4.3418412096798420E-003   4.8439105739817023E-005
  0.82499998807907104        30801.849719999998        3.0444536823779345E-003   2.7613460551947355E-003   2.7616000734269619E-003   2.4327691789949313E-005
  0.85000002384185791        30801.849719999998        1.7704010242596269E-003   1.6296464018523693E-003   1.6297983238473535E-003   1.1216798156965524E-005
  0.87500000000000000        30801.849719999998        9.3061593361198902E-004   8.6979498155415058E-004   8.6990423733368516E-004   4.7732714847370517E-006
  0.89999997615814209        30801.849719999998        4.2407729779370129E-004   4.0344902663491666E-004   4.0352783980779350E-004   2.1679641122318571E-006
  0.92500001192092896        30801.849719999998        1.5604151121806353E-004   1.5293201431632042E-004   1.5296066703740507E-004   1.6286359141304274E-006
  0.94999998807907104        30801.849719999998        4.0807924960972741E-005   4.4264066673349589E-005   4.4200020056450740E-005   2.0875022528343834E-006
  0.97500002384185791        30801.849719999998        5.0955127335328143E-006   1.1017808901669923E-005   1.0803150871652178E-005   2.9093394005030859E-006
   1.0000000000000000        30801.849719999998       -7.0542250796279404E-006  -1.9902929082604714E-008  -4.4912025032317615E-007   3.6849164644081611E-006
   9.9999997171806854E-010   39494.407030000002        3.2155411317944527E-003  -9.7264751093462110E-004  -1.2047713389620185E-003  -1.0428300593048334E-003
   1.3183000246996812E-009   39494.407030000002        3.3675336744636297E-003  -9.7147095948457718E-004  -1.2392299249768257E-003  -1.0198653908446431E-003
   1.7378000150003459E-009   39494.407030000002        3.5274373367428780E-003  -9.6778024453669786E-004  -1.2754821218550205E-003  -9.8981847986578941E-004
   2.2908999142146058E-009   39494.407030000002        3.6957738921046257E-003  -9.6131442114710808E-004  -1.3137768255546689E-003  -9.5169845735654235E-004
   3.0200000278313155E-009   39494.407030000002        3.8729927036911249E-003  -9.5179362688213587E-004  -1.3543724780902267E-003  -9.0442260261625051E-004
   3.9810998941902653E-009   39494.407030000002        4.0596090257167816E-003  -9.3891494907438755E-004  -1.3975709443911910E-003  -8.4678240818902850E-004
   5.2481001766579993E-009   39494.407030000002        4.2561814188957214E-003  -9.2235015472397208E-004  -1.4437164645642042E-003  -7.7743554720655084E-004
   6.9183001549788514E-009   39494.407030000002        4.4632847420871258E-003  -9.0174633078277111E-004  -1.4931927435100079E-003  -6.9490552414208651E-004
   9.1201002305751899E-009   39494.407030000002        4.6815453097224236E-003  -8.7672105291858315E-004  -1.5464357566088438E-003  -5.9755955589935184E-004
   1.2023000373062587E-008   39494.407030000002        4.9116420559585094E-003  -8.4685947513207793E-004  -1.6039384063333273E-003  -4.8359466018155217E-004
   1.5849000334355878E-008   39494.407030000002        5.1542022265493870E-003  -8.1172760110348463E-004  -1.6662286361679435E-003  -3.5108419251628220E-004
   2.0892999330612838E-008   39494.407030000002        5.4100384004414082E-003  -7.7083753421902657E-004  -1.7339348560199142E-003  -1.9784393953159451E-004
   2.7542000680114143E-008   39494.407030000002        5.6799142621457577E-003  -7.2367739630863070E-004  -1.8077321583405137E-003  -2.1542837203014642E-005
   3.6307998385609608E-008   39494.407030000002        5.9647145681083202E-003  -6.6968344617635012E-004  -1.8883929587900639E-003   1.8040517170447856E-004
   4.7863000673942224E-008   39494.407030000002        6.2652914784848690E-003  -6.0826522530987859E-004  -1.9767510239034891E-003   4.1075036278925836E-004
   6.3096003088958241E-008   39494.407030000002        6.5826396457850933E-003  -5.3876952733844519E-004  -2.0737585145980120E-003   6.7254435271024704E-004
   8.3175997644957533E-008   39494.407030000002        6.9177593104541302E-003  -4.6050557284615934E-004  -2.1804538555443287E-003   9.6905085956677794E-004
   1.0965000285523274E-007   39494.407030000002        7.2718057781457901E-003  -3.7270807661116123E-004  -2.2980174981057644E-003   1.3038894394412637E-003
   1.4453999597208167E-007   39494.407030000002        7.6458142139017582E-003  -2.7460316778160632E-004  -2.4276885669678450E-003   1.6807912616059184E-003
   1.9054999711443088E-007   39494.407030000002        8.0412691459059715E-003  -1.6525741375517100E-004  -2.5709716137498617E-003   2.1041866857558489E-003
   2.5118998792095226E-007   39494.407030000002        8.4592923521995544E-003  -4.3791071220766753E-005  -2.7293616440147161E-003   2.5783965829759836E-003
   3.3112999631157436E-007   39494.407030000002        8.9014247059822083E-003   9.0836991148535162E-005  -2.9046342242509127E-003   3.1084788497537374E-003
   4.3651999703797628E-007   39494.407030000002        9.3692457303404808E-003   2.3973036149982363E-004  -3.0987227801233530E-003   3.6998696159571409E-003
   5.7544002629583701E-007   39494.407030000002        9.8643479868769646E-003   4.0404574247077107E-004  -3.3137151040136814E-003   4.3583717197179794E-003
   7.5857997217099182E-007   39494.407030000002        1.0388588532805443E-002   5.8507767971605062E-004  -3.5519711673259735E-003   5.0905290991067886E-003
   9.9999999747524271E-007   39494.407030000002        1.0943873785436153E-002   7.8419112833216786E-004  -3.8160437252372503E-003   5.9034065343439579E-003
   1.3182999509808724E-006   39494.407030000002        1.1532396078109741E-002   1.0029082186520100E-003  -4.1087982244789600E-003   6.8050017580389977E-003
   1.7377999483869644E-006   39494.407030000002        1.2156208045780659E-002   1.2427550973370671E-003  -4.4332141987979412E-003   7.8036892227828503E-003
   2.2909000563231530E-006   39494.407030000002        1.2818044051527977E-002   1.5055729309096932E-003  -4.7928020358085632E-003   8.9095989242196083E-003
   3.0199998946045525E-006   39494.407030000002        1.3520472683012486E-002   1.7931995680555701E-003  -5.1911752671003342E-003   1.0133403353393078E-002
   3.9810997805034276E-006   39494.407030000002        1.4266454614698887E-002   2.1076877601444721E-003  -5.6323315948247910E-003   1.1487355455756187E-002
   5.2481000238913111E-006   39494.407030000002        1.5059294179081917E-002   2.4512908421456814E-003  -6.1206165701150894E-003   1.2985377572476864E-002
   6.9183001869532745E-006   39494.407030000002        1.5902556478977203E-002   2.8264301363378763E-003  -6.6606467589735985E-003   1.4643096365034580E-002
   9.1201000032015145E-006   39494.407030000002        1.6800267621874809E-002   3.2357806339859962E-003  -7.2573744691908360E-003   1.6478380188345909E-002
   1.2022999726468697E-005   39494.407030000002        1.7756959423422813E-002   3.6822967231273651E-003  -7.9160528257489204E-003   1.8511665984988213E-002
   1.5849000192247331E-005   39494.407030000002        1.8777310848236084E-002   4.1690338402986526E-003  -8.6418539285659790E-003   2.0765308290719986E-002
   2.0892999600619078E-005   39494.407030000002        1.9867226481437683E-002   4.6996488235890865E-003  -9.4404611736536026E-003   2.3266062140464783E-002
   2.7542000680114143E-005   39494.407030000002        2.1032955497503281E-002   5.2779852412641048E-003  -1.0317231528460979E-002   2.6043299585580826E-002
   3.6307999835116789E-005   39494.407030000002        2.2281950339674950E-002   5.9084640815854073E-003  -1.1277502402663231E-002   2.9130939394235611E-002
   4.7862999053904787E-005   39494.407030000002        2.3622363805770874E-002   6.5958211198449135E-003  -1.2325806543231010E-002   3.2566133886575699E-002
   6.3095998484641314E-005   39494.407030000002        2.5064036250114441E-002   7.3455744422972202E-003  -1.3466090895235538E-002   3.6391384899616241E-002
   8.3175997133366764E-005   39494.407030000002        2.6618143543601036E-002   8.1638144329190254E-003  -1.4700741507112980E-002   4.0653113275766373E-002
   1.0964999819407240E-004   39494.407030000002        2.8298221528530121E-002   9.0576903894543648E-003  -1.6030492261052132E-002   4.5403465628623962E-002
   1.4453999756369740E-004   39494.407030000002        3.0119277536869049E-002   1.0034876875579357E-002  -1.7452578991651535E-002   5.0696335732936859E-002
   1.9054999575018883E-004   39494.407030000002        3.2101083546876907E-002   1.1105258017778397E-002  -1.8961867317557335E-002   5.6594781577587128E-002
   2.5119000929407775E-004   39494.407030000002        3.4264843910932541E-002   1.2279048562049866E-002  -2.0546473562717438E-002   6.3158415257930756E-002
   3.3112999517470598E-004   39494.407030000002        3.6637920886278152E-002   1.3569218106567860E-002  -2.2189170122146606E-002   7.0453375577926636E-002
   4.3652000022120774E-004   39494.407030000002        3.9252992719411850E-002   1.4990914613008499E-002  -2.3863950744271278E-002   7.8544743359088898E-002
   5.7544000446796417E-004   39494.407030000002        4.2149174958467484E-002   1.6561910510063171E-002  -2.5533640757203102E-002   8.7493047118186951E-002
   7.5857999036088586E-004   39494.407030000002        4.5375049114227295E-002   1.8304081633687019E-002  -2.7147956192493439E-002   9.7354859113693237E-002
   1.0000000474974513E-003   39494.407030000002        4.8989415168762207E-002   2.0243650302290916E-002  -2.8639441356062889E-002  0.10817415267229080     
   1.3183000264689326E-003   39494.407030000002        5.3065221756696701E-002   2.2413134574890137E-002  -2.9920279979705811E-002  0.11998062580823898     
   1.7377999611198902E-003   39494.407030000002        5.7689532637596130E-002   2.4851253256201744E-002  -3.0877096578478813E-002  0.13277362287044525     
   2.2909000981599092E-003   39494.407030000002        6.2972731888294220E-002   2.7607830241322517E-002  -3.1367700546979904E-002  0.14652928709983826     
   3.0199999455362558E-003   39494.407030000002        6.9046199321746826E-002   3.0742768198251724E-002  -3.1214706599712372E-002  0.16117210686206818     
   3.9810999296605587E-003   39494.407030000002        7.6070405542850494E-002   3.4330863505601883E-002  -3.0201759189367294E-002  0.17657293379306793     
   5.2481000311672688E-003   39494.407030000002        8.4238469600677490E-002   3.8464732468128204E-002  -2.8069349005818367E-002  0.19253216683864594     
   6.9182999432086945E-003   39494.407030000002        9.3777909874916077E-002   4.3257609009742737E-002  -2.4513427168130875E-002  0.20875981450080872     
   9.1201001778244972E-003   39494.407030000002       0.10495215654373169        4.8847243189811707E-002  -1.9187422469258308E-002  0.22485840320587158     
   1.2023000046610832E-002   39494.407030000002       0.11805526167154312        5.5397991091012955E-002  -1.1710990220308304E-002  0.24030010402202606     
   1.5848999843001366E-002   39494.407030000002       0.13338908553123474        6.3096478581428528E-002  -1.6944223316386342E-003  0.25439611077308655     
   2.0893000066280365E-002   39494.407030000002       0.15124288201332092        7.2151161730289459E-002   1.1233174242079258E-002  0.26628673076629639     
   2.7542000636458397E-002   39494.407030000002       0.17181450128555298        8.2765810191631317E-002   2.7354681864380836E-002  0.27490544319152832     
   3.6308001726865768E-002   39494.407030000002       0.19510997831821442        9.5104299485683441E-002   4.6780087053775787E-002  0.27897700667381287     
   4.7862999141216278E-002   39494.407030000002       0.22075182199478149       0.10920787602663040        6.9303877651691437E-002  0.27703374624252319     
   6.3096001744270325E-002   39494.407030000002       0.24772347509860992       0.12487045675516129        9.4238065183162689E-002  0.26750200986862183     
   8.3176001906394958E-002   39494.407030000002       0.27398964762687683       0.14142107963562012       0.12018046528100967       0.24890807271003723     
  0.10000000149011612        39494.407030000002       0.28946474194526672       0.15228199958801270       0.13692092895507812       0.23095972836017609     
  0.12500000000000000        39494.407030000002       0.30364015698432922       0.16412809491157532       0.15500876307487488       0.20320123434066772     
  0.15000000596046448        39494.407030000002       0.30932721495628357       0.17157673835754395       0.16655242443084717       0.17605987191200256     
  0.17499999701976776        39494.407030000002       0.30831468105316162       0.17529402673244476       0.17289607226848602       0.15065757930278778     
  0.20000000298023224        39494.407030000002       0.30202472209930420       0.17584261298179626       0.17507357895374298       0.12752538919448853     
  0.22499999403953552        39494.407030000002       0.29162359237670898       0.17371588945388794       0.17390578985214233       0.10687030851840973     
  0.25000000000000000        39494.407030000002       0.27808472514152527       0.16935503482818604       0.17006140947341919        8.8710896670818329E-002
  0.27500000596046448        39494.407030000002       0.26222851872444153       0.16315837204456329       0.16409620642662048        7.2953954339027405E-002
  0.30000001192092896        39494.407030000002       0.24474941194057465       0.15548700094223022       0.15647952258586884        5.9441000223159790E-002
  0.32499998807907104        39494.407030000002       0.22623568773269653       0.14666840434074402       0.14761231839656830        4.7978024929761887E-002
  0.34999999403953552        39494.407030000002       0.20718432962894440       0.13699898123741150       0.13783997297286987        3.8355007767677307E-002
  0.37500000000000000        39494.407030000002       0.18801291286945343       0.12674592435359955       0.12746137380599976        3.0358929187059402E-002
  0.40000000596046448        39494.407030000002       0.16906931996345520       0.11614871025085449       0.11673571169376373        2.3782435804605484E-002
  0.42500001192092896        39494.407030000002       0.15063974261283875       0.10542027652263641       0.10588739067316055        1.8429450690746307E-002
  0.44999998807907104        39494.407030000002       0.13295568525791168        9.4748161733150482E-002   9.5109857618808746E-002   1.4118673279881477E-002
  0.47499999403953552        39494.407030000002       0.11619987338781357        8.4295488893985748E-002   8.4568485617637634E-002   1.0685510002076626E-002
  0.50000000000000000        39494.407030000002       0.10051167756319046        7.4201948940753937E-002   7.4402958154678345E-002   7.9829068854451180E-003
  0.52499997615814209        39494.407030000002        8.5991755127906799E-002   6.4584732055664062E-002   6.4729116857051849E-002   5.8813751675188541E-003
  0.55000001192092896        39494.407030000002        7.2706378996372223E-002   5.5539466440677643E-002   5.5640600621700287E-002   4.2684427462518215E-003
  0.57499998807907104        39494.407030000002        6.0691304504871368E-002   4.7141216695308685E-002   4.7210220247507095E-002   3.0477065593004227E-003
  0.60000002384185791        39494.407030000002        4.9955386668443680E-002   3.9445448666810989E-002   3.9491251111030579E-002   2.1376253571361303E-003
  0.62500000000000000        39494.407030000002        4.0483873337507248E-002   3.2489091157913208E-002   3.2518610358238220E-002   1.4701524050906301E-003
  0.64999997615814209        39494.407030000002        3.2241497188806534E-002   2.6291616261005402E-002   2.6310043409466743E-002   9.8928844090551138E-004
  0.67500001192092896        39494.407030000002        2.5175405666232109E-002   2.0856183022260666E-002   2.0867293700575829E-002   6.4961897442117333E-004
  0.69999998807907104        39494.407030000002        1.9217869266867638E-002   1.6170863062143326E-002   1.6177313402295113E-002   4.1488333954475820E-004
  0.72500002384185791        39494.407030000002        1.4288916252553463E-002   1.2209929525852203E-002   1.2213520705699921E-002   2.5661129620857537E-004
  0.75000000000000000        39494.407030000002        1.0298815555870533E-002   8.9352279901504517E-003   8.9371418580412865E-003   1.5285317203961313E-004
  0.77499997615814209        39494.407030000002        7.1504744701087475E-003   6.2976595945656300E-003   6.2986370176076889E-003   8.7022628576960415E-005
  0.80000001192092896        39494.407030000002        4.7417674213647842E-003   4.2387489229440689E-003   4.2392360046505928E-003   4.6862365707056597E-005
  0.82499998807907104        39494.407030000002        2.9678035061806440E-003   2.6923427358269691E-003   2.6925939600914717E-003   2.3538155801361427E-005
  0.85000002384185791        39494.407030000002        1.7231673700734973E-003   1.5864439774304628E-003   1.5865928726270795E-003   1.0861277587537188E-005
  0.87500000000000000        39494.407030000002        9.0416497550904751E-004   8.4521551616489887E-004   8.4532104665413499E-004   4.6348741307156160E-006
  0.89999997615814209        39494.407030000002        4.1111963219009340E-004   3.9120257133617997E-004   3.9127669879235327E-004   2.1162929897400318E-006
  0.92500001192092896        39494.407030000002        1.5080320008564740E-004   1.4785981329623610E-004   1.4788302360102534E-004   1.5846518408579868E-006
  0.94999998807907104        39494.407030000002        3.9146354538388550E-005   4.2540566937532276E-005   4.2471216147532687E-005   2.0008239971502917E-006
  0.97500002384185791        39494.407030000002        4.5367046368482988E-006   1.0285296411893796E-005   1.0067080438602716E-005   2.7457529085950227E-006
   1.0000000000000000        39494.407030000002       -7.4142872108495794E-006  -6.4839724700505030E-007  -1.0770248763947166E-006   3.4220611269120127E-006
   9.9999997171806854E-010   50640.081729999998        3.2213369850069284E-003  -9.7236316651105881E-004  -1.2079147854819894E-003  -1.0571569437161088E-003
   1.3183000246996812E-009   50640.081729999998        3.3736370969563723E-003  -9.7107805777341127E-004  -1.2428492773324251E-003  -1.0320381261408329E-003
   1.7378000150003459E-009   50640.081729999998        3.5338660236448050E-003  -9.6726824995130301E-004  -1.2796381488442421E-003  -9.9948304705321789E-004
   2.2908999142146058E-009   50640.081729999998        3.7025471683591604E-003  -9.6067169215530157E-004  -1.3185372808948159E-003  -9.5845962641760707E-004
   3.0200000278313155E-009   50640.081729999998        3.8801305927336216E-003  -9.5100782345980406E-004  -1.3598118675872684E-003  -9.0784166241064668E-004
   3.9810998941902653E-009   50640.081729999998        4.0671331807971001E-003  -9.3797262525185943E-004  -1.4037715736776590E-003  -8.4637315012514591E-004
   5.2481001766579993E-009   50640.081729999998        4.2641153559088707E-003  -9.2123681679368019E-004  -1.4507691375911236E-003  -7.7265978325158358E-004
   6.9183001549788514E-009   50640.081729999998        4.4716522097587585E-003  -9.0044637909159064E-004  -1.5011969953775406E-003  -6.8516930332407355E-004
   9.1201002305751899E-009   50640.081729999998        4.6903728507459164E-003  -8.7521760724484921E-004  -1.5555010177195072E-003  -5.8220815844833851E-004
   1.2023000373062587E-008   50640.081729999998        4.9209580756723881E-003  -8.4513431647792459E-004  -1.6141843516379595E-003  -4.6190750435926020E-004
   1.5849000334355878E-008   50640.081729999998        5.1640360616147518E-003  -8.0976117169484496E-004  -1.6777858836576343E-003  -3.2227233168669045E-004
   2.0892999330612838E-008   50640.081729999998        5.4204221814870834E-003  -7.6860858825966716E-004  -1.7469460144639015E-003  -1.6104067617561668E-004
   2.7542000680114143E-008   50640.081729999998        5.6908819824457169E-003  -7.2116305818781257E-004  -1.8223527586087584E-003   2.4199356630560942E-005
   3.6307998385609608E-008   50640.081729999998        5.9763030149042606E-003  -6.6685909405350685E-004  -1.9047921523451805E-003   2.3612320364918560E-004
   4.7863000673942224E-008   50640.081729999998        6.2775393016636372E-003  -6.0510420007631183E-004  -1.9951125141233206E-003   4.7757427091710269E-004
   6.3096003088958241E-008   50640.081729999998        6.5955892205238342E-003  -5.3524307440966368E-004  -2.0942816045135260E-003   7.5170781929045916E-004
   8.3175997644957533E-008   50640.081729999998        6.9314558058977127E-003  -4.5658263843506575E-004  -2.2033550776541233E-003   1.0618972592055798E-003
   1.0965000285523274E-007   50640.081729999998        7.2862985543906689E-003  -3.6835504579357803E-004  -2.3235310800373554E-003   1.4118845574557781E-003
   1.4453999597208167E-007   50640.081729999998        7.6611549593508244E-003  -2.6978386449627578E-004  -2.4560673628002405E-003   1.8055249238386750E-003
   1.9054999711443088E-007   50640.081729999998        8.0575151368975639E-003  -1.5993240231182426E-004  -2.6024910621345043E-003   2.2474012803286314E-003
   2.5118998792095226E-007   50640.081729999998        8.4765050560235977E-003  -3.7917983718216419E-005  -2.7643169742077589E-003   2.7419789694249630E-003
   3.3112999631157436E-007   50640.081729999998        8.9196721091866493E-003   9.7304247901774943E-005  -2.9433455783873796E-003   3.2944909762591124E-003
   4.3651999703797628E-007   50640.081729999998        9.3885995447635651E-003   2.4684180971235037E-004  -3.1415356788784266E-003   3.9105624891817570E-003
   5.7544002629583701E-007   50640.081729999998        9.8848864436149597E-003   4.1185563895851374E-004  -3.3610011450946331E-003   4.5961998403072357E-003
   7.5857997217099182E-007   50640.081729999998        1.0410400107502937E-002   5.9364503249526024E-004  -3.6041312851011753E-003   5.3581786341965199E-003
   9.9999999747524271E-007   50640.081729999998        1.0967054404318333E-002   7.9358025686815381E-004  -3.8735077250748873E-003   6.2038176693022251E-003
   1.3182999509808724E-006   50640.081729999998        1.1557050049304962E-002   1.0131894377991557E-003  -4.1720285080373287E-003   7.1414033882319927E-003
   1.7377999483869644E-006   50640.081729999998        1.2182452715933323E-002   1.2540048919618130E-003  -4.5027011074125767E-003   8.1796124577522278E-003
   2.2909000563231530E-006   50640.081729999998        1.2846008874475956E-002   1.5178752364590764E-003  -4.8690717667341232E-003   9.3289418146014214E-003
   3.0199998946045525E-006   50640.081729999998        1.3550300151109695E-002   1.8066468182951212E-003  -5.2747828885912895E-003   1.0600448586046696E-002
   3.9810997805034276E-006   50640.081729999998        1.4298307709395885E-002   2.1223814692348242E-003  -5.7238605804741383E-003   1.2006818316876888E-002
   5.2481000238913111E-006   50640.081729999998        1.5093354508280754E-002   2.4673431180417538E-003  -6.2206755392253399E-003   1.3562457635998726E-002
   6.9183001869532745E-006   50640.081729999998        1.5939030796289444E-002   2.8439653106033802E-003  -6.7698629572987556E-003   1.5283517539501190E-002
   9.1201000032015145E-006   50640.081729999998        1.6839385032653809E-002   3.2549363095313311E-003  -7.3763839900493622E-003   1.7188444733619690E-002
   1.2022999726468697E-005   50640.081729999998        1.7798988148570061E-002   3.7032270338386297E-003  -8.0454880371689796E-003   1.9298305734992027E-002
   1.5849000192247331E-005   50640.081729999998        1.8822552636265755E-002   4.1919103823602200E-003  -8.7823243811726570E-003   2.1636096760630608E-002
   2.0892999600619078E-005   50640.081729999998        1.9916027784347534E-002   4.7246655449271202E-003  -9.5925293862819672E-003   2.4229293689131737E-002
   2.7542000680114143E-005   50640.081729999998        2.1085720509290695E-002   5.3053591400384903E-003  -1.0481382720172405E-002   2.7107981964945793E-002
   3.6307999835116789E-005   50640.081729999998        2.2339140996336937E-002   5.9384424239397049E-003  -1.1454108171164989E-002   3.0306825414299965E-002
   4.7862999053904787E-005   50640.081729999998        2.3684518411755562E-002   6.6286837682127953E-003  -1.2515068985521793E-002   3.3863667398691177E-002
   6.3095998484641314E-005   50640.081729999998        2.5131778791546822E-002   7.3816417716443539E-003  -1.3667983934283257E-002   3.7821684032678604E-002
   8.3175997133366764E-005   50640.081729999998        2.6692200452089310E-002   8.2034515216946602E-003  -1.4914936386048794E-002   4.2227853089570999E-002
   1.0964999819407240E-004   50640.081729999998        2.8379445895552635E-002   9.1013200581073761E-003  -1.6256274655461311E-002   4.7134771943092346E-002
   1.4453999756369740E-004   50640.081729999998        3.0208658427000046E-002   1.0082981549203396E-002  -1.7688730731606483E-002   5.2596490830183029E-002
   1.9054999575018883E-004   50640.081729999998        3.2199781388044357E-002   1.1158401146531105E-002  -1.9206563010811806E-002   5.8676101267337799E-002
   2.5119000929407775E-004   50640.081729999998        3.4374207258224487E-002   1.2337877415120602E-002  -2.0797139033675194E-002   6.5432667732238770E-002
   3.3112999517470598E-004   50640.081729999998        3.6759525537490845E-002   1.3634486123919487E-002  -2.2442329674959183E-002   7.2931431233882904E-002
   4.3652000022120774E-004   50640.081729999998        3.9388671517372131E-002   1.5063497237861156E-002  -2.4115078151226044E-002   8.1235975027084351E-002
   5.7544000446796417E-004   50640.081729999998        4.2301040142774582E-002   1.6642820090055466E-002  -2.5776987895369530E-002   9.0404495596885681E-002
   7.5857999036088586E-004   50640.081729999998        4.5545525848865509E-002   1.8394494429230690E-002  -2.7376402169466019E-002  0.10049044340848923     
   1.0000000474974513E-003   50640.081729999998        4.9181271344423294E-002   2.0344914868474007E-002  -2.8844347223639488E-002  0.11153359711170197     
   1.3183000264689326E-003   50640.081729999998        5.3281579166650772E-002   2.2526800632476807E-002  -3.0091386288404465E-002  0.12355830520391464     
   1.7377999611198902E-003   50640.081729999998        5.7933833450078964E-002   2.4979079142212868E-002  -3.1002506613731384E-002  0.13655713200569153     
   2.2909000981599092E-003   50640.081729999998        6.3248716294765472E-002   2.7751784771680832E-002  -3.1433902680873871E-002  0.15049819648265839     
   3.0199999455362558E-003   50640.081729999998        6.9357767701148987E-002   3.0905008316040039E-002  -3.1206820160150528E-002  0.16529627144336700     
   3.9810999296605587E-003   50640.081729999998        7.6421417295932770E-002   3.4513689577579498E-002  -3.0103929340839386E-002  0.18081104755401611     
   5.2481000311672688E-003   50640.081729999998        8.4632419049739838E-002   3.8670480251312256E-002  -2.7865437790751457E-002  0.19683034718036652     
   6.9182999432086945E-003   50640.081729999998        9.4217360019683838E-002   4.3488461524248123E-002  -2.4188073351979256E-002  0.21305041015148163     
   9.1201001778244972E-003   50640.081729999998       0.10543794929981232        4.9104910343885422E-002  -1.8727557733654976E-002  0.22905929386615753     
   1.2023000046610832E-002   50640.081729999998       0.11858528107404709        5.5683236569166183E-002  -1.1107890866696835E-002  0.24431477487087250     
   1.5848999843001366E-002   50640.081729999998       0.13395658135414124        6.3408315181732178E-002  -9.4647065270692110E-004  0.25811502337455750     
   2.0893000066280365E-002   50640.081729999998       0.15183413028717041        7.2485774755477905E-002   1.2117277830839157E-002  0.26959040760993958     
   2.7542000636458397E-002   50640.081729999998       0.17240588366985321        8.3114936947822571E-002   2.8352078050374985E-002  0.27767032384872437     
   3.6308001726865768E-002   50640.081729999998       0.19566440582275391        9.5453098416328430E-002   4.7849927097558975E-002  0.28108507394790649     
   4.7862999141216278E-002   50640.081729999998       0.22121509909629822       0.10953224450349808        7.0384129881858826E-002  0.27838721871376038     
   6.3096001744270325E-002   50640.081729999998       0.24802173674106598       0.12513412535190582        9.5244377851486206E-002  0.26804354786872864     
   8.3176001906394958E-002   50640.081729999998       0.27403014898300171       0.14157338440418243       0.12100898474454880       0.24864713847637177     
  0.10000000149011612        50640.081729999998       0.28927585482597351       0.15232485532760620       0.13756754994392395       0.23021453619003296     
  0.12500000000000000        50640.081729999998       0.30311369895935059       0.16399581730365753       0.15536876022815704       0.20197874307632446     
  0.15000000596046448        50640.081729999998       0.30848670005798340       0.17126710712909698       0.16663254797458649       0.17457611858844757     
  0.17499999701976776        50640.081729999998       0.30719640851020813       0.17481459677219391       0.17271853983402252       0.14906586706638336     
  0.20000000298023224        50640.081729999998       0.30067157745361328       0.17520746588706970       0.17466802895069122       0.12593217194080353     
  0.22499999403953552        50640.081729999998       0.29008105397224426       0.17294338345527649       0.17330506443977356       0.10534687340259552     
  0.25000000000000000        50640.081729999998       0.27639845013618469       0.16846621036529541       0.16929906606674194        8.7302200496196747E-002
  0.27500000596046448        50640.081729999998       0.26044243574142456       0.16217564046382904       0.16320517659187317        7.1685388684272766E-002
  0.30000001192092896        50640.081729999998       0.24290473759174347       0.15443323552608490       0.15549117326736450        5.8323685079813004E-002
  0.32499998807907104        50640.081729999998       0.22437004745006561       0.14556618034839630       0.14655598998069763        4.7012876719236374E-002
  0.34999999403953552        50640.081729999998       0.20533134043216705       0.13587000966072083       0.13674259185791016        3.7535924464464188E-002
  0.37500000000000000        50640.081729999998       0.18620188534259796       0.12561053037643433       0.12634731829166412        2.9675269499421120E-002
  0.40000000596046448        50640.081729999998       0.16732518374919891       0.11502553522586823       0.11562662571668625        2.3220868781208992E-002
  0.42500001192092896        50640.081729999998       0.14898304641246796       0.10432598739862442       0.10480218380689621        1.7975386232137680E-002
  0.44999998807907104        50640.081729999998       0.13140270113945007        9.3697287142276764E-002   9.4064675271511078E-002   1.3757281936705112E-002
  0.47499999403953552        50640.081729999998       0.11476284265518188        8.3300307393074036E-002   8.3576746284961700E-002   1.0402462445199490E-002
  0.50000000000000000        50640.081729999998        9.9198974668979645E-002   7.3272399604320526E-002   7.3475413024425507E-002   7.7648628503084183E-003
  0.52499997615814209        50640.081729999998        8.4808215498924255E-002   6.3728436827659607E-002   6.3873931765556335E-002   5.7162838056683540E-003
  0.55000001192092896        50640.081729999998        7.1653604507446289E-002   5.4761763662099838E-002   5.4863475263118744E-002   4.1456990875303745E-003
  0.57499998807907104        50640.081729999998        5.9768024832010269E-002   4.6445250511169434E-002   4.6514529734849930E-002   2.9581966809928417E-003
  0.60000002384185791        50640.081729999998        4.9157787114381790E-002   3.8832288235425949E-002   3.8878198713064194E-002   2.0736916922032833E-003
  0.62500000000000000        50640.081729999998        3.9805974811315536E-002   3.1957875937223434E-002   3.1987424939870834E-002   1.4254996785894036E-003
  0.64999997615814209        50640.081729999998        3.1675543636083603E-002   2.5839749723672867E-002   2.5858173146843910E-002   9.5885514747351408E-004
  0.67500001192092896        50640.081729999998        2.4712208658456802E-002   2.0479541271924973E-002   2.0490637049078941E-002   6.2942737713456154E-004
  0.69999998807907104        50640.081729999998        1.8847202882170677E-002   1.5864023938775063E-002   1.5870457515120506E-002   4.0188143611885607E-004
  0.72500002384185791        50640.081729999998        1.3999862596392632E-002   1.1966420337557793E-002   1.1970000341534615E-002   2.4851658963598311E-004
  0.75000000000000000        50640.081729999998        1.0080116800963879E-002   8.7478011846542358E-003   8.7497057393193245E-003   1.4800533244851977E-004
  0.77499997615814209        50640.081729999998        6.9908704608678818E-003   6.1585581861436367E-003   6.1595300212502480E-003   8.4249804785940796E-005
  0.80000001192092896        50640.081729999998        4.6303099952638149E-003   4.1399956680834293E-003   4.1404794901609421E-003   4.5364187826635316E-005
  0.82499998807907104        50640.081729999998        2.8941503260284662E-003   2.6260227896273136E-003   2.6262712199240923E-003   2.2787009584135376E-005
  0.85000002384185791        50640.081729999998        1.6778517747297883E-003   1.5449876664206386E-003   1.5451336512342095E-003   1.0521814147068653E-005
  0.87500000000000000        50640.081729999998        8.7883346714079380E-004   8.2167173968628049E-004   8.2177366130053997E-004   4.5009933273831848E-006
  0.89999997615814209        50640.081729999998        3.9873624336905777E-004   3.7949607940390706E-004   3.7956569576635957E-004   2.0640668481064495E-006
  0.92500001192092896        50640.081729999998        1.4580966671928763E-004   1.4302210183814168E-004   1.4304016076494008E-004   1.5391998431368847E-006
  0.94999998807907104        50640.081729999998        3.7567788240266964E-005   4.0900096792029217E-005   4.0825805626809597E-005   1.9149631498294184E-006
  0.97500002384185791        50640.081729999998        4.0101595004671253E-006   9.5901932581909932E-006   9.3688404376734979E-006   2.5882607133098645E-006
   1.0000000000000000        50640.081729999998       -7.7446047725970857E-006  -1.2370907143122167E-006  -1.6647215943521587E-006   3.1735933134768857E-006
   9.9999997171806854E-010   64931.165450000000        3.2270529773086309E-003  -9.7207917133346200E-004  -1.2111556716263294E-003  -1.0708681074902415E-003
   1.3183000246996812E-009   64931.165450000000        3.3796562347561121E-003  -9.7068690229207277E-004  -1.2465763138607144E-003  -1.0435142321512103E-003
   1.7378000150003459E-009   64931.165450000000        3.5402062349021435E-003  -9.6675934037193656E-004  -1.2839130358770490E-003  -1.0083619272336364E-003
   2.2908999142146058E-009   64931.165450000000        3.7092270795255899E-003  -9.6003373619168997E-004  -1.3234283542260528E-003  -9.6433714497834444E-004
   3.0200000278313155E-009   64931.165450000000        3.8871704600751400E-003  -9.5022848108783364E-004  -1.3653945643454790E-003  -9.1026985319331288E-004
   3.9810998941902653E-009   64931.165450000000        4.0745544247329235E-003  -9.3703868333250284E-004  -1.4101291308179498E-003  -8.4485561819747090E-004
   5.2481001766579993E-009   64931.165450000000        4.2719398625195026E-003  -9.2013401445001364E-004  -1.4579930575564504E-003  -7.6664751395583153E-004
   6.9183001549788514E-009   64931.165450000000        4.4799051247537136E-003  -8.9915929129347205E-004  -1.5093878610059619E-003  -6.7405682057142258E-004
   9.1201002305751899E-009   64931.165450000000        4.6990797854959965E-003  -8.7372952839359641E-004  -1.5647688414901495E-003  -5.6532828602939844E-004
   1.2023000373062587E-008   64931.165450000000        4.9301465041935444E-003  -8.4342726040631533E-004  -1.6246498562395573E-003  -4.3852638918906450E-004
   1.5849000334355878E-008   64931.165450000000        5.1737357862293720E-003  -8.0781581345945597E-004  -1.6895803855732083E-003  -2.9158688266761601E-004
   2.0892999330612838E-008   64931.165450000000        5.4306639358401299E-003  -7.6640397310256958E-004  -1.7602132866159081E-003  -1.2216901814099401E-004
   2.7542000680114143E-008   64931.165450000000        5.7017002254724503E-003  -7.1867665974423289E-004  -1.8372487975284457E-003   7.2220958827529103E-005
   3.6307998385609608E-008   64931.165450000000        5.9877336025238037E-003  -6.6406646510586143E-004  -1.9214872736483812E-003   2.9434906900860369E-004
   4.7863000673942224E-008   64931.165450000000        6.2896208837628365E-003  -6.0197914717718959E-004  -2.0137908868491650E-003   5.4715311853215098E-004
   6.3096003088958241E-008   64931.165450000000        6.6083632409572601E-003  -5.3175719222053885E-004  -2.1151439286768436E-003   8.3389336941763759E-004
   8.3175997644957533E-008   64931.165450000000        6.9449669681489468E-003  -4.5270519331097603E-004  -2.2266178857535124E-003   1.1580544523894787E-003
   1.0965000285523274E-007   64931.165450000000        7.3005952872335911E-003  -3.6405288847163320E-004  -2.3494297638535500E-003   1.5235025202855468E-003
   1.4453999597208167E-007   64931.165450000000        7.6762889511883259E-003  -2.6502128457650542E-004  -2.4848554749041796E-003   1.9342186860740185E-003
   1.9054999711443088E-007   64931.165450000000        8.0735431984066963E-003  -1.5467042976524681E-004  -2.6344442740082741E-003   2.3949407041072845E-003
   2.5118998792095226E-007   64931.165450000000        8.4934867918491364E-003  -3.2114745408762246E-005  -2.7997316792607307E-003   2.9102808330208063E-003
   3.3112999631157436E-007   64931.165450000000        8.9376736432313919E-003   1.0369426308898255E-004  -2.9825421515852213E-003   3.4856493584811687E-003
   4.3651999703797628E-007   64931.165450000000        9.4076935201883316E-003   2.5386802735738456E-004  -3.1848598737269640E-003   4.1268635541200638E-003
   5.7544002629583701E-007   64931.165450000000        9.9051520228385925E-003   4.1957161738537252E-004  -3.4088250249624252E-003   4.8401351086795330E-003
   7.5857997217099182E-007   64931.165450000000        1.0431922040879726E-002   6.0210918309167027E-004  -3.6568553186953068E-003   5.6324768811464310E-003
   9.9999999747524271E-007   64931.165450000000        1.0989927686750889E-002   8.0285605508834124E-004  -3.9315614849328995E-003   6.5114628523588181E-003
   1.3182999509808724E-006   64931.165450000000        1.1581378988921642E-002   1.0233463253825903E-003  -4.2358729988336563E-003   7.4856732971966267E-003
   1.7377999483869644E-006   64931.165450000000        1.2208351865410805E-002   1.2651183642446995E-003  -4.5728264376521111E-003   8.5640894249081612E-003
   2.2909000563231530E-006   64931.165450000000        1.2873606756329536E-002   1.5300287632271647E-003  -4.9460013397037983E-003   9.7575802356004715E-003
   3.0199998946045525E-006   64931.165450000000        1.3579740189015865E-002   1.8199314363300800E-003  -5.3590680472552776E-003   1.1077586561441422E-002
   3.9810997805034276E-006   64931.165450000000        1.4329750090837479E-002   2.1368975285440683E-003  -5.8160801418125629E-003   1.2537231668829918E-002
   5.2481000238913111E-006   64931.165450000000        1.5126978047192097E-002   2.4832014460116625E-003  -6.3214320689439774E-003   1.4151406474411488E-002
   6.9183001869532745E-006   64931.165450000000        1.5975037589669228E-002   2.8612888418138027E-003  -6.8797748535871506E-003   1.5936784446239471E-002
   9.1201000032015145E-006   64931.165450000000        1.6878008842468262E-002   3.2738614827394485E-003  -7.4960766360163689E-003   1.7912391573190689E-002
   1.2022999726468697E-005   64931.165450000000        1.7840487882494926E-002   3.7239063531160355E-003  -8.1755798310041428E-003   2.0099915564060211E-002
   1.5849000192247331E-005   64931.165450000000        1.8867231905460358E-002   4.2145131155848503E-003  -8.9234048500657082E-003   2.2522987797856331E-002
   2.0892999600619078E-005   64931.165450000000        1.9964231178164482E-002   4.7493837773799896E-003  -9.7451414912939072E-003   2.5209791958332062E-002
   2.7542000680114143E-005   64931.165450000000        2.1137841045856476E-002   5.3324080072343349E-003  -1.0645985603332520E-002   2.8191108256578445E-002
   3.6307999835116789E-005   64931.165450000000        2.2395640611648560E-002   5.9680663980543613E-003  -1.1631038971245289E-002   3.1502321362495422E-002
   4.7862999053904787E-005   64931.165450000000        2.3745929822325706E-002   6.6611599177122116E-003  -1.2704490683972836E-002   3.5181935876607895E-002
   6.3095998484641314E-005   64931.165450000000        2.5198718532919884E-002   7.4172867462038994E-003  -1.3869827613234520E-002   3.9273768663406372E-002
   8.3175997133366764E-005   64931.165450000000        2.6765393093228340E-002   8.2426276057958603E-003  -1.5128822065889835E-002   4.3825302273035049E-002
   1.0964999819407240E-004   64931.165450000000        2.8459729626774788E-002   9.1444430872797966E-003  -1.6481427475810051E-002   4.8889528959989548E-002
   1.4453999756369740E-004   64931.165450000000        3.0297011137008667E-002   1.0130532085895538E-002  -1.7923871055245399E-002   5.4520584642887115E-002
   1.9054999575018883E-004   64931.165450000000        3.2297350466251373E-002   1.1210933327674866E-002  -1.9449803978204727E-002   6.0781519860029221E-002
   2.5119000929407775E-004   64931.165450000000        3.4482333809137344E-002   1.2396033853292465E-002  -2.1045830100774765E-002   6.7730762064456940E-002
   3.3112999517470598E-004   64931.165450000000        3.6879755556583405E-002   1.3699010014533997E-002  -2.2692931815981865E-002   7.5432576239109039E-002
   4.3652000022120774E-004   64931.165450000000        3.9522815495729446E-002   1.5135252848267555E-002  -2.4362999945878983E-002   8.3948910236358643E-002
   5.7544000446796417E-004   64931.165450000000        4.2451176792383194E-002   1.6722807660698891E-002  -2.6016434654593468E-002   9.3335546553134918E-002
   7.5857999036088586E-004   64931.165450000000        4.5714054256677628E-002   1.8483867868781090E-002  -2.7600217610597610E-002  0.10364271700382233     
   1.0000000474974513E-003   64931.165450000000        4.9370910972356796E-002   2.0445007830858231E-002  -2.9043890535831451E-002  0.11490586400032043     
   1.3183000264689326E-003   64931.165450000000        5.3495395928621292E-002   2.2639140486717224E-002  -3.0256437137722969E-002  0.12714393436908722     
   1.7377999611198902E-003   64931.165450000000        5.8175202459096909E-002   2.5105386972427368E-002  -3.1121250241994858E-002  0.14034266769886017     
   2.2909000981599092E-003   64931.165450000000        6.3521295785903931E-002   2.7893995866179466E-002  -3.1492985785007477E-002  0.15446208417415619     
   3.0199999455362558E-003   64931.165450000000        6.9665357470512390E-002   3.1065234914422035E-002  -3.1191591173410416E-002  0.16940732300281525     
   3.9810999296605587E-003   64931.165450000000        7.6767779886722565E-002   3.4694176167249680E-002  -2.9998863115906715E-002  0.18502701818943024     
   5.2481000311672688E-003   64931.165450000000        8.5020914673805237E-002   3.8873493671417236E-002  -2.7654821053147316E-002  0.20109660923480988     
   6.9182999432086945E-003   64931.165450000000        9.4650432467460632E-002   4.3716106563806534E-002  -2.3857081308960915E-002  0.21729888021945953     
   9.1201001778244972E-003   64931.165450000000       0.10591627657413483        4.9358822405338287E-002  -1.8263751640915871E-002  0.23320791125297546     
   1.2023000046610832E-002   64931.165450000000       0.11910663545131683        5.5964075028896332E-002  -1.0503259487450123E-002  0.24826765060424805     
   1.5848999843001366E-002   64931.165450000000       0.13451409339904785        6.3715018332004547E-002  -2.0012549066450447E-004  0.26176407933235168     
   2.0893000066280365E-002   64931.165450000000       0.15241409838199615        7.2814457118511200E-002   1.2995959259569645E-002  0.27281856536865234     
   2.7542000636458397E-002   64931.165450000000       0.17298479378223419        8.3457306027412415E-002   2.9339741915464401E-002  0.28035756945610046     
   3.6308001726865768E-002   64931.165450000000       0.19620551168918610        9.5794387161731720E-002   4.8905573785305023E-002  0.28311794996261597     
   4.7862999141216278E-002   64931.165450000000       0.22166493535041809       0.10984856635332108        7.1446135640144348E-002  0.27967348694801331     
   6.3096001744270325E-002   64931.165450000000       0.24830764532089233       0.12538968026638031        9.6229545772075653E-002  0.26853206753730774     
   8.3176001906394958E-002   64931.165450000000       0.27406123280525208       0.14171838760375977       0.12181554734706879       0.24835292994976044     
  0.10000000149011612        64931.165450000000       0.28908088803291321       0.15236163139343262       0.13819332420825958       0.22945155203342438     
  0.12500000000000000        64931.165450000000       0.30258697271347046       0.16385999321937561       0.15571135282516479       0.20075801014900208     
  0.15000000596046448        64931.165450000000       0.30765217542648315       0.17095701396465302       0.16669996082782745       0.17310902476310730     
  0.17499999701976776        64931.165450000000       0.30609041452407837       0.17433810234069824       0.17253351211547852       0.14750133454799652     
  0.20000000298023224        64931.165450000000       0.29933661222457886       0.17457872629165649       0.17426028847694397       0.12437280267477036     
  0.22499999403953552        64931.165450000000       0.28856214880943298       0.17218072712421417       0.17270722985267639       0.10386079549789429     
  0.25000000000000000        64931.165450000000       0.27474048733711243       0.16759043931961060       0.16854430735111237        8.5931904613971710E-002
  0.27500000596046448        64931.165450000000       0.25868865847587585       0.16120891273021698       0.16232588887214661        7.0454433560371399E-002
  0.30000001192092896        64931.165450000000       0.24109552800655365       0.15339808166027069       0.15451817214488983        5.7241853326559067E-002
  0.32499998807907104        64931.165450000000       0.22254219651222229       0.14448475837707520       0.14551798999309540        4.6080227941274643E-002
  0.34999999403953552        64931.165450000000       0.20351763069629669       0.13476355373859406       0.13566592335700989        3.6745872348546982E-002
  0.37500000000000000        64931.165450000000       0.18443089723587036       0.12449894845485687       0.12525573372840881        2.9016951099038124E-002
  0.40000000596046448        64931.165450000000       0.16562108695507050       0.11392698436975479       0.11454121023416519        2.2680973634123802E-002
  0.42500001192092896        64931.165450000000       0.14736576378345490       0.10325669497251511       0.10374130308628082        1.7539490014314651E-002
  0.44999998807907104        64931.165450000000       0.12988793849945068        9.2671349644660950E-002   9.3043968081474304E-002   1.3410835526883602E-002
  0.47499999403953552        64931.165450000000       0.11336231976747513        8.2329593598842621E-002   8.2609169185161591E-002   1.0131476446986198E-002
  0.50000000000000000        64931.165450000000        9.7920648753643036E-002   7.2366490960121155E-002   7.2571307420730591E-002   7.5563662685453892E-003
  0.52499997615814209        64931.165450000000        8.3656609058380127E-002   6.2894642353057861E-002   6.3041120767593384E-002   5.5586015805602074E-003
  0.55000001192092896        64931.165450000000        7.0630073547363281E-002   5.4005157202482224E-002   5.4107364267110825E-002   4.0285876020789146E-003
  0.57499998807907104        64931.165450000000        5.8871120214462280E-002   4.5768756419420242E-002   4.5838255435228348E-002   2.8728761244565248E-003
  0.60000002384185791        64931.165450000000        4.8383619636297226E-002   3.8236804306507111E-002   3.8282796740531921E-002   2.0128022879362106E-003
  0.62500000000000000        64931.165450000000        3.9148561656475067E-002   3.1442441046237946E-002   3.1472001224756241E-002   1.3830044772475958E-003
  0.64999997615814209        64931.165450000000        3.1127171590924263E-002   2.5401713326573372E-002   2.5420121848583221E-002   9.2990993289276958E-004
  0.67500001192092896        64931.165450000000        2.4263815954327583E-002   2.0114775747060776E-002   2.0125851035118103E-002   6.1023188754916191E-004
  0.69999998807907104        64931.165450000000        1.8488725647330284E-002   1.5567153692245483E-002   1.5573569573462009E-002   3.8952464819885790E-004
  0.72500002384185791        64931.165450000000        1.3720595277845860E-002   1.1731072328984737E-002   1.1734637431800365E-002   2.4082450545392931E-004
  0.75000000000000000        64931.165450000000        9.8690493032336235E-003   8.5668554529547691E-003   8.5687516257166862E-003   1.4339837071020156E-004
  0.77499997615814209        64931.165450000000        6.8370131775736809E-003   6.0244267806410789E-003   6.0253930278122425E-003   8.1614067312330008E-005
  0.80000001192092896        64931.165450000000        4.5229997485876083E-003   4.0448931977152824E-003   4.0453728288412094E-003   4.3939304305240512E-005
  0.82499998807907104        64931.165450000000        2.8233355842530727E-003   2.5622444227337837E-003   2.5624900590628386E-003   2.2071741113904864E-005
  0.85000002384185791        64931.165450000000        1.6343495808541775E-003   1.5051824739202857E-003   1.5053256647661328E-003   1.0197435585723724E-005
  0.87500000000000000        64931.165450000000        8.5455860244110227E-004   7.9910567728802562E-004   7.9920410644263029E-004   4.3714853745768778E-006
  0.89999997615814209        64931.165450000000        3.8689383654855192E-004   3.6829829332418740E-004   3.6836354411207139E-004   2.0115651295782300E-006
  0.92500001192092896        64931.165450000000        1.4104615547694266E-004   1.3840488099958748E-004   1.3841803593095392E-004   1.4927279607945820E-006
  0.94999998807907104        64931.165450000000        3.6067092878511176E-005   3.9337657653959468E-005   3.9258771721506491E-005   1.8303201159142191E-006
  0.97500002384185791        64931.165450000000        3.5138798466505250E-006   8.9303539425600320E-006   8.7062562670325860E-006   2.4369683160330169E-006
   1.0000000000000000        64931.165450000000       -8.0472473200643435E-006  -1.7884771068565897E-006  -2.2147403342387406E-006   2.9390164399956120E-006
   9.9999997171806854E-010   83255.320739999996        3.2326912041753531E-003  -9.7179558360949159E-004  -1.2144936481490731E-003  -1.0839577298611403E-003
   1.3183000246996812E-009   83255.320739999996        3.3855938818305731E-003  -9.7029737662523985E-004  -1.2504106853157282E-003  -1.0542876552790403E-003
   1.7378000150003459E-009   83255.320739999996        3.5464605316519737E-003  -9.6625351579859853E-004  -1.2883062008768320E-003  -1.0164488339796662E-003
   2.2908999142146058E-009   83255.320739999996        3.7158166524022818E-003  -9.5940037863329053E-004  -1.3284494634717703E-003  -9.6932478481903672E-004
   3.0200000278313155E-009   83255.320739999996        3.8941150996834040E-003  -9.4945548335090280E-004  -1.3711198698729277E-003  -9.1170077212154865E-004
   3.9810998941902653E-009   83255.320739999996        4.0818750858306885E-003  -9.3611300690099597E-004  -1.4166426844894886E-003  -8.4222352597862482E-004
   5.2481001766579993E-009   83255.320739999996        4.2796591296792030E-003  -9.1904151486232877E-004  -1.4653870603069663E-003  -7.5939256930723786E-004
   6.9183001549788514E-009   83255.320739999996        4.4880467467010021E-003  -8.9788465993478894E-004  -1.5177638269960880E-003  -6.6156184766441584E-004
   9.1201002305751899E-009   83255.320739999996        4.7076693736016750E-003  -8.7225635070353746E-004  -1.5742378309369087E-003  -5.4691394325345755E-004
   1.2023000373062587E-008   83255.320739999996        4.9392115324735641E-003  -8.4173784125596285E-004  -1.6353332903236151E-003  -4.1344558121636510E-004
   1.5849000334355878E-008   83255.320739999996        5.1833046600222588E-003  -8.0589100252836943E-004  -1.7016103956848383E-003  -2.5902246125042439E-004
   2.0892999330612838E-008   83255.320739999996        5.4407683201134205E-003  -7.6422310667112470E-004  -1.7737343441694975E-003  -8.1223981396760792E-005
   2.7542000680114143E-008   83255.320739999996        5.7123727165162563E-003  -7.1621744427829981E-004  -1.8524180632084608E-003   1.2252651504240930E-004
   3.6307998385609608E-008   83255.320739999996        5.9990105219185352E-003  -6.6130486084148288E-004  -1.9384756451472640E-003   3.5508678411133587E-004
   4.7863000673942224E-008   83255.320739999996        6.3015404157340527E-003  -5.9888907708227634E-004  -2.0327835809439421E-003   6.1949028167873621E-004
   6.3096003088958241E-008   83255.320739999996        6.6209663636982441E-003  -5.2831071661785245E-004  -2.1363419946283102E-003   9.1910373885184526E-004
   8.3175997644957533E-008   83255.320739999996        6.9582979194819927E-003  -4.4887201511301100E-004  -2.2502390202134848E-003   1.2575245928019285E-003
   1.0965000285523274E-007   83255.320739999996        7.3147015646100044E-003  -3.5980023676529527E-004  -2.3757098242640495E-003   1.6387446084991097E-003
   1.4453999597208167E-007   83255.320739999996        7.6912213116884232E-003  -2.6031382731162012E-004  -2.5140487123280764E-003   2.0668730139732361E-003
   1.9054999711443088E-007   83255.320739999996        8.0893579870462418E-003  -1.4946973533369601E-004  -2.6668272912502289E-003   2.5468042585998774E-003
   2.5118998792095226E-007   83255.320739999996        8.5102440789341927E-003  -2.6379426344647072E-005  -2.8356011025607586E-003   3.0832998454570770E-003
   3.3112999631157436E-007   83255.320739999996        8.9554376900196075E-003   1.1000917584169656E-004  -3.0222188215702772E-003   3.6819502711296082E-003
   4.3651999703797628E-007   83255.320739999996        9.4265360385179520E-003   2.6081135729327798E-004  -3.2286902423948050E-003   4.3487669900059700E-003
   5.7544002629583701E-007   83255.320739999996        9.9251512438058853E-003   4.2719632619991899E-004  -3.4571809228509665E-003   5.0901714712381363E-003
   7.5857997217099182E-007   83255.320739999996        1.0453162714838982E-002   6.1047292547300458E-004  -3.7101369816809893E-003   5.9134149923920631E-003
   9.9999999747524271E-007   83255.320739999996        1.1012502945959568E-002   8.1202160799875855E-004  -3.9901984855532646E-003   6.8263313733041286E-003
   1.3182999509808724E-006   83255.320739999996        1.1605392210185528E-002   1.0333823738619685E-003  -4.3003251776099205E-003   7.8377965837717056E-003
   1.7377999483869644E-006   83255.320739999996        1.2233916670084000E-002   1.2760995887219906E-003  -4.6435818076133728E-003   8.9571010321378708E-003
   2.2909000563231530E-006   83255.320739999996        1.2900850735604763E-002   1.5420374693349004E-003  -5.0235809758305550E-003   1.0195487178862095E-002
   3.0199998946045525E-006   83255.320739999996        1.3608804903924465E-002   1.8330577295273542E-003  -5.4440204985439777E-003   1.1564784683287144E-002
   3.9810997805034276E-006   83255.320739999996        1.4360792003571987E-002   2.1512408275157213E-003  -5.9089791029691696E-003   1.3078553602099419E-002
   5.2481000238913111E-006   83255.320739999996        1.5160176903009415E-002   2.4988714139908552E-003  -6.4228740520775318E-003   1.4752170071005821E-002
   6.9183001869532745E-006   83255.320739999996        1.6010595485568047E-002   2.8784067835658789E-003  -6.9903689436614513E-003   1.6602830961346626E-002
   9.1201000032015145E-006   83255.320739999996        1.6916152089834213E-002   3.2925626728683710E-003  -7.6164365746080875E-003   1.8650136888027191E-002
   1.2022999726468697E-005   83255.320739999996        1.7881477251648903E-002   3.7443412002176046E-003  -8.3063114434480667E-003   2.0916393026709557E-002
   1.5849000192247331E-005   83255.320739999996        1.8911365419626236E-002   4.2368504218757153E-003  -9.0650785714387894E-003   2.3425849154591560E-002
   2.0892999600619078E-005   83255.320739999996        2.0011847838759422E-002   4.7738119028508663E-003  -9.8982779309153557E-003   2.6207394897937775E-002
   2.7542000680114143E-005   83255.320739999996        2.1189337596297264E-002   5.3591411560773849E-003  -1.0811015963554382E-002   2.9292481020092964E-002
   3.6307999835116789E-005   83255.320739999996        2.2451469674706459E-002   5.9973462484776974E-003  -1.1808268725872040E-002   3.2717190682888031E-002
   4.7862999053904787E-005   83255.320739999996        2.3806618526577950E-002   6.6932607442140579E-003  -1.2894045561552048E-002   3.6520659923553467E-002
   6.3095998484641314E-005   83255.320739999996        2.5264881551265717E-002   7.4525214731693268E-003  -1.4071592129766941E-002   4.0747299790382385E-002
   8.3175997133366764E-005   83255.320739999996        2.6837741956114769E-002   8.2813557237386703E-003  -1.5342366881668568E-002   4.5445058494806290E-002
   1.0964999819407240E-004   83255.320739999996        2.8539096936583519E-002   9.1870762407779694E-003  -1.6705920919775963E-002   5.0667263567447662E-002
   1.4453999756369740E-004   83255.320739999996        3.0384367331862450E-002   1.0177543386816978E-002  -1.8157975748181343E-002   5.6468073278665543E-002
   1.9054999575018883E-004   83255.320739999996        3.2393828034400940E-002   1.1262873187661171E-002  -1.9691560417413712E-002   6.2910422682762146E-002
   2.5119000929407775E-004   83255.320739999996        3.4589249640703201E-002   1.2453535571694374E-002  -2.1292526274919510E-002   7.0052012801170349E-002
   3.3112999517470598E-004   83255.320739999996        3.6998648196458817E-002   1.3762810267508030E-002  -2.2940963506698608E-002   7.7956035733222961E-002
   4.3652000022120774E-004   83255.320739999996        3.9655465632677078E-002   1.5206203795969486E-002  -2.4607717990875244E-002   8.6682707071304321E-002
   5.7544000446796417E-004   83255.320739999996        4.2599637061357498E-002   1.6801893711090088E-002  -2.6251994073390961E-002   9.6285298466682434E-002
   7.5857999036088586E-004   83255.320739999996        4.5880682766437531E-002   1.8572233617305756E-002  -2.7819439768791199E-002  0.10681069642305374     
   1.0000000474974513E-003   83255.320739999996        4.9558389931917191E-002   2.0543962717056274E-002  -2.9238132759928703E-002  0.11828996986150742     
   1.3183000264689326E-003   83255.320739999996        5.3706727921962738E-002   2.2750185802578926E-002  -3.0415518209338188E-002  0.13073652982711792     
   1.7377999611198902E-003   83255.320739999996        5.8413706719875336E-002   2.5230217725038528E-002  -3.1233450397849083E-002  0.14412926137447357     
   2.2909000981599092E-003   83255.320739999996        6.3790544867515564E-002   2.8034508228302002E-002  -3.1545102596282959E-002  0.15842010080814362     
   3.0199999455362558E-003   83255.320739999996        6.9969080388545990E-002   3.1223498284816742E-002  -3.1169211491942406E-002  0.17350456118583679     
   3.9810999296605587E-003   83255.320739999996        7.7109612524509430E-002   3.4872379153966904E-002  -2.9886778444051743E-002  0.18922033905982971     
   5.2481000311672688E-003   83255.320739999996        8.5404112935066223E-002   3.9073847234249115E-002  -2.7437742799520493E-002  0.20533069968223572     
   6.9182999432086945E-003   83255.320739999996        9.5077283680438995E-002   4.3940637260675430E-002  -2.3520708084106445E-002  0.22150531411170959     
   9.1201001778244972E-003   83255.320739999996       0.10638735443353653        4.9609079957008362E-002  -1.7796259373426437E-002  0.23730470240116119     
   1.2023000046610832E-002   83255.320739999996       0.11961957067251205        5.6240640580654144E-002  -9.8973186686635017E-003  0.25215965509414673     
   1.5848999843001366E-002   83255.320739999996       0.13506194949150085        6.4016737043857574E-002   5.4445076966658235E-004  0.26534470915794373     
   2.0893000066280365E-002   83255.320739999996       0.15298314392566681        7.3137380182743073E-002   1.3869154267013073E-002  0.27597314119338989     
   2.7542000636458397E-002   83255.320739999996       0.17355163395404816        8.3793140947818756E-002   3.0317742377519608E-002  0.28296950459480286     
   3.6308001726865768E-002   83255.320739999996       0.19673377275466919        9.6128411591053009E-002   4.9947265535593033E-002  0.28507828712463379     
   4.7862999141216278E-002   83255.320739999996       0.22210183739662170       0.11015711724758148        7.2490297257900238E-002  0.28089541196823120     
   6.3096001744270325E-002   83255.320739999996       0.24858170747756958       0.12563745677471161        9.7194150090217590E-002  0.26897019147872925     
   8.3176001906394958E-002   83255.320739999996       0.27408334612846375       0.14185638725757599       0.12260088324546814       0.24802763760089874     
  0.10000000149011612        83255.320739999996       0.28888022899627686       0.15239264070987701       0.13879899680614471       0.22867247462272644     
  0.12500000000000000        83255.320739999996       0.30206018686294556       0.16372087597846985       0.15603730082511902       0.19953992962837219     
  0.15000000596046448        83255.320739999996       0.30682367086410522       0.17064663767814636       0.16675531864166260       0.17165879905223846     
  0.17499999701976776        83255.320739999996       0.30499646067619324       0.17386457324028015       0.17234148085117340       0.14596354961395264     
  0.20000000298023224        83255.320739999996       0.29801946878433228       0.17395631968975067       0.17385067045688629       0.12284639477729797     
  0.22499999403953552        83255.320739999996       0.28706625103950500       0.17142768204212189       0.17211240530014038       0.10241089016199112     
  0.25000000000000000        83255.320739999996       0.27311009168624878       0.16672740876674652       0.16779705882072449        8.4598623216152191E-002
  0.27500000596046448        83255.320739999996       0.25696623325347900       0.16025777161121368       0.16145811975002289        6.9259569048881531E-002
  0.30000001192092896        83255.320739999996       0.23932062089443207       0.15238097310066223       0.15356014668941498        5.6193981319665909E-002
  0.32499998807907104        83255.320739999996       0.22075085341930389       0.14342348277568817       0.14449782669544220        4.5178603380918503E-002
  0.34999999403953552        83255.320739999996       0.20174187421798706       0.13367889821529388       0.13460934162139893        3.5983454436063766E-002
  0.37500000000000000        83255.320739999996       0.18269850313663483       0.12341035902500153       0.12418591976165771        2.8382711112499237E-002
  0.40000000596046448        83255.320739999996       0.16395559906959534       0.11285219341516495       0.11347868293523788        2.2161629050970078E-002
  0.42500001192092896        83255.320739999996       0.14578643441200256       0.10221149027347565       0.10270389914512634        1.7120795324444771E-002
  0.44999998807907104        83255.320739999996       0.12840993702411652        9.1669425368309021E-002   9.2046841979026794E-002   1.3078512623906136E-002
  0.47499999403953552        83255.320739999996       0.11199687421321869        8.1382416188716888E-002   8.1664852797985077E-002   9.8718693479895592E-003
  0.50000000000000000        83255.320739999996        9.6675343811511993E-002   7.1483314037322998E-002   7.1689747273921967E-002   7.3568639345467091E-003
  0.52499997615814209        83255.320739999996        8.2535631954669952E-002   6.2082462012767792E-002   6.2229800969362259E-002   5.4078889079391956E-003
  0.55000001192092896        83255.320739999996        6.9634564220905304E-002   5.3268790245056152E-002   5.3371414542198181E-002   3.9167664945125580E-003
  0.57499998807907104        83255.320739999996        5.7999484241008759E-002   4.5110922306776047E-002   4.5180596411228180E-002   2.7914857491850853E-003
  0.60000002384185791        83255.320739999996        4.7631878405809402E-002   3.7658251821994781E-002   3.7704296410083771E-002   1.9547655247151852E-003
  0.62500000000000000        83255.320739999996        3.8510728627443314E-002   3.0942106619477272E-002   3.0971661210060120E-002   1.3425288489088416E-003
  0.64999997615814209        83255.320739999996        3.0595596879720688E-002   2.4976896122097969E-002   2.4995278567075729E-002   9.0235617244616151E-004
  0.67500001192092896        83255.320739999996        2.3829547688364983E-002   1.9761350005865097E-002   1.9772399216890335E-002   5.9196713846176863E-004
  0.69999998807907104        83255.320739999996        1.8141869455575943E-002   1.5279796905815601E-002   1.5286191366612911E-002   3.7777028046548367E-004
  0.72500002384185791        83255.320739999996        1.3450648635625839E-002   1.1503499001264572E-002   1.1507049202919006E-002   2.3350825358647853E-004
  0.75000000000000000        83255.320739999996        9.6652414649724960E-003   8.3920788019895554E-003   8.3939656615257263E-003   1.3901623606216162E-004
  0.77499997615814209        83255.320739999996        6.6886162385344505E-003   5.8950199745595455E-003   5.8959801681339741E-003   7.9106321209110320E-005
  0.80000001192092896        83255.320739999996        4.4196262024343014E-003   3.9532561786472797E-003   3.9537325501441956E-003   4.2582894820952788E-005
  0.82499998807907104        83255.320739999996        2.7552109677344561E-003   2.5008756201714277E-003   2.5011182297021151E-003   2.1390043912106194E-005
  0.85000002384185791        83255.320739999996        1.5925635816529393E-003   1.4669403899461031E-003   1.4670805539935827E-003   9.8872433227370493E-006
  0.87500000000000000        83255.320739999996        8.3128182450309396E-004   7.7746348688378930E-004   7.7755848178640008E-004   4.2462102101126220E-006
  0.89999997615814209        83255.320739999996        3.7556141614913940E-004   3.5758022568188608E-004   3.5764128551818430E-004   1.9590302144933958E-006
  0.92500001192092896        83255.320739999996        1.3649903121404350E-004   1.3399515592027456E-004   1.3400366879068315E-004   1.4456207964030909E-006
  0.94999998807907104        83255.320739999996        3.4639524528756738E-005   3.7848614738322794E-005   3.7765454180771485E-005   1.7472204945079284E-006
  0.97500002384185791        83255.320739999996        3.0460112157015828E-006   8.3037757576676086E-006   8.0772979345056228E-006   2.2919159619050333E-006
   1.0000000000000000        83255.320739999996       -8.3241284301038831E-006  -2.3048758066579467E-006  -2.7294333904137602E-006   2.7178064101462951E-006
   9.9999997171806854E-010   106750.71640000000        3.2382542267441750E-003  -9.7151246154680848E-004  -1.2179284822195768E-003  -1.0964199900627136E-003
   1.3183000246996812E-009   106750.71640000000        3.3914521336555481E-003  -9.6990953898057342E-004  -1.2543520424515009E-003  -1.0643523419275880E-003
   1.7378000150003459E-009   106750.71640000000        3.5526312422007322E-003  -9.6575077623128891E-004  -1.2928171781823039E-003  -1.0237377136945724E-003
   2.2908999142146058E-009   106750.71640000000        3.7223182152956724E-003  -9.5877161948010325E-004  -1.3336000265553594E-003  -9.7341637592762709E-004
   3.0200000278313155E-009   106750.71640000000        3.9009670726954937E-003  -9.4868871383368969E-004  -1.3769870856776834E-003  -9.1212836559861898E-004
   3.9810998941902653E-009   106750.71640000000        4.0890979580581188E-003  -9.3519530491903424E-004  -1.4233113033697009E-003  -8.3847064524888992E-004
   5.2481001766579993E-009   106750.71640000000        4.2872759513556957E-003  -9.1795896878466010E-004  -1.4729503309354186E-003  -7.5088877929374576E-004
   6.9183001549788514E-009   106750.71640000000        4.4960803352296352E-003  -8.9662219397723675E-004  -1.5263238456100225E-003  -6.4767856383696198E-004
   9.1201002305751899E-009   106750.71640000000        4.7161448746919632E-003  -8.7079778313636780E-004  -1.5839064726606011E-003  -5.2695948397740722E-004
   1.2023000373062587E-008   106750.71640000000        4.9481559544801712E-003  -8.4006559336557984E-004  -1.6462329076603055E-003  -3.8665963802486658E-004
   1.5849000334355878E-008   106750.71640000000        5.1927468739449978E-003  -8.0398615682497621E-004  -1.7138741677626967E-003  -2.2457390150520951E-004
   2.0892999330612838E-008   106750.71640000000        5.4507390595972538E-003  -7.6206529047340155E-004  -1.7875073244795203E-003  -3.8200771086849272E-005
   2.7542000680114143E-008   106750.71640000000        5.7229050435125828E-003  -7.1378465509042144E-004  -1.8678582273423672E-003   1.7512036720290780E-004
   3.6307998385609608E-008   106750.71640000000        6.0101388953626156E-003  -6.5857329173013568E-004  -1.9557548221200705E-003   4.1834023431874812E-004
   4.7863000673942224E-008   106750.71640000000        6.3133030198514462E-003  -5.9583317488431931E-004  -2.0520875696092844E-003   6.9458910729736090E-004
   6.3096003088958241E-008   106750.71640000000        6.6334037110209465E-003  -5.2490265807136893E-004  -2.1578727755695581E-003   1.0073416633531451E-003
   8.3175997644957533E-008   106750.71640000000        6.9714537821710110E-003  -4.4508193968795240E-004  -2.2742149885743856E-003   1.3603094266727567E-003
   1.0965000285523274E-007   106750.71640000000        7.3286225087940693E-003  -3.5559572279453278E-004  -2.4023677688091993E-003   1.7576121026650071E-003
   1.4453999597208167E-007   106750.71640000000        7.7059585601091385E-003  -2.5566003751009703E-004  -2.5436433497816324E-003   2.2034882567822933E-003
   1.9054999711443088E-007   106750.71640000000        8.1049660220742226E-003  -1.4432864554692060E-004  -2.6996356900781393E-003   2.7029914781451225E-003
   2.5118998792095226E-007   106750.71640000000        8.5267825052142143E-003  -2.0710165699711069E-005  -2.8719205874949694E-003   3.2610346097499132E-003
   3.3112999631157436E-007   106750.71640000000        8.9729717001318932E-003   1.1625104525592178E-004  -3.0623706988990307E-003   3.8833906874060631E-003
   4.3651999703797628E-007   106750.71640000000        9.4451354816555977E-003   2.6767409872263670E-004  -3.2730211969465017E-003   4.5762686058878899E-003
   5.7544002629583701E-007   106750.71640000000        9.9448915570974350E-003   4.3473223922774196E-004  -3.5060630179941654E-003   5.3463014774024487E-003
   7.5857997217099182E-007   106750.71640000000        1.0474129579961300E-002   6.1873905360698700E-004  -3.7639704532921314E-003   6.2009831890463829E-003
   9.9999999747524271E-007   106750.71640000000        1.1034788563847542E-002   8.2108000060543418E-004  -4.0494119748473167E-003   7.1484101936221123E-003
   1.3182999509808724E-006   106750.71640000000        1.1629099026322365E-002   1.0433008428663015E-003  -4.3653775937855244E-003   8.1977583467960358E-003
   1.7377999483869644E-006   106750.71640000000        1.2259157374501228E-002   1.2869521742686629E-003  -4.7149602323770523E-003   9.3586267903447151E-003
   2.2909000563231530E-006   106750.71640000000        1.2927750125527382E-002   1.5539054293185472E-003  -5.1018032245337963E-003   1.0642637498676777E-002
   3.0199998946045525E-006   106750.71640000000        1.3637502677738667E-002   1.8460303544998169E-003  -5.5296309292316437E-003   1.2062010355293751E-002
   3.9810997805034276E-006   106750.71640000000        1.4391446486115456E-002   2.1654162555932999E-003  -6.0025472193956375E-003   1.3630742207169533E-002
   5.2481000238913111E-006   106750.71640000000        1.5192963182926178E-002   2.5143579114228487E-003  -6.5249889157712460E-003   1.5364695340394974E-002
   6.9183001869532745E-006   106750.71640000000        1.6045713797211647E-002   2.8953249566257000E-003  -7.1016312576830387E-003   1.7281590029597282E-002
   9.1201000032015145E-006   106750.71640000000        1.6953827813267708E-002   3.3110459335148335E-003  -7.7374493703246117E-003   1.9401594996452332E-002
   1.2022999726468697E-005   106750.71640000000        1.7921969294548035E-002   3.7645387928932905E-003  -8.4376642480492592E-003   2.1747628226876259E-002
   1.5849000192247331E-005   106750.71640000000        1.8954966217279434E-002   4.2589288204908371E-003  -9.2073250561952591E-003   2.4344554170966148E-002
   2.0892999600619078E-005   106750.71640000000        2.0058898255228996E-002   4.7979583032429218E-003  -1.0051915422081947E-002   2.7221942320466042E-002
   2.7542000680114143E-005   106750.71640000000        2.1240225061774254E-002   5.3855669684708118E-003  -1.0976449586451054E-002   3.0411904677748680E-002
   3.6307999835116789E-005   106750.71640000000        2.2506648674607277E-002   6.0262908227741718E-003  -1.1985772289335728E-002   3.3951196819543839E-002
   4.7862999053904787E-005   106750.71640000000        2.3866606876254082E-002   6.7249960266053677E-003  -1.3083704747259617E-002   3.7879552692174911E-002
   6.3095998484641314E-005   106750.71640000000        2.5330288335680962E-002   7.4873571284115314E-003  -1.4273248612880707E-002   4.2241942137479782E-002
   8.3175997133366764E-005   106750.71640000000        2.6909271255135536E-002   8.3196461200714111E-003  -1.5555541962385178E-002   4.7086726874113083E-002
   1.0964999819407240E-004   106750.71640000000        2.8617573902010918E-002   9.2292306944727898E-003  -1.6929727047681808E-002   5.2467521280050278E-002
   1.4453999756369740E-004   106750.71640000000        3.0470749363303185E-002   1.0224030353128910E-002  -1.8391013145446777E-002   5.8438431471586227E-002
   1.9054999575018883E-004   106750.71640000000        3.2489240169525146E-002   1.1314236558973789E-002  -1.9931809976696968E-002   6.5062202513217926E-002
   2.5119000929407775E-004   106750.71640000000        3.4694992005825043E-002   1.2510401196777821E-002  -2.1537212654948235E-002   7.2395734488964081E-002
   3.3112999517470598E-004   106750.71640000000        3.7116236984729767E-002   1.3825904577970505E-002  -2.3186417296528816E-002   8.0501049757003784E-002
   4.3652000022120774E-004   106750.71640000000        3.9786659181118011E-002   1.5276369638741016E-002  -2.4849234148859978E-002   8.9436545968055725E-002
   5.7544000446796417E-004   106750.71640000000        4.2746461927890778E-002   1.6880106180906296E-002  -2.6483688503503799E-002   9.9252864718437195E-002
   7.5857999036088586E-004   106750.71640000000        4.6045463532209396E-002   1.8659615889191628E-002  -2.8034104034304619E-002  0.10999348014593124     
   1.0000000474974513E-003   106750.71640000000        4.9743760377168655E-002   2.0641807466745377E-002  -2.9427137225866318E-002  0.12168496102094650     
   1.3183000264689326E-003   106750.71640000000        5.3915649652481079E-002   2.2859971970319748E-002  -3.0568718910217285E-002  0.13433516025543213     
   1.7377999611198902E-003   106750.71640000000        5.8649424463510513E-002   2.5353610515594482E-002  -3.1339224427938461E-002  0.14791603386402130     
   2.2909000981599092E-003   106750.71640000000        6.4056567847728729E-002   2.8173366561532021E-002  -3.1590409576892853E-002  0.16237142682075500     
   3.0199999455362558E-003   106750.71640000000        7.0269033312797546E-002   3.1379852443933487E-002  -3.1139863654971123E-002  0.17758728563785553     
   3.9810999296605587E-003   106750.71640000000        7.7447041869163513E-002   3.5048365592956543E-002  -2.9767891392111778E-002  0.19339050352573395     
   5.2481000311672688E-003   106750.71640000000        8.5782147943973541E-002   3.9271607995033264E-002  -2.7214441448450089E-002  0.20953238010406494     
   6.9182999432086945E-003   106750.71640000000        9.5498099923133850E-002   4.4162135571241379E-002  -2.3179199546575546E-002  0.22566980123519897     
   9.1201001778244972E-003   106750.71640000000       0.10685138404369354        4.9855787307024002E-002  -1.7325319349765778E-002  0.24135015904903412     
   1.2023000046610832E-002   106750.71640000000       0.12012433260679245        5.6513048708438873E-002  -9.2902788892388344E-003  0.25599169731140137     
   1.5848999843001366E-002   106750.71640000000       0.13560041785240173        6.4313620328903198E-002   1.2871074723079801E-003  0.26885828375816345     
   2.0893000066280365E-002   106750.71640000000       0.15354157984256744        7.3454730212688446E-002   1.4736803248524666E-002  0.27905592322349548     
   2.7542000636458397E-002   106750.71640000000       0.17410679161548615        8.4122627973556519E-002   3.1286150217056274E-002  0.28550836443901062     
   3.6308001726865768E-002   106750.71640000000       0.19724962115287781        9.6455395221710205E-002   5.0975222140550613E-002  0.28696864843368530     
   4.7862999141216278E-002   106750.71640000000       0.22252626717090607       0.11045817285776138        7.3517031967639923E-002  0.28205561637878418     
   6.3096001744270325E-002   106750.71640000000       0.24884438514709473       0.12587770819664001        9.8138779401779175E-002  0.26936045289039612     
   8.3176001906394958E-002   106750.71640000000       0.27409693598747253       0.14198768138885498       0.12336569279432297       0.24767334759235382     
  0.10000000149011612        106750.71640000000       0.28867420554161072       0.15241812169551849       0.13938531279563904       0.22787886857986450     
  0.12500000000000000        106750.71640000000       0.30153352022171021       0.16357865929603577       0.15634728968143463       0.19832535088062286     
  0.15000000596046448        106750.71640000000       0.30600118637084961       0.17033606767654419       0.16679920256137848       0.17022557556629181     
  0.17499999701976776        106750.71640000000       0.30391436815261841       0.17339405417442322       0.17214292287826538       0.14445210993289948     
  0.20000000298023224        106750.71640000000       0.29671970009803772       0.17334018647670746       0.17343947291374207       0.12135210633277893     
  0.22499999403953552        106750.71640000000       0.28559270501136780       0.17068408429622650       0.17152072489261627       0.10099598020315170     
  0.25000000000000000        106750.71640000000       0.27150642871856689       0.16587682068347931       0.16705730557441711        8.3301000297069550E-002
  0.27500000596046448        106750.71640000000       0.25527414679527283       0.15932177007198334       0.16060167551040649        6.8099372088909149E-002
  0.30000001192092896        106750.71640000000       0.23757897317409515       0.15138140320777893       0.15261672437191010        5.5178623646497726E-002
  0.32499998807907104        106750.71640000000       0.21899484097957611       0.14238171279430389       0.14349497854709625        4.4306606054306030E-002
  0.34999999403953552        106750.71640000000       0.20000277459621429       0.13261534273624420       0.13357225060462952        3.5247374325990677E-002
  0.37500000000000000        106750.71640000000       0.18100339174270630       0.12234400957822800       0.12313717603683472        2.7771368622779846E-002
  0.40000000596046448        106750.71640000000       0.16232733428478241       0.11180035024881363       0.11243826895952225        2.1661788225173950E-002
  0.42500001192092896        106750.71640000000       0.14424367249011993       0.10118953138589859       0.10168915241956711        1.6718393191695213E-002
  0.44999998807907104        106750.71640000000       0.12696731090545654        9.0690627694129944E-002   9.1072447597980499E-002   1.2759546749293804E-002
  0.47499999403953552        106750.71640000000       0.11066516488790512        8.0457910895347595E-002   8.0742925405502319E-002   9.6230069175362587E-003
  0.50000000000000000        106750.71640000000        9.5461763441562653E-002   7.0621997117996216E-002   7.0829868316650391E-002   7.1658403612673283E-003
  0.52499997615814209        106750.71640000000        8.1444069743156433E-002   6.1291046440601349E-002   6.1439130455255508E-002   5.2637374028563499E-003
  0.55000001192092896        106750.71640000000        6.8665936589241028E-002   5.2551854401826859E-002   5.2654821425676346E-002   3.8099202793091536E-003
  0.57499998807907104        106750.71640000000        5.7152058929204941E-002   4.4470984488725662E-002   4.4540788978338242E-002   2.7137859724462032E-003
  0.60000002384185791        106750.71640000000        4.6901613473892212E-002   3.7095922976732254E-002   3.7141989916563034E-002   1.8994042184203863E-003
  0.62500000000000000        106750.71640000000        3.7891630083322525E-002   3.0456224456429482E-002   3.0485758557915688E-002   1.3039453187957406E-003
  0.64999997615814209        106750.71640000000        3.0080076307058334E-002   2.4564718827605247E-002   2.4583069607615471E-002   8.7610515765845776E-004
  0.67500001192092896        106750.71640000000        2.3408770561218262E-002   1.9418761134147644E-002   1.9429778680205345E-002   5.7457305956631899E-004
  0.69999998807907104        106750.71640000000        1.7806097865104675E-002   1.5001518651843071E-002   1.5007889829576015E-002   3.6657915916293859E-004
  0.72500002384185791        106750.71640000000        1.3189586810767651E-002   1.1283339001238346E-002   1.1286874301731586E-002   2.2654325584881008E-004
  0.75000000000000000        106750.71640000000        9.4683468341827393E-003   8.2231778651475906E-003   8.2250544801354408E-003   1.3484421651810408E-004
  0.77499997615814209        106750.71640000000        6.5454128198325634E-003   5.7701072655618191E-003   5.7710614055395126E-003   7.6718228228855878E-005
  0.80000001192092896        106750.71640000000        4.3199909850955009E-003   3.8649120833724737E-003   3.8653844967484474E-003   4.1290542867500335E-005
  0.82499998807907104        106750.71640000000        2.6896381750702858E-003   2.4417927488684654E-003   2.4420325644314289E-003   2.0739797037094831E-005
  0.85000002384185791        106750.71640000000        1.5524029731750488E-003   1.4301786432042718E-003   1.4303161296993494E-003   9.5904106274247169E-006
  0.87500000000000000        106750.71640000000        8.0894870916381478E-004   7.5669487705454230E-004   7.5678655412048101E-004   4.1250327740272041E-006
  0.89999997615814209        106750.71640000000        3.6471019848249853E-004   3.4731486812233925E-004   3.4737191163003445E-004   1.9066699223913020E-006
  0.92500001192092896        106750.71640000000        1.3215564831625670E-004   1.2978090671822429E-004   1.2978499580640346E-004   1.3982078144181287E-006
  0.94999998807907104        106750.71640000000        3.3280681236647069E-005   3.6428671592148021E-005   3.6341541999718174E-005   1.6659266748320078E-006
  0.97500002384185791        106750.71640000000        2.6048289782920619E-006   7.7085896919015795E-006   7.4800700531341136E-006   2.1530900085053872E-006
   1.0000000000000000        106750.71640000000       -8.5770197983947583E-006  -2.7884461815119721E-006  -3.2109908261190867E-006   2.5094213924603537E-006
   9.9999997171806854E-010   136876.72279999999        3.2437439076602459E-003  -9.7122980514541268E-004  -1.2214600574225187E-003  -1.1082491837441921E-003
   1.3183000246996812E-009   136876.72279999999        3.3972333185374737E-003  -9.6952338935807347E-004  -1.2584001524373889E-003  -1.0737025877460837E-003
   1.7378000150003459E-009   136876.72279999999        3.5587209276854992E-003  -9.6525106346234679E-004  -1.2974456185474992E-003  -1.0302228620275855E-003
   2.2908999142146058E-009   136876.72279999999        3.7287345621734858E-003  -9.5814728410914540E-004  -1.3388795778155327E-003  -9.7660603933036327E-004
   3.0200000278313155E-009   136876.72279999999        3.9077294059097767E-003  -9.4792805612087250E-004  -1.3829955132678151E-003  -9.1154663823544979E-004
   3.9810998941902653E-009   136876.72279999999        4.0962267667055130E-003  -9.3428546097129583E-004  -1.4301342889666557E-003  -8.3359115524217486E-004
   5.2481001766579993E-009   136876.72279999999        4.2947926558554173E-003  -9.1688620159402490E-004  -1.4806819381192327E-003  -7.4113038135692477E-004
   6.9183001549788514E-009   136876.72279999999        4.5040086843073368E-003  -8.9537166059017181E-004  -1.5350668691098690E-003  -6.3240126473829150E-004
   9.1201002305751899E-009   136876.72279999999        4.7245100140571594E-003  -8.6935341823846102E-004  -1.5937737189233303E-003  -5.0545926205813885E-004
   1.2023000373062587E-008   136876.72279999999        4.9569839611649513E-003  -8.3841005107387900E-004  -1.6573474276810884E-003  -3.5816329182125628E-004
   1.5849000334355878E-008   136876.72279999999        5.2020661532878876E-003  -8.0210086889564991E-004  -1.7263698391616344E-003  -1.8823622667696327E-004
   2.0892999330612838E-008   136876.72279999999        5.4605798795819283E-003  -7.5993000064045191E-004  -1.8015303649008274E-003   6.9052152866788674E-006
   2.7542000680114143E-008   136876.72279999999        5.7332995347678661E-003  -7.1137765189632773E-004  -1.8835671944543719E-003   2.3000668443273753E-004
   3.6307998385609608E-008   136876.72279999999        6.0211229138076305E-003  -6.5587105927988887E-004  -1.9733221270143986E-003   4.8411302850581706E-004
   4.7863000673942224E-008   136876.72279999999        6.3249133527278900E-003  -5.9281039284542203E-004  -2.0717002917081118E-003   7.7245262218639255E-004
   6.3096003088958241E-008   136876.72279999999        6.6456804051995277E-003  -5.2153196884319186E-004  -2.1797334775328636E-003   1.0986094130203128E-003
   8.3175997644957533E-008   136876.72279999999        6.9844396784901619E-003  -4.4133377377875149E-004  -2.2985425312072039E-003   1.4664107002317905E-003
   1.0965000285523274E-007   136876.72279999999        7.3423641733825207E-003  -3.5143806599080563E-004  -2.4293998721987009E-003   1.8801057012751698E-003
   1.4453999597208167E-007   136876.72279999999        7.7205058187246323E-003  -2.5105845998041332E-004  -2.5736354291439056E-003   2.3440639488399029E-003
   1.9054999711443088E-007   136876.72279999999        8.1203738227486610E-003  -1.3924557424616069E-004  -2.7328655123710632E-003   2.8635009657591581E-003
   2.5118998792095226E-007   136876.72279999999        8.5431085899472237E-003  -1.5105193597264588E-005  -2.9086859431117773E-003   3.4434825647622347E-003
   3.3112999631157436E-007   136876.72279999999        8.9902803301811218E-003   1.2242184311617166E-004  -3.1029933597892523E-003   4.0899668820202351E-003
   4.3651999703797628E-007   136876.72279999999        9.4634965062141418E-003   2.7445840532891452E-004  -3.3178478479385376E-003   4.8093632794916630E-003
   5.7544002629583701E-007   136876.72279999999        9.9643813446164131E-003   4.4218180119059980E-004  -3.5554659552872181E-003   5.6085186079144478E-003
   7.5857997217099182E-007   136876.72279999999        1.0494831018149853E-002   6.2691018683835864E-004  -3.8183496799319983E-003   6.4951726235449314E-003
   9.9999999747524271E-007   136876.72279999999        1.1056792922317982E-002   8.3003414329141378E-004  -4.1091954335570335E-003   7.4776876717805862E-003
   1.3182999509808724E-006   136876.72279999999        1.1652506887912750E-002   1.0531051084399223E-003  -4.4310232624411583E-003   8.5655404254794121E-003
   1.7377999483869644E-006   136876.72279999999        1.2284081429243088E-002   1.2976796133443713E-003  -4.7869528643786907E-003   9.7686452791094780E-003
   2.2909000563231530E-006   136876.72279999999        1.2954314239323139E-002   1.5656364848837256E-003  -5.1806587725877762E-003   1.1099004186689854E-002
   3.0199998946045525E-006   136876.72279999999        1.3665845617651939E-002   1.8588532693684101E-003  -5.6158900260925293E-003   1.2569227255880833E-002
   3.9810997805034276E-006   136876.72279999999        1.4421722851693630E-002   2.1794280037283897E-003  -6.0967742465436459E-003   1.4193752780556679E-002
   5.2481000238913111E-006   136876.72279999999        1.5225348994135857E-002   2.5296662934124470E-003  -6.6277654841542244E-003   1.5988927334547043E-002
   6.9183001869532745E-006   136876.72279999999        1.6080405563116074E-002   2.9120487160980701E-003  -7.2135496884584427E-003   1.7972992733120918E-002
   9.1201000032015145E-006   136876.72279999999        1.6991050913929939E-002   3.3293173182755709E-003  -7.8590996563434601E-003   2.0166680216789246E-002
   1.2022999726468697E-005   136876.72279999999        1.7961978912353516E-002   3.7845054175704718E-003  -8.5696224123239517E-003   2.2593516856431961E-002
   1.5849000192247331E-005   136876.72279999999        1.8998052924871445E-002   4.2807552963495255E-003  -9.3501266092061996E-003   2.5278968736529350E-002
   2.0892999600619078E-005   136876.72279999999        2.0105397328734398E-002   4.8218308947980404E-003  -1.0206035338342190E-002   2.8253272175788879E-002
   2.7542000680114143E-005   136876.72279999999        2.1290523931384087E-002   5.4116942919790745E-003  -1.1142265051603317E-002   3.1549185514450073E-002
   3.6307999835116789E-005   136876.72279999999        2.2561190649867058E-002   6.0549098998308182E-003  -1.2163523584604263E-002   3.5204105079174042E-002
   4.7862999053904787E-005   136876.72279999999        2.3925913497805595E-002   6.7563755437731743E-003  -1.3273441232740879E-002   3.9258331060409546E-002
   6.3095998484641314E-005   136876.72279999999        2.5394957512617111E-002   7.5218048878014088E-003  -1.4474770054221153E-002   4.3757356703281403E-002
   8.3175997133366764E-005   136876.72279999999        2.6980003342032433E-002   8.3575127646327019E-003  -1.5768319368362427E-002   4.8749916255474091E-002
   1.0964999819407240E-004   136876.72279999999        2.8695184737443924E-002   9.2709204182028770E-003  -1.7152817919850349E-002   5.4289840161800385E-002
   1.4453999756369740E-004   136876.72279999999        3.0556187033653259E-002   1.0270006023347378E-002  -1.8622960895299911E-002   6.0431133955717087E-002
   1.9054999575018883E-004   136876.72279999999        3.2583612948656082E-002   1.1365037411451340E-002  -2.0170532166957855E-002   6.7236274480819702E-002
   2.5119000929407775E-004   136876.72279999999        3.4799586981534958E-002   1.2566645629703999E-002  -2.1779868751764297E-002   7.4761271476745605E-002
   3.3112999517470598E-004   136876.72279999999        3.7232559174299240E-002   1.3888312503695488E-002  -2.3429283872246742E-002   8.3066895604133606E-002
   4.3652000022120774E-004   136876.72279999999        3.9916437119245529E-002   1.5345771797001362E-002  -2.5087552145123482E-002   9.2209622263908386E-002
   5.7544000446796417E-004   136876.72279999999        4.2891696095466614E-002   1.6957463696599007E-002  -2.6711532846093178E-002  0.10223740339279175     
   7.5857999036088586E-004   136876.72279999999        4.6208441257476807E-002   1.8746038898825645E-002  -2.8244253247976303E-002  0.11319017410278320     
   1.0000000474974513E-003   136876.72279999999        4.9927074462175369E-002   2.0738571882247925E-002  -2.9610963538289070E-002  0.12508994340896606     
   1.3183000264689326E-003   136876.72279999999        5.4122213274240494E-002   2.2968530654907227E-002  -3.0716130509972572E-002  0.13793891668319702     
   1.7377999611198902E-003   136876.72279999999        5.8882426470518112E-002   2.5475600734353065E-002  -3.1438693404197693E-002  0.15170212090015411     
   2.2909000981599092E-003   136876.72279999999        6.4319439232349396E-002   2.8310613706707954E-002  -3.1629052013158798E-002  0.16631528735160828     
   3.0199999455362558E-003   136876.72279999999        7.0565313100814819E-002   3.1534340232610703E-002  -3.1103726476430893E-002  0.18165487051010132     
   3.9810999296605587E-003   136876.72279999999        7.7780179679393768E-002   3.5222183912992477E-002  -2.9642406851053238E-002  0.19753709435462952     
   5.2481000311672688E-003   136876.72279999999        8.6155161261558533E-002   3.9466843008995056E-002  -2.6985140517354012E-002  0.21370150148868561     
   6.9182999432086945E-003   136876.72279999999        9.5913045108318329E-002   4.4380679726600647E-002  -2.2832792252302170E-002  0.22979247570037842     
   9.1201001778244972E-003   136876.72279999999       0.10730855911970139        5.0099033862352371E-002  -1.6851162537932396E-002  0.24534481763839722     
   1.2023000046610832E-002   136876.72279999999       0.12062115222215652        5.6781414896249771E-002  -8.6823366582393646E-003  0.25976473093032837     
   1.5848999843001366E-002   136876.72279999999       0.13612978160381317        6.4605802297592163E-002   2.0277048461139202E-003  0.27230617403984070     
   2.0893000066280365E-002   136876.72279999999       0.15408976376056671        7.3766656219959259E-002   1.5598858706653118E-002  0.28206878900527954     
   2.7542000636458397E-002   136876.72279999999       0.17465065419673920        8.4445960819721222E-002   3.2245036214590073E-002  0.28797635436058044     
   3.6308001726865768E-002   136876.72279999999       0.19775345921516418        9.6775583922863007E-002   5.1989678293466568E-002  0.28879150748252869     
   4.7862999141216278E-002   136876.72279999999       0.22293865680694580       0.11075197905302048        7.4526734650135040E-002  0.28315669298171997     
   6.3096001744270325E-002   136876.72279999999       0.24909614026546478       0.12611071765422821        9.9063985049724579E-002  0.26970520615577698     
   8.3176001906394958E-002   136876.72279999999       0.27410236001014709       0.14211250841617584       0.12411063164472580       0.24729195237159729     
  0.10000000149011612        136876.72279999999       0.28846314549446106       0.15243835747241974       0.13995297253131866       0.22707219421863556     
  0.12500000000000000        136876.72279999999       0.30100718140602112       0.16343355178833008       0.15664198994636536       0.19711498916149139     
  0.15000000596046448        136876.72279999999       0.30518469214439392       0.17002545297145844       0.16683219373226166       0.16880942881107330     
  0.17499999701976776        136876.72279999999       0.30284395813941956       0.17292654514312744       0.17193825542926788       0.14296656847000122     
  0.20000000298023224        136876.72279999999       0.29543691873550415       0.17273020744323730       0.17302696406841278       0.11988909542560577     
  0.22499999403953552        136876.72279999999       0.28414100408554077       0.16994974017143250       0.17093230783939362        9.9614970386028290E-002
  0.25000000000000000        136876.72279999999       0.26992878317832947       0.16503836214542389       0.16632495820522308        8.2037746906280518E-002
  0.27500000596046448        136876.72279999999       0.25361156463623047       0.15840052068233490       0.15975634753704071        6.6972471773624420E-002
  0.30000001192092896        136876.72279999999       0.23586952686309814       0.15039885044097900       0.15168756246566772        5.4194413125514984E-002
  0.32499998807907104        136876.72279999999       0.21727302670478821       0.14135886728763580       0.14250901341438293        4.3462917208671570E-002
  0.34999999403953552        136876.72279999999       0.19829909503459930       0.13157220184803009       0.13255406916141510        3.4536398947238922E-002
  0.37500000000000000        136876.72279999999       0.17934426665306091       0.12129915505647659       0.12210883945226669        2.7181811630725861E-002
  0.40000000596046448        136876.72279999999       0.16073496639728546       0.11077067255973816       0.11141924560070038        2.1180471405386925E-002
  0.42500001192092896        136876.72279999999       0.14273615181446075       0.10018999129533768       0.10069628804922104        1.6331437975168228E-002
  0.44999998807907104        136876.72279999999       0.12555874884128571        8.9734137058258057E-002   9.0119995176792145E-002   1.2453221715986729E-002
  0.47499999403953552        136876.72279999999       0.10936592519283295        7.9555228352546692E-002   7.9842567443847656E-002   9.3842977657914162E-003
  0.50000000000000000        136876.72279999999        9.4278678297996521E-002   6.9781713187694550E-002   6.9990850985050201E-002   6.9828177802264690E-003
  0.52499997615814209        136876.72279999999        8.0380760133266449E-002   6.0519594699144363E-002   6.0668315738439560E-002   5.1257689483463764E-003
  0.55000001192092896        136876.72279999999        6.7723117768764496E-002   5.1853574812412262E-002   5.1956824958324432E-002   3.7077548913657665E-003
  0.57499998807907104        136876.72279999999        5.6327853351831436E-002   4.3848223984241486E-002   4.3918117880821228E-002   2.6395546738058329E-003
  0.60000002384185791        136876.72279999999        4.6191927045583725E-002   3.6549147218465805E-002   3.6595214158296585E-002   1.8465549219399691E-003
  0.62500000000000000        136876.72279999999        3.7290468811988831E-002   2.9984185472130775E-002   3.0013686046004295E-002   1.2671366566792130E-003
  0.64999997615814209        136876.72279999999        2.9579915106296539E-002   2.4164641276001930E-002   2.4182952940464020E-002   8.5107481572777033E-004
  0.67500001192092896        136876.72279999999        2.3000886663794518E-002   1.9086530432105064E-002   1.9097514450550079E-002   5.5799435358494520E-004
  0.69999998807907104        136876.72279999999        1.7480913549661636E-002   1.4731911942362785E-002   1.4738257974386215E-002   3.5591519554145634E-004
  0.72500002384185791        136876.72279999999        1.2936998158693314E-002   1.1070254258811474E-002   1.1073771864175797E-002   2.1990692766848952E-004
  0.75000000000000000        136876.72279999999        9.2780375853180885E-003   8.0598779022693634E-003   8.0617433413863182E-003   1.3086876424495131E-004
  0.77499997615814209        136876.72279999999        6.4071519300341606E-003   5.6494730524718761E-003   5.6504206731915474E-003   7.4442097684368491E-005
  0.80000001192092896        136876.72279999999        4.2239092290401459E-003   3.7796988617628813E-003   3.7801673170179129E-003   4.0058170270640403E-005
  0.82499998807907104        136876.72279999999        2.6264872867614031E-003   2.3848803248256445E-003   2.3851175792515278E-003   2.0119052351219580E-005
  0.85000002384185791        136876.72279999999        1.5137828886508942E-003   1.3948206324130297E-003   1.3949553249403834E-003   9.3061726147425361E-006
  0.87500000000000000        136876.72279999999        7.8750844113528728E-004   7.3675299063324928E-004   7.3684146627783775E-004   4.0078211895888671E-006
  0.89999997615814209        136876.72279999999        3.5431343712843955E-004   3.3747713314369321E-004   3.3753036404959857E-004   1.8546630826676846E-006
  0.92500001192092896        136876.72279999999        1.2800424883607775E-004   1.2575092841871083E-004   1.2575084110721946E-004   1.3507695939551922E-006
  0.94999998807907104        136876.72279999999        3.1986484827939421E-005   3.5073826438747346E-005   3.4983022487722337E-005   1.5866460216784617E-006
  0.97500002384185791        136876.72279999999        2.1887278762733331E-006   7.1430476964451373E-006   6.9128032009757590E-006   2.0204324755468406E-006
   1.0000000000000000        136876.72279999999       -8.8075639723683707E-006  -3.2411985557700973E-006  -3.6614517284760950E-006   2.3133102331485134E-006
   9.9999997171806854E-010   175504.55750000000        3.2491623423993587E-003  -9.7094761440530419E-004  -1.2250880245119333E-003  -1.1194399558007717E-003
   1.3183000246996812E-009   175504.55750000000        3.4029397647827864E-003  -9.6913892775774002E-004  -1.2625545496121049E-003  -1.0823328047990799E-003
   1.7378000150003459E-009   175504.55750000000        3.5647316835820675E-003  -9.6475426107645035E-004  -1.3021910563111305E-003  -1.0358983417972922E-003
   2.2908999142146058E-009   175504.55750000000        3.7350677885115147E-003  -9.5752737252041698E-004  -1.3442875351756811E-003  -9.7888789605349302E-004
   3.0200000278313155E-009   175504.55750000000        3.9144041948020458E-003  -9.4717327738180757E-004  -1.3891445705667138E-003  -9.0994976926594973E-004
   3.9810998941902653E-009   175504.55750000000        4.1032629087567329E-003  -9.3338330043479800E-004  -1.4371108263731003E-003  -8.2757929340004921E-004
   5.2481001766579993E-009   175504.55750000000        4.3022125028073788E-003  -9.1582303866744041E-004  -1.4885807177051902E-003  -7.3011167114600539E-004
   6.9183001549788514E-009   175504.55750000000        4.5118350535631180E-003  -8.9413276873528957E-004  -1.5439917333424091E-003  -6.1572436243295670E-004
   9.1201002305751899E-009   175504.55750000000        4.7327671200037003E-003  -8.6792290676385164E-004  -1.6038380563259125E-003  -4.8240806791000068E-004
   1.2023000373062587E-008   175504.55750000000        4.9656983464956284E-003  -8.3677086513489485E-004  -1.6686753369867802E-003  -3.2795142033137381E-004
   1.5849000334355878E-008   175504.55750000000        5.2112657576799393E-003  -8.0023455666378140E-004  -1.7390957800671458E-003  -1.5000466373749077E-004
   2.0892999330612838E-008   175504.55750000000        5.4702945053577423E-003  -7.5781665509566665E-004  -1.8158014863729477E-003   5.4098400141810998E-005
   2.7542000680114143E-008   175504.55750000000        5.7435617782175541E-003  -7.0899579441174865E-004  -1.8995428690686822E-003   2.8718946850858629E-004
   3.6307998385609608E-008   175504.55750000000        6.0319663025438786E-003  -6.5319740679115057E-004  -1.9911755807697773E-003   5.5240868823602796E-004
   4.7863000673942224E-008   175504.55750000000        6.3363751396536827E-003  -5.8981997426599264E-004  -2.0916191861033440E-003   8.5308379493653774E-004
   6.3096003088958241E-008   175504.55750000000        6.6578001715242863E-003  -5.1819765940308571E-004  -2.2019210737198591E-003   1.1929094325751066E-003
   8.3175997644957533E-008   175504.55750000000        6.9972597993910313E-003  -4.3762646964751184E-004  -2.3232188541442156E-003   1.5758301597088575E-003
   1.0965000285523274E-007   175504.55750000000        7.3559312149882317E-003  -3.4732607309706509E-004  -2.4568031076341867E-003   2.0062262192368507E-003
   1.4453999597208167E-007   175504.55750000000        7.7348691411316395E-003  -2.4650772684253752E-004  -2.6040214579552412E-003   2.4886005558073521E-003
   1.9054999711443088E-007   175504.55750000000        8.1355860456824303E-003  -1.3421897892840207E-004  -2.7665128000080585E-003   3.0283317901194096E-003
   2.5118998792095226E-007   175504.55750000000        8.5592288523912430E-003  -9.5628065537312068E-006  -2.9458927456289530E-003   3.6306413821876049E-003
   3.3112999631157436E-007   175504.55750000000        9.0073719620704651E-003   1.2852344661951065E-004  -3.1440821476280689E-003   4.3016751296818256E-003
   4.3651999703797628E-007   175504.55750000000        9.4816274940967560E-003   2.8116640169173479E-004  -3.3631653059273958E-003   5.0480449572205544E-003
   5.7544002629583701E-007   175504.55750000000        9.9836271256208420E-003   4.4954731129109859E-004  -3.6053843796253204E-003   5.8768149465322495E-003
   7.5857997217099182E-007   175504.55750000000        1.0515274479985237E-002   6.3498894451186061E-004  -3.8732688408344984E-003   6.7959730513393879E-003
   9.9999999747524271E-007   175504.55750000000        1.1078524403274059E-002   8.3888683002442122E-004  -4.1695428080856800E-003   7.8141493722796440E-003
   1.3182999509808724E-006   175504.55750000000        1.1675626039505005E-002   1.0627980809658766E-003  -4.4972556643188000E-003   8.9411269873380661E-003
   1.7377999483869644E-006   175504.55750000000        1.2308698147535324E-002   1.3082851655781269E-003  -4.8595531843602657E-003   1.0187136009335518E-002
   2.2909000563231530E-006   175504.55750000000        1.2980553321540356E-002   1.5772343613207340E-003  -5.2601397037506104E-003   1.1564559303224087E-002
   3.0199998946045525E-006   175504.55750000000        1.3693843036890030E-002   1.8715305486693978E-003  -5.7027889415621758E-003   1.3086400926113129E-002
   3.9810997805034276E-006   175504.55750000000        1.4451633207499981E-002   2.1932809613645077E-003  -6.1916490085422993E-003   1.4767540618777275E-002
   5.2481000238913111E-006   175504.55750000000        1.5257345512509346E-002   2.5448012165725231E-003  -6.7311921156942844E-003   1.6624808311462402E-002
   6.9183001869532745E-006   175504.55750000000        1.6114681959152222E-002   2.9285831842571497E-003  -7.3261102661490440E-003   1.8676966428756714E-002
   9.1201000032015145E-006   175504.55750000000        1.7027830705046654E-002   3.3473824150860310E-003  -7.9813739284873009E-003   2.0945303142070770E-002
   1.2022999726468697E-005   175504.55750000000        1.8001517280936241E-002   3.8042473606765270E-003  -8.7021691724658012E-003   2.3453949019312859E-002
   1.5849000192247331E-005   175504.55750000000        1.9040636718273163E-002   4.3023373000323772E-003  -9.4934636726975441E-003   2.6228958740830421E-002
   2.0892999600619078E-005   175504.55750000000        2.0151358097791672E-002   4.8454361967742443E-003  -1.0360615327954292E-002   2.9301224276423454E-002
   2.7542000680114143E-005   175504.55750000000        2.1340245380997658E-002   5.4375305771827698E-003  -1.1308439075946808E-002   3.2704122364521027E-002
   3.6307999835116789E-005   175504.55750000000        2.2615117952227592E-002   6.0832113958895206E-003  -1.2341499328613281E-002   3.6475673317909241E-002
   4.7862999053904787E-005   175504.55750000000        2.3984555155038834E-002   6.7874090746045113E-003  -1.3463231734931469E-002   4.0656715631484985E-002
   6.3095998484641314E-005   175504.55750000000        2.5458911433815956E-002   7.5558740645647049E-003  -1.4676129445433617E-002   4.5293215662240982E-002
   8.3175997133366764E-005   175504.55750000000        2.7049958705902100E-002   8.3949659019708633E-003  -1.5980668365955353E-002   5.0434235483407974E-002
   1.0964999819407240E-004   175504.55750000000        2.8771951794624329E-002   9.3121565878391266E-003  -1.7375167459249496E-002   5.6133776903152466E-002
   1.4453999756369740E-004   175504.55750000000        3.0640702694654465E-002   1.0315485298633575E-002  -1.8853791058063507E-002   6.2445670366287231E-002
   1.9054999575018883E-004   175504.55750000000        3.2676976174116135E-002   1.1415290646255016E-002  -2.0407704636454582E-002   6.9432049989700317E-002
   2.5119000929407775E-004   175504.55750000000        3.4903071820735931E-002   1.2622286565601826E-002  -2.2020483389496803E-002   7.7147968113422394E-002
   3.3112999517470598E-004   175504.55750000000        3.7347637116909027E-002   1.3950050808489323E-002  -2.3669555783271790E-002   8.5652850568294525E-002
   4.3652000022120774E-004   175504.55750000000        4.0044829249382019E-002   1.5414429828524590E-002  -2.5322679430246353E-002   9.5001175999641418E-002
   5.7544000446796417E-004   175504.55750000000        4.3035376816987991E-002   1.7033990472555161E-002  -2.6935553178191185E-002  0.10523808747529984     
   7.5857999036088586E-004   175504.55750000000        4.6369660645723343E-002   1.8831530585885048E-002  -2.8449922800064087E-002  0.11639991402626038     
   1.0000000474974513E-003   175504.55750000000        5.0108391791582108E-002   2.0834282040596008E-002  -2.9789673164486885E-002  0.12850402295589447     
   1.3183000264689326E-003   175504.55750000000        5.4326482117176056E-002   2.3075891658663750E-002  -3.0857838690280914E-002  0.14154696464538574     
   1.7377999611198902E-003   175504.55750000000        5.9112779796123505E-002   2.5596221908926964E-002  -3.1531970947980881E-002  0.15548670291900635     
   2.2909000981599092E-003   175504.55750000000        6.4579240977764130E-002   2.8446290642023087E-002  -3.1661175191402435E-002  0.17025096714496613     
   3.0199999455362558E-003   175504.55750000000        7.0858016610145569E-002   3.1687013804912567E-002  -3.1060975044965744E-002  0.18570674955844879     
   3.9810999296605587E-003   175504.55750000000        7.8109137713909149E-002   3.5393893718719482E-002  -2.9510524123907089E-002  0.20165972411632538     
   5.2481000311672688E-003   175504.55750000000        8.6523279547691345E-002   3.9659619331359863E-002  -2.6750063523650169E-002  0.21783788502216339     
   6.9182999432086945E-003   175504.55750000000        9.6322260797023773E-002   4.4596351683139801E-002  -2.2481713443994522E-002  0.23387351632118225     
   9.1201001778244972E-003   175504.55750000000       0.10775906592607498        5.0338916480541229E-002  -1.6374003142118454E-002  0.24928916990756989     
   1.2023000046610832E-002   175504.55750000000       0.12111025303602219        5.7045850902795792E-002  -8.0736801028251648E-003  0.26347967982292175     
   1.5848999843001366E-002   175504.55750000000       0.13665030896663666        6.4893417060375214E-002   2.7661134954541922E-003  0.27568972110748291     
   2.0893000066280365E-002   175504.55750000000       0.15462796390056610        7.4073314666748047E-002   1.6455279663205147E-002  0.28501346707344055     
   2.7542000636458397E-002   175504.55750000000       0.17518354952335358        8.4763340651988983E-002   3.3194482326507568E-002  0.29037556052207947     
   3.6308001726865768E-002   175504.55750000000       0.19824568927288055        9.7089171409606934E-002   5.2990853786468506E-002  0.29054915904998779     
   4.7862999141216278E-002   175504.55750000000       0.22333945333957672       0.11103878170251846        7.5519785284996033E-002  0.28420102596282959     
   6.3096001744270325E-002   175504.55750000000       0.24933737516403198       0.12633676826953888        9.9970296025276184E-002  0.27000674605369568     
   8.3176001906394958E-002   175504.55750000000       0.27410003542900085       0.14223116636276245       0.12483636289834976       0.24688526988029480     
  0.10000000149011612        175504.55750000000       0.28824734687805176       0.15245355665683746       0.14050264656543732       0.22625377774238586     
  0.12500000000000000        175504.55750000000       0.30048128962516785       0.16328573226928711       0.15692202746868134       0.19590950012207031     
  0.15000000596046448        175504.55750000000       0.30437418818473816       0.16971488296985626       0.16685482859611511       0.16741043329238892     
  0.17499999701976776        175504.55750000000       0.30178499221801758       0.17246209084987640       0.17172789573669434       0.14150649309158325     
  0.20000000298023224        175504.55750000000       0.29417076706886292       0.17212633788585663       0.17261341214179993       0.11845654249191284     
  0.22499999403953552        175504.55750000000       0.28271058201789856       0.16922445595264435       0.17034722864627838        9.8266765475273132E-002
  0.25000000000000000        175504.55750000000       0.26837641000747681       0.16421175003051758       0.16559998691082001        8.0807641148567200E-002
  0.27500000596046448        175504.55750000000       0.25197762250900269       0.15749362111091614       0.15892192721366882        6.5877571702003479E-002
  0.30000001192092896        175504.55750000000       0.23419129848480225       0.14943283796310425       0.15077234804630280        5.3240045905113220E-002
  0.32499998807907104        175504.55750000000       0.21558429300785065       0.14035438001155853       0.14153945446014404        4.2646288871765137E-002
  0.34999999403953552        175504.55750000000       0.19662970304489136       0.13054883480072021       0.13155423104763031        3.3849373459815979E-002
  0.37500000000000000        175504.55750000000       0.17771992087364197       0.12027510255575180       0.12110027670860291        2.6612995192408562E-002
  0.40000000596046448        175504.55750000000       0.15917724370956421       0.10976241528987885       0.11042091995477676        2.0716754719614983E-002
  0.42500001192092896        175504.55750000000       0.14126260578632355        9.9212102591991425E-002   9.9724560976028442E-002   1.5959138050675392E-002
  0.44999998807907104        175504.55750000000       0.12418301403522491        8.8799156248569489E-002   8.9188694953918457E-002   1.2158870697021484E-002
  0.47499999403953552        175504.55750000000       0.10809792578220367        7.8673571348190308E-002   7.8963018953800201E-002   9.1551896184682846E-003
  0.50000000000000000        175504.55750000000        9.3124926090240479E-002   6.8961679935455322E-002   6.9171935319900513E-002   6.8073505535721779E-003
  0.52499997615814209        175504.55750000000        7.9344600439071655E-002   5.9767346829175949E-002   5.9916608035564423E-002   4.9936310388147831E-003
  0.55000001192092896        175504.55750000000        6.6805064678192139E-002   5.1173232495784760E-002   5.1276698708534241E-002   3.6099986173212528E-003
  0.57499998807907104        175504.55750000000        5.5525928735733032E-002   4.3241951614618301E-002   4.3311901390552521E-002   2.5685867294669151E-003
  0.60000002384185791        175504.55750000000        4.5501966029405594E-002   3.6017291247844696E-002   3.6063335835933685E-002   1.7960664117708802E-003
  0.62500000000000000        175504.55750000000        3.6706488579511642E-002   2.9525419697165489E-002   2.9554871842265129E-002   1.2319942470639944E-003
  0.64999997615814209        175504.55750000000        2.9094450175762177E-002   2.3776149377226830E-002   2.3794412612915039E-002   8.2718959311023355E-004
  0.67500001192092896        175504.55750000000        2.2605327889323235E-002   1.8764212727546692E-002   1.8775157630443573E-002   5.4217997239902616E-004
  0.69999998807907104        175504.55750000000        1.7165841534733772E-002   1.4470594003796577E-002   1.4476912096142769E-002   3.4574518213048577E-004
  0.72500002384185791        175504.55750000000        1.2692497111856937E-002   1.0863922536373138E-002   1.0867421515285969E-002   2.1357847435865551E-004
  0.75000000000000000        175504.55750000000        9.0940082445740700E-003   7.9019181430339813E-003   7.9037724062800407E-003   1.2707746645901352E-004
  0.77499997615814209        175504.55750000000        6.2735974788665771E-003   5.5329147726297379E-003   5.5338558740913868E-003   7.2270879172720015E-005
  0.80000001192092896        175504.55750000000        4.1312081739306450E-003   3.6974644754081964E-003   3.6979289725422859E-003   3.8882040826138109E-005
  0.82499998807907104        175504.55750000000        2.5656372308731079E-003   2.3300305474549532E-003   2.3302647750824690E-003   1.9526010873960331E-005
  0.85000002384185791        175504.55750000000        1.4766240492463112E-003   1.3607941800728440E-003   1.3609261950477958E-003   9.0338235168019310E-006
  0.87500000000000000        175504.55750000000        7.6691375579684973E-004   7.1759417187422514E-004   7.1767950430512428E-004   3.8944476727920119E-006
  0.89999997615814209        175504.55750000000        3.4434616100043058E-004   3.2804370857775211E-004   3.2809324329718947E-004   1.8031620356850908E-006
  0.92500001192092896        175504.55750000000        1.2403391883708537E-004   1.2189482367830351E-004   1.2189077824587002E-004   1.3035444226261461E-006
  0.94999998807907104        175504.55750000000        3.0753148166695610E-005   3.3780375815695152E-005   3.3686163078527898E-005   1.5095396292963414E-006
  0.97500002384185791        175504.55750000000        1.7962134961635456E-006   6.6055144998244941E-006   6.3738393691892270E-006   1.8938504808829748E-006
   1.0000000000000000        175504.55750000000       -9.0172825366607867E-006  -3.6650076253863517E-006  -4.0827171687851660E-006   2.1289192773110699E-006
   9.9999997171806854E-010   225033.51250000001        3.2545118592679501E-003  -9.7066594753414392E-004  -1.2288120342418551E-003  -1.1299867182970047E-003
   1.3183000246996812E-009   225033.51250000001        3.4085733350366354E-003  -9.6875609597191215E-004  -1.2668150011450052E-003  -1.0902375215664506E-003
   1.7378000150003459E-009   225033.51250000001        3.5706660710275173E-003  -9.6426036907359958E-004  -1.3070530258119106E-003  -1.0407586814835668E-003
   2.2908999142146058E-009   225033.51250000001        3.7413204554468393E-003  -9.5691176829859614E-004  -1.3498233165591955E-003  -9.8025659099221230E-004
   3.0200000278313155E-009   225033.51250000001        3.9209937676787376E-003  -9.4642437761649489E-004  -1.3954336754977703E-003  -9.0733228716999292E-004
   3.9810998941902653E-009   225033.51250000001        4.1102101095020771E-003  -9.3248864868655801E-004  -1.4442401006817818E-003  -8.2042952999472618E-004
   5.2481001766579993E-009   225033.51250000001        4.3095378205180168E-003  -9.1476918896660209E-004  -1.4966458547860384E-003  -7.1782723534852266E-004
   6.9183001549788514E-009   225033.51250000001        4.5195617713034153E-003  -8.9290522737428546E-004  -1.5530973905697465E-003  -5.9764256002381444E-004
   9.1201002305751899E-009   225033.51250000001        4.7409194521605968E-003  -8.6650601588189602E-004  -1.6140984371304512E-003  -4.5780069194734097E-004
   1.2023000373062587E-008   225033.51250000001        4.9743023701012135E-003  -8.3514762809500098E-004  -1.6802151221781969E-003  -2.9601910500787199E-004
   1.5849000334355878E-008   225033.51250000001        5.2203489467501640E-003  -7.9838675446808338E-004  -1.7520505934953690E-003  -1.0987459245370701E-004
   2.0892999330612838E-008   225033.51250000001        5.4798861965537071E-003  -7.5572467176243663E-004  -1.8303188262507319E-003   1.0338302672607824E-004
   2.7542000680114143E-008   225033.51250000001        5.7536941021680832E-003  -7.0663838414475322E-004  -1.9157831557095051E-003   3.4667251748032868E-004
   3.6307998385609608E-008   225033.51250000001        6.0426732525229454E-003  -6.5055163577198982E-004  -2.0093128550797701E-003   6.2323058955371380E-004
   4.7863000673942224E-008   225033.51250000001        6.3476925715804100E-003  -5.8686104603111744E-004  -2.1118419244885445E-003   9.3648541951552033E-004
   6.3096003088958241E-008   225033.51250000001        6.6697676666080952E-003  -5.1489891484379768E-004  -2.2244332358241081E-003   1.2902438174933195E-003
   8.3175997644957533E-008   225033.51250000001        7.0099192671477795E-003  -4.3395892134867609E-004  -2.3482409305870533E-003   1.6885692020878196E-003
   1.0965000285523274E-007   225033.51250000001        7.3693282902240753E-003  -3.4325852175243199E-004  -2.4845739826560020E-003   2.1359745878726244E-003
   1.4453999597208167E-007   225033.51250000001        7.7490522526204586E-003  -2.4200652842409909E-004  -2.6347979437559843E-003   2.6370973791927099E-003
   1.9054999711443088E-007   225033.51250000001        8.1506092101335526E-003  -1.2924740440212190E-004  -2.8005738276988268E-003   3.1974827870726585E-003
   2.5118998792095226E-007   225033.51250000001        8.5751488804817200E-003  -4.0813747546053492E-006  -2.9835372697561979E-003   3.8225087337195873E-003
   3.3112999631157436E-007   225033.51250000001        9.0242512524127960E-003   1.3455766020342708E-004  -3.1856324058026075E-003   4.5185117051005363E-003
   4.3651999703797628E-007   225033.51250000001        9.4995349645614624E-003   2.8780003776773810E-004  -3.4089689143002033E-003   5.2923085168004036E-003
   5.7544002629583701E-007   225033.51250000001        1.0002636350691319E-002   4.5683092321269214E-004  -3.6558134015649557E-003   6.1511830426752567E-003
   7.5857997217099182E-007   225033.51250000001        1.0535466484725475E-002   6.4297765493392944E-004  -3.9287228137254715E-003   7.1033737622201443E-003
   9.9999999747524271E-007   225033.51250000001        1.1099989525973797E-002   8.4764068014919758E-004  -4.2304480448365211E-003   8.1577822566032410E-003
   1.3182999509808724E-006   225033.51250000001        1.1698463000357151E-002   1.0723827872425318E-003  -4.5640678144991398E-003   9.3245003372430801E-003
   1.7377999483869644E-006   225033.51250000001        1.2333016842603683E-002   1.3187722070142627E-003  -4.9327532760798931E-003   1.0614074766635895E-002
   2.2909000563231530E-006   225033.51250000001        1.3006474822759628E-002   1.5887024346739054E-003  -5.3402376361191273E-003   1.2039273977279663E-002
   3.0199998946045525E-006   225033.51250000001        1.3721505180001259E-002   1.8840661505237222E-003  -5.7903174310922623E-003   1.3613495975732803E-002
   3.9810997805034276E-006   225033.51250000001        1.4481186866760254E-002   2.2069790866225958E-003  -6.2871617265045643E-003   1.5352061018347740E-002
   5.2481000238913111E-006   225033.51250000001        1.5288962051272392E-002   2.5597671046853065E-003  -6.8352567031979561E-003   1.7272284254431725E-002
   6.9183001869532745E-006   225033.51250000001        1.6148557886481285E-002   2.9449334833770990E-003  -7.4392999522387981E-003   1.9393440335988998E-002
   9.1201000032015145E-006   225033.51250000001        1.7064182087779045E-002   3.3652468118816614E-003  -8.1042554229497910E-003   2.1737378090620041E-002
   1.2022999726468697E-005   225033.51250000001        1.8040597438812256E-002   3.8237704429775476E-003  -8.8352886959910393E-003   2.4328816682100296E-002
   1.5849000192247331E-005   225033.51250000001        1.9082730636000633E-002   4.3236804194748402E-003  -9.6373185515403748E-003   2.7194390073418617E-002
   2.0892999600619078E-005   225033.51250000001        2.0196799188852310E-002   4.8687821254134178E-003  -1.0515636764466763E-002   3.0365632846951485E-002
   2.7542000680114143E-005   225033.51250000001        2.1389408037066460E-002   5.4630832746624947E-003  -1.1474949307739735E-002   3.3876519650220871E-002
   3.6307999835116789E-005   225033.51250000001        2.2668443620204926E-002   6.1112046241760254E-003  -1.2519675306975842E-002   3.7765674293041229E-002
   4.7862999053904787E-005   225033.51250000001        2.4042550474405289E-002   6.8181054666638374E-003  -1.3653048314154148E-002   4.2074423283338547E-002
   6.3095998484641314E-005   225033.51250000001        2.5522165000438690E-002   7.5895753689110279E-003  -1.4877298846840858E-002   4.6849191188812256E-002
   8.3175997133366764E-005   225033.51250000001        2.7119159698486328E-002   8.4320157766342163E-003  -1.6192568466067314E-002   5.2139304578304291E-002
   1.0964999819407240E-004   225033.51250000001        2.8847895562648773E-002   9.3529522418975830E-003  -1.7596747726202011E-002   5.7998888194561005E-002
   1.4453999756369740E-004   225033.51250000001        3.0724318698048592E-002   1.0360479354858398E-002  -1.9083483144640923E-002   6.4481534063816071E-002
   1.9054999575018883E-004   225033.51250000001        3.2769352197647095E-002   1.1465011164546013E-002  -2.0643306896090508E-002   7.1648970246315002E-002
   2.5119000929407775E-004   225033.51250000001        3.5005465149879456E-002   1.2677338905632496E-002  -2.2259041666984558E-002   7.9555198550224304E-002
   3.3112999517470598E-004   225033.51250000001        3.7461515516042709E-002   1.4011136256158352E-002  -2.3907233029603958E-002   8.8258236646652222E-002
   4.3652000022120774E-004   225033.51250000001        4.0171876549720764E-002   1.5482362359762192E-002  -2.5554621592164040E-002   9.7810454666614532E-002
   5.7544000446796417E-004   225033.51250000001        4.3177541345357895E-002   1.7109706997871399E-002  -2.7155766263604164E-002  0.10825412720441818     
   7.5857999036088586E-004   225033.51250000001        4.6529166400432587E-002   1.8916109576821327E-002  -2.8651157394051552E-002  0.11962188780307770     
   1.0000000474974513E-003   225033.51250000001        5.0287753343582153E-002   2.0928962156176567E-002  -2.9963329434394836E-002  0.13192640244960785     
   1.3183000264689326E-003   225033.51250000001        5.4528512060642242E-002   2.3182084783911705E-002  -3.0993930995464325E-002  0.14515845477581024     
   1.7377999611198902E-003   225033.51250000001        5.9340551495552063E-002   2.5715509429574013E-002  -3.1619172543287277E-002  0.15926904976367950     
   2.2909000981599092E-003   225033.51250000001        6.4836047589778900E-002   2.8580432757735252E-002  -3.1686920672655106E-002  0.17417781054973602     
   3.0199999455362558E-003   225033.51250000001        7.1147225797176361E-002   3.1837914139032364E-002  -3.1011778861284256E-002  0.18974238634109497     
   3.9810999296605587E-003   225033.51250000001        7.8434020280838013E-002   3.5563547164201736E-002  -2.9372440651059151E-002  0.20575803518295288     
   5.2481000311672688E-003   225033.51250000001        8.6886629462242126E-002   3.9849996566772461E-002  -2.6509419083595276E-002  0.22194145619869232     
   6.9182999432086945E-003   225033.51250000001        9.6725910902023315E-002   4.4809214770793915E-002  -2.2126181051135063E-002  0.23791311681270599     
   9.1201001778244972E-003   225033.51250000001       0.10820308327674866        5.0575524568557739E-002  -1.5894051641225815E-002  0.25318378210067749     
   1.2023000046610832E-002   225033.51250000001       0.12159184366464615        5.7306457310914993E-002  -7.4644866399466991E-003  0.26713743805885315     
   1.5848999843001366E-002   225033.51250000001       0.13716223835945129        6.5176576375961304E-002   3.5022133961319923E-003  0.27901026606559753     
   2.0893000066280365E-002   225033.51250000001       0.15515650808811188        7.4374869465827942E-002   1.7306029796600342E-002  0.28789165616035461     
   2.7542000636458397E-002   225033.51250000001       0.17570583522319794        8.5074923932552338E-002   3.4134566783905029E-002  0.29270806908607483     
   3.6308001726865768E-002   225033.51250000001       0.19872669875621796        9.7396373748779297E-002   5.3978975862264633E-002  0.29224392771720886     
   4.7862999141216278E-002   225033.51250000001       0.22372904419898987       0.11131880432367325        7.6496556401252747E-002  0.28519093990325928     
   6.3096001744270325E-002   225033.51250000001       0.24956852197647095       0.12655606865882874       0.10085823386907578       0.27026718854904175     
   8.3176001906394958E-002   225033.51250000001       0.27409029006958008       0.14234387874603271       0.12554349005222321       0.24645499885082245     
  0.10000000149011612        225033.51250000001       0.28802710771560669       0.15246397256851196       0.14103496074676514       0.22542487084865570     
  0.12500000000000000        225033.51250000001       0.29995599389076233       0.16313537955284119       0.15718801319599152       0.19470950961112976     
  0.15000000596046448        225033.51250000001       0.30356964468955994       0.16940446197986603       0.16686759889125824       0.16602860391139984     
  0.17499999701976776        225033.51250000001       0.30073732137680054       0.17200070619583130       0.17151220142841339       0.14007143676280975     
  0.20000000298023224        225033.51250000001       0.29292085766792297       0.17152847349643707       0.17219902575016022       0.11705365777015686     
  0.22499999403953552        225033.51250000001       0.28130087256431580       0.16850803792476654       0.16976559162139893        9.6950352191925049E-002
  0.25000000000000000        225033.51250000001       0.26684865355491638       0.16339668631553650       0.16488231718540192        7.9609513282775879E-002
  0.27500000596046448        225033.51250000001       0.25037142634391785       0.15660069882869720       0.15809822082519531        6.4813442528247833E-002
  0.30000001192092896        225033.51250000001       0.23254334926605225       0.14848291873931885       0.14987072348594666        5.2314300090074539E-002
  0.32499998807907104        225033.51250000001       0.21392762660980225       0.13936771452426910       0.14058586955070496        4.1855551302433014E-002
  0.34999999403953552        225033.51250000001       0.19499345123767853       0.12954464554786682       0.13057222962379456        3.3185213804244995E-002
  0.37500000000000000        225033.51250000001       0.17612916231155396       0.11927118897438049       0.12011088430881500        2.6063933968544006E-002
  0.40000000596046448        225033.51250000001       0.15765298902988434       0.10877487063407898       0.10944261401891708        2.0269775763154030E-002
  0.42500001192092896        225033.51250000001       0.13982185721397400        9.8255127668380737E-002   9.8773278295993805E-002   1.5600747428834438E-002
  0.44999998807907104        225033.51250000001       0.12283891439437866        8.7884932756423950E-002   8.8277839124202728E-002   1.1875866912305355E-002
  0.47499999403953552        225033.51250000001       0.10686003416776657        7.7812202274799347E-002   7.8103527426719666E-002   8.9351693168282509E-003
  0.50000000000000000        225033.51250000001        9.1999404132366180E-002   6.8161144852638245E-002   6.8372383713722229E-002   6.6390242427587509E-003
  0.52499997615814209        225033.51250000001        7.8334555029869080E-002   5.9033576399087906E-002   5.9183292090892792E-002   4.8669963143765926E-003
  0.55000001192092896        225033.51250000001        6.5910831093788147E-002   5.0510134547948837E-002   5.0613760948181152E-002   3.5163986030966043E-003
  0.57499998807907104        225033.51250000001        5.4745394736528397E-002   4.2651526629924774E-002   4.2721491307020187E-002   2.5006916839629412E-003
  0.60000002384185791        225033.51250000001        4.4830929487943649E-002   3.5499755293130875E-002   3.5545758903026581E-002   1.7477984074503183E-003
  0.62500000000000000        225033.51250000001        3.6138977855443954E-002   2.9079377651214600E-002   2.9108773916959763E-002   1.1984177399426699E-003
  0.64999997615814209        225033.51250000001        2.8623063117265701E-002   2.3398756980895996E-002   2.3416968062520027E-002   8.0437964061275125E-004
  0.67500001192092896        225033.51250000001        2.2221567109227180E-002   1.8451381474733353E-002   1.8462283536791801E-002   5.2708276780322194E-004
  0.69999998807907104        225033.51250000001        1.6860436648130417E-002   1.4217201620340347E-002   1.4223490841686726E-002   3.3603841438889503E-004
  0.72500002384185791        225033.51250000001        1.2455719523131847E-002   1.0664043948054314E-002   1.0667524300515652E-002   2.0753870194312185E-004
  0.75000000000000000        225033.51250000001        8.9159691706299782E-003   7.7490559779107571E-003   7.7508985996246338E-003   1.2345882714726031E-004
  0.77499997615814209        225033.51250000001        6.1445292085409164E-003   5.4202424362301826E-003   5.4211770184338093E-003   7.0198067987803370E-005
  0.80000001192092896        225033.51250000001        4.0417248383164406E-003   3.6180661991238594E-003   3.6185267381370068E-003   3.7758698454126716E-005
  0.82499998807907104        225033.51250000001        2.5069746188819408E-003   2.2771416697651148E-003   2.2773728705942631E-003   1.8959013686981052E-005
  0.85000002384185791        225033.51250000001        1.4408522984012961E-003   1.3280319981276989E-003   1.3281613355502486E-003   8.7727048594388179E-006
  0.87500000000000000        225033.51250000001        7.4712035711854696E-004   6.9917750079184771E-004   6.9925980642437935E-004   3.7847880776098464E-006
  0.89999997615814209        225033.51250000001        3.3478517434559762E-004   3.1899273744784296E-004   3.1903872149996459E-004   1.7522955886306590E-006
  0.92500001192092896        225033.51250000001        1.2023449380649254E-004   1.1820291547337547E-004   1.1819511564681306E-004   1.2567332987600821E-006
  0.94999998807907104        225033.51250000001        2.9577149689430371E-005   3.2544856367167085E-005   3.2447496778331697E-005   1.4347284604809829E-006
  0.97500002384185791        225033.51250000001        1.4258927194532589E-006   6.0944607866986189E-006   5.8616287788026966E-006   1.7732222659105901E-006
   1.0000000000000000        225033.51250000001       -9.2075888460385613E-006  -4.0616214391775429E-006  -4.4765592974727042E-006   1.9556980532797752E-006
   9.9999997171806854E-010   288539.98119999998        3.2597938552498817E-003  -9.7038486273959279E-004  -1.2326322030276060E-003  -1.1398845817893744E-003
   1.3183000246996812E-009   288539.98119999998        3.4141358919441700E-003  -9.6837495220825076E-004  -1.2711811577901244E-003  -1.0974114993587136E-003
   1.7378000150003459E-009   288539.98119999998        3.5765257198363543E-003  -9.6376938745379448E-004  -1.3120312942191958E-003  -1.0447986423969269E-003
   2.2908999142146058E-009   288539.98119999998        3.7474946584552526E-003  -9.5630035502836108E-004  -1.3554866891354322E-003  -9.8070665262639523E-004
   3.0200000278313155E-009   288539.98119999998        3.9275009185075760E-003  -9.4568118220195174E-004  -1.4018620131537318E-003  -9.0368872042745352E-004
   3.9810998941902653E-009   288539.98119999998        4.1170702315866947E-003  -9.3160138931125402E-004  -1.4515215298160911E-003  -8.1213645171374083E-004
   5.2481001766579993E-009   288539.98119999998        4.3167718686163425E-003  -9.1372447786852717E-004  -1.5048766508698463E-003  -7.0427171885967255E-004
   6.9183001549788514E-009   288539.98119999998        4.5271920971572399E-003  -8.9168874546885490E-004  -1.5623827930539846E-003  -5.7815067702904344E-004
   9.1201002305751899E-009   288539.98119999998        4.7489702701568604E-003  -8.6510227993130684E-004  -1.6245535807684064E-003  -4.3163218651898205E-004
   1.2023000373062587E-008   288539.98119999998        4.9827988259494305E-003  -8.3353993250057101E-004  -1.6919656191021204E-003  -2.6236166013404727E-004
   1.5849000334355878E-008   288539.98119999998        5.2293185144662857E-003  -7.9655711306259036E-004  -1.7652325332164764E-003  -6.7841603595297784E-005
   2.0892999330612838E-008   288539.98119999998        5.4893586784601212E-003  -7.5365358497947454E-004  -1.8450807547196746E-003   1.5476316912099719E-004
   2.7542000680114143E-008   288539.98119999998        5.7637002319097519E-003  -7.0430483901873231E-004  -1.9322860753163695E-003   4.0845951298251748E-004
   3.6307998385609608E-008   288539.98119999998        6.0532470233738422E-003  -6.4793298952281475E-004  -2.0277318544685841E-003   6.9658184656873345E-004
   4.7863000673942224E-008   288539.98119999998        6.3588698394596577E-003  -5.8393285144120455E-004  -2.1323657128959894E-003   1.0226600570604205E-003
   6.3096003088958241E-008   288539.98119999998        6.6815870814025402E-003  -5.1163468742743134E-004  -2.2472669370472431E-003   1.3906145468354225E-003
   8.3175997644957533E-008   288539.98119999998        7.0224227383732796E-003  -4.3033019755966961E-004  -2.3736057337373495E-003   1.8046289915218949E-003
   1.0965000285523274E-007   288539.98119999998        7.3825600557029247E-003  -3.3923433511517942E-004  -2.5127094704657793E-003   2.2693509235978127E-003
   1.4453999597208167E-007   288539.98119999998        7.7630612067878246E-003  -2.3755358415655792E-004  -2.6659616269171238E-003   2.7895541861653328E-003
   1.9054999711443088E-007   288539.98119999998        8.1654479727149010E-003  -1.2432942457962781E-004  -2.8350451029837132E-003   3.3709518611431122E-003
   2.5118998792095226E-007   288539.98119999998        8.5908742621541023E-003   1.3406669268078986E-006  -3.0216150917112827E-003   4.0190815925598145E-003
   3.3112999631157436E-007   288539.98119999998        9.0409247204661369E-003   1.4052623009774834E-004  -3.2276401761919260E-003   4.7404719516634941E-003
   4.3651999703797628E-007   288539.98119999998        9.5172235742211342E-003   2.9436123440973461E-004  -3.4552540164440870E-003   5.5421474389731884E-003
   5.7544002629583701E-007   288539.98119999998        1.0021413676440716E-002   4.6403479063883424E-004  -3.7067476660013199E-003   6.4316140487790108E-003
   7.5857997217099182E-007   288539.98119999998        1.0555414482951164E-002   6.5087876282632351E-004  -3.9847055450081825E-003   7.4173645116388798E-003
   9.9999999747524271E-007   288539.98119999998        1.1121195740997791E-002   8.5629831301048398E-004  -4.2919050902128220E-003   8.5085732862353325E-003
   1.3182999509808724E-006   288539.98119999998        1.1721026152372360E-002   1.0818620212376118E-003  -4.6314531937241554E-003   9.7156418487429619E-003
   1.7377999483869644E-006   288539.98119999998        1.2357044965028763E-002   1.3291436480358243E-003  -5.0065456889569759E-003   1.1049438267946243E-002
   2.2909000563231530E-006   288539.98119999998        1.3032088987529278E-002   1.6000441974028945E-003  -5.4209446534514427E-003   1.2523118406534195E-002
   3.0199998946045525E-006   288539.98119999998        1.3748839497566223E-002   1.8964635673910379E-003  -5.8784675784409046E-003   1.4150474220514297E-002
   3.9810997805034276E-006   288539.98119999998        1.4510393142700195E-002   2.2205265704542398E-003  -6.3833026215434074E-003   1.5947267413139343E-002
   5.2481000238913111E-006   288539.98119999998        1.5320209786295891E-002   2.5745686143636703E-003  -6.9399480707943439E-003   1.7931293696165085E-002
   6.9183001869532745E-006   288539.98119999998        1.6182038933038712E-002   2.9611045029014349E-003  -7.5531061738729477E-003   2.0122343674302101E-002
   9.1201000032015145E-006   288539.98119999998        1.7100116237998009E-002   3.3829156309366226E-003  -8.2277311012148857E-003   2.2542813792824745E-002
   1.2022999726468697E-005   288539.98119999998        1.8079232424497604E-002   3.8430804852396250E-003  -8.9689651504158974E-003   2.5218008086085320E-002
   1.5849000192247331E-005   288539.98119999998        1.9124351441860199E-002   4.3447916395962238E-003  -9.7816744819283485E-003   2.8175128623843193E-002
   2.0892999600619078E-005   288539.98119999998        2.0241729915142059E-002   4.8918747343122959E-003  -1.0671078227460384E-002   3.1446337699890137E-002
   2.7542000680114143E-005   288539.98119999998        2.1438026800751686E-002   5.4883607663214207E-003  -1.1641774326562881E-002   3.5066183656454086E-002
   3.6307999835116789E-005   288539.98119999998        2.2721182554960251E-002   6.1388965696096420E-003  -1.2698029167950153E-002   3.9073862135410309E-002
   4.7862999053904787E-005   288539.98119999998        2.4099916219711304E-002   6.8484735675156116E-003  -1.3842866756021976E-002   4.3511182069778442E-002
   6.3095998484641314E-005   288539.98119999998        2.5584740564227104E-002   7.6229176484048367E-003  -1.5078254044055939E-002   4.8424955457448959E-002
   8.3175997133366764E-005   288539.98119999998        2.7187623083591461E-002   8.4686735644936562E-003  -1.6403988003730774E-002   5.3864747285842896E-002
   1.0964999819407240E-004   288539.98119999998        2.8923040255904198E-002   9.3933166936039925E-003  -1.7817534506320953E-002   5.9884738177061081E-002
   1.4453999756369740E-004   288539.98119999998        3.0807062983512878E-002   1.0405001230537891E-002  -1.9312011078000069E-002   6.6538229584693909E-002
   1.9054999575018883E-004   288539.98119999998        3.2860770821571350E-002   1.1514211073517799E-002  -2.0877320319414139E-002   7.3886476457118988E-002
   2.5119000929407775E-004   288539.98119999998        3.5106800496578217E-002   1.2731816619634628E-002  -2.2495528683066368E-002   8.1982351839542389E-002
   3.3112999517470598E-004   288539.98119999998        3.7574212998151779E-002   1.4071586541831493E-002  -2.4142306298017502E-002   9.0882368385791779E-002
   4.3652000022120774E-004   288539.98119999998        4.0297608822584152E-002   1.5549587085843086E-002  -2.5783386081457138E-002  0.10063673555850983     
   5.7544000446796417E-004   288539.98119999998        4.3318226933479309E-002   1.7184631898999214E-002  -2.7372198179364204E-002  0.11128476262092590     
   7.5857999036088586E-004   288539.98119999998        4.6686999499797821E-002   1.8999801948666573E-002  -2.8847994282841682E-002  0.12285530567169189     
   1.0000000474974513E-003   288539.98119999998        5.0465207546949387E-002   2.1022640168666840E-002  -3.0131993815302849E-002  0.13535627722740173     
   1.3183000264689326E-003   288539.98119999998        5.4728355258703232E-002   2.3287137970328331E-002  -3.1124493107199669E-002  0.14877264201641083     
   1.7377999611198902E-003   288539.98119999998        5.9565797448158264E-002   2.5833494961261749E-002  -3.1700409948825836E-002  0.16304841637611389     
   2.2909000981599092E-003   288539.98119999998        6.5089926123619080E-002   2.8713079169392586E-002  -3.1706433743238449E-002  0.17809517681598663     
   3.0199999455362558E-003   288539.98119999998        7.1433037519454956E-002   3.1987089663743973E-002  -3.0956303700804710E-002  0.19376128911972046     
   3.9810999296605587E-003   288539.98119999998        7.8754924237728119E-002   3.5731196403503418E-002  -2.9228340834379196E-002  0.20983172953128815     
   5.2481000311672688E-003   288539.98119999998        8.7245337665081024E-002   4.0038038045167923E-002  -2.6263410225510597E-002  0.22601215541362762     
   6.9182999432086945E-003   288539.98119999998        9.7124136984348297E-002   4.5019350945949554E-002  -2.1766401827335358E-002  0.24191148579120636     
   9.1201001778244972E-003   288539.98119999998       0.10864078253507614        5.0808932632207870E-002  -1.5411505475640297E-002  0.25702920556068420     
   1.2023000046610832E-002   288539.98119999998       0.12206614017486572        5.7563338428735733E-002  -6.8549229763448238E-003  0.27073895931243896     
   1.5848999843001366E-002   288539.98119999998       0.13766582310199738        6.5455421805381775E-002   4.2358930222690105E-003  0.28226909041404724     
   2.0893000066280365E-002   288539.98119999998       0.15567564964294434        7.4671447277069092E-002   1.8151085823774338E-002  0.29070499539375305     
   2.7542000636458397E-002   288539.98119999998       0.17621782422065735        8.5380896925926208E-002   3.5065378993749619E-002  0.29497581720352173     
   3.6308001726865768E-002   288539.98119999998       0.19919683039188385        9.7697384655475616E-002   5.4954253137111664E-002  0.29387795925140381     
   4.7862999141216278E-002   288539.98119999998       0.22410783171653748       0.11159227788448334        7.7457413077354431E-002  0.28612864017486572     
   6.3096001744270325E-002   288539.98119999998       0.24978992342948914       0.12676888704299927       0.10172828286886215       0.27048856019973755     
   8.3176001906394958E-002   288539.98119999998       0.27407348155975342       0.14245089888572693       0.12623259425163269       0.24600270390510559     
  0.10000000149011612        288539.98119999998       0.28780269622802734       0.15246979892253876       0.14155054092407227       0.22458666563034058     
  0.12500000000000000        288539.98119999998       0.29943144321441650       0.16298265755176544       0.15744052827358246       0.19351552426815033     
  0.15000000596046448        288539.98119999998       0.30277109146118164       0.16909429430961609       0.16687101125717163       0.16466392576694489     
  0.17499999701976776        288539.98119999998       0.29970076680183411       0.17154237627983093       0.17129154503345490       0.13866092264652252     
  0.20000000298023224        288539.98119999998       0.29168689250946045       0.17093653976917267       0.17178404331207275       0.11567965149879456     
  0.22499999403953552        288539.98119999998       0.27991139888763428       0.16780033707618713       0.16918745636940002        9.5664717257022858E-002
  0.25000000000000000        288539.98119999998       0.26534482836723328       0.16259293258190155       0.16417188942432404        7.8442223370075226E-002
  0.27500000596046448        288539.98119999998       0.24879226088523865       0.15572141110897064       0.15728501975536346        6.3778907060623169E-002
  0.30000001192092896        288539.98119999998       0.23092477023601532       0.14754861593246460       0.14898240566253662        5.1416005939245224E-002
  0.32499998807907104        288539.98119999998       0.21230202913284302       0.13839833438396454       0.13964784145355225        4.1089586913585663E-002
  0.34999999403953552        288539.98119999998       0.19338929653167725       0.12855905294418335       0.12960754334926605        3.2542880624532700E-002
  0.37500000000000000        288539.98119999998       0.17457091808319092       0.11828677356243134       0.11914007365703583        2.5533707812428474E-002
  0.40000000596046448        288539.98119999998       0.15616106986999512       0.10780736058950424       0.10848370939493179        1.9838722422719002E-002
  0.42500001192092896        288539.98119999998       0.13841274380683899        9.7318358719348907E-002   9.7841762006282806E-002   1.5255572274327278E-002
  0.44999998807907104        288539.98119999998       0.12152533978223801        8.6990751326084137E-002   8.7386712431907654E-002   1.1603628285229206E-002
  0.47499999403953552        288539.98119999998       0.10565114021301270        7.6970383524894714E-002   7.7263399958610535E-002   8.7237553671002388E-003
  0.50000000000000000        288539.98119999998        9.0901061892509460E-002   6.7379407584667206E-002   6.7591495811939240E-002   6.4774523489177227E-003
  0.52499997615814209        288539.98119999998        7.7349625527858734E-002   5.8317601680755615E-002   5.8467682451009750E-002   4.7455602325499058E-003
  0.55000001192092896        288539.98119999998        6.5039478242397308E-002   4.9863625317811966E-002   4.9967363476753235E-002   3.4267201554030180E-003
  0.57499998807907104        288539.98119999998        5.3985405713319778E-002   4.2076326906681061E-002   4.2146280407905579E-002   2.4356923531740904E-003
  0.60000002384185791        288539.98119999998        4.4178057461977005E-002   3.4995976835489273E-002   3.5041920840740204E-002   1.7016209894791245E-003
  0.62500000000000000        288539.98119999998        3.5587262362241745E-002   2.8645550832152367E-002   2.8674876317381859E-002   1.1663141194730997E-003
  0.64999997615814209        288539.98119999998        2.8165163472294807E-002   2.3032009601593018E-002   2.3050159215927124E-002   7.8258034773170948E-004
  0.67500001192092896        288539.98119999998        2.1849099546670914E-002   1.8147638067603111E-002   1.8158495426177979E-002   5.1265931688249111E-004
  0.69999998807907104        288539.98119999998        1.6564277932047844E-002   1.3971394859254360E-002   1.3977653346955776E-002   3.2676666160114110E-004
  0.72500002384185791        288539.98119999998        1.2226322665810585E-002   1.0470333509147167E-002   1.0473795235157013E-002   2.0176990074105561E-004
  0.75000000000000000        288539.98119999998        8.7436493486166000E-003   7.6010613702237606E-003   7.6028928160667419E-003   1.2000227434327826E-004
  0.77499997615814209        288539.98119999998        6.0197385028004646E-003   5.3112762980163097E-003   5.3122038953006268E-003   6.8217646912671626E-005
  0.80000001192092896        288539.98119999998        3.9553060196340084E-003   3.5413701552897692E-003   3.5418265033513308E-003   3.6684952647192404E-005
  0.82499998807907104        288539.98119999998        2.4503928143531084E-003   2.2261184640228748E-003   2.2263471037149429E-003   1.8416529201203957E-005
  0.85000002384185791        288539.98119999998        1.4063981361687183E-003   1.2964709894731641E-003   1.2965976493433118E-003   8.5222091001924127E-006
  0.87500000000000000        288539.98119999998        7.2808685945346951E-004   6.8146485136821866E-004   6.8154424661770463E-004   3.6787207591260085E-006
  0.89999997615814209        288539.98119999998        3.2560873660258949E-004   3.1030387617647648E-004   3.1034648418426514E-004   1.7021721987475757E-006
  0.92500001192092896        288539.98119999998        1.1659650772344321E-004   1.1466618161648512E-004   1.1465483112260699E-004   1.2105049336241791E-006
  0.94999998807907104        288539.98119999998        2.8455218853196129E-005   3.1364048481918871E-005   3.1263785785995424E-005   1.3622994856632431E-006
  0.97500002384185791        288539.98119999998        1.0764659919004771E-006   5.6084531934175175E-006   5.3747194215247873E-006   1.6584044715273194E-006
   1.0000000000000000        288539.98119999998       -9.3797934823669493E-006  -4.4326716306386515E-006  -4.8446327127749100E-006   1.7931040474650217E-006
   9.9999997171806854E-010   369968.54300000001        3.2650106586515903E-003  -9.7010430181398988E-004  -1.2365479487925768E-003  -1.1491283075883985E-003
   1.3183000246996812E-009   369968.54300000001        3.4196297638118267E-003  -9.6799538005143404E-004  -1.2756527867168188E-003  -1.1038494994863868E-003
   1.7378000150003459E-009   369968.54300000001        3.5823129583150148E-003  -9.6328125800937414E-004  -1.3171253958716989E-003  -1.0480128694325686E-003
   2.2908999142146058E-009   369968.54300000001        3.7535924930125475E-003  -9.5569313270971179E-004  -1.3612768379971385E-003  -9.8023260943591595E-004
   3.0200000278313155E-009   369968.54300000001        3.9339279755949974E-003  -9.4494363293051720E-004  -1.4084292342886329E-003  -8.9901383034884930E-004
   3.9810998941902653E-009   369968.54300000001        4.1238456033170223E-003  -9.3072123127058148E-004  -1.4589542988687754E-003  -8.0269487807527184E-004
   5.2481001766579993E-009   369968.54300000001        4.3239169754087925E-003  -9.1268867254257202E-004  -1.5132720582187176E-003  -6.8944011582061648E-004
   6.9183001549788514E-009   369968.54300000001        4.5347283594310284E-003  -8.9048309018835425E-004  -1.5718468930572271E-003  -5.5724382400512695E-004
   9.1201002305751899E-009   369968.54300000001        4.7569219022989273E-003  -8.6371146608144045E-004  -1.6352023230865598E-003  -4.0389772038906813E-004
   1.2023000373062587E-008   369968.54300000001        4.9911909736692905E-003  -8.3194742910563946E-004  -1.7039251979440451E-003  -2.2697453096043319E-004
   1.5849000334355878E-008   369968.54300000001        5.2381786517798901E-003  -7.9474510857835412E-004  -1.7786400858312845E-003  -2.3901420718175359E-005
   2.0892999330612838E-008   369968.54300000001        5.4987152107059956E-003  -7.5160287087783217E-004  -1.8600855255499482E-003   2.0824272360187024E-004
   2.7542000680114143E-008   369968.54300000001        5.7735843583941460E-003  -7.0199463516473770E-004  -1.9490498816594481E-003   4.7255394747480750E-004
   3.6307998385609608E-008   369968.54300000001        6.0636913403868675E-003  -6.4534088596701622E-004  -2.0464302506297827E-003   7.7246548607945442E-004
   4.7863000673942224E-008   369968.54300000001        6.3699106685817242E-003  -5.8103463379666209E-004  -2.1531886886805296E-003   1.1116102105006576E-003
   6.3096003088958241E-008   369968.54300000001        6.6932626068592072E-003  -5.0840422045439482E-004  -2.2704196162521839E-003   1.4940235996618867E-003
   8.3175997644957533E-008   369968.54300000001        7.0347739383578300E-003  -4.2673925054259598E-004  -2.3993107024580240E-003   1.9240106921643019E-003
   1.0965000285523274E-007   369968.54300000001        7.3956316336989403E-003  -3.3525237813591957E-004  -2.5412065442651510E-003   2.4063556920737028E-003
   1.4453999597208167E-007   369968.54300000001        7.7769001945853233E-003  -2.3314770078286529E-004  -2.6975090149790049E-003   2.9459702782332897E-003
   1.9054999711443088E-007   369968.54300000001        8.1801069900393486E-003  -1.1946371523663402E-004  -2.8699226677417755E-003   3.5487378481775522E-003
   2.5118998792095226E-007   369968.54300000001        8.6064096540212631E-003   6.7048204073216766E-006  -3.0601229518651962E-003   4.2203571647405624E-003
   3.3112999631157436E-007   369968.54300000001        9.0573970228433609E-003   1.4643080066889524E-004  -3.2701012678444386E-003   4.9675516784191132E-003
   4.3651999703797628E-007   369968.54300000001        9.5346998423337936E-003   3.0085185426287353E-004  -3.5020157229155302E-003   5.7975556701421738E-003
   5.7544002629583701E-007   369968.54300000001        1.0039967484772205E-002   4.7116095083765686E-004  -3.7581822834908962E-003   6.7181000486016273E-003
   7.5857997217099182E-007   369968.54300000001        1.0575124062597752E-002   6.5869436366483569E-004  -4.0412116795778275E-003   7.7379331924021244E-003
   9.9999999747524271E-007   369968.54300000001        1.1142149567604065E-002   8.6486217333003879E-004  -4.3539078906178474E-003   8.8665066286921501E-003
   1.3182999509808724E-006   369968.54300000001        1.1743322946131229E-002   1.0912383440881968E-003  -4.6994052827358246E-003   1.0114533826708794E-002
   1.7377999483869644E-006   369968.54300000001        1.2380789965391159E-002   1.3394026318565011E-003  -5.0809234380722046E-003   1.1493205092847347E-002
   2.2909000563231530E-006   369968.54300000001        1.3057403266429901E-002   1.6112627927213907E-003  -5.5022523738443851E-003   1.3016063719987869E-002
   3.0199998946045525E-006   369968.54300000001        1.3775855302810669E-002   1.9087265245616436E-003  -5.9672296047210693E-003   1.4697297476232052E-002
   3.9810997805034276E-006   369968.54300000001        1.4539261348545551E-002   2.2339271381497383E-003  -6.4800605177879333E-003   1.6553109511733055E-002
   5.2481000238913111E-006   369968.54300000001        1.5351098962128162E-002   2.5892097037285566E-003  -7.0452555082738400E-003   1.8601778894662857E-002
   6.9183001869532745E-006   369968.54300000001        1.6215138137340546E-002   2.9771004337817430E-003  -7.6675163581967354E-003   2.0863600075244904E-002
   9.1201000032015145E-006   369968.54300000001        1.7135644331574440E-002   3.4003937616944313E-003  -8.3517869934439659E-003   2.3361518979072571E-002
   1.2022999726468697E-005   369968.54300000001        1.8117433413863182E-002   3.8621826097369194E-003  -9.1031808406114578E-003   2.6121411472558975E-002
   1.5849000192247331E-005   369968.54300000001        1.9165508449077606E-002   4.3656765483319759E-003  -9.9265119060873985E-003   2.9171038419008255E-002
   2.0892999600619078E-005   369968.54300000001        2.0286165177822113E-002   4.9147205427289009E-003  -1.0826922021806240E-002   3.2543171197175980E-002
   2.7542000680114143E-005   369968.54300000001        2.1486114710569382E-002   5.5133686400949955E-003  -1.1808892711997032E-002   3.6272916942834854E-002
   3.6307999835116789E-005   369968.54300000001        2.2773353382945061E-002   6.1662951484322548E-003  -1.2876535765826702E-002   4.0400013327598572E-002
   4.7862999053904787E-005   369968.54300000001        2.4156667292118073E-002   6.8785217590630054E-003  -1.4032663777470589E-002   4.4966712594032288E-002
   6.3095998484641314E-005   369968.54300000001        2.5646653026342392E-002   7.6559106819331646E-003  -1.5278969891369343E-002   5.0020188093185425E-002
   8.3175997133366764E-005   369968.54300000001        2.7255367487668991E-002   8.5049495100975037E-003  -1.6614904627203941E-002   5.5610187351703644E-002
   1.0964999819407240E-004   369968.54300000001        2.8997402638196945E-002   9.4332629814743996E-003  -1.8037505447864532E-002   6.1790905892848969E-002
   1.4453999756369740E-004   369968.54300000001        3.0888950452208519E-002   1.0449063032865524E-002  -1.9539356231689453E-002   6.8615280091762543E-002
   1.9054999575018883E-004   369968.54300000001        3.2951250672340393E-002   1.1562904343008995E-002  -2.1109730005264282E-002   7.6144024729728699E-002
   2.5119000929407775E-004   369968.54300000001        3.5207100212574005E-002   1.2785734608769417E-002  -2.2729938849806786E-002   8.4428817033767700E-002
   3.3112999517470598E-004   369968.54300000001        3.7685763090848923E-002   1.4131415635347366E-002  -2.4374777451157570E-002   9.3524597585201263E-002
   4.3652000022120774E-004   369968.54300000001        4.0422059595584869E-002   1.5616120770573616E-002  -2.6008984073996544E-002  0.10347931832075119     
   5.7544000446796417E-004   369968.54300000001        4.3457470834255219E-002   1.7258785665035248E-002  -2.7584871277213097E-002  0.11432924866676331     
   7.5857999036088586E-004   369968.54300000001        4.6843200922012329E-002   1.9082626327872276E-002  -2.9040476307272911E-002  0.12609940767288208     
   1.0000000474974513E-003   369968.54300000001        5.0640802830457687E-002   2.1115340292453766E-002  -3.0295729637145996E-002  0.13879285752773285     
   1.3183000264689326E-003   369968.54300000001        5.4926063865423203E-002   2.3391079157590866E-002  -3.1249608844518661E-002  0.15238878130912781     
   1.7377999611198902E-003   369968.54300000001        5.9788584709167480E-002   2.5950210168957710E-002  -3.1775794923305511E-002  0.16682413220405579     
   2.2909000981599092E-003   369968.54300000001        6.5340951085090637E-002   2.8844267129898071E-002  -3.1719841063022614E-002  0.18200248479843140     
   3.0199999455362558E-003   369968.54300000001        7.1715526282787323E-002   3.2134577631950378E-002  -3.0894711613655090E-002  0.19776301085948944     
   3.9810999296605587E-003   369968.54300000001        7.9071953892707825E-002   3.5896886140108109E-002  -2.9078410938382149E-002  0.21388055384159088     
   5.2481000311672688E-003   369968.54300000001        8.7599508464336395E-002   4.0223795920610428E-002  -2.6012236252427101E-002  0.23004992306232452     
   6.9182999432086945E-003   369968.54300000001        9.7517065703868866E-002   4.5226823538541794E-002  -2.1402578800916672E-002  0.24586886167526245     
   9.1201001778244972E-003   369968.54300000001       0.10907233506441116        5.1039233803749084E-002  -1.4926552772521973E-002  0.26082599163055420     
   1.2023000046610832E-002   369968.54300000001       0.12253332138061523        5.7816591113805771E-002  -6.2451465055346489E-003  0.27428516745567322     
   1.5848999843001366E-002   369968.54300000001       0.13816128671169281        6.5730057656764984E-002   4.9670501612126827E-003  0.28546747565269470     
   2.0893000066280365E-002   369968.54300000001       0.15618568658828735        7.4963197112083435E-002   1.8990421667695045E-002  0.29345515370368958     
   2.7542000636458397E-002   369968.54300000001       0.17671982944011688        8.5681408643722534E-002   3.5987000912427902E-002  0.29718071222305298     
   3.6308001726865768E-002   369968.54300000001       0.19965644180774689        9.7992390394210815E-002   5.5916909128427505E-002  0.29545331001281738     
   4.7862999141216278E-002   369968.54300000001       0.22447615861892700       0.11185940355062485        7.8402712941169739E-002  0.28701624274253845     
   6.3096001744270325E-002   369968.54300000001       0.25000199675559998       0.12697543203830719       0.10258093476295471       0.27067276835441589     
   8.3176001906394958E-002   369968.54300000001       0.27404990792274475       0.14255242049694061       0.12690424919128418       0.24552989006042480     
  0.10000000149011612        369968.54300000001       0.28757432103157043       0.15247124433517456       0.14204996824264526       0.22374020516872406     
  0.12500000000000000        369968.54300000001       0.29890778660774231       0.16282771527767181       0.15768009424209595       0.19232806563377380     
  0.15000000596046448        369968.54300000001       0.30197846889495850       0.16878446936607361       0.16686548292636871       0.16331636905670166     
  0.17499999701976776        369968.54300000001       0.29867509007453918       0.17108713090419769       0.17106623947620392       0.13727453351020813     
  0.20000000298023224        369968.54300000001       0.29046845436096191       0.17035044729709625       0.17136865854263306       0.11433378607034683     
  0.22499999403953552        369968.54300000001       0.27854165434837341       0.16710115969181061       0.16861289739608765        9.4408899545669556E-002
  0.25000000000000000        369968.54300000001       0.26386430859565735       0.16180019080638885       0.16346861422061920        7.7304705977439880E-002
  0.27500000596046448        369968.54300000001       0.24723932147026062       0.15485537052154541       0.15648213028907776        6.2772840261459351E-002
  0.30000001192092896        369968.54300000001       0.22933469712734222       0.14662951231002808       0.14810705184936523        5.0544053316116333E-002
  0.32499998807907104        369968.54300000001       0.21070653200149536       0.13744574785232544       0.13872498273849487        4.0347341448068619E-002
  0.34999999403953552        369968.54300000001       0.19181621074676514       0.12759147584438324       0.12865969538688660        3.1921412795782089E-002
  0.37500000000000000        369968.54300000001       0.17304410040378571       0.11732125282287598       0.11818730831146240        2.5021443143486977E-002
  0.40000000596046448        369968.54300000001       0.15470039844512939       0.10685923695564270       0.10754358023405075        1.9422832876443863E-002
  0.42500001192092896        369968.54300000001       0.13703419268131256        9.6401132643222809E-002   9.6929356455802917E-002   1.4922959730029106E-002
  0.44999998807907104        369968.54300000001       0.12024120241403580        8.6115926504135132E-002   8.6514666676521301E-002   1.1341605335474014E-002
  0.47499999403953552        369968.54300000001       0.10447021573781967        7.6147444546222687E-002   7.6441951096057892E-002   8.5204998031258583E-003
  0.50000000000000000        369968.54300000001        8.9828915894031525E-002   6.6615797579288483E-002   6.6828615963459015E-002   6.3222735188901424E-003
  0.52499997615814209        369968.54300000001        7.6388880610466003E-002   5.7618767023086548E-002   5.7769138365983963E-002   4.6290387399494648E-003
  0.55000001192092896        369968.54300000001        6.4190141856670380E-002   4.9233086407184601E-002   4.9336887896060944E-002   3.3407448790967464E-003
  0.57499998807907104        369968.54300000001        5.3245171904563904E-002   4.1515778750181198E-002   4.1585687547922134E-002   2.3734245914965868E-003
  0.60000002384185791        369968.54300000001        4.3542630970478058E-002   3.4505419433116913E-002   3.4551285207271576E-002   1.6574135515838861E-003
  0.62500000000000000        369968.54300000001        3.5050701349973679E-002   2.8223447501659393E-002   2.8252696618437767E-002   1.1355971219018102E-003
  0.64999997615814209        369968.54300000001        2.7720198035240173E-002   2.2675469517707825E-002   2.2693555802106857E-002   7.6173181878402829E-004
  0.67500001192092896        369968.54300000001        2.1487450227141380E-002   1.7852604389190674E-002   1.7863415181636810E-002   4.9886922352015972E-004
  0.69999998807907104        369968.54300000001        1.6276970505714417E-002   1.3732851482927799E-002   1.3739077374339104E-002   3.1790367211215198E-004
  0.72500002384185791        369968.54300000001        1.2003984302282333E-002   1.0282524861395359E-002   1.0285965166985989E-002   1.9625574350357056E-004
  0.75000000000000000        369968.54300000001        8.5767926648259163E-003   7.4577191844582558E-003   7.4595385231077671E-003   1.1669801460811868E-004
  0.77499997615814209        369968.54300000001        5.8990297839045525E-003   5.2058482542634010E-003   5.2067693322896957E-003   6.6324064391665161E-005
  0.80000001192092896        369968.54300000001        3.8718087598681450E-003   3.4672501496970654E-003   3.4677025396376848E-003   3.5657863918459043E-005
  0.82499998807907104        369968.54300000001        2.3957917001098394E-003   2.1768719889223576E-003   2.1770978346467018E-003   1.7897134966915473E-005
  0.85000002384185791        369968.54300000001        1.3731966027989984E-003   1.2660520151257515E-003   1.2661761138588190E-003   8.2817687143688090E-006
  0.87500000000000000        369968.54300000001        7.0977455470710993E-004   6.6442042589187622E-004   6.6449696896597743E-004   3.5761281651502941E-006
  0.89999997615814209        369968.54300000001        3.1679662060923874E-004   3.0195817817002535E-004   3.0199752654880285E-004   1.6528824744455051E-006
  0.92500001192092896        369968.54300000001        1.1311114940326661E-004   1.1127621110063046E-004   1.1126149911433458E-004   1.1649995030893479E-006
  0.94999998807907104        369968.54300000001        2.7384301574784331E-005   3.0234950827434659E-005   3.0132012398098595E-005   1.2923112535645487E-006
  0.97500002384185791        369968.54300000001        7.4672021810329170E-007   5.1461493058013730E-006   4.9117493290395942E-006   1.5492362308577867E-006
   1.0000000000000000        369968.54300000001       -9.5351142590516247E-006  -4.7796829676371999E-006  -5.1884821914427448E-006   1.6406052054662723E-006
   9.9999997171806854E-010   474376.97289999999        3.2701634336262941E-003  -9.6982432296499610E-004  -1.2405593879520893E-003  -1.1577130062505603E-003
   1.3183000246996812E-009   474376.97289999999        3.4250565804541111E-003  -9.6761749591678381E-004  -1.2802295386791229E-003  -1.1095466325059533E-003
   1.7378000150003459E-009   474376.97289999999        3.5880296491086483E-003  -9.6279592253267765E-004  -1.3223349815234542E-003  -1.0503964731469750E-003
   2.2908999142146058E-009   474376.97289999999        3.7596160545945168E-003  -9.5508998492732644E-004  -1.3671935303136706E-003  -9.7882968839257956E-004
   3.0200000278313155E-009   474376.97289999999        3.9402768015861511E-003  -9.4421149697154760E-004  -1.4151345239952207E-003  -8.9330255286768079E-004
   3.9810998941902653E-009   474376.97289999999        4.1305385529994965E-003  -9.2984817456454039E-004  -1.4665375929325819E-003  -7.9209974501281977E-004
   5.2481001766579993E-009   474376.97289999999        4.3309745378792286E-003  -9.1166159836575389E-004  -1.5218312619253993E-003  -6.7332736216485500E-004
   6.9183001549788514E-009   474376.97289999999        4.5421733520925045E-003  -8.8928802870213985E-004  -1.5814888756722212E-003  -5.3491705330088735E-004
   9.1201002305751899E-009   474376.97289999999        4.7647771425545216E-003  -8.6233328329399228E-004  -1.6460434999316931E-003  -3.7459272425621748E-004
   1.2023000373062587E-008   474376.97289999999        4.9994816072285175E-003  -8.3036971045657992E-004  -1.7160929273813963E-003  -1.8985329370480031E-004
   1.5849000334355878E-008   474376.97289999999        5.2469312213361263E-003  -7.9295039176940918E-004  -1.7922718543559313E-003   2.1950047084828839E-005
   2.0892999330612838E-008   474376.97289999999        5.5079585872590542E-003  -7.4957200558856130E-004  -1.8753315089270473E-003   2.6382543728686869E-004
   2.7542000680114143E-008   474376.97289999999        5.7833488099277020E-003  -6.9970719050616026E-004  -1.9660724792629480E-003   5.3895910969004035E-004
   3.6307998385609608E-008   474376.97289999999        6.0740099288523197E-003  -6.4277456840500236E-004  -2.0654059480875731E-003   8.5088436026126146E-004
   4.7863000673942224E-008   474376.97289999999        6.3808187842369080E-003  -5.7816563639789820E-004  -2.1743080578744411E-003   1.2033382663503289E-003
   6.3096003088958241E-008   474376.97289999999        6.7047975026071072E-003  -5.0520664080977440E-004  -2.2938894107937813E-003   1.6004724893718958E-003
   8.3175997644957533E-008   474376.97289999999        7.0469765923917294E-003  -4.2318520718254149E-004  -2.4253530427813530E-003   2.0467154681682587E-003
   1.0965000285523274E-007   474376.97289999999        7.4085462838411331E-003  -3.3131163218058646E-004  -2.5700624100863934E-003   2.5469888933002949E-003
   1.4453999597208167E-007   474376.97289999999        7.7905738726258278E-003  -2.2878768504597247E-004  -2.7294368483126163E-003   3.1063449569046497E-003
   1.9054999711443088E-007   474376.97289999999        8.1945909187197685E-003  -1.1464895214885473E-004  -2.9052034951746464E-003   3.7308388855308294E-003
   2.5118998792095226E-007   474376.97289999999        8.6217597126960754E-003   1.2012528713967185E-005  -3.0990564264357090E-003   4.4263321906328201E-003
   3.3112999631157436E-007   474376.97289999999        9.0736737474799156E-003   1.5227300173137337E-004  -3.3130114898085594E-003   5.1997457630932331E-003
   4.3651999703797628E-007   474376.97289999999        9.5519693568348885E-003   3.0727367266081274E-004  -3.5492500755935907E-003   6.0585266910493374E-003
   5.7544002629583701E-007   474376.97289999999        1.0058301500976086E-002   4.7821135376580060E-004  -3.8101128302514553E-003   7.0106317289173603E-003
   7.5857997217099182E-007   474376.97289999999        1.0594601742923260E-002   6.6642672754824162E-004  -4.0982360951602459E-003   8.0650690943002701E-003
   9.9999999747524271E-007   474376.97289999999        1.1162859387695789E-002   8.7333458941429853E-004  -4.4164503924548626E-003   9.2315673828125000E-003
   1.3182999509808724E-006   474376.97289999999        1.1765358969569206E-002   1.1005144333466887E-003  -4.7679175622761250E-003   1.0521155782043934E-002
   1.7377999483869644E-006   474376.97289999999        1.2404260225594044E-002   1.3495517196133733E-003  -5.1558795385062695E-003   1.1945348232984543E-002
   2.2909000563231530E-006   474376.97289999999        1.3082425110042095E-002   1.6223613638430834E-003  -5.5841533467173576E-003   1.3518077321350574E-002
   3.0199998946045525E-006   474376.97289999999        1.3802561908960342E-002   1.9208582816645503E-003  -6.0565946623682976E-003   1.5253927558660507E-002
   3.9810997805034276E-006   474376.97289999999        1.4567799866199493E-002   2.2471842821687460E-003  -6.5774261020123959E-003   1.7169542610645294E-002
   5.2481000238913111E-006   474376.97289999999        1.5381637029349804E-002   2.6036947965621948E-003  -7.1511669084429741E-003   1.9283678382635117E-002
   6.9183001869532745E-006   474376.97289999999        1.6247866675257683E-002   2.9929261654615402E-003  -7.7825174666941166E-003   2.1617136895656586E-002
   9.1201000032015145E-006   474376.97289999999        1.7170773819088936E-002   3.4176860935986042E-003  -8.4764081984758377E-003   2.4193400517106056E-002
   1.2022999726468697E-005   474376.97289999999        1.8155211582779884E-002   3.8810824044048786E-003  -9.2379217967391014E-003   2.7038916945457458E-002
   1.5849000192247331E-005   474376.97289999999        1.9206212833523750E-002   4.3863407336175442E-003  -1.0071813128888607E-002   3.0181985348463058E-002
   2.0892999600619078E-005   474376.97289999999        2.0330118015408516E-002   4.9373260699212551E-003  -1.0983147658407688E-002   3.3655971288681030E-002
   2.7542000680114143E-005   474376.97289999999        2.1533684805035591E-002   5.5381148122251034E-003  -1.1976283974945545E-002   3.7496522068977356E-002
   3.6307999835116789E-005   474376.97289999999        2.2824969142675400E-002   6.1934078112244606E-003  -1.3055174611508846E-002   4.1743893176317215E-002
   4.7862999053904787E-005   474376.97289999999        2.4212820455431938E-002   6.9082574918866158E-003  -1.4222415164113045E-002   4.6440739184617996E-002
   6.3095998484641314E-005   474376.97289999999        2.5707919150590897E-002   7.6885623857378960E-003  -1.5479422174394131E-002   5.1634564995765686E-002
   8.3175997133366764E-005   474376.97289999999        2.7322413399815559E-002   8.5408510640263557E-003  -1.6825294122099876E-002   5.7375255972146988E-002
   1.0964999819407240E-004   474376.97289999999        2.9071003198623657E-002   9.4727994874119759E-003  -1.8256636336445808E-002   6.3716962933540344E-002
   1.4453999756369740E-004   474376.97289999999        3.0970007181167603E-002   1.0492675006389618E-002  -1.9765498116612434E-002   7.0712201297283173E-002
   1.9054999575018883E-004   474376.97289999999        3.3040814101696014E-002   1.1611103080213070E-002  -2.1340519189834595E-002   7.8421078622341156E-002
   2.5119000929407775E-004   474376.97289999999        3.5306390374898911E-002   1.2839105911552906E-002  -2.2962257266044617E-002   8.6894020438194275E-002
   3.3112999517470598E-004   474376.97289999999        3.7796191871166229E-002   1.4190639369189739E-002  -2.4604644626379013E-002   9.6184290945529938E-002
   4.3652000022120774E-004   474376.97289999999        4.0545258671045303E-002   1.5681982040405273E-002  -2.6231423020362854E-002  0.10633752495050430     
   5.7544000446796417E-004   474376.97289999999        4.3595306575298309E-002   1.7332185059785843E-002  -2.7793811634182930E-002  0.11738687008619308     
   7.5857999036088586E-004   474376.97289999999        4.6997804194688797E-002   1.9164603203535080E-002  -2.9228644445538521E-002  0.12935344874858856     
   1.0000000474974513E-003   474376.97289999999        5.0814580172300339E-002   2.1207083016633987E-002  -3.0454596504569054E-002  0.14223544299602509     
   1.3183000264689326E-003   474376.97289999999        5.5121690034866333E-002   2.3493934422731400E-002  -3.1369365751743317E-002  0.15600615739822388     
   1.7377999611198902E-003   474376.97289999999        6.0008969157934189E-002   2.6065686717629433E-002  -3.1845431774854660E-002  0.17059554159641266     
   2.2909000981599092E-003   474376.97289999999        6.5589189529418945E-002   2.8974030166864395E-002  -3.1727284193038940E-002  0.18589918315410614     
   3.0199999455362558E-003   474376.97289999999        7.1994766592979431E-002   3.2280415296554565E-002  -3.0827159062027931E-002  0.20174711942672729     
   3.9810999296605587E-003   474376.97289999999        7.9385198652744293E-002   3.6060664802789688E-002  -2.8922824189066887E-002  0.21790423989295959     
   5.2481000311672688E-003   474376.97289999999        8.7949261069297791E-002   4.0407329797744751E-002  -2.5756085291504860E-002  0.23405474424362183     
   6.9182999432086945E-003   474376.97289999999        9.7904846072196960E-002   4.5431695878505707E-002  -2.1034901961684227E-002  0.24978552758693695     
   9.1201001778244972E-003   474376.97289999999       0.10949788987636566        5.1266498863697052E-002  -1.4439375139772892E-002  0.26457470655441284     
   1.2023000046610832E-002   474376.97289999999       0.12299358844757080        5.8066308498382568E-002  -5.6353062391281128E-003  0.27777689695358276     
   1.5848999843001366E-002   474376.97289999999       0.13864885270595551        6.6000588238239288E-002   5.6955898180603981E-003  0.28860664367675781     
   2.0893000066280365E-002   474376.97289999999       0.15668687224388123        7.5250253081321716E-002   1.9824026152491570E-002  0.29614368081092834     
   2.7542000636458397E-002   474376.97289999999       0.17721214890480042        8.5976622998714447E-002   3.6899521946907043E-002  0.29932460188865662     
   3.6308001726865768E-002   474376.97289999999       0.20010586082935333        9.8281577229499817E-002   5.6867156177759171E-002  0.29697200655937195     
   4.7862999141216278E-002   474376.97289999999       0.22483439743518829       0.11212038993835449        7.9332791268825531E-002  0.28785571455955505     
   6.3096001744270325E-002   474376.97289999999       0.25020503997802734       0.12717591226100922       0.10341665148735046       0.27082163095474243     
   8.3176001906394958E-002   474376.97289999999       0.27401989698410034       0.14264868199825287       0.12755899131298065       0.24503795802593231     
  0.10000000149011612        474376.97289999999       0.28734228014945984       0.15246850252151489       0.14253377914428711       0.22288653254508972     
  0.12500000000000000        474376.97289999999       0.29838511347770691       0.16267068684101105       0.15790723264217377       0.19114752113819122     
  0.15000000596046448        474376.97289999999       0.30119174718856812       0.16847504675388336       0.16685147583484650       0.16198585927486420     
  0.17499999701976776        474376.97289999999       0.29766014218330383       0.17063495516777039       0.17083662748336792       0.13591177761554718     
  0.20000000298023224        474376.97289999999       0.28926524519920349       0.16977012157440186       0.17095305025577545       0.11301530152559280     
  0.22499999403953552        474376.97289999999       0.27719116210937500       0.16641034185886383       0.16804195940494537        9.3181982636451721E-002
  0.25000000000000000        474376.97289999999       0.26240649819374084       0.16101822257041931       0.16277244687080383        7.6195925474166870E-002
  0.27500000596046448        474376.97289999999       0.24571189284324646       0.15400227904319763       0.15568937361240387        6.1794176697731018E-002
  0.30000001192092896        474376.97289999999       0.22777231037616730       0.14572520554065704       0.14724439382553101        4.9697395414113998E-002
  0.32499998807907104        474376.97289999999       0.20914022624492645       0.13650949299335480       0.13781686127185822        3.9627820253372192E-002
  0.34999999403953552        474376.97289999999       0.19027322530746460       0.12664139270782471       0.12772819399833679        3.1319886445999146E-002
  0.37500000000000000        474376.97289999999       0.17154771089553833       0.11637403070926666       0.11725203692913055        2.4526318535208702E-002
  0.40000000596046448        474376.97289999999       0.15326993167400360       0.10592988878488541       0.10662166774272919        1.9021390005946159E-002
  0.42500001192092896        474376.97289999999       0.13568517565727234        9.5502801239490509E-002   9.6035465598106384E-002   1.4602296985685825E-002
  0.44999998807907104        474376.97289999999       0.11898549646139145        8.5259802639484406E-002   8.5661061108112335E-002   1.1089286766946316E-002
  0.47499999403953552        474376.97289999999       0.10331626236438751        7.5342722237110138E-002   7.5638554990291595E-002   8.3249807357788086E-003
  0.50000000000000000        474376.97289999999        8.8782005012035370E-002   6.5869674086570740E-002   6.6083103418350220E-002   6.1731501482427120E-003
  0.52499997615814209        474376.97289999999        7.5451433658599854E-002   5.6936457753181458E-002   5.7087048888206482E-002   4.5171668753027916E-003
  0.55000001192092896        474376.97289999999        6.3361987471580505E-002   4.8617929220199585E-002   4.8721749335527420E-002   3.2582685817033052E-003
  0.57499998807907104        474376.97289999999        5.2523925900459290E-002   4.0969319641590118E-002   4.1039165109395981E-002   2.3137354291975498E-003
  0.60000002384185791        474376.97289999999        4.2923968285322189E-002   3.4027568995952606E-002   3.4073341637849808E-002   1.6150639858096838E-003
  0.62500000000000000        474376.97289999999        3.4528691321611404E-002   2.7812607586383820E-002   2.7841771021485329E-002   1.1061868863180280E-003
  0.64999997615814209        474376.97289999999        2.7287641540169716E-002   2.2328730672597885E-002   2.2346748039126396E-002   7.4177864007651806E-004
  0.67500001192092896        474376.97289999999        2.1136172115802765E-002   1.7565922811627388E-002   1.7576683312654495E-002   4.8567529302090406E-004
  0.69999998807907104        474376.97289999999        1.5998139977455139E-002   1.3501266017556190E-002   1.3507458381354809E-002   3.0942526063881814E-004
  0.72500002384185791        474376.97289999999        1.1788398958742619E-002   1.0100363753736019E-002   1.0103783570230007E-002   1.9098106713499874E-004
  0.75000000000000000        474376.97289999999        8.4151588380336761E-003   7.3188245296478271E-003   7.3206312954425812E-003   1.1353701120242476E-004
  0.77499997615814209        474376.97289999999        5.7822191156446934E-003   5.1037995144724846E-003   5.1047131419181824E-003   6.4512205426581204E-005
  0.80000001192092896        474376.97289999999        3.7910977844148874E-003   3.3955881372094154E-003   3.3960363361984491E-003   3.4674696507863700E-005
  0.82499998807907104        474376.97289999999        2.3430774454027414E-003   2.1293181926012039E-003   2.1295412443578243E-003   1.7399517673766240E-005
  0.85000002384185791        474376.97289999999        1.3411863474175334E-003   1.2367195449769497E-003   1.2368413154035807E-003   8.0508552855462767E-006
  0.87500000000000000        474376.97289999999        6.9214717950671911E-004   6.4801081316545606E-004   6.4808462047949433E-004   3.4768954719766043E-006
  0.89999997615814209        474376.97289999999        3.0832985066808760E-004   2.9393780278041959E-004   2.9397403704933822E-004   1.6045007669163169E-006
  0.92500001192092896        474376.97289999999        1.0977017518598586E-004   1.0802515316754580E-004   1.0800725431181490E-004   1.1203326266695512E-006
  0.94999998807907104        474376.97289999999        2.6361556592746638E-005   2.9154758522054181E-005   2.9049362638033926E-005   1.2247975291757029E-006
  0.97500002384185791        474376.97289999999        4.3552222450671252E-007   4.7062881094461773E-006   4.4714415707858279E-006   1.4455441714744666E-006
   1.0000000000000000        474376.97289999999       -9.6746853159856983E-006  -5.1040783546341117E-006  -5.5095501920732204E-006   1.4976830016166787E-006
   9.9999997171806854E-010   608250.39500000002        3.2752542756497860E-003  -9.6954492619261146E-004  -1.2446660548448563E-003  -1.1656339047476649E-003
   1.3183000246996812E-009   608250.39500000002        3.4304182045161724E-003  -9.6724118338897824E-004  -1.2849111808463931E-003  -1.1144978925585747E-003
   1.7378000150003459E-009   608250.39500000002        3.5936774220317602E-003  -9.6231332281604409E-004  -1.3276595855131745E-003  -1.0519443312659860E-003
   2.2908999142146058E-009   608250.39500000002        3.7655672058463097E-003  -9.5449085347354412E-004  -1.3732363004237413E-003  -9.7649270901456475E-004
   3.0200000278313155E-009   608250.39500000002        3.9465487934648991E-003  -9.4348477432504296E-004  -1.4219775330275297E-003  -8.8654988212510943E-004
   3.9810998941902653E-009   608250.39500000002        4.1371514089405537E-003  -9.2898198636248708E-004  -1.4742709463462234E-003  -7.8034622129052877E-004
   5.2481001766579993E-009   608250.39500000002        4.3379482813179493E-003  -9.1064308071509004E-004  -1.5305534470826387E-003  -6.5592868486419320E-004
   6.9183001549788514E-009   608250.39500000002        4.5495289377868176E-003  -8.8810332817956805E-004  -1.5913076931610703E-003  -5.1116582471877337E-004
   9.1201002305751899E-009   608250.39500000002        4.7725383192300797E-003  -8.6096744053065777E-004  -1.6570761799812317E-003  -3.4371268702670932E-004
   1.2023000373062587E-008   608250.39500000002        5.0076735205948353E-003  -8.2880654372274876E-004  -1.7284671775996685E-003  -1.5099374286364764E-004
   1.5849000334355878E-008   608250.39500000002        5.2555794827640057E-003  -7.9117249697446823E-004  -1.8061264418065548E-003   6.9716741563752294E-005
   2.0892999330612838E-008   608250.39500000002        5.5170916020870209E-003  -7.4756058165803552E-004  -1.8908170750364661E-003   3.2151493360288441E-004
   2.7542000680114143E-008   608250.39500000002        5.7929968461394310E-003  -6.9744186475872993E-004  -1.9833524711430073E-003   6.0767825925722718E-004
   3.6307998385609608E-008   608250.39500000002        6.0842060483992100E-003  -6.4023351296782494E-004  -2.0846573170274496E-003   9.3184120487421751E-004
   4.7863000673942224E-008   608250.39500000002        6.3915969803929329E-003  -5.7532516075298190E-004  -2.1957221906632185E-003   1.2978462036699057E-003
   6.3096003088958241E-008   608250.39500000002        6.7161959595978260E-003  -5.0204119179397821E-004  -2.3176732938736677E-003   1.7099627293646336E-003
   8.3175997644957533E-008   608250.39500000002        7.0590353570878506E-003  -4.1966716526076198E-004  -2.4517299607396126E-003   2.1727436687797308E-003
   1.0965000285523274E-007   608250.39500000002        7.4213081970810890E-003  -3.2741107861511409E-004  -2.5992740411311388E-003   2.6912509929388762E-003
   1.4453999597208167E-007   608250.39500000002        7.8040868975222111E-003  -2.2447244555223733E-004  -2.7617423329502344E-003   3.2706770580261946E-003
   1.9054999711443088E-007   608250.39500000002        8.2089053466916084E-003  -1.0988389840349555E-004  -2.9408838599920273E-003   3.9172526448965073E-003
   2.5118998792095226E-007   608250.39500000002        8.6369300261139870E-003   1.7265178030356765E-005  -3.1384124886244535E-003   4.6370034106075764E-003
   3.3112999631157436E-007   608250.39500000002        9.0897604823112488E-003   1.5805434668436646E-004  -3.3563668839633465E-003   5.4370500147342682E-003
   4.3651999703797628E-007   608250.39500000002        9.5690377056598663E-003   3.1362837762571871E-004  -3.5969526506960392E-003   6.3250530511140823E-003
   5.7544002629583701E-007   608250.39500000002        1.0076423175632954E-002   4.8518783296458423E-004  -3.8625339511781931E-003   7.3092002421617508E-003
   7.5857997217099182E-007   608250.39500000002        1.0613854974508286E-002   6.7407783353701234E-004  -4.1557736694812775E-003   8.3987601101398468E-003
   9.9999999747524271E-007   608250.39500000002        1.1183328926563263E-002   8.8171788956969976E-004  -4.4795279391109943E-003   9.6037406474351883E-003
   1.3182999509808724E-006   608250.39500000002        1.1787142604589462E-002   1.1096928501501679E-003  -4.8369835130870342E-003   1.0935489088296890E-002
   1.7377999483869644E-006   608250.39500000002        1.2427461333572865E-002   1.3595939381048083E-003  -5.2314070053398609E-003   1.2405843473970890E-002
   2.2909000563231530E-006   608250.39500000002        1.3107161968946457E-002   1.6333429375663400E-003  -5.6666387245059013E-003   1.4029129408299923E-002
   3.0199998946045525E-006   608250.39500000002        1.3828966766595840E-002   1.9328620983287692E-003  -6.1465543694794178E-003   1.5820324420928955E-002
   3.9810997805034276E-006   608250.39500000002        1.4596018008887768E-002   2.2603019606322050E-003  -6.6753895953297615E-003   1.7796514555811882E-002
   5.2481000238913111E-006   608250.39500000002        1.5411835163831711E-002   2.6180271524935961E-003  -7.2576715610921383E-003   1.9976930692791939E-002
   6.9183001869532745E-006   608250.39500000002        1.6280230134725571E-002   3.0085856560617685E-003  -7.8980969265103340E-003   2.2382875904440880E-002
   9.1201000032015145E-006   608250.39500000002        1.7205519601702690E-002   3.4347975160926580E-003  -8.6015807464718819E-003   2.5038368999958038E-002
   1.2022999726468697E-005   608250.39500000002        1.8192578107118607E-002   3.8997849915176630E-003  -9.3731712549924850E-003   2.7970409020781517E-002
   1.5849000192247331E-005   608250.39500000002        1.9246477633714676E-002   4.4067897833883762E-003  -1.0217562317848206E-002   3.1207829713821411E-002
   2.0892999600619078E-005   608250.39500000002        2.0373601466417313E-002   4.9596969038248062E-003  -1.1139735579490662E-002   3.4784574061632156E-002
   2.7542000680114143E-005   608250.39500000002        2.1580751985311508E-002   5.5626053363084793E-003  -1.2143927626311779E-002   3.8736801594495773E-002
   3.6307999835116789E-005   608250.39500000002        2.2876042872667313E-002   6.2202420085668564E-003  -1.3233923353254795E-002   4.3105266988277435E-002
   4.7862999053904787E-005   608250.39500000002        2.4268390610814095E-002   6.9376891478896141E-003  -1.4412097632884979E-002   4.7932993620634079E-002
   6.3095998484641314E-005   608250.39500000002        2.5768555700778961E-002   7.7208811417222023E-003  -1.5679586678743362E-002   5.3267780691385269E-002
   8.3175997133366764E-005   608250.39500000002        2.7388775721192360E-002   8.5763894021511078E-003  -1.7035134136676788E-002   5.9159595519304276E-002
   1.0964999819407240E-004   608250.39500000002        2.9143860563635826E-002   9.5119373872876167E-003  -1.8474904820322990E-002   6.5662503242492676E-002
   1.4453999756369740E-004   608250.39500000002        3.1050251796841621E-002   1.0535849258303642E-002  -1.9990416243672371E-002   7.2828538715839386E-002
   1.9054999575018883E-004   608250.39500000002        3.3129487186670303E-002   1.1658818461000919E-002  -2.1569671109318733E-002   8.0717131495475769E-002
   2.5119000929407775E-004   608250.39500000002        3.5404697060585022E-002   1.2891944497823715E-002  -2.3192478343844414E-002   8.9377380907535553E-002
   3.3112999517470598E-004   608250.39500000002        3.7905525416135788E-002   1.4249271713197231E-002  -2.4831905961036682E-002   9.8860822618007660E-002
   4.3652000022120774E-004   608250.39500000002        4.0667232125997543E-002   1.5747183933854103E-002  -2.6450715959072113E-002  0.10921068489551544     
   5.7544000446796417E-004   608250.39500000002        4.3731767684221268E-002   1.7404848709702492E-002  -2.7999041602015495E-002  0.12045694142580032     
   7.5857999036088586E-004   608250.39500000002        4.7150854021310806E-002   1.9245754927396774E-002  -2.9412539675831795E-002  0.13261674344539642     
   1.0000000474974513E-003   608250.39500000002        5.0986584275960922E-002   2.1297892555594444E-002  -3.0608657747507095E-002  0.14568333327770233     
   1.3183000264689326E-003   608250.39500000002        5.5315282195806503E-002   2.3595729842782021E-002  -3.1483843922615051E-002  0.15962412953376770     
   1.7377999611198902E-003   608250.39500000002        6.0227006673812866E-002   2.6179948821663857E-002  -3.1909428536891937E-002  0.17436204850673676     
   2.2909000981599092E-003   608250.39500000002        6.5834708511829376E-002   2.9102399945259094E-002  -3.1728893518447876E-002  0.18978473544120789     
   3.0199999455362558E-003   608250.39500000002        7.2270847856998444E-002   3.2424651086330414E-002  -3.0753798782825470E-002  0.20571324229240417     
   3.9810999296605587E-003   608250.39500000002        7.9694747924804688E-002   3.6222577095031738E-002  -2.8761753812432289E-002  0.22190260887145996     
   5.2481000311672688E-003   608250.39500000002        8.8294707238674164E-002   4.0588691830635071E-002  -2.5495139881968498E-002  0.23802666366100311     
   6.9182999432086945E-003   608250.39500000002        9.8287589848041534E-002   4.5634035021066666E-002  -2.0663557574152946E-002  0.25366175174713135     
   9.1201001778244972E-003   608250.39500000002       0.10991761088371277        5.1490806043148041E-002  -1.3950143940746784E-002  0.26827591657638550     
   1.2023000046610832E-002   608250.39500000002       0.12344711273908615        5.8312579989433289E-002  -5.0255432724952698E-003  0.28121513128280640     
   1.5848999843001366E-002   608250.39500000002       0.13912874460220337        6.6267140209674835E-002   6.4214239828288555E-003  0.29168787598609924     
   2.0893000066280365E-002   608250.39500000002       0.15717943012714386        7.5532734394073486E-002   2.0651884377002716E-002  0.29877212643623352     
   2.7542000636458397E-002   608250.39500000002       0.17769506573677063        8.6266689002513885E-002   3.7803031504154205E-002  0.30140924453735352     
   3.6308001726865768E-002   608250.39500000002       0.20054540038108826        9.8565101623535156E-002   5.7805195450782776E-002  0.29843598604202271     
   4.7862999141216278E-002   608250.39500000002       0.22518286108970642       0.11237542331218719        8.0247983336448669E-002  0.28864899277687073     
   6.3096001744270325E-002   608250.39500000002       0.25039941072463989       0.12737055122852325       0.10423587262630463       0.27093687653541565     
   8.3176001906394958E-002   608250.39500000002       0.27398368716239929       0.14273986220359802       0.12819735705852509       0.24452821910381317     
  0.10000000149011612        608250.39500000002       0.28710681200027466       0.15246176719665527       0.14300253987312317       0.22202652692794800     
  0.12500000000000000        608250.39500000002       0.29786354303359985       0.16251175105571747       0.15812245011329651       0.18997429311275482     
  0.15000000596046448        608250.39500000002       0.30041092634201050       0.16816611588001251       0.16682939231395721       0.16067232191562653     
  0.17499999701976776        608250.39500000002       0.29665577411651611       0.17018586397171021       0.17060299217700958       0.13457223773002625     
  0.20000000298023224        608250.39500000002       0.28807693719863892       0.16919548809528351       0.17053739726543427       0.11172349005937576     
  0.22499999403953552        608250.39500000002       0.27585941553115845       0.16572773456573486       0.16747470200061798        9.1983065009117126E-002
  0.25000000000000000        608250.39500000002       0.26097074151039124       0.16024678945541382       0.16208329796791077        7.5114890933036804E-002
  0.27500000596046448        608250.39500000002       0.24420925974845886       0.15316177904605865       0.15490654110908508        6.0841899365186691E-002
  0.30000001192092896        608250.39500000002       0.22623679041862488       0.14483529329299927       0.14639411866664886        4.8875026404857635E-002
  0.32499998807907104        608250.39500000002       0.20760226249694824       0.13558907806873322       0.13692313432693481        3.8930077105760574E-002
  0.34999999403953552        608250.39500000002       0.18875943124294281       0.12570826709270477       0.12681260704994202        3.0737437307834625E-002
  0.37500000000000000        608250.39500000002       0.17008078098297119       0.11544455587863922       0.11633375287055969        2.4047560989856720E-002
  0.40000000596046448        608250.39500000002       0.15186870098114014       0.10501871258020401       0.10571739822626114        1.8633717671036720E-002
  0.42500001192092896        608250.39500000002       0.13436470925807953        9.4622746109962463E-002   9.5159493386745453E-002   1.4293006621301174E-002
  0.44999998807907104        608250.39500000002       0.11775724589824677        8.4421761333942413E-002   8.4825292229652405E-002   1.0846192017197609E-002
  0.47499999403953552        608250.39500000002       0.10218834877014160        7.4555605649948120E-002   7.4852600693702698E-002   8.1368070095777512E-003
  0.50000000000000000        608250.39500000002        8.7759435176849365E-002   6.5140418708324432E-002   6.5354354679584503E-002   6.0297674499452114E-003
  0.52499997615814209        608250.39500000002        7.4536420404911041E-002   5.6270077824592590E-002   5.6420821696519852E-002   4.4096973724663258E-003
  0.55000001192092896        608250.39500000002        6.2554240226745605E-002   4.8017587512731552E-002   4.8121385276317596E-002   3.1791017390787601E-003
  0.57499998807907104        608250.39500000002        5.1820956170558929E-002   4.0436435490846634E-002   4.0506187826395035E-002   2.2564821410924196E-003
  0.60000002384185791        608250.39500000002        4.2321417480707169E-002   3.3561941236257553E-002   3.3607609570026398E-002   1.5744679840281606E-003
  0.62500000000000000        608250.39500000002        3.4020662307739258E-002   2.7412595227360725E-002   2.7441663667559624E-002   1.0780090233311057E-003
  0.64999997615814209        608250.39500000002        2.6866991072893143E-002   2.1991400048136711E-002   2.2009344771504402E-002   7.2266918141394854E-004
  0.67500001192092896        608250.39500000002        2.0794838666915894E-002   1.7287256196141243E-002   1.7297964543104172E-002   4.7304286272265017E-004
  0.69999998807907104        608250.39500000002        1.5727430582046509E-002   1.3276350684463978E-002   1.3282509520649910E-002   3.0130898812785745E-004
  0.72500002384185791        608250.39500000002        1.1579278856515884E-002   9.9236117675900459E-003   9.9270110949873924E-003   1.8593185814097524E-004
  0.75000000000000000        608250.39500000002        8.2585196942090988E-003   7.1841855533421040E-003   7.1859797462821007E-003   1.1051088222302496E-004
  0.77499997615814209        608250.39500000002        5.6691323406994343E-003   5.0049806013703346E-003   5.0058872438967228E-003   6.2777296989224851E-005
  0.80000001192092896        608250.39500000002        3.7130459677428007E-003   3.3262723591178656E-003   3.3267163671553135E-003   3.3732929296093062E-005
  0.82499998807907104        608250.39500000002        2.2921615745872259E-003   2.0833781454712152E-003   2.0835984032601118E-003   1.6922453141887672E-005
  0.85000002384185791        608250.39500000002        1.3103103265166283E-003   1.2084216577932239E-003   1.2085408670827746E-003   7.8289776865858585E-006
  0.87500000000000000        608250.39500000002        6.7517079878598452E-004   6.3220458105206490E-004   6.3227571081370115E-004   3.3809112665039720E-006
  0.89999997615814209        608250.39500000002        3.0019070254638791E-004   2.8622616082429886E-004   2.8625939739868045E-004   1.5570875575576792E-006
  0.92500001192092896        608250.39500000002        1.0656590166036040E-004   1.0490566637599841E-004   1.0488476254977286E-004   1.0765985507532605E-006
  0.94999998807907104        608250.39500000002        2.5384328182553872E-005   2.8120854040025733E-005   2.8013200790155679E-005   1.1597720686040702E-006
  0.97500002384185791        608250.39500000002        1.4181256347001181E-007   4.2876872612396255E-006   4.0525987969886046E-006   1.3471455986291403E-006
   1.0000000000000000        608250.39500000002       -9.7995580290444195E-006  -5.4071897466201335E-006  -5.8091868595511187E-006   1.3638345990329981E-006
   9.9999997171806854E-010   779904.09349999996        3.2802845817059278E-003  -9.6926611149683595E-004  -1.2488678330555558E-003  -1.1728863464668393E-003
   1.3183000246996812E-009   779904.09349999996        3.4357160329818726E-003  -9.6686650067567825E-004  -1.2896974803879857E-003  -1.1186986230313778E-003
   1.7378000150003459E-009   779904.09349999996        3.5992583725601435E-003  -9.6183340065181255E-004  -1.3330989750102162E-003  -1.0526516707614064E-003
   2.2908999142146058E-009   779904.09349999996        3.7714480422437191E-003  -9.5389562193304300E-004  -1.3794044498354197E-003  -9.7321695648133755E-004
   3.0200000278313155E-009   779904.09349999996        3.9527472108602524E-003  -9.4276334857568145E-004  -1.4289574464783072E-003  -8.7875110330060124E-004
   3.9810998941902653E-009   779904.09349999996        4.1436860337853432E-003  -9.2812255024909973E-004  -1.4821535442024469E-003  -7.6742953388020396E-004
   5.2481001766579993E-009   779904.09349999996        4.3448391370475292E-003  -9.0963294496759772E-004  -1.5394379151985049E-003  -6.3723948551341891E-004
   6.9183001549788514E-009   779904.09349999996        4.5567979104816914E-003  -8.8692881399765611E-004  -1.6013024142012000E-003  -4.8598553985357285E-004
   9.1201002305751899E-009   779904.09349999996        4.7802082262933254E-003  -8.5961364675313234E-004  -1.6682991990819573E-003  -3.1125330133363605E-004
   1.2023000373062587E-008   779904.09349999996        5.0157685764133930E-003  -8.2725752145051956E-004  -1.7410471336916089E-003  -1.1039178207283840E-004
   1.5849000334355878E-008   779904.09349999996        5.2641257643699646E-003  -7.8941101673990488E-004  -1.8202024511992931E-003   1.1940245167352259E-004
   2.0892999330612838E-008   779904.09349999996        5.5261175148189068E-003  -7.4556807521730661E-004  -1.9065408268943429E-003   3.8131460314616561E-004
   2.7542000680114143E-008   779904.09349999996        5.8025321923196316E-003  -6.9519830867648125E-004  -2.0008878782391548E-003   6.7871436476707458E-004
   3.6307998385609608E-008   779904.09349999996        6.0942829586565495E-003  -6.3771713757887483E-004  -2.1041824948042631E-003   1.0153385810554028E-003
   4.7863000673942224E-008   779904.09349999996        6.4022494480013847E-003  -5.7251256657764316E-004  -2.2174287587404251E-003   1.3951362343505025E-003
   6.3096003088958241E-008   779904.09349999996        6.7274612374603748E-003  -4.9890711670741439E-004  -2.3417691700160503E-003   1.8224959494546056E-003
   8.3175997644957533E-008   779904.09349999996        7.0709530264139175E-003  -4.1618425166234374E-004  -2.4784393608570099E-003   2.3020966909825802E-003
   1.0965000285523274E-007   779904.09349999996        7.4339220300316811E-003  -3.2354978611692786E-004  -2.6288386434316635E-003   2.8391412924975157E-003
   1.4453999597208167E-007   779904.09349999996        7.8174425289034843E-003  -2.2020089090801775E-004  -2.7944222092628479E-003   3.4389656502753496E-003
   1.9054999711443088E-007   779904.09349999996        8.2230530679225922E-003  -1.0516735346755013E-004  -2.9769607353955507E-003   4.1079767979681492E-003
   2.5118998792095226E-007   779904.09349999996        8.6519252508878708E-003   2.2464104404207319E-005  -3.1781871803104877E-003   4.8523670993745327E-003
   3.3112999631157436E-007   779904.09349999996        9.1056618839502335E-003   1.6377631982322782E-004  -3.4001634921878576E-003   5.6794583797454834E-003
   4.3651999703797628E-007   779904.09349999996        9.5859095454216003E-003   3.1991759897209704E-004  -3.6451190244406462E-003   6.5971286967396736E-003
   5.7544002629583701E-007   779904.09349999996        1.0094336234033108E-002   4.9209222197532654E-004  -3.9154416881501675E-003   7.6137962751090527E-003
   7.5857997217099182E-007   779904.09349999996        1.0632887482643127E-002   6.8164966069161892E-004  -4.2138197459280491E-003   8.7389927357435226E-003
   9.9999999747524271E-007   779904.09349999996        1.1203566566109657E-002   8.9001416927203536E-004  -4.5431335456669331E-003   9.9830096587538719E-003
   1.3182999509808724E-006   779904.09349999996        1.1808678507804871E-002   1.1187760392203927E-003  -4.9065975472331047E-003   1.1357512325048447E-002
   1.7377999483869644E-006   779904.09349999996        1.2450401671230793E-002   1.3695317320525646E-003  -5.3074983879923820E-003   1.2874664738774300E-002
   2.2909000563231530E-006   779904.09349999996        1.3131622225046158E-002   1.6442103078588843E-003  -5.7497019879519939E-003   1.4549185521900654E-002
   3.0199998946045525E-006   779904.09349999996        1.3855076394975185E-002   1.9447412341833115E-003  -6.2370998784899712E-003   1.6396448016166687E-002
   3.9810997805034276E-006   779904.09349999996        1.4623924158513546E-002   2.2732834331691265E-003  -6.7739412188529968E-003   1.8433975055813789E-002
   5.2481000238913111E-006   779904.09349999996        1.5441700816154480E-002   2.6322111953049898E-003  -7.3647582903504372E-003   2.0681474357843399E-002
   6.9183001869532745E-006   779904.09349999996        1.6312241554260254E-002   3.0240833293646574E-003  -8.0142430961132050E-003   2.3160744458436966E-002
   9.1201000032015145E-006   779904.09349999996        1.7239887267351151E-002   3.4517319872975349E-003  -8.7272915989160538E-003   2.5896327570080757E-002
   1.2022999726468697E-005   779904.09349999996        1.8229542300105095E-002   3.9182947948575020E-003  -9.5089133828878403E-003   2.8915775939822197E-002
   1.5849000192247331E-005   779904.09349999996        1.9286314025521278E-002   4.4270288199186325E-003  -1.0363742709159851E-002   3.2248437404632568E-002
   2.0892999600619078E-005   779904.09349999996        2.0416624844074249E-002   4.9818390980362892E-003  -1.1296669021248817E-002   3.5928815603256226E-002
   2.7542000680114143E-005   779904.09349999996        2.1627325564622879E-002   5.5868467316031456E-003  -1.2311802245676517E-002   3.9993565529584885E-002
   3.6307999835116789E-005   779904.09349999996        2.2926587611436844E-002   6.2468037940561771E-003  -1.3412759639322758E-002   4.4483911246061325E-002
   4.7862999053904787E-005   779904.09349999996        2.4323392659425735E-002   6.9668237119913101E-003  -1.4601688832044601E-002   4.9443211406469345E-002
   6.3095998484641314E-005   779904.09349999996        2.5828575715422630E-002   7.7528757974505424E-003  -1.5879442915320396E-002   5.4919514805078506E-002
   8.3175997133366764E-005   779904.09349999996        2.7454471215605736E-002   8.6115719750523567E-003  -1.7244402319192886E-002   6.0962844640016556E-002
   1.0964999819407240E-004   779904.09349999996        2.9215991497039795E-002   9.5506859943270683E-003  -1.8692292273044586E-002   6.7627109587192535E-002
   1.4453999756369740E-004   779904.09349999996        3.1129702925682068E-002   1.0578595101833344E-002  -2.0214091986417770E-002   7.4963822960853577E-002
   1.9054999575018883E-004   779904.09349999996        3.3217288553714752E-002   1.1706063523888588E-002  -2.1797172725200653E-002   8.3031669259071350E-002
   2.5119000929407775E-004   779904.09349999996        3.5502038896083832E-002   1.2944261543452740E-002  -2.3420594632625580E-002   9.1878339648246765E-002
   3.3112999517470598E-004   779904.09349999996        3.8013789802789688E-002   1.4307326637208462E-002  -2.5056563317775726E-002  0.10155358910560608     
   4.3652000022120774E-004   779904.09349999996        4.0788013488054276E-002   1.5811743214726448E-002  -2.6666874065995216E-002  0.11209817230701447     
   5.7544000446796417E-004   779904.09349999996        4.3866883963346481E-002   1.7476793378591537E-002  -2.8200587257742882E-002  0.12353879213333130     
   7.5857999036088586E-004   779904.09349999996        4.7302380204200745E-002   1.9326098263263702E-002  -2.9592206701636314E-002  0.13588859140872955     
   1.0000000474974513E-003   779904.09349999996        5.1156852394342422E-002   2.1387789398431778E-002  -3.0757971107959747E-002  0.14913584291934967     
   1.3183000264689326E-003   779904.09349999996        5.5506885051727295E-002   2.3696487769484520E-002  -3.1593129038810730E-002  0.16324202716350555     
   1.7377999611198902E-003   779904.09349999996        6.0442749410867691E-002   2.6293028146028519E-002  -3.1967893242835999E-002  0.17812305688858032     
   2.2909000981599092E-003   779904.09349999996        6.6077575087547302E-002   2.9229408130049706E-002  -3.1724791973829269E-002  0.19365869462490082     
   3.0199999455362558E-003   779904.09349999996        7.2543837130069733E-002   3.2567314803600311E-002  -3.0674779787659645E-002  0.20966102182865143     
   3.9810999296605587E-003   779904.09349999996        8.0000691115856171E-002   3.6382671445608139E-002  -2.8595365583896637E-002  0.22587548196315765     
   5.2481000311672688E-003   779904.09349999996        8.8635943830013275E-002   4.0767934173345566E-002  -2.5229578837752342E-002  0.24196571111679077     
   6.9182999432086945E-003   779904.09349999996        9.8665431141853333E-002   4.5833896845579147E-002  -2.0288720726966858E-002  0.25749784708023071     
   9.1201001778244972E-003   779904.09349999996       0.11033163219690323        5.1712226122617722E-002  -1.3459022156894207E-002  0.27193024754524231     
   1.2023000046610832E-002   779904.09349999996       0.12389408051967621        5.8555494993925095E-002  -4.4159903191030025E-003  0.28460070490837097     
   1.5848999843001366E-002   779904.09349999996       0.13960115611553192        6.6529802978038788E-002   7.1444720961153507E-003  0.29471236467361450     
   2.0893000066280365E-002   779904.09349999996       0.15766362845897675        7.5810767710208893E-002   2.1473994478583336E-002  0.30134192109107971     
   2.7542000636458397E-002   779904.09349999996       0.17816884815692902        8.6551740765571594E-002   3.8697626441717148E-002  0.30343636870384216     
   3.6308001726865768E-002   779904.09349999996       0.20097535848617554        9.8843142390251160E-002   5.8731239289045334E-002  0.29984706640243530     
   4.7862999141216278E-002   779904.09349999996       0.22552189230918884       0.11262468993663788        8.1148616969585419E-002  0.28939792513847351     
   6.3096001744270325E-002   779904.09349999996       0.25058540701866150       0.12755952775478363       0.10503904521465302       0.27102014422416687     
   8.3176001906394958E-002   779904.09349999996       0.27394160628318787       0.14282616972923279       0.12881983816623688       0.24400189518928528     
  0.10000000149011612        779904.09349999996       0.28686806559562683       0.15245120227336884       0.14345672726631165       0.22116109728813171     
  0.12500000000000000        779904.09349999996       0.29734316468238831       0.16235099732875824       0.15832620859146118       0.18880873918533325     
  0.15000000596046448        779904.09349999996       0.29963594675064087       0.16785775125026703       0.16679958999156952       0.15937563776969910     
  0.17499999701976776        779904.09349999996       0.29566177725791931       0.16973984241485596       0.17036561667919159       0.13325545191764832     
  0.20000000298023224        779904.09349999996       0.28690323233604431       0.16862645745277405       0.17012186348438263       0.11045765876770020     
  0.22499999403953552        779904.09349999996       0.27454602718353271       0.16505314409732819       0.16691114008426666        9.0811289846897125E-002
  0.25000000000000000        779904.09349999996       0.25955656170845032       0.15948563814163208       0.16140109300613403        7.4060671031475067E-002
  0.27500000596046448        779904.09349999996       0.24273075163364410       0.15233358740806580       0.15413346886634827        5.9915035963058472E-002
  0.30000001192092896        779904.09349999996       0.22472737729549408       0.14395938813686371       0.14555597305297852        4.8076003789901733E-002
  0.32499998807907104        779904.09349999996       0.20609177649021149       0.13468408584594727       0.13604342937469482        3.8253214210271835E-002
  0.34999999403953552        779904.09349999996       0.18727390468120575       0.12479164451360703       0.12591248750686646        3.0173247680068016E-002
  0.37500000000000000        779904.09349999996       0.16864238679409027       0.11453229933977127       0.11543196439743042        2.3584438487887383E-002
  0.40000000596046448        779904.09349999996       0.15049575269222260       0.10412515699863434       0.10483024269342422        1.8259180709719658E-002
  0.42500001192092896        779904.09349999996       0.13307182490825653        9.3760401010513306E-002   9.4300873577594757E-002   1.3994547538459301E-002
  0.44999998807907104        779904.09349999996       0.11655551940202713        8.3601213991641998E-002   8.4006778895854950E-002   1.0611867532134056E-002
  0.47499999403953552        779904.09349999996       0.10108556598424911        7.3785498738288879E-002   7.4083499610424042E-002   7.9556070268154144E-003
  0.50000000000000000        779904.09349999996        8.6760357022285461E-002   6.4427457749843597E-002   6.4641803503036499E-002   5.8918301947414875E-003
  0.52499997615814209        779904.09349999996        7.3643051087856293E-002   5.5619072169065475E-002   5.5769909173250198E-002   4.3063987977802753E-003
  0.55000001192092896        779904.09349999996        6.1766147613525391E-002   4.7431528568267822E-002   4.7535266727209091E-002   3.1030669342726469E-003
  0.57499998807907104        779904.09349999996        5.1135573536157608E-002   3.9916615933179855E-002   3.9986252784729004E-002   2.2015324793756008E-003
  0.60000002384185791        779904.09349999996        4.1734371334314346E-002   3.3108081668615341E-002   3.3153627067804337E-002   1.5355285722762346E-003
  0.62500000000000000        779904.09349999996        3.3526070415973663E-002   2.7022993192076683E-002   2.7051959186792374E-002   1.0509942658245564E-003
  0.64999997615814209        779904.09349999996        2.6457780972123146E-002   2.1663112565875053E-002   2.1680979058146477E-002   7.0435565430670977E-004
  0.67500001192092896        779904.09349999996        2.0463049411773682E-002   1.7016282305121422E-002   1.7026936635375023E-002   4.6093980199657381E-004
  0.69999998807907104        779904.09349999996        1.5464508906006813E-002   1.3057833537459373E-002   1.3063956983387470E-002   2.9353398713283241E-004
  0.72500002384185791        779904.09349999996        1.1376351118087769E-002   9.7520435228943825E-003   9.7554204985499382E-003   1.8109513621311635E-004
  0.75000000000000000        779904.09349999996        8.1066600978374481E-003   7.0536201819777489E-003   7.0554013364017010E-003   1.0761185694718733E-004
  0.77499997615814209        779904.09349999996        5.5596060119569302E-003   4.9092494882643223E-003   4.9101491458714008E-003   6.1114944401197135E-005
  0.80000001192092896        779904.09349999996        3.6375331692397594E-003   3.2591973431408405E-003   3.2596371602267027E-003   3.2830215786816552E-005
  0.82499998807907104        779904.09349999996        2.2429611999541521E-003   2.0389778073877096E-003   2.0391950383782387E-003   1.6464809959870763E-005
  0.85000002384185791        779904.09349999996        1.2805144069716334E-003   1.1811091098934412E-003   1.1812259908765554E-003   7.6156752584211063E-006
  0.87500000000000000        779904.09349999996        6.5881345653906465E-004   6.1697221826761961E-004   6.1704078689217567E-004   3.2880668641155353E-006
  0.89999997615814209        779904.09349999996        2.9236258706077933E-004   2.7880765264853835E-004   2.7883800794370472E-004   1.5106910495887860E-006
  0.92500001192092896        779904.09349999996        1.0349113290430978E-004   1.0191088949795812E-004   1.0188714077230543E-004   1.0338724223402096E-006
  0.94999998807907104        779904.09349999996        2.4450142518617213E-005   2.7130783564643934E-005   2.7021067580790259E-005   1.0972308928103303E-006
  0.97500002384185791        779904.09349999996       -1.3539988685806748E-007   3.8892367228982039E-006   3.6540943710861029E-006   1.2538516784843523E-006
   1.0000000000000000        779904.09349999996       -9.9107146525057033E-006  -5.6902640608313959E-006  -6.0886545725225005E-006   1.2385742138576461E-006
   9.9999997171806854E-010   1000000.0000000000        3.2852562144398689E-003  -9.6898787887766957E-004  -1.2531646061688662E-003  -1.1794659076258540E-003
   1.3183000246996812E-009   1000000.0000000000        3.4409516956657171E-003  -9.6649344777688384E-004  -1.2945880880579352E-003  -1.1221441673114896E-003
   1.7378000150003459E-009   1000000.0000000000        3.6047741305083036E-003  -9.6135621424764395E-004  -1.3386526843532920E-003  -1.0525139514356852E-003
   2.2908999142146058E-009   1000000.0000000000        3.7772599607706070E-003  -9.5330429030582309E-004  -1.3856978621333838E-003  -9.6899771597236395E-004
   3.0200000278313155E-009   1000000.0000000000        3.9588729850947857E-003  -9.4204710330814123E-004  -1.4360740315169096E-003  -8.6990150157362223E-004
   3.9810998941902653E-009   1000000.0000000000        4.1501442901790142E-003  -9.2726974980905652E-004  -1.4901846880093217E-003  -7.5334508437663317E-004
   5.2481001766579993E-009   1000000.0000000000        4.3516498990356922E-003  -9.0863101650029421E-004  -1.5484839677810669E-003  -6.1725528212264180E-004
   6.9183001549788514E-009   1000000.0000000000        4.5639821328222752E-003  -8.8576413691043854E-004  -1.6114721074700356E-003  -4.5937189133837819E-004
   9.1201002305751899E-009   1000000.0000000000        4.7877887263894081E-003  -8.5827166913077235E-004  -1.6797115094959736E-003  -2.7721037622541189E-004
   1.2023000373062587E-008   1000000.0000000000        5.0237695686519146E-003  -8.2572235260158777E-004  -1.7538312822580338E-003  -6.8043489591218531E-005
   1.5849000334355878E-008   1000000.0000000000        5.2725733257830143E-003  -7.8766571823507547E-004  -1.8344986019656062E-003   1.7101083358284086E-004
   2.0892999330612838E-008   1000000.0000000000        5.5350386537611485E-003  -7.4359413702040911E-004  -1.9225011346861720E-003   4.4322779285721481E-004
   2.7542000680114143E-008   1000000.0000000000        5.8119567111134529E-003  -6.9297588197514415E-004  -2.0186770707368851E-003   7.5207033660262823E-004
   3.6307998385609608E-008   1000000.0000000000        6.1042429879307747E-003  -6.3522480195388198E-004  -2.1239791531115770E-003   1.1013789335265756E-003
   4.7863000673942224E-008   1000000.0000000000        6.4127789810299873E-003  -5.6972715537995100E-004  -2.2394258994609118E-003   1.4952102210372686E-003
   6.3096003088958241E-008   1000000.0000000000        6.7385965958237648E-003  -4.9580360064283013E-004  -2.3661747109144926E-003   1.9380730809643865E-003
   8.3175997644957533E-008   1000000.0000000000        7.0827337913215160E-003  -4.1273565148003399E-004  -2.5054782163351774E-003   2.4347743019461632E-003
   1.0965000285523274E-007   1000000.0000000000        7.4463910423219204E-003  -3.1972676515579224E-004  -2.6587538886815310E-003   2.9906597919762135E-003
   1.4453999597208167E-007   1000000.0000000000        7.8306449577212334E-003  -2.1597198792733252E-004  -2.8274739161133766E-003   3.6112093366682529E-003
   1.9054999711443088E-007   1000000.0000000000        8.2370396703481674E-003  -1.0049816046375781E-004  -3.0134308617562056E-003   4.3030087836086750E-003
   2.5118998792095226E-007   1000000.0000000000        8.6667491123080254E-003   2.7610589313553646E-005  -3.2183772418648005E-003   5.0724190659821033E-003
   3.3112999631157436E-007   1000000.0000000000        9.1213826090097427E-003   1.6944034723564982E-004  -3.4443975891917944E-003   5.9269657358527184E-003
   4.3651999703797628E-007   1000000.0000000000        9.6025904640555382E-003   3.2614287920296192E-004  -3.6937452387064695E-003   6.8747452460229397E-003
   5.7544002629583701E-007   1000000.0000000000        1.0112048126757145E-002   4.9892626702785492E-004  -3.9688306860625744E-003   7.9244095832109451E-003
   7.5857997217099182E-007   1000000.0000000000        1.0651706717908382E-002   6.8914424628019333E-004  -4.2723682709038258E-003   9.0857548639178276E-003
   9.9999999747524271E-007   1000000.0000000000        1.1223576962947845E-002   8.9822564041242003E-004  -4.6072625555098057E-003   1.0369358584284782E-002
   1.3182999509808724E-006   1000000.0000000000        1.1829975061118603E-002   1.1277659796178341E-003  -4.9767531454563141E-003   1.1787205934524536E-002
   1.7377999483869644E-006   1000000.0000000000        1.2473086826503277E-002   1.3793676625937223E-003  -5.3841476328670979E-003   1.3351786881685257E-002
   2.2909000563231530E-006   1000000.0000000000        1.3155811466276646E-002   1.6549662686884403E-003  -5.8333347551524639E-003   1.5078213997185230E-002
   3.0199998946045525E-006   1000000.0000000000        1.3880899176001549E-002   1.9564987160265446E-003  -6.3282223418354988E-003   1.6982257366180420E-002
   3.9810997805034276E-006   1000000.0000000000        1.4651524834334850E-002   2.2861319594085217E-003  -6.8730707280337811E-003   1.9081875681877136E-002
   5.2481000238913111E-006   1000000.0000000000        1.5471242368221283E-002   2.6462501846253872E-003  -7.4724163860082626E-003   2.1397246047854424E-002
   6.9183001869532745E-006   1000000.0000000000        1.6343908384442329E-002   3.0394226778298616E-003  -8.1309434026479721E-003   2.3950662463903427E-002
   9.1201000032015145E-006   1000000.0000000000        1.7273887991905212E-002   3.4684941638261080E-003  -8.8535258546471596E-003   2.6767186820507050E-002
   1.2022999726468697E-005   1000000.0000000000        1.8266117200255394E-002   3.9366167038679123E-003  -9.6451351419091225E-003   2.9874904081225395E-002
   1.5849000192247331E-005   1000000.0000000000        1.9325733184814453E-002   4.4470629654824734E-003  -1.0510335676372051E-002   3.3303670585155487E-002
   2.0892999600619078E-005   1000000.0000000000        2.0459201186895370E-002   5.0037582404911518E-003  -1.1453928425908089E-002   3.7088532000780106E-002
   2.7542000680114143E-005   1000000.0000000000        2.1673420444130898E-002   5.6108441203832626E-003  -1.2479890137910843E-002   4.1266620159149170E-002
   3.6307999835116789E-005   1000000.0000000000        2.2976616397500038E-002   6.2731001526117325E-003  -1.3591663911938667E-002   4.5879587531089783E-002
   4.7862999053904787E-005   1000000.0000000000        2.4377839639782906E-002   6.9956681691110134E-003  -1.4791168272495270E-002   5.0971116870641708E-002
   6.3095998484641314E-005   1000000.0000000000        2.5887997820973396E-002   7.7845533378422260E-003  -1.6078965738415718E-002   5.6589461863040924E-002
   8.3175997133366764E-005   1000000.0000000000        2.7519516646862030E-002   8.6464080959558487E-003  -1.7453074455261230E-002   6.2784649431705475E-002
   1.0964999819407240E-004   1000000.0000000000        2.9287414625287056E-002   9.5890536904335022E-003  -1.8908776342868805E-002   6.9610394537448883E-002
   1.4453999756369740E-004   1000000.0000000000        3.1208381056785583E-002   1.0620922781527042E-002  -2.0436510443687439E-002   7.7117606997489929E-002
   1.9054999575018883E-004   1000000.0000000000        3.3304240554571152E-002   1.1752847582101822E-002  -2.2023012861609459E-002   8.5364192724227905E-002
   2.5119000929407775E-004   1000000.0000000000        3.5598441958427429E-002   1.2996071018278599E-002  -2.3646596819162369E-002   9.4396367669105530E-002
   3.3112999517470598E-004   1000000.0000000000        3.8121011108160019E-002   1.4364818111062050E-002  -2.5278618559241295E-002  0.10426201671361923     
   4.3652000022120774E-004   1000000.0000000000        4.0907625108957291E-002   1.5875674784183502E-002  -2.6879910379648209E-002  0.11499936133623123     
   5.7544000446796417E-004   1000000.0000000000        4.4000685214996338E-002   1.7548037692904472E-002  -2.8398476541042328E-002  0.12663179636001587     
   7.5857999036088586E-004   1000000.0000000000        4.7452416270971298E-002   1.9405653700232506E-002  -2.9767686501145363E-002  0.13916836678981781     
   1.0000000474974513E-003   1000000.0000000000        5.1325425505638123E-002   2.1476794034242630E-002  -3.0902601778507233E-002  0.15259233117103577     
   1.3183000264689326E-003   1000000.0000000000        5.5696539580821991E-002   2.3796234279870987E-002  -3.1697295606136322E-002  0.16685925424098969     
   1.7377999611198902E-003   1000000.0000000000        6.0656253248453140E-002   2.6404950767755508E-002  -3.2020926475524902E-002  0.18187804520130157     
   2.2909000981599092E-003   1000000.0000000000        6.6317833960056305E-002   2.9355090111494064E-002  -3.1715102493762970E-002  0.19752056896686554     
   3.0199999455362558E-003   1000000.0000000000        7.2813801467418671E-002   3.2708439975976944E-002  -3.0590245500206947E-002  0.21359016001224518     
   3.9810999296605587E-003   1000000.0000000000        8.0303117632865906E-002   3.6540981382131577E-002  -2.8423819690942764E-002  0.22982269525527954     
   5.2481000311672688E-003   1000000.0000000000        8.8973067700862885E-002   4.0945105254650116E-002  -2.4959571659564972E-002  0.24587193131446838     
   6.9182999432086945E-003   1000000.0000000000        9.9038489162921906E-002   4.6031348407268524E-002  -1.9910566508769989E-002  0.26129406690597534     
   9.1201001778244972E-003   1000000.0000000000       0.11074009537696838        5.1930829882621765E-002  -1.2966167181730270E-002  0.27553826570510864     
   1.2023000046610832E-002   1000000.0000000000       0.12433464825153351        5.8795131742954254E-002  -3.8067728746682405E-003  0.28793454170227051     
   1.5848999843001366E-002   1000000.0000000000       0.14006628096103668        6.6788680851459503E-002   7.8646596521139145E-003  0.29768124222755432     
   2.0893000066280365E-002   1000000.0000000000       0.15813967585563660        7.6084472239017487E-002   2.2290352731943130E-002  0.30385458469390869     
   2.7542000636458397E-002   1000000.0000000000       0.17863376438617706        8.6831927299499512E-002   3.9583388715982437E-002  0.30540764331817627     
   3.6308001726865768E-002   1000000.0000000000       0.20139603316783905        9.9115855991840363E-002   5.9645485132932663E-002  0.30120700597763062     
   4.7862999141216278E-002   1000000.0000000000       0.22585178911685944       0.11286836117506027        8.2035005092620850E-002  0.29010426998138428     
   6.3096001744270325E-002   1000000.0000000000       0.25076335668563843       0.12774305045604706       0.10582656413316727       0.27107295393943787     
   8.3176001906394958E-002   1000000.0000000000       0.27389389276504517       0.14290778338909149       0.12942691147327423       0.24346016347408295     
  0.10000000149011612        1000000.0000000000       0.28662627935409546       0.15243697166442871       0.14389684796333313       0.22029103338718414     
  0.12500000000000000        1000000.0000000000       0.29682409763336182       0.16218855977058411       0.15851895511150360       0.18765114247798920     
  0.15000000596046448        1000000.0000000000       0.29886674880981445       0.16755001246929169       0.16676247119903564       0.15809571743011475     
  0.17499999701976776        1000000.0000000000       0.29467797279357910       0.16929690539836884       0.17012473940849304       0.13196097314357758     
  0.20000000298023224        1000000.0000000000       0.28574380278587341       0.16806295514106750       0.16970659792423248       0.10921711474657059     
  0.22499999403953552        1000000.0000000000       0.27325055003166199       0.16438645124435425       0.16635134816169739        8.9665830135345459E-002
  0.25000000000000000        1000000.0000000000       0.25816333293914795       0.15873454511165619       0.16072575747966766        7.3032341897487640E-002
  0.27500000596046448        1000000.0000000000       0.24127574265003204       0.15151737630367279       0.15336997807025909        5.9012658894062042E-002
  0.30000001192092896        1000000.0000000000       0.22324335575103760       0.14309713244438171       0.14472965896129608        4.7299414873123169E-002
  0.32499998807907104        1000000.0000000000       0.20460797846317291       0.13379406929016113       0.13517737388610840        3.7596385926008224E-002
  0.34999999403953552        1000000.0000000000       0.18581581115722656       0.12389101833105087       0.12502743303775787        2.9626538977026939E-002
  0.37500000000000000        1000000.0000000000       0.16723163425922394       0.11363674700260162       0.11454620212316513        2.3136263713240623E-002
  0.40000000596046448        1000000.0000000000       0.14915019273757935       0.10324867814779282       0.10395968705415726        1.7897179350256920E-002
  0.42500001192092896        1000000.0000000000       0.13180564343929291        9.2915192246437073E-002   9.3459077179431915E-002   1.3706410303711891E-002
  0.44999998807907104        1000000.0000000000       0.11537943035364151        8.2797586917877197E-002   8.3204977214336395E-002   1.0385889559984207E-002
  0.47499999403953552        1000000.0000000000       0.10000705718994141        7.3031835258007050E-002   7.3330700397491455E-002   7.7810371294617653E-003
  0.50000000000000000        1000000.0000000000        8.5783936083316803E-002   6.3730232417583466E-002   6.3944898545742035E-002   5.7590613141655922E-003
  0.52499997615814209        1000000.0000000000        7.2770543396472931E-002   5.4982900619506836E-002   5.5133771151304245E-002   4.2070550844073296E-003
  0.55000001192092896        1000000.0000000000        6.0996994376182556E-002   4.6859249472618103E-002   4.6962894499301910E-002   3.0299988575279713E-003
  0.57499998807907104        1000000.0000000000        5.0467133522033691E-002   3.9409395307302475E-002   3.9478898048400879E-002   2.1487621124833822E-003
  0.60000002384185791        1000000.0000000000        4.1162244975566864E-002   3.2665550708770752E-002   3.2710965722799301E-002   1.4981552958488464E-003
  0.62500000000000000        1000000.0000000000        3.3044397830963135E-002   2.6643406599760056E-002   2.6672264561057091E-002   1.0250784689560533E-003
  0.64999997615814209        1000000.0000000000        2.6059560477733612E-002   2.1343516185879707E-002   2.1361302584409714E-002   6.8679347168654203E-004
  0.67500001192092896        1000000.0000000000        2.0140424370765686E-002   1.6752697527408600E-002   1.6763297840952873E-002   4.4933630852028728E-004
  0.69999998807907104        1000000.0000000000        1.5209057368338108E-002   1.2845455668866634E-002   1.2851542793214321E-002   2.8608090360648930E-004
  0.72500002384185791        1000000.0000000000        1.1179359629750252E-002   9.5854438841342926E-003   9.5887985080480576E-003   1.7645879415795207E-004
  0.75000000000000000        1000000.0000000000        7.9593779519200325E-003   6.9269561208784580E-003   6.9287247024476528E-003   1.0483273217687383E-004
  0.77499997615814209        1000000.0000000000        5.4534855298697948E-003   4.8164734616875648E-003   4.8173656687140465E-003   5.9521036746446043E-005
  0.80000001192092896        1000000.0000000000        3.5644469317048788E-003   3.1942641362547874E-003   3.1946997623890638E-003   3.1964376830728725E-005
  0.82499998807907104        1000000.0000000000        2.1953978575766087E-003   1.9960466306656599E-003   1.9962613005191088E-003   1.6025531294872053E-005
  0.85000002384185791        1000000.0000000000        1.2517479481175542E-003   1.1547360336408019E-003   1.1548504699021578E-003   7.4105173553107306E-006
  0.87500000000000000        1000000.0000000000        6.4304523402824998E-004   6.0228613438084722E-004   6.0235220007598400E-004   3.1982574455469148E-006
  0.89999997615814209        1000000.0000000000        2.8482990455813706E-004   2.7166763902641833E-004   2.7169525856152177E-004   1.4653487596660852E-006
  0.92500001192092896        1000000.0000000000        1.0053916048491374E-004   9.9034397862851620E-005   9.9007957032881677E-005   9.9221358595968923E-007
  0.94999998807907104        1000000.0000000000        2.3556684027425945E-005   2.6182258807239123E-005   2.6070660169352777E-005   1.0371563803346362E-006
  0.97500002384185791        1000000.0000000000       -3.9704292476017145E-007   3.5098917123832507E-006   3.2748707781138364E-006   1.1654698255370022E-006
   1.0000000000000000        1000000.0000000000       -1.0009066500060726E-005  -5.9544663599808700E-006  -6.3491343098576181E-006   1.1214336836928851E-006


==> anc/README <==
The ancillary files to:

     J. Bl\"mlein and M. Saragnese: Next-to-Next-to-Leading Order Evolution of
                                    Polarized Parton Densities in the Larin Scheme, 
                                    DESY 24–066

contain the 6 grids correspoding to iset = 1 .. 6 
and the code Npolpdf.f to provide the corresponding 
interpolations in x and Q^2.

out denotes the output file for comparison.


==> anc/out <==
 ISET=           6
 **** xf(x,Q2) distributions ****
 Q2=   4.0000000000000000     
 X,Q2,XD3,XD8,XSI,XGL =
 0.10000E-08   0.40000E+01   0.28293E-02  -0.98338E-03  -0.11695E-02   0.36870E-11
 0.10000E-07   0.40000E+01   0.41600E-02  -0.95955E-03  -0.13909E-02   0.85256E-10
 0.10000E-06   0.40000E+01   0.62116E-02  -0.66271E-03  -0.16624E-02   0.19753E-08
 0.10000E-05   0.40000E+01   0.94259E-02   0.19498E-03  -0.21217E-02   0.45776E-07
 0.10000E-04   0.40000E+01   0.14542E-01   0.21425E-02  -0.32257E-02   0.10607E-05
 0.10000E-03   0.40000E+01   0.22851E-01   0.61410E-02  -0.62903E-02   0.24569E-04
 0.10000E-02   0.40000E+01   0.37307E-01   0.14065E-01  -0.14534E-01   0.56650E-03
 0.10000E-01   0.40000E+01   0.74598E-01   0.33039E-01  -0.28564E-01   0.12478E-01
 0.10000E+00   0.40000E+01   0.27743E+00   0.13482E+00   0.68728E-01   0.16941E+00
 0.30000E+00   0.40000E+01   0.38684E+00   0.23094E+00   0.21799E+00   0.18531E+00
 0.50000E+00   0.40000E+01   0.23520E+00   0.16630E+00   0.16527E+00   0.56358E-01
 0.90000E+00   0.40000E+01   0.31819E-02   0.29843E-02   0.29844E-02  -0.74536E-05

